Structure, Thermodynamics, and Raman Spectroscopy of Rhenium-Doped Bulk MoS$_2$ from First Principles

Doping MoS$_2$ with Re is known to alter the electronic, structural, and tribological properties. Re-doped MoS$_2$ has been previously mainly studied in monolayer or few-layer form, but can also be relevant for applications in many-layer or bulk form. In this work, we use density functional theory to explore the structure, phase stability, and Raman spectrum of bulk Re-doped MoS$_2$. We consider the possibility of the Re dopant existing at different locations and provide experimentally distinguishable characteristics of the most likely sites: Mo-substitution and tetrahedral (t-) intercalation. We demonstrate and benchmark a general approach to calculate Raman spectra of doped materials with metallic densities of states by using atomic Raman tensors from the pristine material. Applying this method to the metallic Re-doped structures, we find characteristic shifts in the Raman-active peaks depending on Re dopant position: redshifts in both A$_{\rm 1g}$ and E$_{\rm 2g}^1$ peaks in the t-intercalated case versus a redshift for A$_{\rm 1g}$ and blueshift (sometimes accompanied by a smaller redshifted peak) for E$_{\rm 2g}^1$ peaks in the Mo-substituted case, which can be used to identify the dopant sites in experimental samples. We analyze the interactions giving rise to these shifts.

==> anc/LDA_DynModes/MoSubst.1x1x1.LDA.dyn.axsf <==
ANIMSTEPS  18
CRYSTAL
PRIMVEC
    3.119892663   -0.010426933    0.000000009
   -1.568971338    2.696695745   -0.000000019
    0.000000031   -0.000000062   11.896615688
PRIMCOORD  1
      6   1
   Re    -0.00488   1.79367   2.97415   0.00376   0.00448   0.04040
   Mo     1.56248   0.88875   8.92246   0.00376   0.00448   0.04040
   S      0.00185   1.78978   7.36119   0.00376   0.00448   0.04040
   S      1.54573   0.89842   1.42402   0.00376   0.00448   0.04040
   S      0.00185   1.78978  10.48374   0.00376   0.00448   0.04040
   S      1.54573   0.89842   4.52429   0.00376   0.00448   0.04040
PRIMCOORD  2
      6   1
   Re    -0.00488   1.79367   2.97415   0.01200  -0.03889   0.00320
   Mo     1.56248   0.88875   8.92246   0.01200  -0.03889   0.00320
   S      0.00185   1.78978   7.36119   0.01200  -0.03889   0.00320
   S      1.54573   0.89842   1.42402   0.01200  -0.03889   0.00320
   S      0.00185   1.78978  10.48374   0.01200  -0.03889   0.00320
   S      1.54573   0.89842   4.52429   0.01200  -0.03889   0.00320
PRIMCOORD  3
      6   1
   Re    -0.00488   1.79367   2.97415  -0.03884  -0.01158   0.00490
   Mo     1.56248   0.88875   8.92246  -0.03884  -0.01158   0.00490
   S      0.00185   1.78978   7.36119  -0.03884  -0.01158   0.00490
   S      1.54573   0.89842   1.42402  -0.03884  -0.01158   0.00490
   S      0.00185   1.78978  10.48374  -0.03884  -0.01158   0.00490
   S      1.54573   0.89842   4.52429  -0.03884  -0.01158   0.00490
PRIMCOORD  4
      6   1
   Re    -0.00488   1.79367   2.97415   0.01594   0.02689  -0.00000
   Mo     1.56248   0.88875   8.92246  -0.02490  -0.04202   0.00000
   S      0.00185   1.78978   7.36119  -0.02478  -0.04182  -0.00000
   S      1.54573   0.89842   1.42402   0.01576   0.02660  -0.00000
   S      0.00185   1.78978  10.48374  -0.02478  -0.04182   0.00000
   S      1.54573   0.89842   4.52429   0.01576   0.02660   0.00000
PRIMCOORD  5
      6   1
   Re    -0.00488   1.79367   2.97415   0.02697  -0.01598   0.00000
   Mo     1.56248   0.88875   8.92246  -0.04215   0.02497  -0.00000
   S      0.00185   1.78978   7.36119  -0.04178   0.02476  -0.00001
   S      1.54573   0.89842   1.42402   0.02652  -0.01572   0.00008
   S      0.00185   1.78978  10.48374  -0.04178   0.02476   0.00001
   S      1.54573   0.89842   4.52429   0.02652  -0.01572  -0.00008
PRIMCOORD  6
      6   1
   Re    -0.00488   1.79367   2.97415  -0.00000  -0.00000  -0.03133
   Mo     1.56248   0.88875   8.92246   0.00000   0.00000   0.04901
   S      0.00185   1.78978   7.36119   0.00006  -0.00002   0.04853
   S      1.54573   0.89842   1.42402   0.00005  -0.00004  -0.03087
   S      0.00185   1.78978  10.48374  -0.00006   0.00002   0.04853
   S      1.54573   0.89842   4.52429  -0.00005   0.00004  -0.03087
PRIMCOORD  7
      6   1
   Re    -0.00488   1.79367   2.97415  -0.00000   0.00000  -0.00010
   Mo     1.56248   0.88875   8.92246  -0.00000  -0.00000   0.00001
   S      0.00185   1.78978   7.36119  -0.00365  -0.00630  -0.00001
   S      1.54573   0.89842   1.42402   0.03514   0.06093   0.00028
   S      0.00185   1.78978  10.48374   0.00365   0.00630  -0.00001
   S      1.54573   0.89842   4.52429  -0.03514  -0.06093   0.00028
PRIMCOORD  8
      6   1
   Re    -0.00488   1.79367   2.97415   0.00000  -0.00000   0.02311
   Mo     1.56248   0.88875   8.92246  -0.00000   0.00000  -0.00128
   S      0.00185   1.78978   7.36119   0.00260  -0.00157   0.00231
   S      1.54573   0.89842   1.42402   0.01125  -0.00607  -0.06748
   S      0.00185   1.78978  10.48374  -0.00260   0.00157   0.00231
   S      1.54573   0.89842   4.52429  -0.01125   0.00607  -0.06748
PRIMCOORD  9
      6   1
   Re    -0.00488   1.79367   2.97415  -0.00000   0.00000  -0.00322
   Mo     1.56248   0.88875   8.92246   0.00000  -0.00000   0.00012
   S      0.00185   1.78978   7.36119  -0.00873   0.00505  -0.00029
   S      1.54573   0.89842   1.42402   0.06001  -0.03467   0.00946
   S      0.00185   1.78978  10.48374   0.00873  -0.00505  -0.00029
   S      1.54573   0.89842   4.52429  -0.06001   0.03467   0.00946
PRIMCOORD 10
      6   1
   Re    -0.00488   1.79367   2.97415  -0.00000   0.00000  -0.00126
   Mo     1.56248   0.88875   8.92246   0.00000  -0.00000  -0.00037
   S      0.00185   1.78978   7.36119   0.06065  -0.03488   0.00048
   S      1.54573   0.89842   1.42402   0.00824  -0.00474   0.00373
   S      0.00185   1.78978  10.48374  -0.06065   0.03488   0.00048
   S      1.54573   0.89842   4.52429  -0.00824   0.00474   0.00373
PRIMCOORD 11
      6   1
   Re    -0.00488   1.79367   2.97415  -0.00000   0.00000   0.00001
   Mo     1.56248   0.88875   8.92246   0.00000  -0.00000  -0.00000
   S      0.00185   1.78978   7.36119   0.03507   0.06097  -0.00000
   S      1.54573   0.89842   1.42402   0.00363   0.00632  -0.00002
   S      0.00185   1.78978  10.48374  -0.03507  -0.06097  -0.00000
   S      1.54573   0.89842   4.52429  -0.00363  -0.00632  -0.00002
PRIMCOORD 12
      6   1
   Re    -0.00488   1.79367   2.97415  -0.01178  -0.02040  -0.00000
   Mo     1.56248   0.88875   8.92246   0.00049   0.00086  -0.00000
   S      0.00185   1.78978   7.36119  -0.00089  -0.00155  -0.00000
   S      1.54573   0.89842   1.42402   0.03435   0.05949  -0.00001
   S      0.00185   1.78978  10.48374  -0.00089  -0.00155   0.00000
   S      1.54573   0.89842   4.52429   0.03435   0.05949   0.00001
PRIMCOORD 13
      6   1
   Re    -0.00488   1.79367   2.97415   0.02033  -0.01174  -0.00000
   Mo     1.56248   0.88875   8.92246   0.00039  -0.00022   0.00000
   S      0.00185   1.78978   7.36119  -0.00019   0.00011   0.00009
   S      1.54573   0.89842   1.42402  -0.05942   0.03431   0.00404
   S      0.00185   1.78978  10.48374  -0.00019   0.00011  -0.00009
   S      1.54573   0.89842   4.52429  -0.05942   0.03431  -0.00404
PRIMCOORD 14
      6   1
   Re    -0.00488   1.79367   2.97415   0.00022  -0.00013  -0.00000
   Mo     1.56248   0.88875   8.92246  -0.03602   0.02076  -0.00000
   S      0.00185   1.78978   7.36119   0.05418  -0.03121   0.00883
   S      1.54573   0.89842   1.42402  -0.00092   0.00053  -0.01214
   S      0.00185   1.78978  10.48374   0.05418  -0.03121  -0.00883
   S      1.54573   0.89842   4.52429  -0.00092   0.00053   0.01214
PRIMCOORD 15
      6   1
   Re    -0.00488   1.79367   2.97415   0.00035   0.00062  -0.00000
   Mo     1.56248   0.88875   8.92246   0.02123   0.03695  -0.00000
   S      0.00185   1.78978   7.36119  -0.03186  -0.05543  -0.00010
   S      1.54573   0.89842   1.42402  -0.00092  -0.00164   0.00051
   S      0.00185   1.78978  10.48374  -0.03186  -0.05543   0.00010
   S      1.54573   0.89842   4.52429  -0.00092  -0.00164  -0.00051
PRIMCOORD 16
      6   1
   Re    -0.00488   1.79367   2.97415   0.00088  -0.00050   0.00000
   Mo     1.56248   0.88875   8.92246   0.00554  -0.00292   0.00000
   S      0.00185   1.78978   7.36119  -0.00838   0.00442   0.01778
   S      1.54573   0.89842   1.42402  -0.00248   0.00141  -0.06757
   S      0.00185   1.78978  10.48374  -0.00838   0.00442  -0.01778
   S      1.54573   0.89842   4.52429  -0.00248   0.00141   0.06757
PRIMCOORD 17
      6   1
   Re    -0.00488   1.79367   2.97415   0.00027  -0.00015  -0.00000
   Mo     1.56248   0.88875   8.92246  -0.00206   0.00121  -0.00000
   S      0.00185   1.78978   7.36119   0.00310  -0.00181  -0.06807
   S      1.54573   0.89842   1.42402  -0.00080   0.00046  -0.01869
   S      0.00185   1.78978  10.48374   0.00310  -0.00181   0.06807
   S      1.54573   0.89842   4.52429  -0.00080   0.00046   0.01869
PRIMCOORD 18
      6   1
   Re    -0.00488   1.79367   2.97415   0.00000  -0.00000  -0.00094
   Mo     1.56248   0.88875   8.92246  -0.00000  -0.00000  -0.04250
   S      0.00185   1.78978   7.36119  -0.00080   0.00046   0.06395
   S      1.54573   0.89842   1.42402  -0.00018   0.00010   0.00238
   S      0.00185   1.78978  10.48374   0.00080  -0.00046   0.06395
   S      1.54573   0.89842   4.52429   0.00018  -0.00010   0.00238


==> anc/LDA_DynModes/MoSubst.1x1x2.LDA.dyn.axsf <==
ANIMSTEPS  36
CRYSTAL
PRIMVEC
    3.117840390   -0.003020780    0.000000009
   -1.561531280    2.698621460   -0.000000019
    0.000000031   -0.000000062   23.997113959
PRIMCOORD  1
     12   1
   Re    -0.00258   1.79856   2.99964   0.02670  -0.01091  -0.00129
   Mo     1.55951   0.89668   8.95489   0.02670  -0.01091  -0.00129
   S      0.00010   1.79701   7.39557   0.02670  -0.01091  -0.00129
   S      1.55100   0.90160   1.44573   0.02670  -0.01091  -0.00129
   S      0.00042   1.79683  10.51261   0.02670  -0.01091  -0.00129
   S      1.55100   0.90160   4.55356   0.02670  -0.01091  -0.00129
   Mo    -0.00013   1.79714  14.99820   0.02670  -0.01091  -0.00129
   Mo     1.55951   0.89668  21.04150   0.02670  -0.01091  -0.00129
   S      0.00042   1.79683  19.48378   0.02670  -0.01091  -0.00129
   S      1.55925   0.89684  13.44126   0.02670  -0.01091  -0.00129
   S      0.00010   1.79701  22.60082   0.02670  -0.01091  -0.00129
   S      1.55925   0.89684  16.55515   0.02670  -0.01091  -0.00129
PRIMCOORD  2
     12   1
   Re    -0.00258   1.79856   2.99964   0.01076   0.02665  -0.00273
   Mo     1.55951   0.89668   8.95489   0.01076   0.02665  -0.00273
   S      0.00010   1.79701   7.39557   0.01076   0.02665  -0.00273
   S      1.55100   0.90160   1.44573   0.01076   0.02665  -0.00273
   S      0.00042   1.79683  10.51261   0.01076   0.02665  -0.00273
   S      1.55100   0.90160   4.55356   0.01076   0.02665  -0.00273
   Mo    -0.00013   1.79714  14.99820   0.01076   0.02665  -0.00273
   Mo     1.55951   0.89668  21.04150   0.01076   0.02665  -0.00273
   S      0.00042   1.79683  19.48378   0.01076   0.02665  -0.00273
   S      1.55925   0.89684  13.44126   0.01076   0.02665  -0.00273
   S      0.00010   1.79701  22.60082   0.01076   0.02665  -0.00273
   S      1.55925   0.89684  16.55515   0.01076   0.02665  -0.00273
PRIMCOORD  3
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00222  -0.00205  -0.02871
   Mo     1.55951   0.89668   8.95489  -0.00222  -0.00205  -0.02871
   S      0.00010   1.79701   7.39557  -0.00222  -0.00205  -0.02871
   S      1.55100   0.90160   1.44573  -0.00222  -0.00205  -0.02871
   S      0.00042   1.79683  10.51261  -0.00222  -0.00205  -0.02871
   S      1.55100   0.90160   4.55356  -0.00222  -0.00205  -0.02871
   Mo    -0.00013   1.79714  14.99820  -0.00222  -0.00205  -0.02871
   Mo     1.55951   0.89668  21.04150  -0.00222  -0.00205  -0.02871
   S      0.00042   1.79683  19.48378  -0.00222  -0.00205  -0.02871
   S      1.55925   0.89684  13.44126  -0.00222  -0.00205  -0.02871
   S      0.00010   1.79701  22.60082  -0.00222  -0.00205  -0.02871
   S      1.55925   0.89684  16.55515  -0.00222  -0.00205  -0.02871
PRIMCOORD  4
     12   1
   Re    -0.00258   1.79856   2.99964   0.00784  -0.03349  -0.00000
   Mo     1.55951   0.89668   8.95489   0.00010   0.00394   0.00024
   S      0.00010   1.79701   7.39557   0.00029   0.00332   0.00023
   S      1.55100   0.90160   1.44573   0.00778  -0.03329   0.00001
   S      0.00042   1.79683  10.51261  -0.00004   0.00450   0.00023
   S      1.55100   0.90160   4.55356   0.00778  -0.03329  -0.00001
   Mo    -0.00013   1.79714  14.99820  -0.01247   0.04447   0.00000
   Mo     1.55951   0.89668  21.04150   0.00010   0.00394  -0.00024
   S      0.00042   1.79683  19.48378  -0.00004   0.00450  -0.00023
   S      1.55925   0.89684  13.44126  -0.01245   0.04440   0.00001
   S      0.00010   1.79701  22.60082   0.00029   0.00332  -0.00023
   S      1.55925   0.89684  16.55515  -0.01245   0.04440  -0.00001
PRIMCOORD  5
     12   1
   Re    -0.00258   1.79856   2.99964  -0.03311  -0.00927  -0.00000
   Mo     1.55951   0.89668   8.95489   0.00338   0.00202   0.00027
   S      0.00010   1.79701   7.39557   0.00274   0.00188   0.00027
   S      1.55100   0.90160   1.44573  -0.03291  -0.00923  -0.00002
   S      0.00042   1.79683  10.51261   0.00394   0.00217   0.00027
   S      1.55100   0.90160   4.55356  -0.03291  -0.00923   0.00002
   Mo    -0.00013   1.79714  14.99820   0.04500   0.01044   0.00000
   Mo     1.55951   0.89668  21.04150   0.00338   0.00202  -0.00027
   S      0.00042   1.79683  19.48378   0.00394   0.00217  -0.00027
   S      1.55925   0.89684  13.44126   0.04492   0.01043   0.00000
   S      0.00010   1.79701  22.60082   0.00274   0.00188  -0.00027
   S      1.55925   0.89684  16.55515   0.04492   0.01043  -0.00000
PRIMCOORD  6
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00000  -0.00000   0.00004
   Mo     1.55951   0.89668   8.95489  -0.01943  -0.03597   0.00013
   S      0.00010   1.79701   7.39557  -0.01936  -0.03584   0.00013
   S      1.55100   0.90160   1.44573   0.00033   0.00061   0.00003
   S      0.00042   1.79683  10.51261  -0.01942  -0.03594   0.00012
   S      1.55100   0.90160   4.55356  -0.00033  -0.00061   0.00003
   Mo    -0.00013   1.79714  14.99820   0.00000   0.00000  -0.00032
   Mo     1.55951   0.89668  21.04150   0.01943   0.03597   0.00013
   S      0.00042   1.79683  19.48378   0.01942   0.03594   0.00012
   S      1.55925   0.89684  13.44126  -0.00026  -0.00049  -0.00031
   S      0.00010   1.79701  22.60082   0.01936   0.03584   0.00013
   S      1.55925   0.89684  16.55515   0.00026   0.00049  -0.00031
PRIMCOORD  7
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00000  -0.00000  -0.00010
   Mo     1.55951   0.89668   8.95489   0.03599  -0.01944  -0.00001
   S      0.00010   1.79701   7.39557   0.03579  -0.01933  -0.00000
   S      1.55100   0.90160   1.44573  -0.00072   0.00039  -0.00028
   S      0.00042   1.79683  10.51261   0.03597  -0.01942  -0.00000
   S      1.55100   0.90160   4.55356   0.00072  -0.00039  -0.00028
   Mo    -0.00013   1.79714  14.99820   0.00000   0.00000   0.00024
   Mo     1.55951   0.89668  21.04150  -0.03599   0.01944  -0.00001
   S      0.00042   1.79683  19.48378  -0.03597   0.01942  -0.00000
   S      1.55925   0.89684  13.44126   0.00048  -0.00026   0.00024
   S      0.00010   1.79701  22.60082  -0.03579   0.01933  -0.00000
   S      1.55925   0.89684  16.55515  -0.00048   0.00026   0.00024
PRIMCOORD  8
     12   1
   Re    -0.00258   1.79856   2.99964   0.00470   0.01979   0.00000
   Mo     1.55951   0.89668   8.95489  -0.00806  -0.03038  -0.00083
   S      0.00010   1.79701   7.39557  -0.00805  -0.03022  -0.00082
   S      1.55100   0.90160   1.44573   0.00465   0.01953   0.00002
   S      0.00042   1.79683  10.51261  -0.00801  -0.03025  -0.00082
   S      1.55100   0.90160   4.55356   0.00465   0.01953  -0.00002
   Mo    -0.00013   1.79714  14.99820   0.00878   0.02984   0.00000
   Mo     1.55951   0.89668  21.04150  -0.00806  -0.03038   0.00083
   S      0.00042   1.79683  19.48378  -0.00801  -0.03025   0.00082
   S      1.55925   0.89684  13.44126   0.00875   0.02972  -0.00001
   S      0.00010   1.79701  22.60082  -0.00805  -0.03022   0.00082
   S      1.55925   0.89684  16.55515   0.00875   0.02972   0.00001
PRIMCOORD  9
     12   1
   Re    -0.00258   1.79856   2.99964   0.02146  -0.00630  -0.00000
   Mo     1.55951   0.89668   8.95489  -0.03079   0.00830  -0.00011
   S      0.00010   1.79701   7.39557  -0.03051   0.00819  -0.00012
   S      1.55100   0.90160   1.44573   0.02116  -0.00620   0.00003
   S      0.00042   1.79683  10.51261  -0.03068   0.00829  -0.00011
   S      1.55100   0.90160   4.55356   0.02116  -0.00620  -0.00003
   Mo    -0.00013   1.79714  14.99820   0.02803  -0.00675   0.00000
   Mo     1.55951   0.89668  21.04150  -0.03079   0.00830   0.00011
   S      0.00042   1.79683  19.48378  -0.03068   0.00829   0.00011
   S      1.55925   0.89684  13.44126   0.02790  -0.00672  -0.00000
   S      0.00010   1.79701  22.60082  -0.03051   0.00819   0.00012
   S      1.55925   0.89684  16.55515   0.02790  -0.00672   0.00000
PRIMCOORD 10
     12   1
   Re    -0.00258   1.79856   2.99964   0.00000  -0.00000   0.03599
   Mo     1.55951   0.89668   8.95489   0.00028   0.00006  -0.00571
   S      0.00010   1.79701   7.39557   0.00029   0.00005  -0.00508
   S      1.55100   0.90160   1.44573  -0.00010   0.00004   0.03559
   S      0.00042   1.79683  10.51261   0.00030   0.00003  -0.00636
   S      1.55100   0.90160   4.55356   0.00010  -0.00004   0.03559
   Mo    -0.00013   1.79714  14.99820   0.00000  -0.00000  -0.04480
   Mo     1.55951   0.89668  21.04150  -0.00028  -0.00006  -0.00571
   S      0.00042   1.79683  19.48378  -0.00030  -0.00003  -0.00636
   S      1.55925   0.89684  13.44126   0.00000  -0.00001  -0.04453
   S      0.00010   1.79701  22.60082  -0.00029  -0.00005  -0.00508
   S      1.55925   0.89684  16.55515  -0.00000   0.00001  -0.04453
PRIMCOORD 11
     12   1
   Re    -0.00258   1.79856   2.99964   0.00030   0.00057  -0.00000
   Mo     1.55951   0.89668   8.95489  -0.00024  -0.00059   0.04099
   S      0.00010   1.79701   7.39557  -0.00025  -0.00056   0.04074
   S      1.55100   0.90160   1.44573   0.00025   0.00058  -0.00132
   S      0.00042   1.79683  10.51261  -0.00027  -0.00058   0.04070
   S      1.55100   0.90160   4.55356   0.00025   0.00058   0.00132
   Mo    -0.00013   1.79714  14.99820   0.00005   0.00028   0.00000
   Mo     1.55951   0.89668  21.04150  -0.00024  -0.00059  -0.04099
   S      0.00042   1.79683  19.48378  -0.00027  -0.00058  -0.04070
   S      1.55925   0.89684  13.44126   0.00004   0.00028   0.00064
   S      0.00010   1.79701  22.60082  -0.00025  -0.00056  -0.04074
   S      1.55925   0.89684  16.55515   0.00004   0.00028  -0.00064
PRIMCOORD 12
     12   1
   Re    -0.00258   1.79856   2.99964   0.00000  -0.00000   0.01942
   Mo     1.55951   0.89668   8.95489  -0.00015  -0.00016  -0.03138
   S      0.00010   1.79701   7.39557  -0.00014  -0.00017  -0.03111
   S      1.55100   0.90160   1.44573  -0.00009   0.00005   0.01899
   S      0.00042   1.79683  10.51261  -0.00011  -0.00016  -0.03086
   S      1.55100   0.90160   4.55356   0.00009  -0.00005   0.01899
   Mo    -0.00013   1.79714  14.99820  -0.00000  -0.00000   0.03243
   Mo     1.55951   0.89668  21.04150   0.00015   0.00016  -0.03138
   S      0.00042   1.79683  19.48378   0.00011   0.00016  -0.03086
   S      1.55925   0.89684  13.44126   0.00001  -0.00000   0.03195
   S      0.00010   1.79701  22.60082   0.00014   0.00017  -0.03111
   S      1.55925   0.89684  16.55515  -0.00001   0.00000   0.03195
PRIMCOORD 13
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00000  -0.00000   0.01636
   Mo     1.55951   0.89668   8.95489  -0.00032   0.00019  -0.00014
   S      0.00010   1.79701   7.39557   0.00171  -0.00099   0.00076
   S      1.55100   0.90160   1.44573  -0.04369   0.02528  -0.04806
   S      0.00042   1.79683  10.51261  -0.00179   0.00104   0.00017
   S      1.55100   0.90160   4.55356   0.04369  -0.02528  -0.04806
   Mo    -0.00013   1.79714  14.99820  -0.00000   0.00000  -0.00022
   Mo     1.55951   0.89668  21.04150   0.00032  -0.00019  -0.00014
   S      0.00042   1.79683  19.48378   0.00179  -0.00104   0.00017
   S      1.55925   0.89684  13.44126  -0.00009   0.00006   0.00037
   S      0.00010   1.79701  22.60082  -0.00171   0.00099   0.00076
   S      1.55925   0.89684  16.55515   0.00009  -0.00006   0.00037
PRIMCOORD 14
     12   1
   Re    -0.00258   1.79856   2.99964   0.00000  -0.00000   0.00002
   Mo     1.55951   0.89668   8.95489  -0.00013  -0.00022   0.00000
   S      0.00010   1.79701   7.39557   0.00097   0.00168  -0.00000
   S      1.55100   0.90160   1.44573  -0.03532  -0.06118  -0.00006
   S      0.00042   1.79683  10.51261  -0.00119  -0.00206   0.00001
   S      1.55100   0.90160   4.55356   0.03532   0.06118  -0.00006
   Mo    -0.00013   1.79714  14.99820  -0.00000   0.00000   0.00000
   Mo     1.55951   0.89668  21.04150   0.00013   0.00022   0.00000
   S      0.00042   1.79683  19.48378   0.00119   0.00206   0.00001
   S      1.55925   0.89684  13.44126  -0.00006  -0.00009   0.00000
   S      0.00010   1.79701  22.60082  -0.00097  -0.00168  -0.00000
   S      1.55925   0.89684  16.55515   0.00006   0.00009   0.00000
PRIMCOORD 15
     12   1
   Re    -0.00258   1.79856   2.99964   0.00000   0.00000  -0.01478
   Mo     1.55951   0.89668   8.95489  -0.00017   0.00010   0.00018
   S      0.00010   1.79701   7.39557   0.00179  -0.00101  -0.00079
   S      1.55100   0.90160   1.44573  -0.04756   0.02740   0.04321
   S      0.00042   1.79683  10.51261  -0.00206   0.00117   0.00000
   S      1.55100   0.90160   4.55356   0.04756  -0.02740   0.04321
   Mo    -0.00013   1.79714  14.99820   0.00000  -0.00000   0.00021
   Mo     1.55951   0.89668  21.04150   0.00017  -0.00010   0.00018
   S      0.00042   1.79683  19.48378   0.00206  -0.00117   0.00000
   S      1.55925   0.89684  13.44126  -0.00014   0.00006  -0.00033
   S      0.00010   1.79701  22.60082  -0.00179   0.00101  -0.00079
   S      1.55925   0.89684  16.55515   0.00014  -0.00006  -0.00033
PRIMCOORD 16
     12   1
   Re    -0.00258   1.79856   2.99964   0.00000   0.00000  -0.00001
   Mo     1.55951   0.89668   8.95489  -0.00007   0.00004   0.00007
   S      0.00010   1.79701   7.39557  -0.03933   0.01735  -0.00015
   S      1.55100   0.90160   1.44573  -0.00318   0.00150   0.00001
   S      0.00042   1.79683  10.51261   0.03884  -0.01714  -0.00005
   S      1.55100   0.90160   4.55356   0.00318  -0.00150   0.00001
   Mo    -0.00013   1.79714  14.99820   0.00000  -0.00000   0.00005
   Mo     1.55951   0.89668  21.04150   0.00007  -0.00004   0.00007
   S      0.00042   1.79683  19.48378  -0.03884   0.01714  -0.00005
   S      1.55925   0.89684  13.44126   0.03320  -0.01534  -0.00008
   S      0.00010   1.79701  22.60082   0.03933  -0.01735  -0.00015
   S      1.55925   0.89684  16.55515  -0.03320   0.01534  -0.00008
PRIMCOORD 17
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00000   0.00000   0.00001
   Mo     1.55951   0.89668   8.95489  -0.00000   0.00001   0.00000
   S      0.00010   1.79701   7.39557   0.01834   0.04055  -0.00002
   S      1.55100   0.90160   1.44573   0.00107   0.00254  -0.00002
   S      0.00042   1.79683  10.51261  -0.01809  -0.04001  -0.00001
   S      1.55100   0.90160   4.55356  -0.00107  -0.00254  -0.00002
   Mo    -0.00013   1.79714  14.99820   0.00000  -0.00000   0.00001
   Mo     1.55951   0.89668  21.04150   0.00000  -0.00001   0.00000
   S      0.00042   1.79683  19.48378   0.01809   0.04001  -0.00001
   S      1.55925   0.89684  13.44126  -0.01296  -0.03026   0.00000
   S      0.00010   1.79701  22.60082  -0.01834  -0.04055  -0.00002
   S      1.55925   0.89684  16.55515   0.01296   0.03026   0.00000
PRIMCOORD 18
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00023   0.00014  -0.00000
   Mo     1.55951   0.89668   8.95489  -0.00005   0.00003  -0.00008
   S      0.00010   1.79701   7.39557   0.04322  -0.02555   0.00017
   S      1.55100   0.90160   1.44573  -0.00011   0.00006  -0.00006
   S      0.00042   1.79683  10.51261  -0.04286   0.02534   0.00007
   S      1.55100   0.90160   4.55356  -0.00011   0.00006   0.00006
   Mo    -0.00013   1.79714  14.99820   0.00025  -0.00015   0.00000
   Mo     1.55951   0.89668  21.04150  -0.00005   0.00003   0.00008
   S      0.00042   1.79683  19.48378  -0.04286   0.02534  -0.00007
   S      1.55925   0.89684  13.44126   0.00019  -0.00011   0.00001
   S      0.00010   1.79701  22.60082   0.04322  -0.02555  -0.00017
   S      1.55925   0.89684  16.55515   0.00019  -0.00011  -0.00001
PRIMCOORD 19
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00014  -0.00024   0.00000
   Mo     1.55951   0.89668   8.95489  -0.00006  -0.00010  -0.00001
   S      0.00010   1.79701   7.39557   0.02557   0.04325   0.00000
   S      1.55100   0.90160   1.44573  -0.00002  -0.00002  -0.00000
   S      0.00042   1.79683  10.51261  -0.02532  -0.04283  -0.00001
   S      1.55100   0.90160   4.55356  -0.00002  -0.00002   0.00000
   Mo    -0.00013   1.79714  14.99820   0.00015   0.00026  -0.00000
   Mo     1.55951   0.89668  21.04150  -0.00006  -0.00010   0.00001
   S      0.00042   1.79683  19.48378  -0.02532  -0.04283   0.00001
   S      1.55925   0.89684  13.44126   0.00012   0.00020  -0.00000
   S      0.00010   1.79701  22.60082   0.02557   0.04325  -0.00000
   S      1.55925   0.89684  16.55515   0.00012   0.00020   0.00000
PRIMCOORD 20
     12   1
   Re    -0.00258   1.79856   2.99964   0.00000  -0.00000  -0.00000
   Mo     1.55951   0.89668   8.95489  -0.00018   0.00010  -0.00004
   S      0.00010   1.79701   7.39557   0.02247  -0.01277   0.00009
   S      1.55100   0.90160   1.44573   0.00168  -0.00096   0.00002
   S      0.00042   1.79683  10.51261  -0.02251   0.01278   0.00003
   S      1.55100   0.90160   4.55356  -0.00168   0.00096   0.00002
   Mo    -0.00013   1.79714  14.99820   0.00000  -0.00000   0.00009
   Mo     1.55951   0.89668  21.04150   0.00018  -0.00010  -0.00004
   S      0.00042   1.79683  19.48378   0.02251  -0.01278   0.00003
   S      1.55925   0.89684  13.44126   0.05277  -0.02956  -0.00013
   S      0.00010   1.79701  22.60082  -0.02247   0.01277   0.00009
   S      1.55925   0.89684  16.55515  -0.05277   0.02956  -0.00013
PRIMCOORD 21
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00000   0.00000   0.00000
   Mo     1.55951   0.89668   8.95489  -0.00011  -0.00021  -0.00000
   S      0.00010   1.79701   7.39557   0.01128   0.02026  -0.00000
   S      1.55100   0.90160   1.44573   0.00064   0.00116   0.00000
   S      0.00042   1.79683  10.51261  -0.01131  -0.02030  -0.00000
   S      1.55100   0.90160   4.55356  -0.00064  -0.00116   0.00000
   Mo    -0.00013   1.79714  14.99820  -0.00000   0.00000  -0.00000
   Mo     1.55951   0.89668  21.04150   0.00011   0.00021  -0.00000
   S      0.00042   1.79683  19.48378   0.01131   0.02030  -0.00000
   S      1.55925   0.89684  13.44126   0.03074   0.05455   0.00000
   S      0.00010   1.79701  22.60082  -0.01128  -0.02026  -0.00000
   S      1.55925   0.89684  16.55515  -0.03074  -0.05455   0.00000
PRIMCOORD 22
     12   1
   Re    -0.00258   1.79856   2.99964   0.01174   0.02041   0.00000
   Mo     1.55951   0.89668   8.95489  -0.00014  -0.00024  -0.00000
   S      0.00010   1.79701   7.39557   0.00038   0.00065  -0.00000
   S      1.55100   0.90160   1.44573  -0.03425  -0.05957   0.00001
   S      0.00042   1.79683  10.51261   0.00022   0.00037  -0.00000
   S      1.55100   0.90160   4.55356  -0.03425  -0.05957  -0.00001
   Mo    -0.00013   1.79714  14.99820  -0.00001  -0.00002   0.00000
   Mo     1.55951   0.89668  21.04150  -0.00014  -0.00024   0.00000
   S      0.00042   1.79683  19.48378   0.00022   0.00037   0.00000
   S      1.55925   0.89684  13.44126   0.00001   0.00002   0.00000
   S      0.00010   1.79701  22.60082   0.00038   0.00065   0.00000
   S      1.55925   0.89684  16.55515   0.00001   0.00002  -0.00000
PRIMCOORD 23
     12   1
   Re    -0.00258   1.79856   2.99964  -0.02040   0.01172   0.00000
   Mo     1.55951   0.89668   8.95489  -0.00021   0.00012   0.00003
   S      0.00010   1.79701   7.39557   0.00004  -0.00003  -0.00027
   S      1.55100   0.90160   1.44573   0.05957  -0.03425  -0.00092
   S      0.00042   1.79683  10.51261   0.00022  -0.00013   0.00023
   S      1.55100   0.90160   4.55356   0.05957  -0.03425   0.00092
   Mo    -0.00013   1.79714  14.99820   0.00007  -0.00004   0.00000
   Mo     1.55951   0.89668  21.04150  -0.00021   0.00012  -0.00003
   S      0.00042   1.79683  19.48378   0.00022  -0.00013  -0.00023
   S      1.55925   0.89684  13.44126  -0.00011   0.00006  -0.00003
   S      0.00010   1.79701  22.60082   0.00004  -0.00003   0.00027
   S      1.55925   0.89684  16.55515  -0.00011   0.00006   0.00003
PRIMCOORD 24
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00000   0.00000  -0.00010
   Mo     1.55951   0.89668   8.95489  -0.02590   0.01539  -0.00002
   S      0.00010   1.79701   7.39557   0.03866  -0.02298   0.00127
   S      1.55100   0.90160   1.44573   0.00024  -0.00014   0.00022
   S      0.00042   1.79683  10.51261   0.03907  -0.02323  -0.00117
   S      1.55100   0.90160   4.55356  -0.00024   0.00014   0.00022
   Mo    -0.00013   1.79714  14.99820   0.00000  -0.00000   0.00002
   Mo     1.55951   0.89668  21.04150   0.02590  -0.01539  -0.00002
   S      0.00042   1.79683  19.48378  -0.03907   0.02323  -0.00117
   S      1.55925   0.89684  13.44126  -0.00007   0.00004  -0.00001
   S      0.00010   1.79701  22.60082  -0.03866   0.02298   0.00127
   S      1.55925   0.89684  16.55515   0.00007  -0.00004  -0.00001
PRIMCOORD 25
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00011   0.00006   0.00000
   Mo     1.55951   0.89668   8.95489  -0.01734   0.00994   0.00074
   S      0.00010   1.79701   7.39557   0.02595  -0.01487  -0.00519
   S      1.55100   0.90160   1.44573   0.00015  -0.00007   0.05146
   S      0.00042   1.79683  10.51261   0.02617  -0.01500   0.00467
   S      1.55100   0.90160   4.55356   0.00015  -0.00007  -0.05146
   Mo    -0.00013   1.79714  14.99820   0.00510  -0.00304   0.00000
   Mo     1.55951   0.89668  21.04150  -0.01734   0.00994  -0.00074
   S      0.00042   1.79683  19.48378   0.02617  -0.01500  -0.00467
   S      1.55925   0.89684  13.44126  -0.00770   0.00459   0.00057
   S      0.00010   1.79701  22.60082   0.02595  -0.01487   0.00519
   S      1.55925   0.89684  16.55515  -0.00770   0.00459  -0.00057
PRIMCOORD 26
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00020   0.00011   0.00000
   Mo     1.55951   0.89668   8.95489   0.01576  -0.00924   0.00082
   S      0.00010   1.79701   7.39557  -0.02350   0.01377  -0.00725
   S      1.55100   0.90160   1.44573   0.00068  -0.00039   0.05447
   S      0.00042   1.79683  10.51261  -0.02384   0.01396   0.00652
   S      1.55100   0.90160   4.55356   0.00068  -0.00039  -0.05447
   Mo    -0.00013   1.79714  14.99820  -0.00506   0.00308  -0.00000
   Mo     1.55951   0.89668  21.04150   0.01576  -0.00924  -0.00082
   S      0.00042   1.79683  19.48378  -0.02384   0.01396  -0.00652
   S      1.55925   0.89684  13.44126   0.00764  -0.00464   0.00010
   S      0.00010   1.79701  22.60082  -0.02350   0.01377   0.00725
   S      1.55925   0.89684  16.55515   0.00764  -0.00464  -0.00010
PRIMCOORD 27
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00015  -0.00026   0.00000
   Mo     1.55951   0.89668   8.95489  -0.01422  -0.02418  -0.00001
   S      0.00010   1.79701   7.39557   0.02118   0.03601   0.00007
   S      1.55100   0.90160   1.44573   0.00037   0.00065  -0.00040
   S      0.00042   1.79683  10.51261   0.02151   0.03655  -0.00006
   S      1.55100   0.90160   4.55356   0.00037   0.00065   0.00040
   Mo    -0.00013   1.79714  14.99820   0.00692   0.01392  -0.00000
   Mo     1.55951   0.89668  21.04150  -0.01422  -0.02418   0.00001
   S      0.00042   1.79683  19.48378   0.02151   0.03655   0.00006
   S      1.55925   0.89684  13.44126  -0.01042  -0.02094  -0.00004
   S      0.00010   1.79701  22.60082   0.02118   0.03601  -0.00007
   S      1.55925   0.89684  16.55515  -0.01042  -0.02094   0.00004
PRIMCOORD 28
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00000   0.00000   0.00000
   Mo     1.55951   0.89668   8.95489   0.01541   0.02593  -0.00000
   S      0.00010   1.79701   7.39557  -0.02294  -0.03860  -0.00004
   S      1.55100   0.90160   1.44573  -0.00002  -0.00002  -0.00000
   S      0.00042   1.79683  10.51261  -0.02326  -0.03915   0.00004
   S      1.55100   0.90160   4.55356   0.00002   0.00002  -0.00000
   Mo    -0.00013   1.79714  14.99820  -0.00000   0.00000  -0.00000
   Mo     1.55951   0.89668  21.04150  -0.01541  -0.02593  -0.00000
   S      0.00042   1.79683  19.48378   0.02326   0.03915   0.00004
   S      1.55925   0.89684  13.44126   0.00003   0.00005   0.00001
   S      0.00010   1.79701  22.60082   0.02294   0.03860  -0.00004
   S      1.55925   0.89684  16.55515  -0.00003  -0.00005   0.00001
PRIMCOORD 29
     12   1
   Re    -0.00258   1.79856   2.99964   0.00002  -0.00002   0.00000
   Mo     1.55951   0.89668   8.95489   0.00520  -0.00396   0.00000
   S      0.00010   1.79701   7.39557  -0.00775   0.00590  -0.00043
   S      1.55100   0.90160   1.44573  -0.00003   0.00004   0.00066
   S      0.00042   1.79683  10.51261  -0.00775   0.00592   0.00038
   S      1.55100   0.90160   4.55356  -0.00003   0.00004  -0.00066
   Mo    -0.00013   1.79714  14.99820   0.03596  -0.02101   0.00000
   Mo     1.55951   0.89668  21.04150   0.00520  -0.00396  -0.00000
   S      0.00042   1.79683  19.48378  -0.00775   0.00592  -0.00038
   S      1.55925   0.89684  13.44126  -0.05389   0.03148   0.00202
   S      0.00010   1.79701  22.60082  -0.00775   0.00590   0.00043
   S      1.55925   0.89684  16.55515  -0.05389   0.03148  -0.00202
PRIMCOORD 30
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00006  -0.00011   0.00000
   Mo     1.55951   0.89668   8.95489  -0.00551  -0.00954  -0.00000
   S      0.00010   1.79701   7.39557   0.00819   0.01418   0.00003
   S      1.55100   0.90160   1.44573   0.00016   0.00028  -0.00006
   S      0.00042   1.79683  10.51261   0.00827   0.01432  -0.00003
   S      1.55100   0.90160   4.55356   0.00016   0.00028   0.00006
   Mo    -0.00013   1.79714  14.99820  -0.02043  -0.03411   0.00000
   Mo     1.55951   0.89668  21.04150  -0.00551  -0.00954   0.00000
   S      0.00042   1.79683  19.48378   0.00827   0.01432   0.00003
   S      1.55925   0.89684  13.44126   0.03060   0.05109  -0.00002
   S      0.00010   1.79701  22.60082   0.00819   0.01418  -0.00003
   S      1.55925   0.89684  16.55515   0.03060   0.05109   0.00002
PRIMCOORD 31
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00010   0.00005  -0.00000
   Mo     1.55951   0.89668   8.95489   0.00043  -0.00024  -0.00024
   S      0.00010   1.79701   7.39557  -0.00067   0.00038   0.04318
   S      1.55100   0.90160   1.44573   0.00028  -0.00016   0.00976
   S      0.00042   1.79683  10.51261  -0.00061   0.00035  -0.04163
   S      1.55100   0.90160   4.55356   0.00028  -0.00016  -0.00976
   Mo    -0.00013   1.79714  14.99820   0.00043  -0.00024   0.00000
   Mo     1.55951   0.89668  21.04150   0.00043  -0.00024   0.00024
   S      0.00042   1.79683  19.48378  -0.00061   0.00035   0.04163
   S      1.55925   0.89684  13.44126  -0.00064   0.00036  -0.03612
   S      0.00010   1.79701  22.60082  -0.00067   0.00038  -0.04318
   S      1.55925   0.89684  16.55515  -0.00064   0.00036   0.03612
PRIMCOORD 32
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00000  -0.00000  -0.00040
   Mo     1.55951   0.89668   8.95489   0.00047  -0.00026  -0.00103
   S      0.00010   1.79701   7.39557  -0.00076   0.00042   0.05148
   S      1.55100   0.90160   1.44573  -0.00012   0.00006   0.00039
   S      0.00042   1.79683  10.51261  -0.00067   0.00036  -0.04844
   S      1.55100   0.90160   4.55356   0.00012  -0.00006   0.00039
   Mo    -0.00013   1.79714  14.99820  -0.00000   0.00000   0.00040
   Mo     1.55951   0.89668  21.04150  -0.00047   0.00026  -0.00103
   S      0.00042   1.79683  19.48378   0.00067  -0.00036  -0.04844
   S      1.55925   0.89684  13.44126  -0.00000  -0.00000   0.00021
   S      0.00010   1.79701  22.60082   0.00076  -0.00042   0.05148
   S      1.55925   0.89684  16.55515   0.00000   0.00000   0.00021
PRIMCOORD 33
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00006   0.00004   0.00000
   Mo     1.55951   0.89668   8.95489   0.00024  -0.00013  -0.00066
   S      0.00010   1.79701   7.39557  -0.00039   0.00021   0.02584
   S      1.55100   0.90160   1.44573   0.00019  -0.00011   0.00531
   S      0.00042   1.79683  10.51261  -0.00033   0.00018  -0.02467
   S      1.55100   0.90160   4.55356   0.00019  -0.00011  -0.00531
   Mo    -0.00013   1.79714  14.99820  -0.00066   0.00038  -0.00000
   Mo     1.55951   0.89668  21.04150   0.00024  -0.00013   0.00066
   S      0.00042   1.79683  19.48378  -0.00033   0.00018   0.02467
   S      1.55925   0.89684  13.44126   0.00099  -0.00058   0.06077
   S      0.00010   1.79701  22.60082  -0.00039   0.00021  -0.02584
   S      1.55925   0.89684  16.55515   0.00099  -0.00058  -0.06077
PRIMCOORD 34
     12   1
   Re    -0.00258   1.79856   2.99964   0.00000   0.00000  -0.00039
   Mo     1.55951   0.89668   8.95489  -0.00000  -0.00000  -0.02878
   S      0.00010   1.79701   7.39557  -0.00015   0.00009   0.04110
   S      1.55100   0.90160   1.44573  -0.00003   0.00002   0.00092
   S      0.00042   1.79683  10.51261   0.00015  -0.00008   0.04545
   S      1.55100   0.90160   4.55356   0.00003  -0.00002   0.00092
   Mo    -0.00013   1.79714  14.99820   0.00000  -0.00000  -0.01245
   Mo     1.55951   0.89668  21.04150   0.00000   0.00000  -0.02878
   S      0.00042   1.79683  19.48378  -0.00015   0.00008   0.04545
   S      1.55925   0.89684  13.44126   0.00006  -0.00003   0.01841
   S      0.00010   1.79701  22.60082   0.00015  -0.00009   0.04110
   S      1.55925   0.89684  16.55515  -0.00006   0.00003   0.01841
PRIMCOORD 35
     12   1
   Re    -0.00258   1.79856   2.99964   0.00001  -0.00001  -0.00000
   Mo     1.55951   0.89668   8.95489  -0.00002   0.00001   0.03001
   S      0.00010   1.79701   7.39557   0.00018  -0.00010  -0.04369
   S      1.55100   0.90160   1.44573  -0.00005   0.00003  -0.00151
   S      0.00042   1.79683  10.51261  -0.00012   0.00007  -0.04677
   S      1.55100   0.90160   4.55356  -0.00005   0.00003   0.00151
   Mo    -0.00013   1.79714  14.99820  -0.00000   0.00000   0.00000
   Mo     1.55951   0.89668  21.04150  -0.00002   0.00001  -0.03001
   S      0.00042   1.79683  19.48378  -0.00012   0.00007   0.04677
   S      1.55925   0.89684  13.44126   0.00001  -0.00000   0.00069
   S      0.00010   1.79701  22.60082   0.00018  -0.00010   0.04369
   S      1.55925   0.89684  16.55515   0.00001  -0.00000  -0.00069
PRIMCOORD 36
     12   1
   Re    -0.00258   1.79856   2.99964  -0.00000   0.00000  -0.00009
   Mo     1.55951   0.89668   8.95489  -0.00001   0.00000   0.00859
   S      0.00010   1.79701   7.39557   0.00006  -0.00003  -0.01240
   S      1.55100   0.90160   1.44573   0.00001  -0.00000   0.00035
   S      0.00042   1.79683  10.51261  -0.00003   0.00002  -0.01396
   S      1.55100   0.90160   4.55356  -0.00001   0.00000   0.00035
   Mo    -0.00013   1.79714  14.99820  -0.00000  -0.00000  -0.04059
   Mo     1.55951   0.89668  21.04150   0.00001  -0.00000   0.00859
   S      0.00042   1.79683  19.48378   0.00003  -0.00002  -0.01396
   S      1.55925   0.89684  13.44126   0.00019  -0.00011   0.06127
   S      0.00010   1.79701  22.60082  -0.00006   0.00003  -0.01240
   S      1.55925   0.89684  16.55515  -0.00019   0.00011   0.06127


==> anc/LDA_DynModes/MoSubst.2x2x1.LDA.dyn.axsf <==
ANIMSTEPS  72
CRYSTAL
PRIMVEC
    6.219923099    0.003088037    0.002116933
   -3.107650017    5.403144332   -0.002138559
   -0.003665750    0.002142739   12.064344153
PRIMCOORD  1
     24   1
   Re     0.00104   1.91582   3.01767  -0.01704  -0.01122   0.00072
   Mo    -1.52380   4.44984   3.01665  -0.01704  -0.01122   0.00072
   Mo     3.10796   1.79936   3.01876  -0.01704  -0.01122   0.00072
   Mo     1.52680   4.45977   3.01769  -0.01704  -0.01122   0.00072
   Mo     1.55598   0.90481   9.05065  -0.01704  -0.01122   0.00072
   Mo    -0.00038   3.60571   9.04959  -0.01704  -0.01122   0.00072
   Mo     4.66141   0.90685   9.05171  -0.01704  -0.01122   0.00072
   Mo     3.11035   3.60415   9.05065  -0.01704  -0.01122   0.00072
   S     -0.00046   1.80536   7.49351  -0.01704  -0.01122   0.00072
   S     -1.55500   4.50716   7.49077  -0.01704  -0.01122   0.00072
   S      3.10887   1.80545   7.48959  -0.01704  -0.01122   0.00072
   S      1.55591   4.50840   7.49271  -0.01704  -0.01122   0.00072
   S      1.51886   0.89583   1.48917  -0.01704  -0.01122   0.00072
   S      0.00348   3.61828   1.39562  -0.01704  -0.01122   0.00072
   S      4.70091   0.90386   1.48869  -0.01704  -0.01122   0.00072
   S      3.10988   3.59106   1.46006  -0.01704  -0.01122   0.00072
   S     -0.00151   1.80598  10.60638  -0.01704  -0.01122   0.00072
   S     -1.55605   4.50780  10.60698  -0.01704  -0.01122   0.00072
   S      3.10779   1.80607  10.61242  -0.01704  -0.01122   0.00072
   S      1.55484   4.50902  10.60717  -0.01704  -0.01122   0.00072
   S      1.51780   0.89645   4.54762  -0.01704  -0.01122   0.00072
   S      0.00236   3.61892   4.63905  -0.01704  -0.01122   0.00072
   S      4.69986   0.90449   4.55027  -0.01704  -0.01122   0.00072
   S      3.10881   3.59169   4.57674  -0.01704  -0.01122   0.00072
PRIMCOORD  2
     24   1
   Re     0.00104   1.91582   3.01767  -0.00869   0.01397   0.01208
   Mo    -1.52380   4.44984   3.01665  -0.00869   0.01397   0.01208
   Mo     3.10796   1.79936   3.01876  -0.00869   0.01397   0.01208
   Mo     1.52680   4.45977   3.01769  -0.00869   0.01397   0.01208
   Mo     1.55598   0.90481   9.05065  -0.00869   0.01397   0.01208
   Mo    -0.00038   3.60571   9.04959  -0.00869   0.01397   0.01208
   Mo     4.66141   0.90685   9.05171  -0.00869   0.01397   0.01208
   Mo     3.11035   3.60415   9.05065  -0.00869   0.01397   0.01208
   S     -0.00046   1.80536   7.49351  -0.00869   0.01397   0.01208
   S     -1.55500   4.50716   7.49077  -0.00869   0.01397   0.01208
   S      3.10887   1.80545   7.48959  -0.00869   0.01397   0.01208
   S      1.55591   4.50840   7.49271  -0.00869   0.01397   0.01208
   S      1.51886   0.89583   1.48917  -0.00869   0.01397   0.01208
   S      0.00348   3.61828   1.39562  -0.00869   0.01397   0.01208
   S      4.70091   0.90386   1.48869  -0.00869   0.01397   0.01208
   S      3.10988   3.59106   1.46006  -0.00869   0.01397   0.01208
   S     -0.00151   1.80598  10.60638  -0.00869   0.01397   0.01208
   S     -1.55605   4.50780  10.60698  -0.00869   0.01397   0.01208
   S      3.10779   1.80607  10.61242  -0.00869   0.01397   0.01208
   S      1.55484   4.50902  10.60717  -0.00869   0.01397   0.01208
   S      1.51780   0.89645   4.54762  -0.00869   0.01397   0.01208
   S      0.00236   3.61892   4.63905  -0.00869   0.01397   0.01208
   S      4.69986   0.90449   4.55027  -0.00869   0.01397   0.01208
   S      3.10881   3.59169   4.57674  -0.00869   0.01397   0.01208
PRIMCOORD  3
     24   1
   Re     0.00104   1.91582   3.01767   0.00714  -0.00978   0.01644
   Mo    -1.52380   4.44984   3.01665   0.00714  -0.00978   0.01644
   Mo     3.10796   1.79936   3.01876   0.00714  -0.00978   0.01644
   Mo     1.52680   4.45977   3.01769   0.00714  -0.00978   0.01644
   Mo     1.55598   0.90481   9.05065   0.00714  -0.00978   0.01644
   Mo    -0.00038   3.60571   9.04959   0.00714  -0.00978   0.01644
   Mo     4.66141   0.90685   9.05171   0.00714  -0.00978   0.01644
   Mo     3.11035   3.60415   9.05065   0.00714  -0.00978   0.01644
   S     -0.00046   1.80536   7.49351   0.00714  -0.00978   0.01644
   S     -1.55500   4.50716   7.49077   0.00714  -0.00978   0.01644
   S      3.10887   1.80545   7.48959   0.00714  -0.00978   0.01644
   S      1.55591   4.50840   7.49271   0.00714  -0.00978   0.01644
   S      1.51886   0.89583   1.48917   0.00714  -0.00978   0.01644
   S      0.00348   3.61828   1.39562   0.00714  -0.00978   0.01644
   S      4.70091   0.90386   1.48869   0.00714  -0.00978   0.01644
   S      3.10988   3.59106   1.46006   0.00714  -0.00978   0.01644
   S     -0.00151   1.80598  10.60638   0.00714  -0.00978   0.01644
   S     -1.55605   4.50780  10.60698   0.00714  -0.00978   0.01644
   S      3.10779   1.80607  10.61242   0.00714  -0.00978   0.01644
   S      1.55484   4.50902  10.60717   0.00714  -0.00978   0.01644
   S      1.51780   0.89645   4.54762   0.00714  -0.00978   0.01644
   S      0.00236   3.61892   4.63905   0.00714  -0.00978   0.01644
   S      4.69986   0.90449   4.55027   0.00714  -0.00978   0.01644
   S      3.10881   3.59169   4.57674   0.00714  -0.00978   0.01644
PRIMCOORD  4
     24   1
   Re     0.00104   1.91582   3.01767  -0.01376   0.01407  -0.00030
   Mo    -1.52380   4.44984   3.01665  -0.01290   0.01357  -0.00029
   Mo     3.10796   1.79936   3.01876  -0.01304   0.01367  -0.00029
   Mo     1.52680   4.45977   3.01769  -0.01294   0.01379  -0.00028
   Mo     1.55598   0.90481   9.05065   0.01516  -0.01569   0.00033
   Mo    -0.00038   3.60571   9.04959   0.01491  -0.01561   0.00033
   Mo     4.66141   0.90685   9.05171   0.01524  -0.01580   0.00033
   Mo     3.11035   3.60415   9.05065   0.01507  -0.01588   0.00033
   S     -0.00046   1.80536   7.49351   0.01506  -0.01555   0.00030
   S     -1.55500   4.50716   7.49077   0.01482  -0.01558   0.00041
   S      3.10887   1.80545   7.48959   0.01521  -0.01582   0.00028
   S      1.55591   4.50840   7.49271   0.01501  -0.01579   0.00035
   S      1.51886   0.89583   1.48917  -0.01334   0.01373   0.00007
   S      0.00348   3.61828   1.39562  -0.01277   0.01371  -0.00042
   S      4.70091   0.90386   1.48869  -0.01327   0.01368  -0.00049
   S      3.10988   3.59106   1.46006  -0.01295   0.01359  -0.00027
   S     -0.00151   1.80598  10.60638   0.01506  -0.01555   0.00035
   S     -1.55605   4.50780  10.60698   0.01483  -0.01558   0.00025
   S      3.10779   1.80607  10.61242   0.01520  -0.01582   0.00038
   S      1.55484   4.50902  10.60717   0.01501  -0.01579   0.00030
   S      1.51780   0.89645   4.54762  -0.01335   0.01373  -0.00065
   S      0.00236   3.61892   4.63905  -0.01280   0.01370  -0.00014
   S      4.69986   0.90449   4.55027  -0.01326   0.01369  -0.00009
   S      3.10881   3.59169   4.57674  -0.01295   0.01359  -0.00028
PRIMCOORD  5
     24   1
   Re     0.00104   1.91582   3.01767  -0.01443  -0.01352   0.00005
   Mo    -1.52380   4.44984   3.01665  -0.01336  -0.01320   0.00005
   Mo     3.10796   1.79936   3.01876  -0.01352  -0.01305   0.00005
   Mo     1.52680   4.45977   3.01769  -0.01354  -0.01302   0.00006
   Mo     1.55598   0.90481   9.05065   0.01580   0.01512  -0.00006
   Mo    -0.00038   3.60571   9.04959   0.01560   0.01497  -0.00006
   Mo     4.66141   0.90685   9.05171   0.01582   0.01504  -0.00006
   Mo     3.11035   3.60415   9.05065   0.01577   0.01525  -0.00006
   S     -0.00046   1.80536   7.49351   0.01570   0.01493  -0.00008
   S     -1.55500   4.50716   7.49077   0.01571   0.01512  -0.00011
   S      3.10887   1.80545   7.48959   0.01581   0.01514   0.00007
   S      1.55591   4.50840   7.49271   0.01551   0.01497  -0.00010
   S      1.51886   0.89583   1.48917  -0.01380  -0.01304   0.00029
   S      0.00348   3.61828   1.39562  -0.01338  -0.01328   0.00011
   S      4.70091   0.90386   1.48869  -0.01393  -0.01322  -0.00033
   S      3.10988   3.59106   1.46006  -0.01350  -0.01293   0.00011
   S     -0.00151   1.80598  10.60638   0.01571   0.01493  -0.00004
   S     -1.55605   4.50780  10.60698   0.01571   0.01512  -0.00001
   S      3.10779   1.80607  10.61242   0.01580   0.01514  -0.00019
   S      1.55484   4.50902  10.60717   0.01551   0.01497  -0.00002
   S      1.51780   0.89645   4.54762  -0.01380  -0.01304  -0.00019
   S      0.00236   3.61892   4.63905  -0.01341  -0.01328  -0.00001
   S      4.69986   0.90449   4.55027  -0.01394  -0.01322   0.00044
   S      3.10881   3.59169   4.57674  -0.01349  -0.01293  -0.00000
PRIMCOORD  6
     24   1
   Re     0.00104   1.91582   3.01767  -0.00020   0.00025   0.02035
   Mo    -1.52380   4.44984   3.01665  -0.00014   0.00021   0.01865
   Mo     3.10796   1.79936   3.01876  -0.00014   0.00027   0.01874
   Mo     1.52680   4.45977   3.01769  -0.00016   0.00024   0.01876
   Mo     1.55598   0.90481   9.05065   0.00016  -0.00030  -0.02191
   Mo    -0.00038   3.60571   9.04959   0.00021  -0.00028  -0.02204
   Mo     4.66141   0.90685   9.05171   0.00016  -0.00027  -0.02205
   Mo     3.11035   3.60415   9.05065   0.00021  -0.00028  -0.02193
   S     -0.00046   1.80536   7.49351   0.00021  -0.00022  -0.02159
   S     -1.55500   4.50716   7.49077   0.00019  -0.00017  -0.02163
   S      3.10887   1.80545   7.48959   0.00010  -0.00036  -0.02186
   S      1.55591   4.50840   7.49271   0.00022  -0.00024  -0.02170
   S      1.51886   0.89583   1.48917  -0.00062   0.00057   0.01904
   S      0.00348   3.61828   1.39562  -0.00011  -0.00043   0.01876
   S      4.70091   0.90386   1.48869   0.00034   0.00051   0.01916
   S      3.10988   3.59106   1.46006  -0.00016   0.00015   0.01829
   S     -0.00151   1.80598  10.60638   0.00013  -0.00034  -0.02159
   S     -1.55605   4.50780  10.60698   0.00022  -0.00041  -0.02163
   S      3.10779   1.80607  10.61242   0.00022  -0.00021  -0.02186
   S      1.55484   4.50902  10.60717   0.00019  -0.00030  -0.02170
   S      1.51780   0.89645   4.54762   0.00029  -0.00007   0.01899
   S      0.00236   3.61892   4.63905  -0.00016   0.00091   0.01878
   S      4.69986   0.90449   4.55027  -0.00069  -0.00001   0.01918
   S      3.10881   3.59169   4.57674  -0.00016   0.00038   0.01830
PRIMCOORD  7
     24   1
   Re     0.00104   1.91582   3.01767   0.03722   0.00413   0.00003
   Mo    -1.52380   4.44984   3.01665  -0.01729  -0.02612   0.00000
   Mo     3.10796   1.79936   3.01876  -0.02958  -0.00445  -0.00000
   Mo     1.52680   4.45977   3.01769  -0.00996   0.02403   0.00000
   Mo     1.55598   0.90481   9.05065   0.00011  -0.00110  -0.00001
   Mo    -0.00038   3.60571   9.04959   0.00101   0.00045  -0.00001
   Mo     4.66141   0.90685   9.05171   0.00105   0.00103  -0.00001
   Mo     3.11035   3.60415   9.05065  -0.00091  -0.00013  -0.00001
   S     -0.00046   1.80536   7.49351   0.00164   0.00055  -0.00006
   S     -1.55500   4.50716   7.49077  -0.00022  -0.00164   0.00017
   S      3.10887   1.80545   7.48959  -0.00009  -0.00046   0.00026
   S      1.55591   4.50840   7.49271   0.00017   0.00176  -0.00037
   S      1.51886   0.89583   1.48917  -0.00162  -0.03099  -0.00877
   S      0.00348   3.61828   1.39562   0.00222   0.00472   0.00078
   S      4.70091   0.90386   1.48869   0.00383   0.02924   0.00924
   S      3.10988   3.59106   1.46006  -0.03090  -0.00576  -0.00082
   S     -0.00151   1.80598  10.60638   0.00164   0.00055   0.00004
   S     -1.55605   4.50780  10.60698  -0.00022  -0.00164  -0.00019
   S      3.10779   1.80607  10.61242  -0.00010  -0.00046  -0.00028
   S      1.55484   4.50902  10.60717   0.00017   0.00176   0.00035
   S      1.51780   0.89645   4.54762  -0.00162  -0.03099   0.00879
   S      0.00236   3.61892   4.63905   0.00222   0.00472  -0.00076
   S      4.69986   0.90449   4.55027   0.00383   0.02923  -0.00923
   S      3.10881   3.59169   4.57674  -0.03087  -0.00576   0.00081
PRIMCOORD  8
     24   1
   Re     0.00104   1.91582   3.01767  -0.00369   0.03967  -0.00000
   Mo    -1.52380   4.44984   3.01665  -0.01326  -0.01047  -0.00000
   Mo     3.10796   1.79936   3.01876   0.00435  -0.03081   0.00001
   Mo     1.52680   4.45977   3.01769   0.01419  -0.01912   0.00001
   Mo     1.55598   0.90481   9.05065  -0.00201   0.00016  -0.00000
   Mo    -0.00038   3.60571   9.04959  -0.00044   0.00278  -0.00000
   Mo     4.66141   0.90685   9.05171   0.00220  -0.00075  -0.00000
   Mo     3.11035   3.60415   9.05065   0.00034  -0.00143  -0.00000
   S     -0.00046   1.80536   7.49351  -0.00030   0.00292   0.00006
   S     -1.55500   4.50716   7.49077  -0.00193   0.00094   0.00024
   S      3.10887   1.80545   7.48959   0.00036  -0.00255   0.00106
   S      1.55591   4.50840   7.49271   0.00180  -0.00031   0.00024
   S      1.51886   0.89583   1.48917  -0.01948  -0.00314   0.00715
   S      0.00348   3.61828   1.39562  -0.00219   0.02615  -0.00946
   S      4.70091   0.90386   1.48869   0.02101  -0.01275   0.00640
   S      3.10988   3.59106   1.46006   0.00343  -0.03721  -0.00119
   S     -0.00151   1.80598  10.60638  -0.00031   0.00292  -0.00007
   S     -1.55605   4.50780  10.60698  -0.00193   0.00094  -0.00025
   S      3.10779   1.80607  10.61242   0.00036  -0.00256  -0.00107
   S      1.55484   4.50902  10.60717   0.00180  -0.00031  -0.00025
   S      1.51780   0.89645   4.54762  -0.01947  -0.00314  -0.00716
   S      0.00236   3.61892   4.63905  -0.00221   0.02616   0.00946
   S      4.69986   0.90449   4.55027   0.02101  -0.01276  -0.00637
   S      3.10881   3.59169   4.57674   0.00342  -0.03721   0.00121
PRIMCOORD  9
     24   1
   Re     0.00104   1.91582   3.01767   0.02025   0.00026   0.00002
   Mo    -1.52380   4.44984   3.01665  -0.02280   0.02292  -0.00004
   Mo     3.10796   1.79936   3.01876   0.01821   0.00289   0.00001
   Mo     1.52680   4.45977   3.01769  -0.03121  -0.02579   0.00004
   Mo     1.55598   0.90481   9.05065   0.00217   0.00175  -0.00001
   Mo    -0.00038   3.60571   9.04959  -0.00217  -0.00047  -0.00001
   Mo     4.66141   0.90685   9.05171   0.00146  -0.00103  -0.00001
   Mo     3.11035   3.60415   9.05065  -0.00007  -0.00027  -0.00001
   S     -0.00046   1.80536   7.49351   0.00113  -0.00037  -0.00007
   S     -1.55500   4.50716   7.49077  -0.00164   0.00179   0.00038
   S      3.10887   1.80545   7.48959   0.00303   0.00036  -0.00049
   S      1.55591   4.50840   7.49271  -0.00170  -0.00177   0.00033
   S      1.51886   0.89583   1.48917   0.02178   0.01667  -0.00779
   S      0.00348   3.61828   1.39562  -0.03893  -0.00378  -0.00344
   S      4.70091   0.90386   1.48869   0.01990  -0.01655   0.00989
   S      3.10988   3.59106   1.46006  -0.01086   0.00291   0.00049
   S     -0.00151   1.80598  10.60638   0.00112  -0.00037   0.00004
   S     -1.55605   4.50780  10.60698  -0.00164   0.00178  -0.00040
   S      3.10779   1.80607  10.61242   0.00304   0.00036   0.00047
   S      1.55484   4.50902  10.60717  -0.00170  -0.00177  -0.00036
   S      1.51780   0.89645   4.54762   0.02178   0.01665   0.00778
   S      0.00236   3.61892   4.63905  -0.03905  -0.00377   0.00343
   S      4.69986   0.90449   4.55027   0.01989  -0.01654  -0.00982
   S      3.10881   3.59169   4.57674  -0.01083   0.00291  -0.00050
PRIMCOORD 10
     24   1
   Re     0.00104   1.91582   3.01767   0.00002   0.00000  -0.04455
   Mo    -1.52380   4.44984   3.01665  -0.00001  -0.00000   0.02067
   Mo     3.10796   1.79936   3.01876  -0.00000   0.00001   0.02766
   Mo     1.52680   4.45977   3.01769  -0.00002  -0.00000   0.02263
   Mo     1.55598   0.90481   9.05065  -0.00004  -0.00002   0.00321
   Mo    -0.00038   3.60571   9.04959   0.00006  -0.00001   0.00256
   Mo     4.66141   0.90685   9.05171  -0.00005   0.00002   0.00235
   Mo     3.11035   3.60415   9.05065   0.00004  -0.00000  -0.01105
   S     -0.00046   1.80536   7.49351   0.00028  -0.00024   0.00553
   S     -1.55500   4.50716   7.49077   0.00490   0.00297  -0.00231
   S      3.10887   1.80545   7.48959  -0.00028  -0.00567  -0.00258
   S      1.55591   4.50840   7.49271  -0.00480   0.00265  -0.00287
   S      1.51886   0.89583   1.48917   0.02258  -0.00844   0.00018
   S      0.00348   3.61828   1.39562   0.00085   0.02838  -0.00217
   S      4.70091   0.90386   1.48869  -0.02262  -0.00913   0.00103
   S      3.10988   3.59106   1.46006  -0.00078  -0.00008   0.03079
   S     -0.00151   1.80598  10.60638  -0.00035   0.00022   0.00553
   S     -1.55605   4.50780  10.60698  -0.00480  -0.00302  -0.00231
   S      3.10779   1.80607  10.61242   0.00017   0.00567  -0.00258
   S      1.55484   4.50902  10.60717   0.00490  -0.00262  -0.00287
   S      1.51780   0.89645   4.54762  -0.02257   0.00845   0.00015
   S      0.00236   3.61892   4.63905  -0.00088  -0.02838  -0.00214
   S      4.69986   0.90449   4.55027   0.02263   0.00914   0.00104
   S      3.10881   3.59169   4.57674   0.00074   0.00011   0.03079
PRIMCOORD 11
     24   1
   Re     0.00104   1.91582   3.01767   0.00194   0.00054   0.00003
   Mo    -1.52380   4.44984   3.01665  -0.00133   0.00135  -0.00004
   Mo     3.10796   1.79936   3.01876  -0.00181  -0.00039  -0.00004
   Mo     1.52680   4.45977   3.01769  -0.00030  -0.00161  -0.00002
   Mo     1.55598   0.90481   9.05065  -0.02000   0.01110   0.00003
   Mo    -0.00038   3.60571   9.04959   0.01788  -0.00935   0.00002
   Mo     4.66141   0.90685   9.05171  -0.02961  -0.01141  -0.00003
   Mo     3.11035   3.60415   9.05065   0.03209   0.00944   0.00003
   S     -0.00046   1.80536   7.49351  -0.03336  -0.00964  -0.00025
   S     -1.55500   4.50716   7.49077   0.03218   0.01228  -0.00038
   S      3.10887   1.80545   7.48959  -0.01953   0.00963   0.00044
   S      1.55591   4.50840   7.49271   0.02097  -0.01231   0.00025
   S      1.51886   0.89583   1.48917  -0.00069   0.00042  -0.00147
   S      0.00348   3.61828   1.39562  -0.00074   0.00034   0.00009
   S      4.70091   0.90386   1.48869  -0.00020  -0.00051   0.00154
   S      3.10988   3.59106   1.46006   0.00036  -0.00046  -0.00016
   S     -0.00151   1.80598  10.60638  -0.03342  -0.00964   0.00024
   S     -1.55605   4.50780  10.60698   0.03219   0.01226   0.00045
   S      3.10779   1.80607  10.61242  -0.01948   0.00962  -0.00042
   S      1.55484   4.50902  10.60717   0.02095  -0.01229  -0.00023
   S      1.51780   0.89645   4.54762  -0.00065   0.00040   0.00144
   S      0.00236   3.61892   4.63905  -0.00075   0.00039  -0.00010
   S      4.69986   0.90449   4.55027  -0.00024  -0.00052  -0.00156
   S      3.10881   3.59169   4.57674   0.00037  -0.00047   0.00008
PRIMCOORD 12
     24   1
   Re     0.00104   1.91582   3.01767  -0.00008   0.00099   0.00002
   Mo    -1.52380   4.44984   3.01665  -0.00103   0.00152  -0.00003
   Mo     3.10796   1.79936   3.01876   0.00191  -0.00034  -0.00003
   Mo     1.52680   4.45977   3.01769  -0.00151  -0.00248  -0.00002
   Mo     1.55598   0.90481   9.05065  -0.00471  -0.03230   0.00002
   Mo    -0.00038   3.60571   9.04959   0.02612  -0.00592   0.00002
   Mo     4.66141   0.90685   9.05171  -0.01150   0.03175  -0.00001
   Mo     3.11035   3.60415   9.05065  -0.00944   0.00630   0.00002
   S     -0.00046   1.80536   7.49351   0.01080  -0.00650   0.00006
   S     -1.55500   4.50716   7.49077   0.01257  -0.03373  -0.00053
   S      3.10887   1.80545   7.48959  -0.02826   0.00657   0.00027
   S      1.55591   4.50840   7.49271   0.00511   0.03364   0.00030
   S      1.51886   0.89583   1.48917   0.00082   0.00123   0.00002
   S      0.00348   3.61828   1.39562  -0.00197  -0.00001  -0.00068
   S      4.70091   0.90386   1.48869   0.00139  -0.00153   0.00053
   S      3.10988   3.59106   1.46006   0.00002  -0.00034   0.00009
   S     -0.00151   1.80598  10.60638   0.01079  -0.00650  -0.00003
   S     -1.55605   4.50780  10.60698   0.01258  -0.03374   0.00059
   S      3.10779   1.80607  10.61242  -0.02823   0.00655  -0.00026
   S      1.55484   4.50902  10.60717   0.00510   0.03365  -0.00029
   S      1.51780   0.89645   4.54762   0.00085   0.00121  -0.00005
   S      0.00236   3.61892   4.63905  -0.00198   0.00003   0.00067
   S      4.69986   0.90449   4.55027   0.00135  -0.00154  -0.00054
   S      3.10881   3.59169   4.57674   0.00002  -0.00034  -0.00015
PRIMCOORD 13
     24   1
   Re     0.00104   1.91582   3.01767   0.00064  -0.00300   0.00001
   Mo    -1.52380   4.44984   3.01665  -0.00067   0.00268  -0.00002
   Mo     3.10796   1.79936   3.01876  -0.00013   0.00100  -0.00001
   Mo     1.52680   4.45977   3.01769  -0.00044   0.00027  -0.00001
   Mo     1.55598   0.90481   9.05065  -0.02666  -0.00224   0.00001
   Mo    -0.00038   3.60571   9.04959   0.01018   0.03183   0.00000
   Mo     4.66141   0.90685   9.05171   0.00951   0.00342  -0.00000
   Mo     3.11035   3.60415   9.05065   0.00716  -0.03260   0.00002
   S     -0.00046   1.80536   7.49351  -0.00744   0.03405  -0.00008
   S     -1.55500   4.50716   7.49077  -0.01035  -0.00285   0.00022
   S      3.10887   1.80545   7.48959  -0.01093  -0.03417  -0.00071
   S      1.55591   4.50840   7.49271   0.02880   0.00307   0.00039
   S      1.51886   0.89583   1.48917   0.00095   0.00127  -0.00152
   S      0.00348   3.61828   1.39562  -0.00084  -0.00027   0.00152
   S      4.70091   0.90386   1.48869  -0.00071  -0.00014  -0.00033
   S      3.10988   3.59106   1.46006   0.00024   0.00123   0.00004
   S     -0.00151   1.80598  10.60638  -0.00746   0.03405   0.00006
   S     -1.55605   4.50780  10.60698  -0.01035  -0.00286  -0.00020
   S      3.10779   1.80607  10.61242  -0.01091  -0.03417   0.00073
   S      1.55484   4.50902  10.60717   0.02879   0.00308  -0.00038
   S      1.51780   0.89645   4.54762   0.00096   0.00127   0.00151
   S      0.00236   3.61892   4.63905  -0.00085  -0.00025  -0.00153
   S      4.69986   0.90449   4.55027  -0.00073  -0.00014   0.00033
   S      3.10881   3.59169   4.57674   0.00025   0.00123  -0.00007
PRIMCOORD 14
     24   1
   Re     0.00104   1.91582   3.01767  -0.00001  -0.00000   0.00153
   Mo    -1.52380   4.44984   3.01665   0.00001  -0.00001  -0.02816
   Mo     3.10796   1.79936   3.01876  -0.00001   0.00001   0.03522
   Mo     1.52680   4.45977   3.01769   0.00001   0.00001  -0.00887
   Mo     1.55598   0.90481   9.05065   0.00001  -0.00000  -0.00546
   Mo    -0.00038   3.60571   9.04959  -0.00001   0.00001   0.02655
   Mo     4.66141   0.90685   9.05171   0.00001  -0.00000  -0.02585
   Mo     3.11035   3.60415   9.05065  -0.00001   0.00000   0.00492
   S     -0.00046   1.80536   7.49351   0.00702   0.01701  -0.00225
   S     -1.55500   4.50716   7.49077   0.00735  -0.00835   0.01351
   S      3.10887   1.80545   7.48959  -0.00688   0.00807  -0.01386
   S      1.55591   4.50840   7.49271  -0.00747  -0.01658   0.00301
   S      1.51886   0.89583   1.48917   0.01284   0.01718   0.00315
   S      0.00348   3.61828   1.39562   0.00752  -0.01016  -0.01817
   S      4.70091   0.90386   1.48869  -0.01178   0.00970   0.01375
   S      3.10988   3.59106   1.46006  -0.00626  -0.02264  -0.00110
   S     -0.00151   1.80598  10.60638  -0.00701  -0.01701  -0.00225
   S     -1.55605   4.50780  10.60698  -0.00738   0.00835   0.01351
   S      3.10779   1.80607  10.61242   0.00690  -0.00807  -0.01385
   S      1.55484   4.50902  10.60717   0.00745   0.01658   0.00301
   S      1.51780   0.89645   4.54762  -0.01285  -0.01719   0.00314
   S      0.00236   3.61892   4.63905  -0.00750   0.01016  -0.01819
   S      4.69986   0.90449   4.55027   0.01176  -0.00969   0.01377
   S      3.10881   3.59169   4.57674   0.00626   0.02264  -0.00111
PRIMCOORD 15
     24   1
   Re     0.00104   1.91582   3.01767  -0.00002  -0.00000   0.00030
   Mo    -1.52380   4.44984   3.01665   0.00002  -0.00002  -0.02258
   Mo     3.10796   1.79936   3.01876   0.00000  -0.00001  -0.01345
   Mo     1.52680   4.45977   3.01769   0.00002   0.00003   0.03506
   Mo     1.55598   0.90481   9.05065   0.00001   0.00001   0.03256
   Mo    -0.00038   3.60571   9.04959  -0.00002  -0.00000  -0.00875
   Mo     4.66141   0.90685   9.05171   0.00003  -0.00001  -0.02177
   Mo     3.11035   3.60415   9.05065  -0.00002   0.00000  -0.00181
   S     -0.00046   1.80536   7.49351   0.01864  -0.00565   0.00091
   S     -1.55500   4.50716   7.49077  -0.00248   0.01507   0.01114
   S      3.10887   1.80545   7.48959  -0.01859  -0.00284   0.00475
   S      1.55591   4.50840   7.49271   0.00229  -0.00666  -0.01675
   S      1.51886   0.89583   1.48917  -0.00349   0.00638  -0.01880
   S      0.00348   3.61828   1.39562   0.02201   0.00334   0.00659
   S      4.70091   0.90386   1.48869   0.00664  -0.01592   0.01244
   S      3.10988   3.59106   1.46006  -0.01804   0.00813  -0.00004
   S     -0.00151   1.80598  10.60638  -0.01861   0.00565   0.00089
   S     -1.55605   4.50780  10.60698   0.00243  -0.01507   0.01115
   S      3.10779   1.80607  10.61242   0.01862   0.00284   0.00476
   S      1.55484   4.50902  10.60717  -0.00233   0.00665  -0.01675
   S      1.51780   0.89645   4.54762   0.00349  -0.00640  -0.01881
   S      0.00236   3.61892   4.63905  -0.02197  -0.00333   0.00656
   S      4.69986   0.90449   4.55027  -0.00666   0.01593   0.01245
   S      3.10881   3.59169   4.57674   0.01804  -0.00814  -0.00002
PRIMCOORD 16
     24   1
   Re     0.00104   1.91582   3.01767  -0.00000   0.00001  -0.00775
   Mo    -1.52380   4.44984   3.01665   0.00002  -0.00002   0.00712
   Mo     3.10796   1.79936   3.01876   0.00001   0.00001  -0.00411
   Mo     1.52680   4.45977   3.01769  -0.00003  -0.00000   0.00874
   Mo     1.55598   0.90481   9.05065   0.00001  -0.00000  -0.01929
   Mo    -0.00038   3.60571   9.04959   0.00000  -0.00000  -0.01405
   Mo     4.66141   0.90685   9.05171   0.00001  -0.00001  -0.01812
   Mo     3.11035   3.60415   9.05065  -0.00002   0.00001   0.05104
   S     -0.00046   1.80536   7.49351  -0.00042   0.00173  -0.02518
   S     -1.55500   4.50716   7.49077  -0.02216  -0.01492   0.00853
   S      3.10887   1.80545   7.48959   0.00041   0.02745   0.00699
   S      1.55591   4.50840   7.49271   0.02206  -0.01444   0.00907
   S      1.51886   0.89583   1.48917   0.00019  -0.00409  -0.00166
   S      0.00348   3.61828   1.39562   0.00054   0.00571   0.00448
   S      4.70091   0.90386   1.48869   0.00004  -0.00470  -0.00091
   S      3.10988   3.59106   1.46006  -0.00050   0.00547   0.00421
   S     -0.00151   1.80598  10.60638   0.00044  -0.00173  -0.02518
   S     -1.55605   4.50780  10.60698   0.02215   0.01492   0.00854
   S      3.10779   1.80607  10.61242  -0.00041  -0.02745   0.00700
   S      1.55484   4.50902  10.60717  -0.02206   0.01444   0.00904
   S      1.51780   0.89645   4.54762  -0.00018   0.00408  -0.00169
   S      0.00236   3.61892   4.63905  -0.00054  -0.00573   0.00452
   S      4.69986   0.90449   4.55027  -0.00004   0.00470  -0.00092
   S      3.10881   3.59169   4.57674   0.00049  -0.00544   0.00421
PRIMCOORD 17
     24   1
   Re     0.00104   1.91582   3.01767   0.00254  -0.01882   0.00001
   Mo    -1.52380   4.44984   3.01665  -0.03698   0.02879  -0.00038
   Mo     3.10796   1.79936   3.01876  -0.00348  -0.01628  -0.00000
   Mo     1.52680   4.45977   3.01769   0.03680   0.01339   0.00042
   Mo     1.55598   0.90481   9.05065   0.00150  -0.00114  -0.00047
   Mo    -0.00038   3.60571   9.04959  -0.00046  -0.00087   0.00003
   Mo     4.66141   0.90685   9.05171   0.00004  -0.00041   0.00039
   Mo     3.11035   3.60415   9.05065  -0.00074   0.00209   0.00000
   S     -0.00046   1.80536   7.49351   0.00085  -0.00072  -0.00006
   S     -1.55500   4.50716   7.49077   0.00051  -0.00076  -0.00196
   S      3.10887   1.80545   7.48959   0.00082   0.00101   0.00045
   S      1.55591   4.50840   7.49271  -0.00199   0.00030  -0.00111
   S      1.51886   0.89583   1.48917  -0.00493   0.01081  -0.01953
   S      0.00348   3.61828   1.39562  -0.00319   0.02227   0.03640
   S      4.70091   0.90386   1.48869   0.00292   0.00052  -0.00996
   S      3.10988   3.59106   1.46006   0.00271  -0.01703  -0.00650
   S     -0.00151   1.80598  10.60638   0.00142  -0.00077   0.00002
   S     -1.55605   4.50780  10.60698   0.00049  -0.00038   0.00156
   S      3.10779   1.80607  10.61242   0.00023   0.00097  -0.00052
   S      1.55484   4.50902  10.60717  -0.00197   0.00001   0.00152
   S      1.51780   0.89645   4.54762  -0.00498   0.01055   0.01914
   S      0.00236   3.61892   4.63905  -0.00376   0.02223  -0.03638
   S      4.69986   0.90449   4.55027   0.00287   0.00083   0.01036
   S      3.10881   3.59169   4.57674   0.00318  -0.01705   0.00655
PRIMCOORD 18
     24   1
   Re     0.00104   1.91582   3.01767  -0.00003   0.00015  -0.00006
   Mo    -1.52380   4.44984   3.01665   0.00030  -0.00023  -0.00601
   Mo     3.10796   1.79936   3.01876   0.00003   0.00012  -0.02304
   Mo     1.52680   4.45977   3.01769  -0.00028  -0.00009   0.02911
   Mo     1.55598   0.90481   9.05065  -0.00001   0.00000  -0.03277
   Mo    -0.00038   3.60571   9.04959  -0.00000   0.00001   0.03379
   Mo     4.66141   0.90685   9.05171  -0.00001   0.00000   0.00579
   Mo     3.11035   3.60415   9.05065   0.00001  -0.00002  -0.00703
   S     -0.00046   1.80536   7.49351  -0.01300   0.01851   0.00359
   S     -1.55500   4.50716   7.49077   0.01372  -0.01808  -0.00260
   S      3.10887   1.80545   7.48959   0.01307   0.00238  -0.01666
   S      1.55591   4.50840   7.49271  -0.01376  -0.00307   0.01578
   S      1.51886   0.89583   1.48917  -0.00703  -0.00185  -0.01386
   S      0.00348   3.61828   1.39562   0.01283   0.00603   0.01028
   S      4.70091   0.90386   1.48869   0.00903  -0.01487   0.00362
   S      3.10988   3.59106   1.46006  -0.01075   0.01433   0.00031
   S     -0.00151   1.80598  10.60638   0.01296  -0.01850   0.00361
   S     -1.55605   4.50780  10.60698  -0.01371   0.01808  -0.00265
   S      3.10779   1.80607  10.61242  -0.01308  -0.00241  -0.01666
   S      1.55484   4.50902  10.60717   0.01380   0.00308   0.01577
   S      1.51780   0.89645   4.54762   0.00710   0.00168  -0.01416
   S      0.00236   3.61892   4.63905  -0.01275  -0.00637   0.01083
   S      4.69986   0.90449   4.55027  -0.00909   0.01486   0.00345
   S      3.10881   3.59169   4.57674   0.01071  -0.01407   0.00022
PRIMCOORD 19
     24   1
   Re     0.00104   1.91582   3.01767  -0.00003   0.00017   0.00078
   Mo    -1.52380   4.44984   3.01665   0.00036  -0.00027  -0.03327
   Mo     3.10796   1.79936   3.01876   0.00002   0.00015   0.01818
   Mo     1.52680   4.45977   3.01769  -0.00031  -0.00010   0.01414
   Mo     1.55598   0.90481   9.05065  -0.00002   0.00001  -0.01435
   Mo    -0.00038   3.60571   9.04959   0.00002   0.00000  -0.02467
   Mo     4.66141   0.90685   9.05171  -0.00003   0.00001   0.03508
   Mo     3.11035   3.60415   9.05065   0.00001  -0.00002   0.00406
   S     -0.00046   1.80536   7.49351  -0.01667  -0.01374  -0.00209
   S     -1.55500   4.50716   7.49077  -0.00977  -0.00149  -0.01670
   S      3.10887   1.80545   7.48959   0.01686  -0.00230   0.01208
   S      1.55591   4.50840   7.49271   0.00966   0.01780   0.00677
   S      1.51886   0.89583   1.48917   0.00755   0.01563  -0.00770
   S      0.00348   3.61828   1.39562   0.01770  -0.00521  -0.00895
   S      4.70091   0.90386   1.48869  -0.00501  -0.00203   0.01599
   S      3.10988   3.59106   1.46006  -0.01484  -0.01135  -0.00038
   S     -0.00151   1.80598  10.60638   0.01662   0.01375  -0.00208
   S     -1.55605   4.50780  10.60698   0.00978   0.00149  -0.01672
   S      3.10779   1.80607  10.61242  -0.01690   0.00229   0.01207
   S      1.55484   4.50902  10.60717  -0.00962  -0.01780   0.00675
   S      1.51780   0.89645   4.54762  -0.00746  -0.01583  -0.00805
   S      0.00236   3.61892   4.63905  -0.01760   0.00481  -0.00832
   S      4.69986   0.90449   4.55027   0.00494   0.00202   0.01582
   S      3.10881   3.59169   4.57674   0.01479   0.01166  -0.00049
PRIMCOORD 20
     24   1
   Re     0.00104   1.91582   3.01767   0.01291   0.00255   0.00000
   Mo    -1.52380   4.44984   3.01665   0.01714   0.02404   0.00000
   Mo     3.10796   1.79936   3.01876  -0.04492   0.00253  -0.00000
   Mo     1.52680   4.45977   3.01769   0.00647  -0.03022   0.00003
   Mo     1.55598   0.90481   9.05065   0.00162   0.00039  -0.00000
   Mo    -0.00038   3.60571   9.04959   0.00036  -0.00011  -0.00001
   Mo     4.66141   0.90685   9.05171   0.00125   0.00021  -0.00001
   Mo     3.11035   3.60415   9.05065  -0.00271  -0.00035  -0.00000
   S     -0.00046   1.80536   7.49351   0.00150  -0.00012  -0.00005
   S     -1.55500   4.50716   7.49077  -0.00122  -0.00076   0.00154
   S      3.10887   1.80545   7.48959   0.00127   0.00003  -0.00029
   S      1.55591   4.50840   7.49271  -0.00119   0.00085  -0.00083
   S      1.51886   0.89583   1.48917  -0.01931   0.00629  -0.02328
   S      0.00348   3.61828   1.39562   0.00736  -0.00297  -0.00469
   S      4.70091   0.90386   1.48869  -0.02064  -0.00830   0.02758
   S      3.10988   3.59106   1.46006   0.02583   0.00282   0.00101
   S     -0.00151   1.80598  10.60638   0.00149  -0.00012   0.00003
   S     -1.55605   4.50780  10.60698  -0.00121  -0.00077  -0.00155
   S      3.10779   1.80607  10.61242   0.00127   0.00002   0.00028
   S      1.55484   4.50902  10.60717  -0.00120   0.00086   0.00080
   S      1.51780   0.89645   4.54762  -0.01933   0.00629   0.02326
   S      0.00236   3.61892   4.63905   0.00735  -0.00298   0.00471
   S      4.69986   0.90449   4.55027  -0.02061  -0.00830  -0.02757
   S      3.10881   3.59169   4.57674   0.02585   0.00282  -0.00097
PRIMCOORD 21
     24   1
   Re     0.00104   1.91582   3.01767  -0.00034   0.00206  -0.00000
   Mo    -1.52380   4.44984   3.01665  -0.02566  -0.02390  -0.00001
   Mo     3.10796   1.79936   3.01876   0.00026   0.04496  -0.00002
   Mo     1.52680   4.45977   3.01769   0.02599  -0.02402   0.00001
   Mo     1.55598   0.90481   9.05065  -0.01283   0.00096   0.00000
   Mo    -0.00038   3.60571   9.04959   0.00052  -0.00779   0.00001
   Mo     4.66141   0.90685   9.05171   0.01300   0.00047   0.00001
   Mo     3.11035   3.60415   9.05065  -0.00062   0.00615   0.00000
   S     -0.00046   1.80536   7.49351   0.00008   0.00106  -0.01140
   S     -1.55500   4.50716   7.49077   0.00095  -0.00003   0.00118
   S      3.10887   1.80545   7.48959   0.00013  -0.00116   0.01039
   S      1.55591   4.50840   7.49271  -0.00123   0.00046   0.00024
   S      1.51886   0.89583   1.48917   0.00600  -0.00101   0.01660
   S      0.00348   3.61828   1.39562  -0.00055  -0.00449   0.00967
   S      4.70091   0.90386   1.48869  -0.00555  -0.00127   0.01705
   S      3.10988   3.59106   1.46006   0.00013   0.00520  -0.03883
   S     -0.00151   1.80598  10.60638   0.00009   0.00107   0.01141
   S     -1.55605   4.50780  10.60698   0.00095  -0.00003  -0.00116
   S      3.10779   1.80607  10.61242   0.00016  -0.00117  -0.01038
   S      1.55484   4.50902  10.60717  -0.00122   0.00046  -0.00022
   S      1.51780   0.89645   4.54762   0.00601  -0.00102  -0.01661
   S      0.00236   3.61892   4.63905  -0.00053  -0.00449  -0.00968
   S      4.69986   0.90449   4.55027  -0.00554  -0.00127  -0.01706
   S      3.10881   3.59169   4.57674   0.00010   0.00521   0.03881
PRIMCOORD 22
     24   1
   Re     0.00104   1.91582   3.01767  -0.00031   0.00057  -0.00000
   Mo    -1.52380   4.44984   3.01665  -0.00625  -0.00487  -0.00001
   Mo     3.10796   1.79936   3.01876   0.00017   0.00784  -0.00000
   Mo     1.52680   4.45977   3.01769   0.00624  -0.00419   0.00000
   Mo     1.55598   0.90481   9.05065   0.02840   0.02604   0.00001
   Mo    -0.00038   3.60571   9.04959   0.00172  -0.00961   0.00000
   Mo     4.66141   0.90685   9.05171  -0.02849   0.02450  -0.00001
   Mo     3.11035   3.60415   9.05065  -0.00120  -0.04059   0.00001
   S     -0.00046   1.80536   7.49351  -0.00041  -0.00415   0.00503
   S     -1.55500   4.50716   7.49077  -0.00173   0.00175   0.01926
   S      3.10887   1.80545   7.48959  -0.00037   0.00007  -0.04215
   S      1.55591   4.50840   7.49271   0.00206   0.00227   0.01709
   S      1.51886   0.89583   1.48917   0.00022  -0.00073   0.00361
   S      0.00348   3.61828   1.39562   0.00039   0.00025   0.00194
   S      4.70091   0.90386   1.48869  -0.00031   0.00036   0.00293
   S      3.10988   3.59106   1.46006   0.00017  -0.00014  -0.00804
   S     -0.00151   1.80598  10.60638  -0.00041  -0.00415  -0.00503
   S     -1.55605   4.50780  10.60698  -0.00172   0.00175  -0.01926
   S      3.10779   1.80607  10.61242  -0.00040   0.00008   0.04215
   S      1.55484   4.50902  10.60717   0.00207   0.00226  -0.01709
   S      1.51780   0.89645   4.54762   0.00022  -0.00074  -0.00361
   S      0.00236   3.61892   4.63905   0.00040   0.00026  -0.00194
   S      4.69986   0.90449   4.55027  -0.00030   0.00036  -0.00293
   S      3.10881   3.59169   4.57674   0.00017  -0.00014   0.00804
PRIMCOORD 23
     24   1
   Re     0.00104   1.91582   3.01767  -0.00057  -0.00047   0.00000
   Mo    -1.52380   4.44984   3.01665   0.00256   0.00271   0.00001
   Mo     3.10796   1.79936   3.01876   0.00156  -0.00582   0.00001
   Mo     1.52680   4.45977   3.01769  -0.00325   0.00389  -0.00000
   Mo     1.55598   0.90481   9.05065  -0.01407   0.03145  -0.00001
   Mo    -0.00038   3.60571   9.04959   0.03831  -0.01804   0.00001
   Mo     4.66141   0.90685   9.05171   0.01311  -0.01165   0.00000
   Mo     3.11035   3.60415   9.05065  -0.03742  -0.00172  -0.00001
   S     -0.00046   1.80536   7.49351  -0.00303  -0.00017  -0.01885
   S     -1.55500   4.50716   7.49077   0.00146  -0.00164   0.03943
   S      3.10887   1.80545   7.48959   0.00265  -0.00128   0.00457
   S      1.55591   4.50840   7.49271  -0.00084   0.00298  -0.02486
   S      1.51886   0.89583   1.48917  -0.00004  -0.00008  -0.00168
   S      0.00348   3.61828   1.39562  -0.00064   0.00092  -0.00050
   S      4.70091   0.90386   1.48869   0.00120   0.00019  -0.00261
   S      3.10988   3.59106   1.46006  -0.00027  -0.00078   0.00469
   S     -0.00151   1.80598  10.60638  -0.00304  -0.00016   0.01884
   S     -1.55605   4.50780  10.60698   0.00149  -0.00166  -0.03943
   S      3.10779   1.80607  10.61242   0.00266  -0.00128  -0.00457
   S      1.55484   4.50902  10.60717  -0.00086   0.00299   0.02485
   S      1.51780   0.89645   4.54762  -0.00004  -0.00008   0.00169
   S      0.00236   3.61892   4.63905  -0.00064   0.00092   0.00051
   S      4.69986   0.90449   4.55027   0.00120   0.00019   0.00261
   S      3.10881   3.59169   4.57674  -0.00027  -0.00078  -0.00468
PRIMCOORD 24
     24   1
   Re     0.00104   1.91582   3.01767  -0.00029   0.00057  -0.00000
   Mo    -1.52380   4.44984   3.01665  -0.00534  -0.00554  -0.00000
   Mo     3.10796   1.79936   3.01876   0.00074   0.00949  -0.00000
   Mo     1.52680   4.45977   3.01769   0.00477  -0.00515   0.00000
   Mo     1.55598   0.90481   9.05065   0.02528  -0.01067   0.00001
   Mo    -0.00038   3.60571   9.04959   0.01924   0.03665  -0.00000
   Mo     4.66141   0.90685   9.05171  -0.02580  -0.03228  -0.00000
   Mo     3.11035   3.60415   9.05065  -0.01854   0.00650  -0.00001
   S     -0.00046   1.80536   7.49351  -0.00190   0.00031   0.03782
   S     -1.55500   4.50716   7.49077  -0.00132  -0.00218   0.00028
   S      3.10887   1.80545   7.48959   0.00095   0.00257  -0.00599
   S      1.55591   4.50840   7.49271   0.00226  -0.00084  -0.03224
   S      1.51886   0.89583   1.48917   0.00134  -0.00004   0.00353
   S      0.00348   3.61828   1.39562  -0.00026  -0.00100   0.00129
   S      4.70091   0.90386   1.48869  -0.00038  -0.00000   0.00356
   S      3.10988   3.59106   1.46006  -0.00035   0.00104  -0.00772
   S     -0.00151   1.80598  10.60638  -0.00190   0.00030  -0.03782
   S     -1.55605   4.50780  10.60698  -0.00133  -0.00218  -0.00028
   S      3.10779   1.80607  10.61242   0.00093   0.00257   0.00599
   S      1.55484   4.50902  10.60717   0.00223  -0.00083   0.03225
   S      1.51780   0.89645   4.54762   0.00134  -0.00004  -0.00353
   S      0.00236   3.61892   4.63905  -0.00026  -0.00100  -0.00129
   S      4.69986   0.90449   4.55027  -0.00038  -0.00001  -0.00356
   S      3.10881   3.59169   4.57674  -0.00035   0.00105   0.00771
PRIMCOORD 25
     24   1
   Re     0.00104   1.91582   3.01767   0.00000   0.00000  -0.00013
   Mo    -1.52380   4.44984   3.01665   0.00001  -0.00001   0.00376
   Mo     3.10796   1.79936   3.01876  -0.00001   0.00000   0.00012
   Mo     1.52680   4.45977   3.01769   0.00001   0.00001  -0.00371
   Mo     1.55598   0.90481   9.05065  -0.00000   0.00000   0.00000
   Mo    -0.00038   3.60571   9.04959  -0.00000   0.00000   0.00002
   Mo     4.66141   0.90685   9.05171  -0.00000  -0.00000   0.00005
   Mo     3.11035   3.60415   9.05065  -0.00000  -0.00000  -0.00007
   S     -0.00046   1.80536   7.49351  -0.00467   0.00019  -0.00027
   S     -1.55500   4.50716   7.49077  -0.00446  -0.00001  -0.00008
   S      3.10887   1.80545   7.48959  -0.00429  -0.00005   0.00021
   S      1.55591   4.50840   7.49271  -0.00459   0.00024   0.00020
   S      1.51886   0.89583   1.48917   0.03782   0.00019  -0.00772
   S      0.00348   3.61828   1.39562   0.02615  -0.00113   0.00041
   S      4.70091   0.90386   1.48869   0.03794  -0.00293   0.00750
   S      3.10988   3.59106   1.46006   0.03497  -0.00156  -0.00009
   S     -0.00151   1.80598  10.60638   0.00467  -0.00019  -0.00027
   S     -1.55605   4.50780  10.60698   0.00445   0.00001  -0.00008
   S      3.10779   1.80607  10.61242   0.00428   0.00006   0.00022
   S      1.55484   4.50902  10.60717   0.00460  -0.00024   0.00020
   S      1.51780   0.89645   4.54762  -0.03782  -0.00024  -0.00774
   S      0.00236   3.61892   4.63905  -0.02622   0.00113   0.00039
   S      4.69986   0.90449   4.55027  -0.03795   0.00296   0.00748
   S      3.10881   3.59169   4.57674  -0.03490   0.00158  -0.00010
PRIMCOORD 26
     24   1
   Re     0.00104   1.91582   3.01767   0.00000  -0.00000  -0.00286
   Mo    -1.52380   4.44984   3.01665  -0.00000   0.00000   0.00151
   Mo     3.10796   1.79936   3.01876   0.00000  -0.00000  -0.00073
   Mo     1.52680   4.45977   3.01769  -0.00000  -0.00000   0.00195
   Mo     1.55598   0.90481   9.05065   0.00000   0.00000  -0.00006
   Mo    -0.00038   3.60571   9.04959   0.00000  -0.00000   0.00004
   Mo     4.66141   0.90685   9.05171   0.00000   0.00000   0.00008
   Mo     3.11035   3.60415   9.05065   0.00000  -0.00000  -0.00012
   S     -0.00046   1.80536   7.49351   0.00030   0.00955  -0.00001
   S     -1.55500   4.50716   7.49077   0.00058   0.00966   0.00020
   S      3.10887   1.80545   7.48959   0.00032   0.00945   0.00002
   S      1.55591   4.50840   7.49271   0.00014   0.00995  -0.00016
   S      1.51886   0.89583   1.48917  -0.00413  -0.03378   0.00387
   S      0.00348   3.61828   1.39562  -0.00207  -0.03089  -0.00072
   S      4.70091   0.90386   1.48869   0.00265  -0.03565   0.00254
   S      3.10988   3.59106   1.46006  -0.00177  -0.03460  -0.00143
   S     -0.00151   1.80598  10.60638  -0.00029  -0.00956  -0.00001
   S     -1.55605   4.50780  10.60698  -0.00058  -0.00966   0.00021
   S      3.10779   1.80607  10.61242  -0.00032  -0.00945   0.00002
   S      1.55484   4.50902  10.60717  -0.00014  -0.00995  -0.00016
   S      1.51780   0.89645   4.54762   0.00413   0.03378   0.00386
   S      0.00236   3.61892   4.63905   0.00208   0.03090  -0.00073
   S      4.69986   0.90449   4.55027  -0.00264   0.03564   0.00253
   S      3.10881   3.59169   4.57674   0.00177   0.03460  -0.00144
PRIMCOORD 27
     24   1
   Re     0.00104   1.91582   3.01767   0.00000  -0.00000   0.00005
   Mo    -1.52380   4.44984   3.01665   0.00000   0.00000  -0.00060
   Mo     3.10796   1.79936   3.01876  -0.00000  -0.00000   0.00001
   Mo     1.52680   4.45977   3.01769  -0.00000   0.00000   0.00049
   Mo     1.55598   0.90481   9.05065   0.00000   0.00000  -0.00006
   Mo    -0.00038   3.60571   9.04959  -0.00000   0.00000   0.00003
   Mo     4.66141   0.90685   9.05171  -0.00000  -0.00001   0.00004
   Mo     3.11035   3.60415   9.05065   0.00000  -0.00000  -0.00001
   S     -0.00046   1.80536   7.49351  -0.03438   0.00547   0.00018
   S     -1.55500   4.50716   7.49077  -0.03457   0.00562   0.00017
   S      3.10887   1.80545   7.48959  -0.03449   0.00617  -0.00011
   S      1.55591   4.50840   7.49271  -0.03473   0.00595  -0.00029
   S      1.51886   0.89583   1.48917  -0.00503   0.00045   0.00173
   S      0.00348   3.61828   1.39562  -0.00141   0.00100  -0.00001
   S      4.70091   0.90386   1.48869  -0.00535   0.00260  -0.00186
   S      3.10988   3.59106   1.46006  -0.00425   0.00166   0.00011
   S     -0.00151   1.80598  10.60638   0.03441  -0.00548   0.00020
   S     -1.55605   4.50780  10.60698   0.03454  -0.00562   0.00021
   S      3.10779   1.80607  10.61242   0.03446  -0.00614  -0.00008
   S      1.55484   4.50902  10.60717   0.03477  -0.00598  -0.00025
   S      1.51780   0.89645   4.54762   0.00501  -0.00045   0.00175
   S      0.00236   3.61892   4.63905   0.00140  -0.00102   0.00001
   S      4.69986   0.90449   4.55027   0.00537  -0.00258  -0.00184
   S      3.10881   3.59169   4.57674   0.00427  -0.00167   0.00012
PRIMCOORD 28
     24   1
   Re     0.00104   1.91582   3.01767  -0.00000   0.00000   0.00075
   Mo    -1.52380   4.44984   3.01665   0.00000  -0.00000  -0.00026
   Mo     3.10796   1.79936   3.01876   0.00000   0.00000   0.00009
   Mo     1.52680   4.45977   3.01769   0.00000   0.00000  -0.00056
   Mo     1.55598   0.90481   9.05065  -0.00000  -0.00000  -0.00009
   Mo    -0.00038   3.60571   9.04959  -0.00000  -0.00000   0.00011
   Mo     4.66141   0.90685   9.05171   0.00000   0.00000  -0.00019
   Mo     3.11035   3.60415   9.05065  -0.00000  -0.00000  -0.00005
   S     -0.00046   1.80536   7.49351   0.00600   0.03289  -0.00009
   S     -1.55500   4.50716   7.49077   0.00644   0.03341  -0.00034
   S      3.10887   1.80545   7.48959   0.00591   0.03443   0.00088
   S      1.55591   4.50840   7.49271   0.00531   0.03330  -0.00002
   S      1.51886   0.89583   1.48917   0.00218   0.00932  -0.00133
   S      0.00348   3.61828   1.39562   0.00132   0.00790   0.00023
   S      4.70091   0.90386   1.48869  -0.00056   0.00999  -0.00065
   S      3.10988   3.59106   1.46006   0.00126   0.01027   0.00054
   S     -0.00151   1.80598  10.60638  -0.00600  -0.03289  -0.00008
   S     -1.55605   4.50780  10.60698  -0.00643  -0.03341  -0.00033
   S      3.10779   1.80607  10.61242  -0.00591  -0.03444   0.00089
   S      1.55484   4.50902  10.60717  -0.00531  -0.03329  -0.00001
   S      1.51780   0.89645   4.54762  -0.00218  -0.00932  -0.00133
   S      0.00236   3.61892   4.63905  -0.00133  -0.00789   0.00023
   S      4.69986   0.90449   4.55027   0.00055  -0.00999  -0.00064
   S      3.10881   3.59169   4.57674  -0.00125  -0.01027   0.00054
PRIMCOORD 29
     24   1
   Re     0.00104   1.91582   3.01767  -0.00000   0.00000   0.00054
   Mo    -1.52380   4.44984   3.01665   0.00002  -0.00002  -0.00071
   Mo     3.10796   1.79936   3.01876  -0.00001   0.00000  -0.00012
   Mo     1.52680   4.45977   3.01769   0.00002   0.00001   0.00085
   Mo     1.55598   0.90481   9.05065  -0.00000  -0.00000  -0.00011
   Mo    -0.00038   3.60571   9.04959  -0.00000  -0.00000   0.00006
   Mo     4.66141   0.90685   9.05171  -0.00000   0.00000  -0.00003
   Mo     3.11035   3.60415   9.05065  -0.00000  -0.00000  -0.00003
   S     -0.00046   1.80536   7.49351   0.00187  -0.00052  -0.00018
   S     -1.55500   4.50716   7.49077  -0.00221   0.00350   0.00108
   S      3.10887   1.80545   7.48959   0.00723  -0.00018   0.00010
   S      1.55591   4.50840   7.49271  -0.00231  -0.00413  -0.00089
   S      1.51886   0.89583   1.48917  -0.01841  -0.02742   0.00944
   S      0.00348   3.61828   1.39562   0.04966   0.00142   0.00102
   S      4.70091   0.90386   1.48869  -0.01863   0.02520  -0.01192
   S      3.10988   3.59106   1.46006   0.01058  -0.00350  -0.00003
   S     -0.00151   1.80598  10.60638  -0.00188   0.00052  -0.00018
   S     -1.55605   4.50780  10.60698   0.00221  -0.00349   0.00108
   S      3.10779   1.80607  10.61242  -0.00723   0.00017   0.00010
   S      1.55484   4.50902  10.60717   0.00231   0.00414  -0.00089
   S      1.51780   0.89645   4.54762   0.01840   0.02739   0.00944
   S      0.00236   3.61892   4.63905  -0.04974  -0.00140   0.00098
   S      4.69986   0.90449   4.55027   0.01864  -0.02523  -0.01191
   S      3.10881   3.59169   4.57674  -0.01057   0.00354  -0.00004
PRIMCOORD 30
     24   1
   Re     0.00104   1.91582   3.01767   0.00000  -0.00000  -0.00065
   Mo    -1.52380   4.44984   3.01665  -0.00000   0.00000  -0.00095
   Mo     3.10796   1.79936   3.01876  -0.00000   0.00000   0.00105
   Mo     1.52680   4.45977   3.01769   0.00000  -0.00000  -0.00162
   Mo     1.55598   0.90481   9.05065   0.00000   0.00000   0.00002
   Mo    -0.00038   3.60571   9.04959   0.00000   0.00000  -0.00003
   Mo     4.66141   0.90685   9.05171  -0.00000  -0.00000  -0.00004
   Mo     3.11035   3.60415   9.05065  -0.00000  -0.00000   0.00020
   S     -0.00046   1.80536   7.49351  -0.00183  -0.01004   0.00130
   S     -1.55500   4.50716   7.49077   0.00727   0.00051  -0.00077
   S      3.10887   1.80545   7.48959  -0.00155   0.01145  -0.00060
   S      1.55591   4.50840   7.49271  -0.00408  -0.00034  -0.00016
   S      1.51886   0.89583   1.48917  -0.01851  -0.00291   0.00366
   S      0.00348   3.61828   1.39562  -0.00273   0.04488   0.00371
   S      4.70091   0.90386   1.48869   0.02701   0.00584   0.00536
   S      3.10988   3.59106   1.46006  -0.00744  -0.03697  -0.00857
   S     -0.00151   1.80598  10.60638   0.00183   0.01004   0.00130
   S     -1.55605   4.50780  10.60698  -0.00727  -0.00051  -0.00078
   S      3.10779   1.80607  10.61242   0.00155  -0.01144  -0.00059
   S      1.55484   4.50902  10.60717   0.00408   0.00034  -0.00016
   S      1.51780   0.89645   4.54762   0.01850   0.00292   0.00367
   S      0.00236   3.61892   4.63905   0.00274  -0.04487   0.00373
   S      4.69986   0.90449   4.55027  -0.02701  -0.00585   0.00534
   S      3.10881   3.59169   4.57674   0.00743   0.03697  -0.00858
PRIMCOORD 31
     24   1
   Re     0.00104   1.91582   3.01767   0.00000  -0.00000  -0.00018
   Mo    -1.52380   4.44984   3.01665  -0.00000  -0.00000  -0.00038
   Mo     3.10796   1.79936   3.01876   0.00000  -0.00000   0.00024
   Mo     1.52680   4.45977   3.01769  -0.00000   0.00001  -0.00002
   Mo     1.55598   0.90481   9.05065   0.00000  -0.00000  -0.00002
   Mo    -0.00038   3.60571   9.04959   0.00000  -0.00000   0.00001
   Mo     4.66141   0.90685   9.05171   0.00000   0.00000  -0.00002
   Mo     3.11035   3.60415   9.05065  -0.00000   0.00000   0.00003
   S     -0.00046   1.80536   7.49351   0.01575  -0.00192   0.00003
   S     -1.55500   4.50716   7.49077  -0.00820  -0.01166   0.00012
   S      3.10887   1.80545   7.48959   0.00278   0.00204   0.00001
   S      1.55591   4.50840   7.49271  -0.01052   0.01166  -0.00014
   S      1.51886   0.89583   1.48917  -0.02490   0.02985   0.00189
   S      0.00348   3.61828   1.39562   0.00609   0.00738   0.00066
   S      4.70091   0.90386   1.48869  -0.01710  -0.02902  -0.00041
   S      3.10988   3.59106   1.46006   0.03880  -0.00618  -0.00138
   S     -0.00151   1.80598  10.60638  -0.01577   0.00192   0.00001
   S     -1.55605   4.50780  10.60698   0.00821   0.01166   0.00011
   S      3.10779   1.80607  10.61242  -0.00277  -0.00206  -0.00000
   S      1.55484   4.50902  10.60717   0.01051  -0.01165  -0.00013
   S      1.51780   0.89645   4.54762   0.02488  -0.02990   0.00191
   S      0.00236   3.61892   4.63905  -0.00618  -0.00738   0.00066
   S      4.69986   0.90449   4.55027   0.01710   0.02907  -0.00040
   S      3.10881   3.59169   4.57674  -0.03870   0.00618  -0.00141
PRIMCOORD 32
     24   1
   Re     0.00104   1.91582   3.01767  -0.00000  -0.00000  -0.00014
   Mo    -1.52380   4.44984   3.01665  -0.00000   0.00000   0.00036
   Mo     3.10796   1.79936   3.01876  -0.00000   0.00000  -0.00000
   Mo     1.52680   4.45977   3.01769  -0.00000  -0.00000  -0.00046
   Mo     1.55598   0.90481   9.05065  -0.00000  -0.00000   0.00011
   Mo    -0.00038   3.60571   9.04959   0.00000  -0.00000  -0.00015
   Mo     4.66141   0.90685   9.05171   0.00000   0.00001   0.00005
   Mo     3.11035   3.60415   9.05065  -0.00000   0.00000   0.00001
   S     -0.00046   1.80536   7.49351   0.03512   0.01356   0.00007
   S     -1.55500   4.50716   7.49077  -0.03897  -0.00700   0.00060
   S      3.10887   1.80545   7.48959   0.02706  -0.01335  -0.00067
   S      1.55591   4.50840   7.49271  -0.02318   0.00776   0.00002
   S      1.51886   0.89583   1.48917   0.00618  -0.00805  -0.00201
   S      0.00348   3.61828   1.39562  -0.00602   0.00331   0.00036
   S      4.70091   0.90386   1.48869   0.00949   0.00841   0.00318
   S      3.10988   3.59106   1.46006  -0.01315  -0.00250  -0.00097
   S     -0.00151   1.80598  10.60638  -0.03516  -0.01355   0.00005
   S     -1.55605   4.50780  10.60698   0.03902   0.00700   0.00062
   S      3.10779   1.80607  10.61242  -0.02702   0.01330  -0.00069
   S      1.55484   4.50902  10.60717   0.02313  -0.00772   0.00004
   S      1.51780   0.89645   4.54762  -0.00615   0.00808  -0.00204
   S      0.00236   3.61892   4.63905   0.00609  -0.00327   0.00034
   S      4.69986   0.90449   4.55027  -0.00951  -0.00847   0.00315
   S      3.10881   3.59169   4.57674   0.01307   0.00251  -0.00098
PRIMCOORD 33
     24   1
   Re     0.00104   1.91582   3.01767   0.00000  -0.00000  -0.00058
   Mo    -1.52380   4.44984   3.01665  -0.00000  -0.00000  -0.00009
   Mo     3.10796   1.79936   3.01876   0.00000   0.00000   0.00020
   Mo     1.52680   4.45977   3.01769  -0.00000   0.00000  -0.00032
   Mo     1.55598   0.90481   9.05065  -0.00000   0.00000  -0.00013
   Mo    -0.00038   3.60571   9.04959   0.00000   0.00000  -0.00029
   Mo     4.66141   0.90685   9.05171  -0.00000  -0.00000   0.00032
   Mo     3.11035   3.60415   9.05065   0.00000   0.00000   0.00028
   S     -0.00046   1.80536   7.49351  -0.01906   0.02932   0.00026
   S     -1.55500   4.50716   7.49077  -0.01511   0.03029   0.00052
   S      3.10887   1.80545   7.48959   0.01456  -0.02858  -0.00110
   S      1.55591   4.50840   7.49271   0.01855  -0.02856   0.00020
   S      1.51886   0.89583   1.48917  -0.00899   0.00917   0.00131
   S      0.00348   3.61828   1.39562  -0.00157   0.00883   0.00083
   S      4.70091   0.90386   1.48869   0.00126  -0.00788   0.00209
   S      3.10988   3.59106   1.46006   0.00832  -0.00705  -0.00238
   S     -0.00151   1.80598  10.60638   0.01907  -0.02932   0.00028
   S     -1.55605   4.50780  10.60698   0.01511  -0.03030   0.00054
   S      3.10779   1.80607  10.61242  -0.01456   0.02859  -0.00112
   S      1.55484   4.50902  10.60717  -0.01855   0.02855   0.00017
   S      1.51780   0.89645   4.54762   0.00898  -0.00917   0.00133
   S      0.00236   3.61892   4.63905   0.00156  -0.00883   0.00085
   S      4.69986   0.90449   4.55027  -0.00126   0.00790   0.00209
   S      3.10881   3.59169   4.57674  -0.00830   0.00705  -0.00238
PRIMCOORD 34
     24   1
   Re     0.00104   1.91582   3.01767  -0.00000   0.00000  -0.00027
   Mo    -1.52380   4.44984   3.01665   0.00000  -0.00000  -0.00033
   Mo     3.10796   1.79936   3.01876  -0.00000  -0.00000   0.00015
   Mo     1.52680   4.45977   3.01769   0.00000   0.00000  -0.00003
   Mo     1.55598   0.90481   9.05065   0.00000   0.00000   0.00018
   Mo    -0.00038   3.60571   9.04959  -0.00000   0.00000  -0.00022
   Mo     4.66141   0.90685   9.05171   0.00000  -0.00000  -0.00005
   Mo     3.11035   3.60415   9.05065  -0.00000   0.00000   0.00024
   S     -0.00046   1.80536   7.49351   0.00308   0.02741   0.00020
   S     -1.55500   4.50716   7.49077  -0.00229  -0.02793   0.00015
   S      3.10887   1.80545   7.48959  -0.02954  -0.02672  -0.00075
   S      1.55591   4.50840   7.49271   0.02909   0.02917   0.00026
   S      1.51886   0.89583   1.48917  -0.00331  -0.00454   0.00237
   S      0.00348   3.61828   1.39562   0.00443   0.00645   0.00053
   S      4.70091   0.90386   1.48869   0.00336   0.00507  -0.00025
   S      3.10988   3.59106   1.46006  -0.00240  -0.00501  -0.00165
   S     -0.00151   1.80598  10.60638  -0.00307  -0.02742   0.00021
   S     -1.55605   4.50780  10.60698   0.00227   0.02793   0.00014
   S      3.10779   1.80607  10.61242   0.02953   0.02674  -0.00074
   S      1.55484   4.50902  10.60717  -0.02907  -0.02919   0.00026
   S      1.51780   0.89645   4.54762   0.00330   0.00454   0.00238
   S      0.00236   3.61892   4.63905  -0.00444  -0.00646   0.00053
   S      4.69986   0.90449   4.55027  -0.00335  -0.00506  -0.00024
   S      3.10881   3.59169   4.57674   0.00241   0.00501  -0.00164
PRIMCOORD 35
     24   1
   Re     0.00104   1.91582   3.01767  -0.00000  -0.00000   0.00052
   Mo    -1.52380   4.44984   3.01665   0.00001  -0.00001  -0.00406
   Mo     3.10796   1.79936   3.01876  -0.00001   0.00000   0.00019
   Mo     1.52680   4.45977   3.01769   0.00001   0.00000   0.00385
   Mo     1.55598   0.90481   9.05065  -0.00000  -0.00000  -0.00030
   Mo    -0.00038   3.60571   9.04959  -0.00000  -0.00000  -0.00007
   Mo     4.66141   0.90685   9.05171  -0.00000   0.00000   0.00034
   Mo     3.11035   3.60415   9.05065  -0.00000   0.00000  -0.00002
   S     -0.00046   1.80536   7.49351  -0.00287  -0.00042   0.00005
   S     -1.55500   4.50716   7.49077  -0.00103  -0.00211   0.01097
   S      3.10887   1.80545   7.48959   0.00576  -0.00025  -0.00147
   S      1.55591   4.50840   7.49271  -0.00019   0.00282  -0.00955
   S      1.51886   0.89583   1.48917   0.01260   0.01700   0.03954
   S      0.00348   3.61828   1.39562   0.01044   0.00077   0.00166
   S      4.70091   0.90386   1.48869   0.01215  -0.01505  -0.04415
   S      3.10988   3.59106   1.46006  -0.01636  -0.00098   0.00157
   S     -0.00151   1.80598  10.60638   0.00287   0.00042   0.00006
   S     -1.55605   4.50780  10.60698   0.00103   0.00211   0.01097
   S      3.10779   1.80607  10.61242  -0.00575   0.00024  -0.00148
   S      1.55484   4.50902  10.60717   0.00019  -0.00282  -0.00955
   S      1.51780   0.89645   4.54762  -0.01262  -0.01695   0.03953
   S      0.00236   3.61892   4.63905  -0.01041  -0.00073   0.00165
   S      4.69986   0.90449   4.55027  -0.01211   0.01496  -0.04419
   S      3.10881   3.59169   4.57674   0.01628   0.00100   0.00158
PRIMCOORD 36
     24   1
   Re     0.00104   1.91582   3.01767  -0.00000   0.00000   0.01162
   Mo    -1.52380   4.44984   3.01665  -0.00000   0.00000  -0.00051
   Mo     3.10796   1.79936   3.01876   0.00000  -0.00000  -0.00113
   Mo     1.52680   4.45977   3.01769  -0.00000  -0.00000  -0.00134
   Mo     1.55598   0.90481   9.05065   0.00000   0.00000   0.00023
   Mo    -0.00038   3.60571   9.04959   0.00000   0.00000  -0.00016
   Mo     4.66141   0.90685   9.05171  -0.00000  -0.00000   0.00005
   Mo     3.11035   3.60415   9.05065   0.00000   0.00000  -0.00050
   S     -0.00046   1.80536   7.49351  -0.00029  -0.00272  -0.01200
   S     -1.55500   4.50716   7.49077   0.00034   0.00441   0.00831
   S      3.10887   1.80545   7.48959  -0.00046  -0.00534  -0.00482
   S      1.55591   4.50840   7.49271  -0.00018   0.00403   0.00916
   S      1.51886   0.89583   1.48917   0.01132   0.00138  -0.03875
   S      0.00348   3.61828   1.39562  -0.00293   0.00737   0.00978
   S      4.70091   0.90386   1.48869  -0.01190   0.00109  -0.03272
   S      3.10988   3.59106   1.46006   0.00044  -0.02216   0.03230
   S     -0.00151   1.80598  10.60638   0.00030   0.00271  -0.01200
   S     -1.55605   4.50780  10.60698  -0.00034  -0.00441   0.00831
   S      3.10779   1.80607  10.61242   0.00046   0.00534  -0.00482
   S      1.55484   4.50902  10.60717   0.00018  -0.00402   0.00916
   S      1.51780   0.89645   4.54762  -0.01129  -0.00141  -0.03876
   S      0.00236   3.61892   4.63905   0.00293  -0.00737   0.00978
   S      4.69986   0.90449   4.55027   0.01192  -0.00111  -0.03271
   S      3.10881   3.59169   4.57674  -0.00045   0.02218   0.03229
PRIMCOORD 37
     24   1
   Re     0.00104   1.91582   3.01767  -0.00030   0.01815   0.00000
   Mo    -1.52380   4.44984   3.01665  -0.00966   0.00437  -0.00001
   Mo     3.10796   1.79936   3.01876   0.00049  -0.00762   0.00000
   Mo     1.52680   4.45977   3.01769   0.00933   0.00296   0.00001
   Mo     1.55598   0.90481   9.05065  -0.00018   0.00050  -0.00000
   Mo    -0.00038   3.60571   9.04959   0.00004  -0.00006  -0.00000
   Mo     4.66141   0.90685   9.05171   0.00020   0.00004  -0.00000
   Mo     3.11035   3.60415   9.05065   0.00004  -0.00084  -0.00000
   S     -0.00046   1.80536   7.49351   0.00032   0.00065   0.00111
   S     -1.55500   4.50716   7.49077  -0.00038  -0.00040  -0.00052
   S      3.10887   1.80545   7.48959  -0.00034   0.00094  -0.00002
   S      1.55591   4.50840   7.49271   0.00020  -0.00025  -0.00051
   S      1.51886   0.89583   1.48917   0.02527  -0.00229  -0.01556
   S      0.00348   3.61828   1.39562  -0.00129  -0.05239   0.01188
   S      4.70091   0.90386   1.48869  -0.02540   0.00381  -0.01545
   S      3.10988   3.59106   1.46006   0.00212  -0.00180   0.00420
   S     -0.00151   1.80598  10.60638   0.00031   0.00065  -0.00110
   S     -1.55605   4.50780  10.60698  -0.00037  -0.00039   0.00051
   S      3.10779   1.80607  10.61242  -0.00036   0.00094   0.00002
   S      1.55484   4.50902  10.60717   0.00021  -0.00024   0.00050
   S      1.51780   0.89645   4.54762   0.02523  -0.00226   0.01562
   S      0.00236   3.61892   4.63905  -0.00130  -0.05242  -0.01185
   S      4.69986   0.90449   4.55027  -0.02541   0.00382   0.01540
   S      3.10881   3.59169   4.57674   0.00213  -0.00180  -0.00422
PRIMCOORD 38
     24   1
   Re     0.00104   1.91582   3.01767  -0.00000  -0.00000   0.00763
   Mo    -1.52380   4.44984   3.01665   0.00000  -0.00000  -0.00077
   Mo     3.10796   1.79936   3.01876   0.00000   0.00000  -0.00151
   Mo     1.52680   4.45977   3.01769  -0.00000  -0.00000  -0.00054
   Mo     1.55598   0.90481   9.05065   0.00000  -0.00000  -0.00037
   Mo    -0.00038   3.60571   9.04959   0.00000  -0.00000  -0.00092
   Mo     4.66141   0.90685   9.05171   0.00000   0.00000  -0.00037
   Mo     3.11035   3.60415   9.05065  -0.00000   0.00000   0.00152
   S     -0.00046   1.80536   7.49351  -0.00074  -0.00257   0.03487
   S     -1.55500   4.50716   7.49077  -0.01282  -0.00477  -0.00677
   S      3.10887   1.80545   7.48959   0.00054   0.01205  -0.01833
   S      1.55591   4.50840   7.49271   0.01304  -0.00427  -0.00937
   S      1.51886   0.89583   1.48917   0.02631  -0.00970  -0.00371
   S      0.00348   3.61828   1.39562  -0.00129   0.01807   0.01323
   S      4.70091   0.90386   1.48869  -0.02617  -0.01031  -0.00224
   S      3.10988   3.59106   1.46006   0.00066  -0.00298  -0.02540
   S     -0.00151   1.80598  10.60638   0.00072   0.00258   0.03487
   S     -1.55605   4.50780  10.60698   0.01283   0.00477  -0.00676
   S      3.10779   1.80607  10.61242  -0.00053  -0.01206  -0.01833
   S      1.55484   4.50902  10.60717  -0.01303   0.00426  -0.00939
   S      1.51780   0.89645   4.54762  -0.02632   0.00969  -0.00373
   S      0.00236   3.61892   4.63905   0.00127  -0.01803   0.01324
   S      4.69986   0.90449   4.55027   0.02618   0.01031  -0.00224
   S      3.10881   3.59169   4.57674  -0.00063   0.00297  -0.02539
PRIMCOORD 39
     24   1
   Re     0.00104   1.91582   3.01767  -0.00000   0.00000   0.00566
   Mo    -1.52380   4.44984   3.01665   0.00000  -0.00000  -0.00141
   Mo     3.10796   1.79936   3.01876   0.00000  -0.00000  -0.00067
   Mo     1.52680   4.45977   3.01769  -0.00000  -0.00000  -0.00079
   Mo     1.55598   0.90481   9.05065   0.00000  -0.00000  -0.00040
   Mo    -0.00038   3.60571   9.04959  -0.00000   0.00000   0.00199
   Mo     4.66141   0.90685   9.05171   0.00000  -0.00000  -0.00173
   Mo     3.11035   3.60415   9.05065  -0.00000   0.00000  -0.00020
   S     -0.00046   1.80536   7.49351   0.00588   0.01972   0.00506
   S     -1.55500   4.50716   7.49077   0.00742  -0.01064  -0.03702
   S      3.10887   1.80545   7.48959  -0.00543   0.00717   0.04403
   S      1.55591   4.50840   7.49271  -0.00839  -0.01769  -0.01170
   S      1.51886   0.89583   1.48917   0.00578  -0.00389  -0.00152
   S      0.00348   3.61828   1.39562   0.00098   0.00873  -0.01019
   S      4.70091   0.90386   1.48869  -0.00375  -0.00714  -0.00884
   S      3.10988   3.59106   1.46006  -0.00164  -0.00076   0.00853
   S     -0.00151   1.80598  10.60638  -0.00589  -0.01972   0.00507
   S     -1.55605   4.50780  10.60698  -0.00740   0.01063  -0.03703
   S      3.10779   1.80607  10.61242   0.00540  -0.00715   0.04404
   S      1.55484   4.50902  10.60717   0.00840   0.01769  -0.01170
   S      1.51780   0.89645   4.54762  -0.00578   0.00389  -0.00153
   S      0.00236   3.61892   4.63905  -0.00096  -0.00872  -0.01019
   S      4.69986   0.90449   4.55027   0.00376   0.00712  -0.00884
   S      3.10881   3.59169   4.57674   0.00162   0.00077   0.00853
PRIMCOORD 40
     24   1
   Re     0.00104   1.91582   3.01767   0.00001  -0.00000   0.00155
   Mo    -1.52380   4.44984   3.01665  -0.00001  -0.00000   0.00095
   Mo     3.10796   1.79936   3.01876   0.00001   0.00000  -0.00014
   Mo     1.52680   4.45977   3.01769  -0.00001   0.00000  -0.00161
   Mo     1.55598   0.90481   9.05065  -0.00000  -0.00000  -0.00237
   Mo    -0.00038   3.60571   9.04959   0.00000   0.00000   0.00071
   Mo     4.66141   0.90685   9.05171  -0.00001  -0.00000   0.00187
   Mo     3.11035   3.60415   9.05065   0.00000  -0.00000  -0.00026
   S     -0.00046   1.80536   7.49351  -0.01946   0.00602  -0.00051
   S     -1.55500   4.50716   7.49077   0.00371  -0.01502   0.03405
   S      3.10887   1.80545   7.48959   0.01853   0.00194   0.01456
   S      1.55591   4.50840   7.49271  -0.00269   0.00685  -0.04805
   S      1.51886   0.89583   1.48917  -0.00132  -0.00459  -0.01036
   S      0.00348   3.61828   1.39562  -0.00350   0.00263  -0.00354
   S      4.70091   0.90386   1.48869  -0.00311   0.00139   0.00803
   S      3.10988   3.59106   1.46006   0.00324   0.00010   0.00258
   S     -0.00151   1.80598  10.60638   0.01948  -0.00602  -0.00049
   S     -1.55605   4.50780  10.60698  -0.00374   0.01504   0.03404
   S      3.10779   1.80607  10.61242  -0.01854  -0.00193   0.01455
   S      1.55484   4.50902  10.60717   0.00272  -0.00687  -0.04805
   S      1.51780   0.89645   4.54762   0.00129   0.00460  -0.01038
   S      0.00236   3.61892   4.63905   0.00350  -0.00263  -0.00353
   S      4.69986   0.90449   4.55027   0.00306  -0.00138   0.00807
   S      3.10881   3.59169   4.57674  -0.00320  -0.00011   0.00258
PRIMCOORD 41
     24   1
   Re     0.00104   1.91582   3.01767   0.01759   0.00063   0.00000
   Mo    -1.52380   4.44984   3.01665  -0.00518  -0.00949   0.00000
   Mo     3.10796   1.79936   3.01876   0.00878   0.00051   0.00000
   Mo     1.52680   4.45977   3.01769  -0.00576   0.00819  -0.00001
   Mo     1.55598   0.90481   9.05065   0.00033   0.00006   0.00000
   Mo    -0.00038   3.60571   9.04959   0.00012   0.00006  -0.00000
   Mo     4.66141   0.90685   9.05171  -0.00003  -0.00012  -0.00000
   Mo     3.11035   3.60415   9.05065  -0.00096  -0.00002   0.00000
   S     -0.00046   1.80536   7.49351   0.00149  -0.00015  -0.00010
   S     -1.55500   4.50716   7.49077   0.00053   0.00090  -0.00036
   S      3.10887   1.80545   7.48959  -0.00132  -0.00035   0.00013
   S      1.55591   4.50840   7.49271   0.00023  -0.00037   0.00052
   S      1.51886   0.89583   1.48917  -0.02732   0.02952   0.01966
   S      0.00348   3.61828   1.39562   0.00778   0.00113   0.00013
   S      4.70091   0.90386   1.48869  -0.03508  -0.02907  -0.02240
   S      3.10988   3.59106   1.46006   0.00667  -0.00225   0.00008
   S     -0.00151   1.80598  10.60638   0.00148  -0.00013   0.00013
   S     -1.55605   4.50780  10.60698   0.00053   0.00088   0.00031
   S      3.10779   1.80607  10.61242  -0.00128  -0.00036  -0.00016
   S      1.55484   4.50902  10.60717   0.00022  -0.00036  -0.00046
   S      1.51780   0.89645   4.54762  -0.02729   0.02949  -0.01969
   S      0.00236   3.61892   4.63905   0.00774   0.00114  -0.00011
   S      4.69986   0.90449   4.55027  -0.03510  -0.02906   0.02239
   S      3.10881   3.59169   4.57674   0.00664  -0.00225  -0.00007
PRIMCOORD 42
     24   1
   Re     0.00104   1.91582   3.01767   0.00000  -0.00000   0.00539
   Mo    -1.52380   4.44984   3.01665   0.00000  -0.00000  -0.00105
   Mo     3.10796   1.79936   3.01876  -0.00000   0.00000  -0.00093
   Mo     1.52680   4.45977   3.01769  -0.00000  -0.00000  -0.00071
   Mo     1.55598   0.90481   9.05065   0.00000  -0.00000   0.00058
   Mo    -0.00038   3.60571   9.04959  -0.00000  -0.00000   0.00065
   Mo     4.66141   0.90685   9.05171  -0.00000   0.00000   0.00033
   Mo     3.11035   3.60415   9.05065  -0.00000   0.00000  -0.00193
   S     -0.00046   1.80536   7.49351   0.00008   0.00002  -0.03925
   S     -1.55500   4.50716   7.49077   0.01206   0.00702   0.01209
   S      3.10887   1.80545   7.48959  -0.00043  -0.01378   0.01396
   S      1.55591   4.50840   7.49271  -0.01224   0.00648   0.01372
   S      1.51886   0.89583   1.48917   0.01959  -0.01195   0.00837
   S      0.00348   3.61828   1.39562  -0.00031   0.02004   0.00036
   S      4.70091   0.90386   1.48869  -0.01914  -0.01312   0.00667
   S      3.10988   3.59106   1.46006  -0.00052   0.00494  -0.02701
   S     -0.00151   1.80598  10.60638  -0.00006  -0.00004  -0.03925
   S     -1.55605   4.50780  10.60698  -0.01206  -0.00702   0.01209
   S      3.10779   1.80607  10.61242   0.00043   0.01378   0.01396
   S      1.55484   4.50902  10.60717   0.01223  -0.00647   0.01373
   S      1.51780   0.89645   4.54762  -0.01961   0.01198   0.00834
   S      0.00236   3.61892   4.63905   0.00033  -0.02002   0.00037
   S      4.69986   0.90449   4.55027   0.01913   0.01311   0.00669
   S      3.10881   3.59169   4.57674   0.00052  -0.00496  -0.02700
PRIMCOORD 43
     24   1
   Re     0.00104   1.91582   3.01767  -0.00261   0.00057   0.00000
   Mo    -1.52380   4.44984   3.01665   0.01228  -0.00499   0.00004
   Mo     3.10796   1.79936   3.01876  -0.01066  -0.00045  -0.00000
   Mo     1.52680   4.45977   3.01769   0.00284  -0.00278  -0.00004
   Mo     1.55598   0.90481   9.05065   0.00074   0.00019   0.00000
   Mo    -0.00038   3.60571   9.04959   0.00034   0.00059   0.00000
   Mo     4.66141   0.90685   9.05171  -0.00095   0.00001  -0.00000
   Mo     3.11035   3.60415   9.05065  -0.00031  -0.00035   0.00000
   S     -0.00046   1.80536   7.49351  -0.00101  -0.00036  -0.00173
   S     -1.55500   4.50716   7.49077   0.00116  -0.00001  -0.00044
   S      3.10887   1.80545   7.48959   0.00101  -0.00126   0.00099
   S      1.55591   4.50840   7.49271  -0.00096   0.00098   0.00075
   S      1.51886   0.89583   1.48917   0.04083   0.01972  -0.00844
   S      0.00348   3.61828   1.39562   0.01106   0.02385   0.00007
   S      4.70091   0.90386   1.48869  -0.01666  -0.01863  -0.00064
   S      3.10988   3.59106   1.46006  -0.03427  -0.01432  -0.00307
   S     -0.00151   1.80598  10.60638  -0.00094  -0.00034   0.00176
   S     -1.55605   4.50780  10.60698   0.00115  -0.00001   0.00045
   S      3.10779   1.80607  10.61242   0.00107  -0.00128  -0.00101
   S      1.55484   4.50902  10.60717  -0.00099   0.00097  -0.00076
   S      1.51780   0.89645   4.54762   0.04087   0.01967   0.00838
   S      0.00236   3.61892   4.63905   0.01096   0.02383  -0.00014
   S      4.69986   0.90449   4.55027  -0.01664  -0.01853   0.00072
   S      3.10881   3.59169   4.57674  -0.03432  -0.01434   0.00309
PRIMCOORD 44
     24   1
   Re     0.00104   1.91582   3.01767   0.00038  -0.00323  -0.00000
   Mo    -1.52380   4.44984   3.01665  -0.00096  -0.00065  -0.00004
   Mo     3.10796   1.79936   3.01876   0.00896   0.00495   0.00000
   Mo     1.52680   4.45977   3.01769  -0.01535  -0.00824   0.00004
   Mo     1.55598   0.90481   9.05065   0.00069   0.00005   0.00000
   Mo    -0.00038   3.60571   9.04959  -0.00024  -0.00020   0.00000
   Mo     4.66141   0.90685   9.05171  -0.00018   0.00037   0.00000
   Mo     3.11035   3.60415   9.05065   0.00022  -0.00000  -0.00000
   S     -0.00046   1.80536   7.49351   0.00068   0.00002  -0.00061
   S     -1.55500   4.50716   7.49077  -0.00115   0.00016  -0.00004
   S      3.10887   1.80545   7.48959  -0.00117   0.00073   0.00135
   S      1.55591   4.50840   7.49271   0.00093  -0.00122  -0.00095
   S      1.51886   0.89583   1.48917   0.01233  -0.00281  -0.00254
   S      0.00348   3.61828   1.39562  -0.00289   0.01717  -0.00361
   S      4.70091   0.90386   1.48869  -0.02716   0.03736  -0.00690
   S      3.10988   3.59106   1.46006   0.02763  -0.03648  -0.00510
   S     -0.00151   1.80598  10.60638   0.00064   0.00001   0.00059
   S     -1.55605   4.50780  10.60698  -0.00114   0.00016   0.00002
   S      3.10779   1.80607  10.61242  -0.00119   0.00074  -0.00134
   S      1.55484   4.50902  10.60717   0.00094  -0.00121   0.00097
   S      1.51780   0.89645   4.54762   0.01230  -0.00275   0.00264
   S      0.00236   3.61892   4.63905  -0.00285   0.01718   0.00362
   S      4.69986   0.90449   4.55027  -0.02720   0.03728   0.00676
   S      3.10881   3.59169   4.57674   0.02763  -0.03645   0.00512
PRIMCOORD 45
     24   1
   Re     0.00104   1.91582   3.01767  -0.00000  -0.00000   0.00979
   Mo    -1.52380   4.44984   3.01665   0.00000  -0.00000  -0.00450
   Mo     3.10796   1.79936   3.01876   0.00001   0.00001  -0.00004
   Mo     1.52680   4.45977   3.01769  -0.00000   0.00000  -0.00556
   Mo     1.55598   0.90481   9.05065  -0.00000   0.00000   0.00050
   Mo    -0.00038   3.60571   9.04959  -0.00000  -0.00000  -0.00118
   Mo     4.66141   0.90685   9.05171   0.00000  -0.00000   0.00026
   Mo     3.11035   3.60415   9.05065  -0.00000  -0.00000   0.00049
   S     -0.00046   1.80536   7.49351  -0.00021  -0.00541   0.00557
   S     -1.55500   4.50716   7.49077  -0.00564   0.00247   0.00517
   S      3.10887   1.80545   7.48959   0.00036   0.00111  -0.01542
   S      1.55591   4.50840   7.49271   0.00555   0.00251   0.00500
   S      1.51886   0.89583   1.48917  -0.00361  -0.01888   0.00539
   S      0.00348   3.61828   1.39562   0.00131   0.02047  -0.04809
   S      4.70091   0.90386   1.48869   0.00376  -0.01962   0.00486
   S      3.10988   3.59106   1.46006  -0.00031   0.01902   0.02408
   S     -0.00151   1.80598  10.60638   0.00020   0.00541   0.00556
   S     -1.55605   4.50780  10.60698   0.00564  -0.00247   0.00518
   S      3.10779   1.80607  10.61242  -0.00035  -0.00112  -0.01542
   S      1.55484   4.50902  10.60717  -0.00555  -0.00250   0.00500
   S      1.51780   0.89645   4.54762   0.00354   0.01890   0.00538
   S      0.00236   3.61892   4.63905  -0.00132  -0.02054  -0.04807
   S      4.69986   0.90449   4.55027  -0.00373   0.01969   0.00486
   S      3.10881   3.59169   4.57674   0.00034  -0.01906   0.02409
PRIMCOORD 46
     24   1
   Re     0.00104   1.91582   3.01767  -0.00046  -0.00371  -0.00000
   Mo    -1.52380   4.44984   3.01665   0.00519  -0.00036   0.00000
   Mo     3.10796   1.79936   3.01876  -0.00567   0.00947  -0.00000
   Mo     1.52680   4.45977   3.01769   0.00166  -0.00004   0.00000
   Mo     1.55598   0.90481   9.05065  -0.00058   0.00086  -0.00000
   Mo    -0.00038   3.60571   9.04959  -0.00004  -0.00142   0.00000
   Mo     4.66141   0.90685   9.05171   0.00042   0.00044  -0.00000
   Mo     3.11035   3.60415   9.05065   0.00007  -0.00029   0.00000
   S     -0.00046   1.80536   7.49351  -0.00118   0.00092   0.00190
   S     -1.55500   4.50716   7.49077  -0.00126  -0.00205  -0.00132
   S      3.10887   1.80545   7.48959   0.00125   0.00169   0.00039
   S      1.55591   4.50840   7.49271   0.00132   0.00008  -0.00114
   S      1.51886   0.89583   1.48917  -0.01582   0.03832  -0.00140
   S      0.00348   3.61828   1.39562   0.00702  -0.02716  -0.00788
   S      4.70091   0.90386   1.48869   0.02499   0.01875  -0.00245
   S      3.10988   3.59106   1.46006  -0.01652  -0.03272   0.00033
   S     -0.00151   1.80598  10.60638  -0.00121   0.00091  -0.00189
   S     -1.55605   4.50780  10.60698  -0.00127  -0.00204   0.00131
   S      3.10779   1.80607  10.61242   0.00123   0.00168  -0.00037
   S      1.55484   4.50902  10.60717   0.00133   0.00008   0.00112
   S      1.51780   0.89645   4.54762  -0.01582   0.03831   0.00135
   S      0.00236   3.61892   4.63905   0.00697  -0.02714   0.00797
   S      4.69986   0.90449   4.55027   0.02500   0.01873   0.00245
   S      3.10881   3.59169   4.57674  -0.01658  -0.03269  -0.00035
PRIMCOORD 47
     24   1
   Re     0.00104   1.91582   3.01767   0.00220  -0.00044   0.00000
   Mo    -1.52380   4.44984   3.01665   0.02045  -0.01415   0.00001
   Mo     3.10796   1.79936   3.01876  -0.00514   0.00090   0.00000
   Mo     1.52680   4.45977   3.01769   0.01756   0.01449   0.00001
   Mo     1.55598   0.90481   9.05065   0.00033  -0.00095  -0.00000
   Mo    -0.00038   3.60571   9.04959  -0.00084   0.00006  -0.00000
   Mo     4.66141   0.90685   9.05171  -0.00095   0.00108  -0.00000
   Mo     3.11035   3.60415   9.05065   0.00050  -0.00043  -0.00000
   S     -0.00046   1.80536   7.49351  -0.00337   0.00206  -0.00031
   S     -1.55500   4.50716   7.49077   0.00384  -0.00147   0.00131
   S      3.10887   1.80545   7.48959   0.00392  -0.00196   0.00062
   S      1.55591   4.50840   7.49271  -0.00270   0.00164  -0.00167
   S      1.51886   0.89583   1.48917   0.00122   0.00835  -0.00289
   S      0.00348   3.61828   1.39562  -0.06401   0.00096  -0.00165
   S      4.70091   0.90386   1.48869  -0.00322  -0.00346   0.00263
   S      3.10988   3.59106   1.46006   0.01009  -0.00636  -0.00182
   S     -0.00151   1.80598  10.60638  -0.00340   0.00205   0.00029
   S     -1.55605   4.50780  10.60698   0.00385  -0.00146  -0.00131
   S      3.10779   1.80607  10.61242   0.00391  -0.00196  -0.00061
   S      1.55484   4.50902  10.60717  -0.00270   0.00165   0.00167
   S      1.51780   0.89645   4.54762   0.00119   0.00835   0.00288
   S      0.00236   3.61892   4.63905  -0.06386   0.00097   0.00163
   S      4.69986   0.90449   4.55027  -0.00324  -0.00348  -0.00263
   S      3.10881   3.59169   4.57674   0.01020  -0.00635   0.00182
PRIMCOORD 48
     24   1
   Re     0.00104   1.91582   3.01767  -0.00006  -0.00016  -0.00000
   Mo    -1.52380   4.44984   3.01665  -0.00043   0.00137   0.00000
   Mo     3.10796   1.79936   3.01876   0.00015  -0.00079  -0.00000
   Mo     1.52680   4.45977   3.01769  -0.00007   0.00039  -0.00000
   Mo     1.55598   0.90481   9.05065   0.00087  -0.00332   0.00000
   Mo    -0.00038   3.60571   9.04959   0.00029   0.00336   0.00000
   Mo     4.66141   0.90685   9.05171  -0.00103  -0.00360  -0.00000
   Mo     3.11035   3.60415   9.05065   0.00006   0.00381  -0.00000
   S     -0.00046   1.80536   7.49351   0.00165  -0.02819  -0.00450
   S     -1.55500   4.50716   7.49077   0.00848   0.03481   0.00334
   S      3.10887   1.80545   7.48959  -0.00144  -0.04024  -0.00327
   S      1.55591   4.50840   7.49271  -0.00905   0.03325   0.00377
   S      1.51886   0.89583   1.48917  -0.00039   0.00091   0.00098
   S      0.00348   3.61828   1.39562   0.00061  -0.00282  -0.00203
   S      4.70091   0.90386   1.48869   0.00040   0.00245   0.00044
   S      3.10988   3.59106   1.46006   0.00011  -0.00154  -0.00203
   S     -0.00151   1.80598  10.60638   0.00170  -0.02819   0.00450
   S     -1.55605   4.50780  10.60698   0.00848   0.03480  -0.00335
   S      3.10779   1.80607  10.61242  -0.00140  -0.04023   0.00329
   S      1.55484   4.50902  10.60717  -0.00906   0.03325  -0.00378
   S      1.51780   0.89645   4.54762  -0.00039   0.00090  -0.00098
   S      0.00236   3.61892   4.63905   0.00061  -0.00281   0.00204
   S      4.69986   0.90449   4.55027   0.00040   0.00245  -0.00044
   S      3.10881   3.59169   4.57674   0.00012  -0.00153   0.00203
PRIMCOORD 49
     24   1
   Re     0.00104   1.91582   3.01767  -0.00016   0.00018  -0.00000
   Mo    -1.52380   4.44984   3.01665   0.00215   0.00062  -0.00000
   Mo     3.10796   1.79936   3.01876  -0.00152   0.00033  -0.00000
   Mo     1.52680   4.45977   3.01769   0.00040  -0.00052   0.00000
   Mo     1.55598   0.90481   9.05065   0.00199   0.00185   0.00000
   Mo    -0.00038   3.60571   9.04959   0.00428   0.00035   0.00000
   Mo     4.66141   0.90685   9.05171  -0.00223  -0.00073  -0.00000
   Mo     3.11035   3.60415   9.05065  -0.00426  -0.00179  -0.00000
   S     -0.00046   1.80536   7.49351   0.03647   0.01710  -0.00190
   S     -1.55500   4.50716   7.49077   0.02079   0.01785  -0.00493
   S      3.10887   1.80545   7.48959  -0.03600  -0.00729   0.00273
   S      1.55591   4.50840   7.49271  -0.02089  -0.02723   0.00343
   S      1.51886   0.89583   1.48917   0.00011   0.00009   0.00149
   S      0.00348   3.61828   1.39562  -0.00203  -0.00093   0.00138
   S      4.70091   0.90386   1.48869   0.00234   0.00099  -0.00102
   S      3.10988   3.59106   1.46006  -0.00153  -0.00128  -0.00084
   S     -0.00151   1.80598  10.60638   0.03645   0.01710   0.00192
   S     -1.55605   4.50780  10.60698   0.02079   0.01786   0.00492
   S      3.10779   1.80607  10.61242  -0.03602  -0.00729  -0.00275
   S      1.55484   4.50902  10.60717  -0.02089  -0.02724  -0.00342
   S      1.51780   0.89645   4.54762   0.00011   0.00009  -0.00149
   S      0.00236   3.61892   4.63905  -0.00203  -0.00093  -0.00138
   S      4.69986   0.90449   4.55027   0.00234   0.00099   0.00102
   S      3.10881   3.59169   4.57674  -0.00153  -0.00128   0.00084
PRIMCOORD 50
     24   1
   Re     0.00104   1.91582   3.01767   0.00007  -0.00060   0.00000
   Mo    -1.52380   4.44984   3.01665   0.00110  -0.00105   0.00000
   Mo     3.10796   1.79936   3.01876  -0.00170  -0.00001  -0.00000
   Mo     1.52680   4.45977   3.01769   0.00363   0.00065  -0.00000
   Mo     1.55598   0.90481   9.05065  -0.00363  -0.00009   0.00000
   Mo    -0.00038   3.60571   9.04959   0.00271  -0.00127   0.00000
   Mo     4.66141   0.90685   9.05171   0.00394  -0.00129   0.00000
   Mo     3.11035   3.60415   9.05065  -0.00240   0.00253  -0.00000
   S     -0.00046   1.80536   7.49351   0.02078  -0.02692   0.00342
   S     -1.55500   4.50716   7.49077  -0.03632   0.01919  -0.00135
   S      3.10887   1.80545   7.48959  -0.02113   0.01533  -0.00436
   S      1.55591   4.50840   7.49271   0.03589  -0.00739   0.00307
   S      1.51886   0.89583   1.48917   0.00185   0.00101  -0.00008
   S      0.00348   3.61828   1.39562  -0.00567   0.00103  -0.00350
   S      4.70091   0.90386   1.48869  -0.00004  -0.00060  -0.00106
   S      3.10988   3.59106   1.46006  -0.00097   0.00086   0.00105
   S     -0.00151   1.80598  10.60638   0.02070  -0.02693  -0.00341
   S     -1.55605   4.50780  10.60698  -0.03630   0.01920   0.00131
   S      3.10779   1.80607  10.61242  -0.02122   0.01534   0.00434
   S      1.55484   4.50902  10.60717   0.03591  -0.00739  -0.00304
   S      1.51780   0.89645   4.54762   0.00185   0.00101   0.00008
   S      0.00236   3.61892   4.63905  -0.00566   0.00103   0.00349
   S      4.69986   0.90449   4.55027  -0.00004  -0.00059   0.00107
   S      3.10881   3.59169   4.57674  -0.00094   0.00086  -0.00105
PRIMCOORD 51
     24   1
   Re     0.00104   1.91582   3.01767   0.00055   0.00001  -0.00000
   Mo    -1.52380   4.44984   3.01665   0.00190   0.00160   0.00000
   Mo     3.10796   1.79936   3.01876   0.00054   0.00019  -0.00000
   Mo     1.52680   4.45977   3.01769   0.00156  -0.00185  -0.00000
   Mo     1.55598   0.90481   9.05065  -0.00967   0.02020   0.00000
   Mo    -0.00038   3.60571   9.04959   0.00220  -0.00682   0.00000
   Mo     4.66141   0.90685   9.05171  -0.01770  -0.02047  -0.00001
   Mo     3.11035   3.60415   9.05065   0.02571   0.00714   0.00001
   S     -0.00046   1.80536   7.49351   0.03718   0.01004   0.00041
   S     -1.55500   4.50716   7.49077  -0.02570  -0.02838  -0.00016
   S      3.10887   1.80545   7.48959   0.00127  -0.00909  -0.00063
   S      1.55591   4.50840   7.49271  -0.01353   0.02730  -0.00000
   S      1.51886   0.89583   1.48917  -0.00117  -0.00192   0.00244
   S      0.00348   3.61828   1.39562  -0.00194   0.00075   0.00011
   S      4.70091   0.90386   1.48869  -0.00163   0.00110  -0.00248
   S      3.10988   3.59106   1.46006  -0.00287   0.00017   0.00019
   S     -0.00151   1.80598  10.60638   0.03718   0.01004  -0.00039
   S     -1.55605   4.50780  10.60698  -0.02570  -0.02836   0.00014
   S      3.10779   1.80607  10.61242   0.00125  -0.00909   0.00063
   S      1.55484   4.50902  10.60717  -0.01353   0.02729   0.00001
   S      1.51780   0.89645   4.54762  -0.00117  -0.00192  -0.00244
   S      0.00236   3.61892   4.63905  -0.00194   0.00075  -0.00011
   S      4.69986   0.90449   4.55027  -0.00163   0.00110   0.00248
   S      3.10881   3.59169   4.57674  -0.00287   0.00016  -0.00020
PRIMCOORD 52
     24   1
   Re     0.00104   1.91582   3.01767  -0.00021   0.00026   0.00000
   Mo    -1.52380   4.44984   3.01665  -0.00051  -0.00059   0.00000
   Mo     3.10796   1.79936   3.01876  -0.00035   0.00043  -0.00000
   Mo     1.52680   4.45977   3.01769  -0.00067   0.00062  -0.00000
   Mo     1.55598   0.90481   9.05065   0.01639  -0.00724   0.00001
   Mo    -0.00038   3.60571   9.04959   0.00253  -0.02598   0.00000
   Mo     4.66141   0.90685   9.05171  -0.01321   0.00762  -0.00000
   Mo     3.11035   3.60415   9.05065  -0.00577   0.02735  -0.00001
   S     -0.00046   1.80536   7.49351  -0.00868   0.03709   0.00058
   S     -1.55500   4.50716   7.49077  -0.01959   0.00849   0.00045
   S      3.10887   1.80545   7.48959   0.00424  -0.03664  -0.00200
   S      1.55591   4.50840   7.49271   0.02410  -0.01147  -0.00005
   S      1.51886   0.89583   1.48917   0.00068  -0.00014  -0.00135
   S      0.00348   3.61828   1.39562   0.00080  -0.00038   0.00034
   S      4.70091   0.90386   1.48869   0.00050  -0.00140   0.00019
   S      3.10988   3.59106   1.46006   0.00093   0.00041   0.00003
   S     -0.00151   1.80598  10.60638  -0.00867   0.03709  -0.00060
   S     -1.55605   4.50780  10.60698  -0.01960   0.00848  -0.00046
   S      3.10779   1.80607  10.61242   0.00424  -0.03665   0.00201
   S      1.55484   4.50902  10.60717   0.02410  -0.01147   0.00006
   S      1.51780   0.89645   4.54762   0.00068  -0.00013   0.00135
   S      0.00236   3.61892   4.63905   0.00080  -0.00038  -0.00034
   S      4.69986   0.90449   4.55027   0.00050  -0.00139  -0.00018
   S      3.10881   3.59169   4.57674   0.00093   0.00041  -0.00003
PRIMCOORD 53
     24   1
   Re     0.00104   1.91582   3.01767  -0.00036  -0.00004  -0.00000
   Mo    -1.52380   4.44984   3.01665  -0.00163  -0.00173  -0.00001
   Mo     3.10796   1.79936   3.01876  -0.00120  -0.00029  -0.00000
   Mo     1.52680   4.45977   3.01769  -0.00113   0.00110  -0.00000
   Mo     1.55598   0.90481   9.05065  -0.01944  -0.01690   0.00001
   Mo    -0.00038   3.60571   9.04959   0.02687   0.00311   0.00001
   Mo     4.66141   0.90685   9.05171  -0.01586   0.01687  -0.00002
   Mo     3.11035   3.60415   9.05065   0.00844  -0.00311   0.00001
   S     -0.00046   1.80536   7.49351   0.00988  -0.00419   0.00011
   S     -1.55500   4.50716   7.49077  -0.02215   0.02255   0.00089
   S      3.10887   1.80545   7.48959   0.03959   0.00434  -0.00027
   S      1.55591   4.50840   7.49271  -0.02742  -0.02266  -0.00046
   S      1.51886   0.89583   1.48917   0.00110   0.00211  -0.00100
   S      0.00348   3.61828   1.39562   0.00163  -0.00020  -0.00041
   S      4.70091   0.90386   1.48869   0.00105  -0.00072   0.00034
   S      3.10988   3.59106   1.46006   0.00323   0.00030   0.00009
   S     -0.00151   1.80598  10.60638   0.00990  -0.00419  -0.00009
   S     -1.55605   4.50780  10.60698  -0.02215   0.02257  -0.00092
   S      3.10779   1.80607  10.61242   0.03959   0.00434   0.00030
   S      1.55484   4.50902  10.60717  -0.02742  -0.02267   0.00048
   S      1.51780   0.89645   4.54762   0.00110   0.00212   0.00100
   S      0.00236   3.61892   4.63905   0.00164  -0.00020   0.00040
   S      4.69986   0.90449   4.55027   0.00105  -0.00072  -0.00035
   S      3.10881   3.59169   4.57674   0.00323   0.00030  -0.00010
PRIMCOORD 54
     24   1
   Re     0.00104   1.91582   3.01767   0.00637   0.00046   0.00000
   Mo    -1.52380   4.44984   3.01665   0.01825   0.02233   0.00005
   Mo     3.10796   1.79936   3.01876   0.01517   0.00221   0.00000
   Mo     1.52680   4.45977   3.01769   0.01591  -0.01846  -0.00005
   Mo     1.55598   0.90481   9.05065  -0.00078  -0.00318   0.00001
   Mo    -0.00038   3.60571   9.04959   0.00103   0.00004   0.00000
   Mo     4.66141   0.90685   9.05171  -0.00077   0.00268  -0.00000
   Mo     3.11035   3.60415   9.05065  -0.00219  -0.00005  -0.00000
   S     -0.00046   1.80536   7.49351  -0.00312   0.00014  -0.00020
   S     -1.55500   4.50716   7.49077   0.00065   0.00320   0.00044
   S      3.10887   1.80545   7.48959   0.00530   0.00065  -0.00023
   S      1.55591   4.50840   7.49271   0.00131  -0.00320   0.00004
   S      1.51886   0.89583   1.48917  -0.02002  -0.02425   0.01758
   S      0.00348   3.61828   1.39562  -0.01043   0.00021   0.00266
   S      4.70091   0.90386   1.48869  -0.01911   0.01669  -0.01328
   S      3.10988   3.59106   1.46006  -0.04280  -0.00308  -0.00012
   S     -0.00151   1.80598  10.60638  -0.00311   0.00014   0.00020
   S     -1.55605   4.50780  10.60698   0.00066   0.00321  -0.00044
   S      3.10779   1.80607  10.61242   0.00530   0.00065   0.00023
   S      1.55484   4.50902  10.60717   0.00130  -0.00321  -0.00003
   S      1.51780   0.89645   4.54762  -0.01999  -0.02433  -0.01765
   S      0.00236   3.61892   4.63905  -0.01056   0.00021  -0.00265
   S      4.69986   0.90449   4.55027  -0.01911   0.01678   0.01332
   S      3.10881   3.59169   4.57674  -0.04268  -0.00309   0.00009
PRIMCOORD 55
     24   1
   Re     0.00104   1.91582   3.01767  -0.00001   0.00001  -0.00047
   Mo    -1.52380   4.44984   3.01665  -0.00004  -0.00001   0.02544
   Mo     3.10796   1.79936   3.01876   0.00002   0.00007   0.00222
   Mo     1.52680   4.45977   3.01769  -0.00005   0.00007  -0.02994
   Mo     1.55598   0.90481   9.05065  -0.00001   0.00000   0.00116
   Mo    -0.00038   3.60571   9.04959  -0.00001  -0.00000   0.00037
   Mo     4.66141   0.90685   9.05171  -0.00001  -0.00000  -0.00105
   Mo     3.11035   3.60415   9.05065  -0.00000  -0.00001  -0.00053
   S     -0.00046   1.80536   7.49351  -0.00204  -0.00013  -0.00028
   S     -1.55500   4.50716   7.49077  -0.00034  -0.00144  -0.00134
   S      3.10887   1.80545   7.48959   0.00183   0.00055   0.00028
   S      1.55591   4.50840   7.49271   0.00050   0.00092   0.00128
   S      1.51886   0.89583   1.48917  -0.00370   0.01886  -0.01586
   S      0.00348   3.61828   1.39562   0.03618   0.00017   0.00574
   S      4.70091   0.90386   1.48869  -0.00172  -0.02268   0.01483
   S      3.10988   3.59106   1.46006  -0.03861   0.00303   0.00021
   S     -0.00151   1.80598  10.60638   0.00208   0.00014  -0.00026
   S     -1.55605   4.50780  10.60698   0.00035   0.00143  -0.00132
   S      3.10779   1.80607  10.61242  -0.00182  -0.00054   0.00029
   S      1.55484   4.50902  10.60717  -0.00049  -0.00092   0.00132
   S      1.51780   0.89645   4.54762   0.00368  -0.01897  -0.01575
   S      0.00236   3.61892   4.63905  -0.03618  -0.00022   0.00563
   S      4.69986   0.90449   4.55027   0.00175   0.02263   0.01469
   S      3.10881   3.59169   4.57674   0.03892  -0.00325   0.00021
PRIMCOORD 56
     24   1
   Re     0.00104   1.91582   3.01767   0.00076  -0.00429  -0.00000
   Mo    -1.52380   4.44984   3.01665  -0.00638  -0.01821   0.00005
   Mo     3.10796   1.79936   3.01876   0.00249  -0.02708   0.00001
   Mo     1.52680   4.45977   3.01769   0.01044  -0.02124  -0.00006
   Mo     1.55598   0.90481   9.05065   0.00023   0.00165   0.00000
   Mo    -0.00038   3.60571   9.04959   0.00007   0.00076   0.00000
   Mo     4.66141   0.90685   9.05171   0.00051   0.00156   0.00000
   Mo     3.11035   3.60415   9.05065  -0.00024   0.00152  -0.00000
   S     -0.00046   1.80536   7.49351  -0.00075  -0.00024   0.00076
   S     -1.55500   4.50716   7.49077   0.00154  -0.00266  -0.00058
   S      3.10887   1.80545   7.48959  -0.00024  -0.00299  -0.00014
   S      1.55591   4.50840   7.49271  -0.00138  -0.00254   0.00004
   S      1.51886   0.89583   1.48917   0.00189   0.03144  -0.00346
   S      0.00348   3.61828   1.39562  -0.00203   0.00587  -0.01289
   S      4.70091   0.90386   1.48869  -0.00756   0.03541  -0.00378
   S      3.10988   3.59106   1.46006  -0.00433   0.03945   0.00351
   S     -0.00151   1.80598  10.60638  -0.00075  -0.00024  -0.00075
   S     -1.55605   4.50780  10.60698   0.00154  -0.00265   0.00059
   S      3.10779   1.80607  10.61242  -0.00026  -0.00299   0.00015
   S      1.55484   4.50902  10.60717  -0.00139  -0.00254  -0.00003
   S      1.51780   0.89645   4.54762   0.00191   0.03136   0.00337
   S      0.00236   3.61892   4.63905  -0.00220   0.00587   0.01291
   S      4.69986   0.90449   4.55027  -0.00756   0.03552   0.00381
   S      3.10881   3.59169   4.57674  -0.00417   0.03943  -0.00354
PRIMCOORD 57
     24   1
   Re     0.00104   1.91582   3.01767  -0.00000  -0.00000   0.00156
   Mo    -1.52380   4.44984   3.01665  -0.00001  -0.00000   0.02074
   Mo     3.10796   1.79936   3.01876   0.00002  -0.00000  -0.03062
   Mo     1.52680   4.45977   3.01769  -0.00000   0.00001   0.01522
   Mo     1.55598   0.90481   9.05065  -0.00001   0.00000  -0.00029
   Mo    -0.00038   3.60571   9.04959  -0.00001   0.00000   0.00003
   Mo     4.66141   0.90685   9.05171  -0.00001   0.00000  -0.00192
   Mo     3.11035   3.60415   9.05065  -0.00001   0.00000   0.00217
   S     -0.00046   1.80536   7.49351  -0.00114  -0.00229   0.00181
   S     -1.55500   4.50716   7.49077   0.00045   0.00172  -0.00065
   S      3.10887   1.80545   7.48959   0.00108  -0.00257  -0.00094
   S      1.55591   4.50840   7.49271  -0.00034   0.00302   0.00023
   S      1.51886   0.89583   1.48917   0.01720   0.02303   0.01035
   S      0.00348   3.61828   1.39562   0.00381  -0.00729  -0.03619
   S      4.70091   0.90386   1.48869  -0.01715   0.01842   0.01283
   S      3.10988   3.59106   1.46006  -0.00393  -0.03225   0.00003
   S     -0.00151   1.80598  10.60638   0.00116   0.00229   0.00180
   S     -1.55605   4.50780  10.60698  -0.00042  -0.00173  -0.00065
   S      3.10779   1.80607  10.61242  -0.00106   0.00256  -0.00095
   S      1.55484   4.50902  10.60717   0.00036  -0.00303   0.00023
   S      1.51780   0.89645   4.54762  -0.01723  -0.02302   0.01041
   S      0.00236   3.61892   4.63905  -0.00379   0.00727  -0.03617
   S      4.69986   0.90449   4.55027   0.01713  -0.01840   0.01283
   S      3.10881   3.59169   4.57674   0.00394   0.03224   0.00004
PRIMCOORD 58
     24   1
   Re     0.00104   1.91582   3.01767   0.00007   0.00050   0.00000
   Mo    -1.52380   4.44984   3.01665   0.00079   0.00140   0.00000
   Mo     3.10796   1.79936   3.01876  -0.00040   0.00162  -0.00000
   Mo     1.52680   4.45977   3.01769  -0.00053   0.00117  -0.00000
   Mo     1.55598   0.90481   9.05065   0.00233   0.02093  -0.00001
   Mo    -0.00038   3.60571   9.04959   0.00297   0.02137  -0.00000
   Mo     4.66141   0.90685   9.05171   0.00381   0.02094   0.00000
   Mo     3.11035   3.60415   9.05065   0.00328   0.02087   0.00000
   S     -0.00046   1.80536   7.49351  -0.00437  -0.03219  -0.00039
   S     -1.55500   4.50716   7.49077  -0.00417  -0.03164  -0.00068
   S      3.10887   1.80545   7.48959  -0.00488  -0.03054  -0.00192
   S      1.55591   4.50840   7.49271  -0.00515  -0.03169  -0.00106
   S      1.51886   0.89583   1.48917  -0.00025  -0.00183   0.00187
   S      0.00348   3.61828   1.39562  -0.00037  -0.00112   0.00250
   S      4.70091   0.90386   1.48869   0.00061  -0.00181   0.00036
   S      3.10988   3.59106   1.46006   0.00002  -0.00274   0.00023
   S     -0.00151   1.80598  10.60638  -0.00439  -0.03218   0.00041
   S     -1.55605   4.50780  10.60698  -0.00418  -0.03166   0.00070
   S      3.10779   1.80607  10.61242  -0.00486  -0.03053   0.00193
   S      1.55484   4.50902  10.60717  -0.00515  -0.03169   0.00105
   S      1.51780   0.89645   4.54762  -0.00025  -0.00183  -0.00187
   S      0.00236   3.61892   4.63905  -0.00036  -0.00112  -0.00250
   S      4.69986   0.90449   4.55027   0.00061  -0.00181  -0.00036
   S      3.10881   3.59169   4.57674   0.00002  -0.00274  -0.00023
PRIMCOORD 59
     24   1
   Re     0.00104   1.91582   3.01767  -0.00038   0.00006  -0.00000
   Mo    -1.52380   4.44984   3.01665  -0.00079  -0.00042  -0.00002
   Mo     3.10796   1.79936   3.01876   0.00018  -0.00013   0.00001
   Mo     1.52680   4.45977   3.01769  -0.00089   0.00043   0.00001
   Mo     1.55598   0.90481   9.05065  -0.02136   0.00364   0.00005
   Mo    -0.00038   3.60571   9.04959  -0.02063   0.00299  -0.00000
   Mo     4.66141   0.90685   9.05171  -0.02103   0.00272  -0.00005
   Mo     3.11035   3.60415   9.05065  -0.02125   0.00305  -0.00002
   S     -0.00046   1.80536   7.49351   0.03198  -0.00515   0.00024
   S     -1.55500   4.50716   7.49077   0.03108  -0.00480  -0.00161
   S      3.10887   1.80545   7.48959   0.03148  -0.00450  -0.00089
   S      1.55591   4.50840   7.49271   0.03184  -0.00414   0.00070
   S      1.51886   0.89583   1.48917   0.00054   0.00045  -0.00097
   S      0.00348   3.61828   1.39562   0.00092  -0.00020   0.00058
   S      4.70091   0.90386   1.48869   0.00031  -0.00001   0.00180
   S      3.10988   3.59106   1.46006   0.00128  -0.00019  -0.00012
   S     -0.00151   1.80598  10.60638   0.03209  -0.00514  -0.00023
   S     -1.55605   4.50780  10.60698   0.03110  -0.00472   0.00156
   S      3.10779   1.80607  10.61242   0.03137  -0.00452   0.00092
   S      1.55484   4.50902  10.60717   0.03182  -0.00421  -0.00060
   S      1.51780   0.89645   4.54762   0.00056   0.00049   0.00097
   S      0.00236   3.61892   4.63905   0.00097  -0.00021  -0.00055
   S      4.69986   0.90449   4.55027   0.00030  -0.00001  -0.00182
   S      3.10881   3.59169   4.57674   0.00124  -0.00021   0.00012
PRIMCOORD 60
     24   1
   Re     0.00104   1.91582   3.01767   0.00000  -0.00000  -0.00065
   Mo    -1.52380   4.44984   3.01665  -0.00000   0.00001   0.00104
   Mo     3.10796   1.79936   3.01876  -0.00002  -0.00000  -0.00138
   Mo     1.52680   4.45977   3.01769  -0.00000  -0.00000   0.00192
   Mo     1.55598   0.90481   9.05065   0.00001   0.00000   0.01427
   Mo    -0.00038   3.60571   9.04959   0.00000   0.00000   0.01064
   Mo     4.66141   0.90685   9.05171   0.00001   0.00001   0.00778
   Mo     3.11035   3.60415   9.05065   0.00002  -0.00001  -0.03493
   S     -0.00046   1.80536   7.49351  -0.00414   0.00022  -0.02383
   S     -1.55500   4.50716   7.49077  -0.02895  -0.01884   0.00702
   S      3.10887   1.80545   7.48959   0.00394   0.03287   0.00806
   S      1.55591   4.50840   7.49271   0.02909  -0.01437   0.01183
   S      1.51886   0.89583   1.48917   0.00028   0.00137   0.00151
   S      0.00348   3.61828   1.39562  -0.00055  -0.00123  -0.00180
   S      4.70091   0.90386   1.48869  -0.00023   0.00179   0.00087
   S      3.10988   3.59106   1.46006   0.00051  -0.00193  -0.00081
   S     -0.00151   1.80598  10.60638   0.00411  -0.00023  -0.02382
   S     -1.55605   4.50780  10.60698   0.02892   0.01882   0.00703
   S      3.10779   1.80607  10.61242  -0.00397  -0.03287   0.00806
   S      1.55484   4.50902  10.60717  -0.02912   0.01437   0.01181
   S      1.51780   0.89645   4.54762  -0.00026  -0.00137   0.00147
   S      0.00236   3.61892   4.63905   0.00056   0.00123  -0.00178
   S      4.69986   0.90449   4.55027   0.00025  -0.00181   0.00093
   S      3.10881   3.59169   4.57674  -0.00052   0.00193  -0.00079
PRIMCOORD 61
     24   1
   Re     0.00104   1.91582   3.01767  -0.00000   0.00000  -0.00005
   Mo    -1.52380   4.44984   3.01665   0.00000  -0.00000  -0.00241
   Mo     3.10796   1.79936   3.01876   0.00000  -0.00000   0.00114
   Mo     1.52680   4.45977   3.01769   0.00000   0.00000   0.00113
   Mo     1.55598   0.90481   9.05065   0.00003   0.00000   0.02453
   Mo    -0.00038   3.60571   9.04959   0.00003   0.00000   0.00295
   Mo     4.66141   0.90685   9.05171   0.00005  -0.00001  -0.03115
   Mo     3.11035   3.60415   9.05065   0.00003   0.00000   0.00388
   S     -0.00046   1.80536   7.49351  -0.03554  -0.00434   0.00276
   S     -1.55500   4.50716   7.49077   0.00050  -0.01517  -0.02201
   S      3.10887   1.80545   7.48959   0.03538  -0.00528   0.00208
   S      1.55591   4.50840   7.49271  -0.00072   0.02471   0.01687
   S      1.51886   0.89583   1.48917  -0.00063  -0.00163   0.00043
   S      0.00348   3.61828   1.39562  -0.00177   0.00011   0.00130
   S      4.70091   0.90386   1.48869   0.00066   0.00029  -0.00137
   S      3.10988   3.59106   1.46006   0.00168   0.00106  -0.00002
   S     -0.00151   1.80598  10.60638   0.03540   0.00434   0.00278
   S     -1.55605   4.50780  10.60698  -0.00057   0.01516  -0.02202
   S      3.10779   1.80607  10.61242  -0.03550   0.00528   0.00205
   S      1.55484   4.50902  10.60717   0.00062  -0.02470   0.01689
   S      1.51780   0.89645   4.54762   0.00063   0.00164   0.00045
   S      0.00236   3.61892   4.63905   0.00177  -0.00011   0.00130
   S      4.69986   0.90449   4.55027  -0.00066  -0.00029  -0.00138
   S      3.10881   3.59169   4.57674  -0.00169  -0.00106  -0.00002
PRIMCOORD 62
     24   1
   Re     0.00104   1.91582   3.01767   0.00000  -0.00000  -0.00004
   Mo    -1.52380   4.44984   3.01665  -0.00001   0.00001   0.00058
   Mo     3.10796   1.79936   3.01876  -0.00000   0.00000  -0.00152
   Mo     1.52680   4.45977   3.01769   0.00001   0.00001   0.00062
   Mo     1.55598   0.90481   9.05065  -0.00000   0.00001   0.01995
   Mo    -0.00038   3.60571   9.04959   0.00001  -0.00000  -0.03244
   Mo     4.66141   0.90685   9.05171   0.00000   0.00000   0.01283
   Mo     3.11035   3.60415   9.05065   0.00000   0.00000   0.00115
   S     -0.00046   1.80536   7.49351  -0.00458   0.03497  -0.00022
   S     -1.55500   4.50716   7.49077   0.02119  -0.02542   0.00861
   S      3.10887   1.80545   7.48959   0.00451   0.01127  -0.02410
   S      1.55591   4.50840   7.49271  -0.02116  -0.02033   0.01362
   S      1.51886   0.89583   1.48917   0.00066   0.00061   0.00035
   S      0.00348   3.61828   1.39562   0.00015  -0.00038  -0.00050
   S      4.70091   0.90386   1.48869  -0.00080   0.00065   0.00033
   S      3.10988   3.59106   1.46006  -0.00004  -0.00090   0.00013
   S     -0.00151   1.80598  10.60638   0.00456  -0.03497  -0.00021
   S     -1.55605   4.50780  10.60698  -0.02119   0.02541   0.00856
   S      3.10779   1.80607  10.61242  -0.00450  -0.01128  -0.02411
   S      1.55484   4.50902  10.60717   0.02114   0.02033   0.01361
   S      1.51780   0.89645   4.54762  -0.00067  -0.00064   0.00041
   S      0.00236   3.61892   4.63905  -0.00015   0.00038  -0.00037
   S      4.69986   0.90449   4.55027   0.00081  -0.00067   0.00042
   S      3.10881   3.59169   4.57674   0.00003   0.00091   0.00023
PRIMCOORD 63
     24   1
   Re     0.00104   1.91582   3.01767   0.00052  -0.00150   0.00000
   Mo    -1.52380   4.44984   3.01665  -0.00437   0.00773   0.00001
   Mo     3.10796   1.79936   3.01876  -0.00770   0.00103   0.00000
   Mo     1.52680   4.45977   3.01769   0.00402   0.00202  -0.00002
   Mo     1.55598   0.90481   9.05065  -0.00057  -0.00024  -0.00003
   Mo    -0.00038   3.60571   9.04959  -0.00071   0.00074   0.00003
   Mo     4.66141   0.90685   9.05171   0.00036   0.00028  -0.00002
   Mo     3.11035   3.60415   9.05065  -0.00004   0.00105   0.00001
   S     -0.00046   1.80536   7.49351  -0.00060   0.00115   0.00418
   S     -1.55500   4.50716   7.49077   0.00206  -0.00220   0.00612
   S      3.10887   1.80545   7.48959   0.00089  -0.00018   0.00261
   S      1.55591   4.50840   7.49271  -0.00097  -0.00150   0.00411
   S      1.51886   0.89583   1.48917   0.00203  -0.00948  -0.01339
   S      0.00348   3.61828   1.39562  -0.00086   0.00103  -0.04540
   S      4.70091   0.90386   1.48869   0.00699  -0.00652  -0.03679
   S      3.10988   3.59106   1.46006   0.00247   0.00318  -0.03202
   S     -0.00151   1.80598  10.60638  -0.00064   0.00123  -0.00417
   S     -1.55605   4.50780  10.60698   0.00210  -0.00226  -0.00615
   S      3.10779   1.80607  10.61242   0.00087  -0.00014  -0.00257
   S      1.55484   4.50902  10.60717  -0.00099  -0.00155  -0.00414
   S      1.51780   0.89645   4.54762   0.00203  -0.00949   0.01339
   S      0.00236   3.61892   4.63905  -0.00092   0.00105   0.04541
   S      4.69986   0.90449   4.55027   0.00696  -0.00648   0.03681
   S      3.10881   3.59169   4.57674   0.00252   0.00317   0.03202
PRIMCOORD 64
     24   1
   Re     0.00104   1.91582   3.01767   0.00153   0.00043   0.00000
   Mo    -1.52380   4.44984   3.01665  -0.00056   0.00516   0.00002
   Mo     3.10796   1.79936   3.01876  -0.02834  -0.00163  -0.00002
   Mo     1.52680   4.45977   3.01769  -0.00211  -0.00953  -0.00001
   Mo     1.55598   0.90481   9.05065   0.00016  -0.00178   0.00000
   Mo    -0.00038   3.60571   9.04959  -0.00186   0.00000  -0.00001
   Mo     4.66141   0.90685   9.05171  -0.00023   0.00054  -0.00001
   Mo     3.11035   3.60415   9.05065   0.00043  -0.00015   0.00001
   S     -0.00046   1.80536   7.49351  -0.00193   0.00022  -0.00257
   S     -1.55500   4.50716   7.49077   0.00072   0.00021   0.00205
   S      3.10887   1.80545   7.48959   0.00182   0.00055  -0.00171
   S      1.55591   4.50840   7.49271   0.00144   0.00113  -0.00467
   S      1.51886   0.89583   1.48917   0.01927   0.00054   0.04811
   S      0.00348   3.61828   1.39562  -0.00519   0.00108   0.01493
   S      4.70091   0.90386   1.48869   0.01656   0.00448  -0.03173
   S      3.10988   3.59106   1.46006   0.01149   0.00161   0.01042
   S     -0.00151   1.80598  10.60638  -0.00192   0.00020   0.00259
   S     -1.55605   4.50780  10.60698   0.00069   0.00021  -0.00206
   S      3.10779   1.80607  10.61242   0.00181   0.00058   0.00169
   S      1.55484   4.50902  10.60717   0.00147   0.00112   0.00467
   S      1.51780   0.89645   4.54762   0.01929   0.00049  -0.04810
   S      0.00236   3.61892   4.63905  -0.00522   0.00108  -0.01495
   S      4.69986   0.90449   4.55027   0.01655   0.00450   0.03177
   S      3.10881   3.59169   4.57674   0.01157   0.00163  -0.01041
PRIMCOORD 65
     24   1
   Re     0.00104   1.91582   3.01767   0.00011  -0.00277   0.00000
   Mo    -1.52380   4.44984   3.01665  -0.00161   0.01531   0.00000
   Mo     3.10796   1.79936   3.01876  -0.00021  -0.02072   0.00000
   Mo     1.52680   4.45977   3.01769   0.00045   0.01552  -0.00000
   Mo     1.55598   0.90481   9.05065   0.00162  -0.00016  -0.00000
   Mo    -0.00038   3.60571   9.04959  -0.00008   0.00041  -0.00000
   Mo     4.66141   0.90685   9.05171  -0.00158   0.00010  -0.00000
   Mo     3.11035   3.60415   9.05065   0.00046  -0.00087   0.00000
   S     -0.00046   1.80536   7.49351   0.00008   0.00175  -0.00814
   S     -1.55500   4.50716   7.49077  -0.00171  -0.00149  -0.00464
   S      3.10887   1.80545   7.48959  -0.00017   0.00224  -0.00087
   S      1.55591   4.50840   7.49271   0.00117  -0.00157  -0.00596
   S      1.51886   0.89583   1.48917   0.01049   0.00508   0.03619
   S      0.00348   3.61828   1.39562   0.00186  -0.01225  -0.01787
   S      4.70091   0.90386   1.48869  -0.01060   0.00339   0.03629
   S      3.10988   3.59106   1.46006   0.00001  -0.00345  -0.03205
   S     -0.00151   1.80598  10.60638   0.00007   0.00176   0.00814
   S     -1.55605   4.50780  10.60698  -0.00172  -0.00149   0.00463
   S      3.10779   1.80607  10.61242  -0.00018   0.00225   0.00087
   S      1.55484   4.50902  10.60717   0.00116  -0.00157   0.00596
   S      1.51780   0.89645   4.54762   0.01051   0.00506  -0.03619
   S      0.00236   3.61892   4.63905   0.00183  -0.01224   0.01788
   S      4.69986   0.90449   4.55027  -0.01058   0.00338  -0.03629
   S      3.10881   3.59169   4.57674  -0.00001  -0.00343   0.03205
PRIMCOORD 66
     24   1
   Re     0.00104   1.91582   3.01767   0.00004  -0.00176   0.00000
   Mo    -1.52380   4.44984   3.01665  -0.00909   0.00076  -0.00001
   Mo     3.10796   1.79936   3.01876   0.00029   0.00796   0.00000
   Mo     1.52680   4.45977   3.01769   0.00914   0.00040   0.00001
   Mo     1.55598   0.90481   9.05065  -0.00214   0.00019   0.00000
   Mo    -0.00038   3.60571   9.04959   0.00049  -0.00164  -0.00000
   Mo     4.66141   0.90685   9.05171   0.00236  -0.00030   0.00000
   Mo     3.11035   3.60415   9.05065  -0.00045   0.00052   0.00000
   S     -0.00046   1.80536   7.49351  -0.00038   0.00151  -0.02450
   S     -1.55500   4.50716   7.49077   0.00200   0.00017  -0.03125
   S      3.10887   1.80545   7.48959   0.00015  -0.00024  -0.03396
   S      1.55591   4.50840   7.49271  -0.00210   0.00038  -0.02928
   S      1.51886   0.89583   1.48917   0.00301  -0.00409  -0.00037
   S      0.00348   3.61828   1.39562  -0.00029   0.00152  -0.02443
   S      4.70091   0.90386   1.48869  -0.00355  -0.00304  -0.00014
   S      3.10988   3.59106   1.46006   0.00021  -0.00292   0.02495
   S     -0.00151   1.80598  10.60638  -0.00040   0.00151   0.02450
   S     -1.55605   4.50780  10.60698   0.00198   0.00019   0.03125
   S      3.10779   1.80607  10.61242   0.00012  -0.00023   0.03396
   S      1.55484   4.50902  10.60717  -0.00212   0.00039   0.02928
   S      1.51780   0.89645   4.54762   0.00301  -0.00409   0.00038
   S      0.00236   3.61892   4.63905  -0.00029   0.00153   0.02442
   S      4.69986   0.90449   4.55027  -0.00356  -0.00305   0.00013
   S      3.10881   3.59169   4.57674   0.00020  -0.00293  -0.02495
PRIMCOORD 67
     24   1
   Re     0.00104   1.91582   3.01767  -0.00003   0.00382  -0.00000
   Mo    -1.52380   4.44984   3.01665   0.01440  -0.00380   0.00000
   Mo     3.10796   1.79936   3.01876   0.00009  -0.00785   0.00000
   Mo     1.52680   4.45977   3.01769  -0.01412  -0.00346  -0.00000
   Mo     1.55598   0.90481   9.05065  -0.00014   0.00016  -0.00000
   Mo    -0.00038   3.60571   9.04959  -0.00012  -0.00091   0.00000
   Mo     4.66141   0.90685   9.05171   0.00027   0.00049   0.00000
   Mo     3.11035   3.60415   9.05065   0.00041  -0.00106   0.00000
   S     -0.00046   1.80536   7.49351  -0.00004  -0.00160  -0.01827
   S     -1.55500   4.50716   7.49077  -0.00217   0.00113  -0.02066
   S      3.10887   1.80545   7.48959  -0.00016   0.00134  -0.01837
   S      1.55591   4.50840   7.49271   0.00183   0.00105  -0.02200
   S      1.51886   0.89583   1.48917  -0.00826   0.00277  -0.01367
   S      0.00348   3.61828   1.39562   0.00013   0.00061   0.03047
   S      4.70091   0.90386   1.48869   0.00813   0.00185  -0.01334
   S      3.10988   3.59106   1.46006  -0.00047   0.00631  -0.04085
   S     -0.00151   1.80598  10.60638  -0.00008  -0.00160   0.01827
   S     -1.55605   4.50780  10.60698  -0.00218   0.00114   0.02066
   S      3.10779   1.80607  10.61242  -0.00019   0.00135   0.01837
   S      1.55484   4.50902  10.60717   0.00181   0.00106   0.02200
   S      1.51780   0.89645   4.54762  -0.00827   0.00278   0.01366
   S      0.00236   3.61892   4.63905   0.00016   0.00059  -0.03047
   S      4.69986   0.90449   4.55027   0.00812   0.00186   0.01334
   S      3.10881   3.59169   4.57674  -0.00050   0.00633   0.04084
PRIMCOORD 68
     24   1
   Re     0.00104   1.91582   3.01767   0.00008   0.00001   0.00000
   Mo    -1.52380   4.44984   3.01665  -0.00118   0.00013  -0.00000
   Mo     3.10796   1.79936   3.01876  -0.00082   0.00145   0.00000
   Mo     1.52680   4.45977   3.01769   0.00113  -0.00072   0.00000
   Mo     1.55598   0.90481   9.05065   0.01143   0.01530   0.00000
   Mo    -0.00038   3.60571   9.04959   0.00614  -0.00577   0.00000
   Mo     4.66141   0.90685   9.05171  -0.01161   0.00899  -0.00001
   Mo     3.11035   3.60415   9.05065  -0.00560  -0.01734   0.00000
   S     -0.00046   1.80536   7.49351  -0.00226  -0.00655  -0.00255
   S     -1.55500   4.50716   7.49077  -0.00461   0.00330  -0.03921
   S      3.10887   1.80545   7.48959   0.00243  -0.00405   0.05137
   S      1.55591   4.50840   7.49271   0.00392   0.00537  -0.01144
   S      1.51886   0.89583   1.48917  -0.00041  -0.00237  -0.00027
   S      0.00348   3.61828   1.39562  -0.00071   0.00070  -0.00344
   S      4.70091   0.90386   1.48869   0.00138  -0.00112  -0.00329
   S      3.10988   3.59106   1.46006   0.00080   0.00164   0.00307
   S     -0.00151   1.80598  10.60638  -0.00226  -0.00655   0.00256
   S     -1.55605   4.50780  10.60698  -0.00464   0.00332   0.03920
   S      3.10779   1.80607  10.61242   0.00246  -0.00407  -0.05137
   S      1.55484   4.50902  10.60717   0.00391   0.00538   0.01144
   S      1.51780   0.89645   4.54762  -0.00041  -0.00237   0.00027
   S      0.00236   3.61892   4.63905  -0.00071   0.00070   0.00344
   S      4.69986   0.90449   4.55027   0.00137  -0.00112   0.00329
   S      3.10881   3.59169   4.57674   0.00080   0.00164  -0.00307
PRIMCOORD 69
     24   1
   Re     0.00104   1.91582   3.01767   0.00011   0.00008   0.00000
   Mo    -1.52380   4.44984   3.01665   0.00118   0.00075   0.00000
   Mo     3.10796   1.79936   3.01876  -0.00186  -0.00124  -0.00000
   Mo     1.52680   4.45977   3.01769  -0.00106   0.00019  -0.00000
   Mo     1.55598   0.90481   9.05065  -0.00596   0.00833  -0.00000
   Mo    -0.00038   3.60571   9.04959   0.01898  -0.00154   0.00001
   Mo     4.66141   0.90685   9.05171   0.00651  -0.01257   0.00000
   Mo     3.11035   3.60415   9.05065  -0.01781   0.00527  -0.00001
   S     -0.00046   1.80536   7.49351  -0.00714   0.00196   0.01201
   S     -1.55500   4.50716   7.49077   0.00122  -0.00438  -0.03846
   S      3.10887   1.80545   7.48959   0.00624   0.00027  -0.01771
   S      1.55591   4.50840   7.49271  -0.00279   0.00291   0.04874
   S      1.51886   0.89583   1.48917   0.00164  -0.00024   0.00397
   S      0.00348   3.61828   1.39562  -0.00216   0.00001   0.00208
   S      4.70091   0.90386   1.48869   0.00063   0.00111  -0.00093
   S      3.10988   3.59106   1.46006   0.00204  -0.00066  -0.00348
   S     -0.00151   1.80598  10.60638  -0.00712   0.00195  -0.01202
   S     -1.55605   4.50780  10.60698   0.00119  -0.00436   0.03846
   S      3.10779   1.80607  10.61242   0.00624   0.00027   0.01772
   S      1.55484   4.50902  10.60717  -0.00275   0.00289  -0.04874
   S      1.51780   0.89645   4.54762   0.00164  -0.00025  -0.00397
   S      0.00236   3.61892   4.63905  -0.00217   0.00001  -0.00208
   S      4.69986   0.90449   4.55027   0.00064   0.00112   0.00093
   S      3.10881   3.59169   4.57674   0.00205  -0.00066   0.00348
PRIMCOORD 70
     24   1
   Re     0.00104   1.91582   3.01767  -0.00002   0.00008   0.00000
   Mo    -1.52380   4.44984   3.01665  -0.00083  -0.00106   0.00000
   Mo     3.10796   1.79936   3.01876   0.00012   0.00153  -0.00000
   Mo     1.52680   4.45977   3.01769   0.00089  -0.00077  -0.00000
   Mo     1.55598   0.90481   9.05065   0.01444  -0.00806   0.00001
   Mo    -0.00038   3.60571   9.04959   0.00345   0.01869  -0.00000
   Mo     4.66141   0.90685   9.05171  -0.01471  -0.01208  -0.00000
   Mo     3.11035   3.60415   9.05065  -0.00344   0.00229  -0.00000
   S     -0.00046   1.80536   7.49351  -0.00102   0.00079  -0.05891
   S     -1.55500   4.50716   7.49077  -0.00487  -0.00452   0.00973
   S      3.10887   1.80545   7.48959   0.00132   0.00585   0.01008
   S      1.55591   4.50840   7.49271   0.00495  -0.00326   0.02586
   S      1.51886   0.89583   1.48917  -0.00194   0.00071  -0.00301
   S      0.00348   3.61828   1.39562  -0.00044  -0.00179  -0.00071
   S      4.70091   0.90386   1.48869   0.00185   0.00112  -0.00247
   S      3.10988   3.59106   1.46006   0.00033   0.00006   0.00318
   S     -0.00151   1.80598  10.60638  -0.00107   0.00082   0.05891
   S     -1.55605   4.50780  10.60698  -0.00487  -0.00452  -0.00973
   S      3.10779   1.80607  10.61242   0.00131   0.00584  -0.01008
   S      1.55484   4.50902  10.60717   0.00497  -0.00327  -0.02586
   S      1.51780   0.89645   4.54762  -0.00194   0.00071   0.00301
   S      0.00236   3.61892   4.63905  -0.00044  -0.00178   0.00071
   S      4.69986   0.90449   4.55027   0.00185   0.00112   0.00247
   S      3.10881   3.59169   4.57674   0.00033   0.00006  -0.00318
PRIMCOORD 71
     24   1
   Re     0.00104   1.91582   3.01767  -0.00000   0.00000   0.00485
   Mo    -1.52380   4.44984   3.01665  -0.00001   0.00001   0.02309
   Mo     3.10796   1.79936   3.01876  -0.00001   0.00000   0.02652
   Mo     1.52680   4.45977   3.01769  -0.00001   0.00001   0.02151
   Mo     1.55598   0.90481   9.05065   0.00000   0.00000   0.00077
   Mo    -0.00038   3.60571   9.04959  -0.00000  -0.00000   0.00019
   Mo     4.66141   0.90685   9.05171   0.00000  -0.00000   0.00068
   Mo     3.11035   3.60415   9.05065  -0.00000  -0.00000   0.00084
   S     -0.00046   1.80536   7.49351  -0.00001   0.00013  -0.00030
   S     -1.55500   4.50716   7.49077   0.00013   0.00011  -0.00066
   S      3.10887   1.80545   7.48959  -0.00009  -0.00017  -0.00140
   S      1.55591   4.50840   7.49271  -0.00013   0.00007  -0.00053
   S      1.51886   0.89583   1.48917  -0.01190   0.00178  -0.02721
   S      0.00348   3.61828   1.39562   0.00088  -0.00676  -0.02912
   S      4.70091   0.90386   1.48869   0.01183   0.00055  -0.02612
   S      3.10988   3.59106   1.46006  -0.00113   0.00467  -0.03886
   S     -0.00151   1.80598  10.60638   0.00001  -0.00013  -0.00031
   S     -1.55605   4.50780  10.60698  -0.00013  -0.00011  -0.00067
   S      3.10779   1.80607  10.61242   0.00009   0.00017  -0.00141
   S      1.55484   4.50902  10.60717   0.00013  -0.00007  -0.00054
   S      1.51780   0.89645   4.54762   0.01191  -0.00179  -0.02719
   S      0.00236   3.61892   4.63905  -0.00086   0.00675  -0.02912
   S      4.69986   0.90449   4.55027  -0.01181  -0.00056  -0.02613
   S      3.10881   3.59169   4.57674   0.00115  -0.00469  -0.03885
PRIMCOORD 72
     24   1
   Re     0.00104   1.91582   3.01767   0.00000   0.00000  -0.00004
   Mo    -1.52380   4.44984   3.01665  -0.00000   0.00000   0.00044
   Mo     3.10796   1.79936   3.01876  -0.00000   0.00000   0.00063
   Mo     1.52680   4.45977   3.01769  -0.00000   0.00000   0.00040
   Mo     1.55598   0.90481   9.05065   0.00001  -0.00000  -0.02116
   Mo    -0.00038   3.60571   9.04959   0.00001  -0.00000  -0.02219
   Mo     4.66141   0.90685   9.05171   0.00001  -0.00000  -0.02129
   Mo     3.11035   3.60415   9.05065   0.00001  -0.00000  -0.02025
   S     -0.00046   1.80536   7.49351  -0.00012   0.00044   0.03276
   S     -1.55500   4.50716   7.49077   0.00097  -0.00011   0.03196
   S      3.10887   1.80545   7.48959  -0.00002  -0.00083   0.03125
   S      1.55591   4.50840   7.49271  -0.00096  -0.00004   0.03195
   S      1.51886   0.89583   1.48917  -0.00074   0.00013  -0.00062
   S      0.00348   3.61828   1.39562  -0.00006  -0.00034  -0.00067
   S      4.70091   0.90386   1.48869   0.00074   0.00007  -0.00056
   S      3.10988   3.59106   1.46006  -0.00005   0.00020  -0.00116
   S     -0.00151   1.80598  10.60638   0.00010  -0.00042   0.03276
   S     -1.55605   4.50780  10.60698  -0.00099   0.00012   0.03196
   S      3.10779   1.80607  10.61242  -0.00000   0.00084   0.03125
   S      1.55484   4.50902  10.60717   0.00094   0.00006   0.03195
   S      1.51780   0.89645   4.54762   0.00074  -0.00014  -0.00062
   S      0.00236   3.61892   4.63905   0.00005   0.00034  -0.00067
   S      4.69986   0.90449   4.55027  -0.00074  -0.00007  -0.00056
   S      3.10881   3.59169   4.57674   0.00006  -0.00021  -0.00116


==> anc/LDA_DynModes/MoSubst.2x2x2.LDA.dyn.axsf <==
ANIMSTEPS 144
CRYSTAL
PRIMVEC
    6.232326339    0.001152127   -0.000014203
   -3.112642126    5.406979828    0.000013954
   -0.000051061    0.000028475   24.135683038
PRIMCOORD  1
     48   1
   Re     0.00678   1.91351   3.01696   0.01399   0.00347  -0.00066
   Mo    -1.53014   4.45530   3.01697   0.01399   0.00347  -0.00066
   Mo     3.11474   1.79867   3.01696   0.01399   0.00347  -0.00066
   Mo     1.53118   4.46069   3.01696   0.01399   0.00347  -0.00066
   Mo     1.56058   0.90286   9.04547   0.01399   0.00347  -0.00066
   Mo     0.00275   3.60626   9.04298   0.01399   0.00347  -0.00066
   Mo     4.67449   0.90375   9.04394   0.01399   0.00347  -0.00066
   Mo     3.11933   3.60533   9.04478   0.01399   0.00347  -0.00066
   S      0.00205   1.80434   7.48936   0.01399   0.00347  -0.00066
   S     -1.55551   4.50904   7.48815   0.01399   0.00347  -0.00066
   S      3.11678   1.80393   7.48580   0.01399   0.00347  -0.00066
   S      1.56156   4.50882   7.48798   0.01399   0.00347  -0.00066
   S      1.52418   0.89566   1.48709   0.01399   0.00347  -0.00066
   S      0.00147   3.62066   1.40025   0.01399   0.00347  -0.00066
   S      4.71192   0.90371   1.48820   0.01399   0.00347  -0.00066
   S      3.11614   3.59186   1.45964   0.01399   0.00347  -0.00066
   S      0.00121   1.80474  10.60015   0.01399   0.00347  -0.00066
   S     -1.55470   4.50726  10.60086   0.01399   0.00347  -0.00066
   S      3.11809   1.80497  10.60148   0.01399   0.00347  -0.00066
   S      1.56098   4.50841  10.59979   0.01399   0.00347  -0.00066
   S      1.52419   0.89566   4.54683   0.01399   0.00347  -0.00066
   S      0.00148   3.62066   4.63368   0.01399   0.00347  -0.00066
   S      4.71193   0.90371   4.54570   0.01399   0.00347  -0.00066
   S      3.11615   3.59186   4.57427   0.01399   0.00347  -0.00066
   Mo     0.00222   1.80345  15.08480   0.01399   0.00347  -0.00066
   Mo    -1.55357   4.50645  15.08481   0.01399   0.00347  -0.00066
   Mo     3.11854   1.80351  15.08480   0.01399   0.00347  -0.00066
   Mo     1.56184   4.50710  15.08480   0.01399   0.00347  -0.00066
   Mo     1.56056   0.90288  21.12413   0.01399   0.00347  -0.00066
   Mo     0.00273   3.60627  21.12663   0.01399   0.00347  -0.00066
   Mo     4.67447   0.90376  21.12565   0.01399   0.00347  -0.00066
   Mo     3.11931   3.60534  21.12482   0.01399   0.00347  -0.00066
   S      0.00118   1.80476  19.56945   0.01399   0.00347  -0.00066
   S     -1.55473   4.50728  19.56876   0.01399   0.00347  -0.00066
   S      3.11806   1.80499  19.56812   0.01399   0.00347  -0.00066
   S      1.56094   4.50842  19.56982   0.01399   0.00347  -0.00066
   S      1.56030   0.90137  13.52896   0.01399   0.00347  -0.00066
   S      0.00408   3.60487  13.52869   0.01399   0.00347  -0.00066
   S      4.67649   0.90190  13.52894   0.01399   0.00347  -0.00066
   S      3.12019   3.60539  13.52916   0.01399   0.00347  -0.00066
   S      0.00203   1.80435  22.68024   0.01399   0.00347  -0.00066
   S     -1.55552   4.50905  22.68147   0.01399   0.00347  -0.00066
   S      3.11676   1.80394  22.68379   0.01399   0.00347  -0.00066
   S      1.56154   4.50883  22.68163   0.01399   0.00347  -0.00066
   S      1.56031   0.90136  16.64064   0.01399   0.00347  -0.00066
   S      0.00409   3.60487  16.64092   0.01399   0.00347  -0.00066
   S      4.67649   0.90190  16.64065   0.01399   0.00347  -0.00066
   S      3.12020   3.60539  16.64044   0.01399   0.00347  -0.00066
PRIMCOORD  2
     48   1
   Re     0.00678   1.91351   3.01696   0.00347  -0.01401  -0.00010
   Mo    -1.53014   4.45530   3.01697   0.00347  -0.01401  -0.00010
   Mo     3.11474   1.79867   3.01696   0.00347  -0.01401  -0.00010
   Mo     1.53118   4.46069   3.01696   0.00347  -0.01401  -0.00010
   Mo     1.56058   0.90286   9.04547   0.00347  -0.01401  -0.00010
   Mo     0.00275   3.60626   9.04298   0.00347  -0.01401  -0.00010
   Mo     4.67449   0.90375   9.04394   0.00347  -0.01401  -0.00010
   Mo     3.11933   3.60533   9.04478   0.00347  -0.01401  -0.00010
   S      0.00205   1.80434   7.48936   0.00347  -0.01401  -0.00010
   S     -1.55551   4.50904   7.48815   0.00347  -0.01401  -0.00010
   S      3.11678   1.80393   7.48580   0.00347  -0.01401  -0.00010
   S      1.56156   4.50882   7.48798   0.00347  -0.01401  -0.00010
   S      1.52418   0.89566   1.48709   0.00347  -0.01401  -0.00010
   S      0.00147   3.62066   1.40025   0.00347  -0.01401  -0.00010
   S      4.71192   0.90371   1.48820   0.00347  -0.01401  -0.00010
   S      3.11614   3.59186   1.45964   0.00347  -0.01401  -0.00010
   S      0.00121   1.80474  10.60015   0.00347  -0.01401  -0.00010
   S     -1.55470   4.50726  10.60086   0.00347  -0.01401  -0.00010
   S      3.11809   1.80497  10.60148   0.00347  -0.01401  -0.00010
   S      1.56098   4.50841  10.59979   0.00347  -0.01401  -0.00010
   S      1.52419   0.89566   4.54683   0.00347  -0.01401  -0.00010
   S      0.00148   3.62066   4.63368   0.00347  -0.01401  -0.00010
   S      4.71193   0.90371   4.54570   0.00347  -0.01401  -0.00010
   S      3.11615   3.59186   4.57427   0.00347  -0.01401  -0.00010
   Mo     0.00222   1.80345  15.08480   0.00347  -0.01401  -0.00010
   Mo    -1.55357   4.50645  15.08481   0.00347  -0.01401  -0.00010
   Mo     3.11854   1.80351  15.08480   0.00347  -0.01401  -0.00010
   Mo     1.56184   4.50710  15.08480   0.00347  -0.01401  -0.00010
   Mo     1.56056   0.90288  21.12413   0.00347  -0.01401  -0.00010
   Mo     0.00273   3.60627  21.12663   0.00347  -0.01401  -0.00010
   Mo     4.67447   0.90376  21.12565   0.00347  -0.01401  -0.00010
   Mo     3.11931   3.60534  21.12482   0.00347  -0.01401  -0.00010
   S      0.00118   1.80476  19.56945   0.00347  -0.01401  -0.00010
   S     -1.55473   4.50728  19.56876   0.00347  -0.01401  -0.00010
   S      3.11806   1.80499  19.56812   0.00347  -0.01401  -0.00010
   S      1.56094   4.50842  19.56982   0.00347  -0.01401  -0.00010
   S      1.56030   0.90137  13.52896   0.00347  -0.01401  -0.00010
   S      0.00408   3.60487  13.52869   0.00347  -0.01401  -0.00010
   S      4.67649   0.90190  13.52894   0.00347  -0.01401  -0.00010
   S      3.12019   3.60539  13.52916   0.00347  -0.01401  -0.00010
   S      0.00203   1.80435  22.68024   0.00347  -0.01401  -0.00010
   S     -1.55552   4.50905  22.68147   0.00347  -0.01401  -0.00010
   S      3.11676   1.80394  22.68379   0.00347  -0.01401  -0.00010
   S      1.56154   4.50883  22.68163   0.00347  -0.01401  -0.00010
   S      1.56031   0.90136  16.64064   0.00347  -0.01401  -0.00010
   S      0.00409   3.60487  16.64092   0.00347  -0.01401  -0.00010
   S      4.67649   0.90190  16.64065   0.00347  -0.01401  -0.00010
   S      3.12020   3.60539  16.64044   0.00347  -0.01401  -0.00010
PRIMCOORD  3
     48   1
   Re     0.00678   1.91351   3.01696   0.00066   0.00007   0.01442
   Mo    -1.53014   4.45530   3.01697   0.00066   0.00007   0.01442
   Mo     3.11474   1.79867   3.01696   0.00066   0.00007   0.01442
   Mo     1.53118   4.46069   3.01696   0.00066   0.00007   0.01442
   Mo     1.56058   0.90286   9.04547   0.00066   0.00007   0.01442
   Mo     0.00275   3.60626   9.04298   0.00066   0.00007   0.01442
   Mo     4.67449   0.90375   9.04394   0.00066   0.00007   0.01442
   Mo     3.11933   3.60533   9.04478   0.00066   0.00007   0.01442
   S      0.00205   1.80434   7.48936   0.00066   0.00007   0.01442
   S     -1.55551   4.50904   7.48815   0.00066   0.00007   0.01442
   S      3.11678   1.80393   7.48580   0.00066   0.00007   0.01442
   S      1.56156   4.50882   7.48798   0.00066   0.00007   0.01442
   S      1.52418   0.89566   1.48709   0.00066   0.00007   0.01442
   S      0.00147   3.62066   1.40025   0.00066   0.00007   0.01442
   S      4.71192   0.90371   1.48820   0.00066   0.00007   0.01442
   S      3.11614   3.59186   1.45964   0.00066   0.00007   0.01442
   S      0.00121   1.80474  10.60015   0.00066   0.00007   0.01442
   S     -1.55470   4.50726  10.60086   0.00066   0.00007   0.01442
   S      3.11809   1.80497  10.60148   0.00066   0.00007   0.01442
   S      1.56098   4.50841  10.59979   0.00066   0.00007   0.01442
   S      1.52419   0.89566   4.54683   0.00066   0.00007   0.01442
   S      0.00148   3.62066   4.63368   0.00066   0.00007   0.01442
   S      4.71193   0.90371   4.54570   0.00066   0.00007   0.01442
   S      3.11615   3.59186   4.57427   0.00066   0.00007   0.01442
   Mo     0.00222   1.80345  15.08480   0.00066   0.00007   0.01442
   Mo    -1.55357   4.50645  15.08481   0.00066   0.00007   0.01442
   Mo     3.11854   1.80351  15.08480   0.00066   0.00007   0.01442
   Mo     1.56184   4.50710  15.08480   0.00066   0.00007   0.01442
   Mo     1.56056   0.90288  21.12413   0.00066   0.00007   0.01442
   Mo     0.00273   3.60627  21.12663   0.00066   0.00007   0.01442
   Mo     4.67447   0.90376  21.12565   0.00066   0.00007   0.01442
   Mo     3.11931   3.60534  21.12482   0.00066   0.00007   0.01442
   S      0.00118   1.80476  19.56945   0.00066   0.00007   0.01442
   S     -1.55473   4.50728  19.56876   0.00066   0.00007   0.01442
   S      3.11806   1.80499  19.56812   0.00066   0.00007   0.01442
   S      1.56094   4.50842  19.56982   0.00066   0.00007   0.01442
   S      1.56030   0.90137  13.52896   0.00066   0.00007   0.01442
   S      0.00408   3.60487  13.52869   0.00066   0.00007   0.01442
   S      4.67649   0.90190  13.52894   0.00066   0.00007   0.01442
   S      3.12019   3.60539  13.52916   0.00066   0.00007   0.01442
   S      0.00203   1.80435  22.68024   0.00066   0.00007   0.01442
   S     -1.55552   4.50905  22.68147   0.00066   0.00007   0.01442
   S      3.11676   1.80394  22.68379   0.00066   0.00007   0.01442
   S      1.56154   4.50883  22.68163   0.00066   0.00007   0.01442
   S      1.56031   0.90136  16.64064   0.00066   0.00007   0.01442
   S      0.00409   3.60487  16.64092   0.00066   0.00007   0.01442
   S      4.67649   0.90190  16.64065   0.00066   0.00007   0.01442
   S      3.12020   3.60539  16.64044   0.00066   0.00007   0.01442
PRIMCOORD  4
     48   1
   Re     0.00678   1.91351   3.01696  -0.02093   0.00119   0.00019
   Mo    -1.53014   4.45530   3.01697  -0.02049   0.00114   0.00019
   Mo     3.11474   1.79867   3.01696  -0.02034   0.00120   0.00019
   Mo     1.53118   4.46069   3.01696  -0.02059   0.00119   0.00019
   Mo     1.56058   0.90286   9.04547   0.00182  -0.00013   0.00029
   Mo     0.00275   3.60626   9.04298   0.00173  -0.00014   0.00025
   Mo     4.67449   0.90375   9.04394   0.00183  -0.00016   0.00022
   Mo     3.11933   3.60533   9.04478   0.00179  -0.00015   0.00025
   S      0.00205   1.80434   7.48936   0.00155  -0.00012   0.00024
   S     -1.55551   4.50904   7.48815   0.00147  -0.00007   0.00030
   S      3.11678   1.80393   7.48580   0.00158  -0.00014   0.00027
   S      1.56156   4.50882   7.48798   0.00147  -0.00018   0.00022
   S      1.52418   0.89566   1.48709  -0.02058   0.00126   0.00040
   S      0.00147   3.62066   1.40025  -0.02048   0.00111   0.00014
   S      4.71192   0.90371   1.48820  -0.02061   0.00111   0.00000
   S      3.11614   3.59186   1.45964  -0.02049   0.00121   0.00021
   S      0.00121   1.80474  10.60015   0.00206  -0.00015   0.00025
   S     -1.55470   4.50726  10.60086   0.00204  -0.00015   0.00028
   S      3.11809   1.80497  10.60148   0.00211  -0.00015   0.00025
   S      1.56098   4.50841  10.59979   0.00205  -0.00016   0.00021
   S      1.52419   0.89566   4.54683  -0.02058   0.00126  -0.00002
   S      0.00148   3.62066   4.63368  -0.02048   0.00111   0.00024
   S      4.71193   0.90371   4.54570  -0.02061   0.00111   0.00038
   S      3.11615   3.59186   4.57427  -0.02049   0.00121   0.00017
   Mo     0.00222   1.80345  15.08480   0.02015  -0.00120  -0.00015
   Mo    -1.55357   4.50645  15.08481   0.01998  -0.00120  -0.00015
   Mo     3.11854   1.80351  15.08480   0.02013  -0.00120  -0.00015
   Mo     1.56184   4.50710  15.08480   0.01997  -0.00120  -0.00015
   Mo     1.56056   0.90288  21.12413   0.00171   0.00001  -0.00036
   Mo     0.00273   3.60627  21.12663   0.00162  -0.00000  -0.00032
   Mo     4.67447   0.90376  21.12565   0.00172  -0.00002  -0.00029
   Mo     3.11931   3.60534  21.12482   0.00168  -0.00001  -0.00031
   S      0.00118   1.80476  19.56945   0.00195  -0.00001  -0.00032
   S     -1.55473   4.50728  19.56876   0.00194  -0.00001  -0.00035
   S      3.11806   1.80499  19.56812   0.00200  -0.00002  -0.00032
   S      1.56094   4.50842  19.56982   0.00194  -0.00003  -0.00028
   S      1.56030   0.90137  13.52896   0.02010  -0.00120  -0.00015
   S      0.00408   3.60487  13.52869   0.01995  -0.00120  -0.00015
   S      4.67649   0.90190  13.52894   0.02011  -0.00120  -0.00015
   S      3.12019   3.60539  13.52916   0.01995  -0.00120  -0.00015
   S      0.00203   1.80435  22.68024   0.00144   0.00002  -0.00030
   S     -1.55552   4.50905  22.68147   0.00136   0.00007  -0.00036
   S      3.11676   1.80394  22.68379   0.00147  -0.00001  -0.00033
   S      1.56154   4.50883  22.68163   0.00136  -0.00005  -0.00028
   S      1.56031   0.90136  16.64064   0.02010  -0.00120  -0.00015
   S      0.00409   3.60487  16.64092   0.01995  -0.00120  -0.00015
   S      4.67649   0.90190  16.64065   0.02010  -0.00120  -0.00016
   S      3.12020   3.60539  16.64044   0.01995  -0.00119  -0.00016
PRIMCOORD  5
     48   1
   Re     0.00678   1.91351   3.01696   0.00129   0.02103   0.00030
   Mo    -1.53014   4.45530   3.01697   0.00122   0.02072   0.00029
   Mo     3.11474   1.79867   3.01696   0.00121   0.02060   0.00029
   Mo     1.53118   4.46069   3.01696   0.00129   0.02072   0.00029
   Mo     1.56058   0.90286   9.04547  -0.00003  -0.00221  -0.00047
   Mo     0.00275   3.60626   9.04298  -0.00004  -0.00218  -0.00042
   Mo     4.67449   0.90375   9.04394  -0.00002  -0.00223  -0.00047
   Mo     3.11933   3.60533   9.04478  -0.00003  -0.00229  -0.00038
   S      0.00205   1.80434   7.48936  -0.00002  -0.00187  -0.00046
   S     -1.55551   4.50904   7.48815  -0.00007  -0.00196  -0.00036
   S      3.11678   1.80393   7.48580   0.00000  -0.00198  -0.00050
   S      1.56156   4.50882   7.48798   0.00005  -0.00198  -0.00037
   S      1.52418   0.89566   1.48709   0.00120   0.02073   0.00032
   S      0.00147   3.62066   1.40025   0.00129   0.02083   0.00021
   S      4.71192   0.90371   1.48820   0.00128   0.02075   0.00036
   S      3.11614   3.59186   1.45964   0.00124   0.02061   0.00029
   S      0.00121   1.80474  10.60015  -0.00005  -0.00249  -0.00048
   S     -1.55470   4.50726  10.60086  -0.00005  -0.00247  -0.00042
   S      3.11809   1.80497  10.60148  -0.00003  -0.00256  -0.00043
   S      1.56098   4.50841  10.59979  -0.00004  -0.00249  -0.00042
   S      1.52419   0.89566   4.54683   0.00121   0.02072   0.00026
   S      0.00148   3.62066   4.63368   0.00130   0.02082   0.00037
   S      4.71193   0.90371   4.54570   0.00128   0.02074   0.00023
   S      3.11615   3.59186   4.57427   0.00125   0.02061   0.00028
   Mo     0.00222   1.80345  15.08480  -0.00110  -0.01984  -0.00023
   Mo    -1.55357   4.50645  15.08481  -0.00107  -0.01982  -0.00023
   Mo     3.11854   1.80351  15.08480  -0.00109  -0.01980  -0.00024
   Mo     1.56184   4.50710  15.08480  -0.00109  -0.01980  -0.00023
   Mo     1.56056   0.90288  21.12413  -0.00032  -0.00167   0.00037
   Mo     0.00273   3.60627  21.12663  -0.00033  -0.00164   0.00032
   Mo     4.67447   0.90376  21.12565  -0.00032  -0.00169   0.00037
   Mo     3.11931   3.60534  21.12482  -0.00032  -0.00174   0.00028
   S      0.00118   1.80476  19.56945  -0.00035  -0.00196   0.00037
   S     -1.55473   4.50728  19.56876  -0.00035  -0.00194   0.00031
   S      3.11806   1.80499  19.56812  -0.00033  -0.00202   0.00033
   S      1.56094   4.50842  19.56982  -0.00034  -0.00195   0.00031
   S      1.56030   0.90137  13.52896  -0.00107  -0.01978  -0.00023
   S      0.00408   3.60487  13.52869  -0.00107  -0.01981  -0.00023
   S      4.67649   0.90190  13.52894  -0.00110  -0.01982  -0.00024
   S      3.12019   3.60539  13.52916  -0.00109  -0.01976  -0.00023
   S      0.00203   1.80435  22.68024  -0.00031  -0.00133   0.00037
   S     -1.55552   4.50905  22.68147  -0.00037  -0.00142   0.00027
   S      3.11676   1.80394  22.68379  -0.00029  -0.00144   0.00041
   S      1.56154   4.50883  22.68163  -0.00025  -0.00144   0.00029
   S      1.56031   0.90136  16.64064  -0.00108  -0.01977  -0.00024
   S      0.00409   3.60487  16.64092  -0.00108  -0.01980  -0.00023
   S      4.67649   0.90190  16.64065  -0.00111  -0.01981  -0.00023
   S      3.12020   3.60539  16.64044  -0.00109  -0.01976  -0.00023
PRIMCOORD  6
     48   1
   Re     0.00678   1.91351   3.01696   0.00006  -0.00028   0.00051
   Mo    -1.53014   4.45530   3.01697   0.00006  -0.00027   0.00064
   Mo     3.11474   1.79867   3.01696   0.00006  -0.00027   0.00051
   Mo     1.53118   4.46069   3.01696   0.00006  -0.00027   0.00063
   Mo     1.56058   0.90286   9.04547   0.00153  -0.02028  -0.00016
   Mo     0.00275   3.60626   9.04298   0.00151  -0.02027  -0.00013
   Mo     4.67449   0.90375   9.04394   0.00154  -0.02033  -0.00017
   Mo     3.11933   3.60533   9.04478   0.00152  -0.02045  -0.00010
   S      0.00205   1.80434   7.48936   0.00152  -0.02025  -0.00016
   S     -1.55551   4.50904   7.48815   0.00145  -0.02030  -0.00006
   S      3.11678   1.80393   7.48580   0.00155  -0.02037  -0.00021
   S      1.56156   4.50882   7.48798   0.00157  -0.02035  -0.00009
   S      1.52418   0.89566   1.48709   0.00004  -0.00005   0.00051
   S      0.00147   3.62066   1.40025   0.00000   0.00011   0.00062
   S      4.71192   0.90371   1.48820   0.00005  -0.00006   0.00052
   S      3.11614   3.59186   1.45964   0.00005   0.00006   0.00061
   S      0.00121   1.80474  10.60015   0.00152  -0.02028  -0.00017
   S     -1.55470   4.50726  10.60086   0.00149  -0.02029  -0.00014
   S      3.11809   1.80497  10.60148   0.00155  -0.02038  -0.00012
   S      1.56098   4.50841  10.59979   0.00154  -0.02030  -0.00014
   S      1.52419   0.89566   4.54683   0.00009  -0.00050   0.00051
   S      0.00148   3.62066   4.63368   0.00012  -0.00066   0.00062
   S      4.71193   0.90371   4.54570   0.00007  -0.00049   0.00052
   S      3.11615   3.59186   4.57427   0.00007  -0.00060   0.00061
   Mo     0.00222   1.80345  15.08480  -0.00005   0.00026  -0.00034
   Mo    -1.55357   4.50645  15.08481  -0.00005   0.00026  -0.00035
   Mo     3.11854   1.80351  15.08480  -0.00005   0.00026  -0.00035
   Mo     1.56184   4.50710  15.08480  -0.00005   0.00026  -0.00035
   Mo     1.56056   0.90288  21.12413  -0.00155   0.02033  -0.00018
   Mo     0.00273   3.60627  21.12663  -0.00152   0.02032  -0.00015
   Mo     4.67447   0.90376  21.12565  -0.00156   0.02038  -0.00019
   Mo     3.11931   3.60534  21.12482  -0.00154   0.02050  -0.00012
   S      0.00118   1.80476  19.56945  -0.00154   0.02034  -0.00019
   S     -1.55473   4.50728  19.56876  -0.00151   0.02034  -0.00016
   S      3.11806   1.80499  19.56812  -0.00157   0.02044  -0.00014
   S      1.56094   4.50842  19.56982  -0.00156   0.02036  -0.00016
   S      1.56030   0.90137  13.52896  -0.00004  -0.00001  -0.00034
   S      0.00408   3.60487  13.52869  -0.00003  -0.00001  -0.00034
   S      4.67649   0.90190  13.52894  -0.00003  -0.00001  -0.00034
   S      3.12019   3.60539  13.52916  -0.00003  -0.00001  -0.00035
   S      0.00203   1.80435  22.68024  -0.00154   0.02029  -0.00018
   S     -1.55552   4.50905  22.68147  -0.00147   0.02035  -0.00008
   S      3.11676   1.80394  22.68379  -0.00157   0.02041  -0.00023
   S      1.56154   4.50883  22.68163  -0.00159   0.02039  -0.00011
   S      1.56031   0.90136  16.64064  -0.00007   0.00054  -0.00034
   S      0.00409   3.60487  16.64092  -0.00007   0.00054  -0.00034
   S      4.67649   0.90190  16.64065  -0.00007   0.00054  -0.00034
   S      3.12020   3.60539  16.64044  -0.00007   0.00054  -0.00035
PRIMCOORD  7
     48   1
   Re     0.00678   1.91351   3.01696   0.00005  -0.00014   0.00095
   Mo    -1.53014   4.45530   3.01697   0.00005  -0.00013   0.00096
   Mo     3.11474   1.79867   3.01696   0.00005  -0.00013   0.00096
   Mo     1.53118   4.46069   3.01696   0.00005  -0.00013   0.00093
   Mo     1.56058   0.90286   9.04547   0.02040   0.00157  -0.00015
   Mo     0.00275   3.60626   9.04298   0.02024   0.00157  -0.00018
   Mo     4.67449   0.90375   9.04394   0.02040   0.00156  -0.00020
   Mo     3.11933   3.60533   9.04478   0.02029   0.00157  -0.00020
   S      0.00205   1.80434   7.48936   0.02036   0.00157  -0.00017
   S     -1.55551   4.50904   7.48815   0.02026   0.00161  -0.00014
   S      3.11678   1.80393   7.48580   0.02040   0.00155  -0.00015
   S      1.56156   4.50882   7.48798   0.02024   0.00153  -0.00020
   S      1.52418   0.89566   1.48709  -0.00022  -0.00014   0.00090
   S      0.00147   3.62066   1.40025  -0.00027  -0.00014   0.00093
   S      4.71192   0.90371   1.48820  -0.00024  -0.00018   0.00101
   S      3.11614   3.59186   1.45964  -0.00019  -0.00016   0.00094
   S      0.00121   1.80474  10.60015   0.02035   0.00157  -0.00019
   S     -1.55470   4.50726  10.60086   0.02027   0.00157  -0.00016
   S      3.11809   1.80497  10.60148   0.02038   0.00157  -0.00019
   S      1.56098   4.50841  10.59979   0.02027   0.00155  -0.00022
   S      1.52419   0.89566   4.54683   0.00032  -0.00012   0.00090
   S      0.00148   3.62066   4.63368   0.00038  -0.00013   0.00092
   S      4.71193   0.90371   4.54570   0.00034  -0.00009   0.00101
   S      3.11615   3.59186   4.57427   0.00029  -0.00010   0.00094
   Mo     0.00222   1.80345  15.08480  -0.00004   0.00013  -0.00074
   Mo    -1.55357   4.50645  15.08481  -0.00004   0.00013  -0.00074
   Mo     3.11854   1.80351  15.08480  -0.00004   0.00013  -0.00074
   Mo     1.56184   4.50710  15.08480  -0.00004   0.00013  -0.00074
   Mo     1.56056   0.90288  21.12413  -0.02042  -0.00155  -0.00013
   Mo     0.00273   3.60627  21.12663  -0.02026  -0.00155  -0.00016
   Mo     4.67447   0.90376  21.12565  -0.02042  -0.00154  -0.00018
   Mo     3.11931   3.60534  21.12482  -0.02032  -0.00155  -0.00017
   S      0.00118   1.80476  19.56945  -0.02037  -0.00155  -0.00017
   S     -1.55473   4.50728  19.56876  -0.02030  -0.00155  -0.00014
   S      3.11806   1.80499  19.56812  -0.02040  -0.00155  -0.00017
   S      1.56094   4.50842  19.56982  -0.02030  -0.00153  -0.00020
   S      1.56030   0.90137  13.52896   0.00023   0.00016  -0.00074
   S      0.00408   3.60487  13.52869   0.00023   0.00016  -0.00074
   S      4.67649   0.90190  13.52894   0.00024   0.00016  -0.00074
   S      3.12019   3.60539  13.52916   0.00023   0.00016  -0.00074
   S      0.00203   1.80435  22.68024  -0.02038  -0.00156  -0.00015
   S     -1.55552   4.50905  22.68147  -0.02028  -0.00160  -0.00012
   S      3.11676   1.80394  22.68379  -0.02042  -0.00153  -0.00013
   S      1.56154   4.50883  22.68163  -0.02026  -0.00151  -0.00018
   S      1.56031   0.90136  16.64064  -0.00031   0.00011  -0.00074
   S      0.00409   3.60487  16.64092  -0.00031   0.00011  -0.00074
   S      4.67649   0.90190  16.64065  -0.00031   0.00011  -0.00074
   S      3.12020   3.60539  16.64044  -0.00030   0.00011  -0.00074
PRIMCOORD  8
     48   1
   Re     0.00678   1.91351   3.01696  -0.00948   0.00732  -0.00046
   Mo    -1.53014   4.45530   3.01697  -0.00895   0.00699  -0.00045
   Mo     3.11474   1.79867   3.01696  -0.00892   0.00702  -0.00045
   Mo     1.53118   4.46069   3.01696  -0.00906   0.00705  -0.00045
   Mo     1.56058   0.90286   9.04547   0.01165  -0.00907   0.00200
   Mo     0.00275   3.60626   9.04298   0.01151  -0.00906   0.00201
   Mo     4.67449   0.90375   9.04394   0.01167  -0.00913   0.00195
   Mo     3.11933   3.60533   9.04478   0.01158  -0.00917   0.00203
   S      0.00205   1.80434   7.48936   0.01161  -0.00903   0.00193
   S     -1.55551   4.50904   7.48815   0.01148  -0.00904   0.00207
   S      3.11678   1.80393   7.48580   0.01168  -0.00914   0.00194
   S      1.56156   4.50882   7.48798   0.01157  -0.00917   0.00198
   S      1.52418   0.89566   1.48709  -0.00916   0.00713  -0.00022
   S      0.00147   3.62066   1.40025  -0.00893   0.00707  -0.00062
   S      4.71192   0.90371   1.48820  -0.00912   0.00700  -0.00062
   S      3.11614   3.59186   1.45964  -0.00896   0.00701  -0.00045
   S      0.00121   1.80474  10.60015   0.01156  -0.00904   0.00196
   S     -1.55470   4.50726  10.60086   0.01150  -0.00902   0.00202
   S      3.11809   1.80497  10.60148   0.01161  -0.00911   0.00199
   S      1.56098   4.50841  10.59979   0.01152  -0.00907   0.00196
   S      1.52419   0.89566   4.54683  -0.00917   0.00713  -0.00068
   S      0.00148   3.62066   4.63368  -0.00893   0.00705  -0.00027
   S      4.71193   0.90371   4.54570  -0.00911   0.00701  -0.00028
   S      3.11615   3.59186   4.57427  -0.00896   0.00701  -0.00044
   Mo     0.00222   1.80345  15.08480  -0.01279   0.01008   0.00034
   Mo    -1.55357   4.50645  15.08481  -0.01269   0.01007   0.00034
   Mo     3.11854   1.80351  15.08480  -0.01278   0.01006   0.00034
   Mo     1.56184   4.50710  15.08480  -0.01267   0.01006   0.00034
   Mo     1.56056   0.90288  21.12413   0.01160  -0.00905  -0.00182
   Mo     0.00273   3.60627  21.12663   0.01146  -0.00903  -0.00183
   Mo     4.67447   0.90376  21.12565   0.01162  -0.00910  -0.00177
   Mo     3.11931   3.60534  21.12482   0.01153  -0.00915  -0.00185
   S      0.00118   1.80476  19.56945   0.01151  -0.00901  -0.00177
   S     -1.55473   4.50728  19.56876   0.01144  -0.00899  -0.00183
   S      3.11806   1.80499  19.56812   0.01156  -0.00909  -0.00180
   S      1.56094   4.50842  19.56982   0.01147  -0.00904  -0.00177
   S      1.56030   0.90137  13.52896  -0.01273   0.01003   0.00036
   S      0.00408   3.60487  13.52869  -0.01263   0.01004   0.00036
   S      4.67649   0.90190  13.52894  -0.01272   0.01004   0.00036
   S      3.12019   3.60539  13.52916  -0.01262   0.01001   0.00036
   S      0.00203   1.80435  22.68024   0.01156  -0.00900  -0.00177
   S     -1.55552   4.50905  22.68147   0.01143  -0.00902  -0.00190
   S      3.11676   1.80394  22.68379   0.01162  -0.00912  -0.00177
   S      1.56154   4.50883  22.68163   0.01152  -0.00914  -0.00182
   S      1.56031   0.90136  16.64064  -0.01273   0.01003   0.00031
   S      0.00409   3.60487  16.64092  -0.01263   0.01004   0.00031
   S      4.67649   0.90190  16.64065  -0.01272   0.01004   0.00031
   S      3.12020   3.60539  16.64044  -0.01262   0.01001   0.00031
PRIMCOORD  9
     48   1
   Re     0.00678   1.91351   3.01696   0.00740   0.00904   0.00137
   Mo    -1.53014   4.45530   3.01697   0.00691   0.00882   0.00132
   Mo     3.11474   1.79867   3.01696   0.00688   0.00871   0.00132
   Mo     1.53118   4.46069   3.01696   0.00705   0.00878   0.00133
   Mo     1.56058   0.90286   9.04547  -0.00916  -0.01155  -0.00083
   Mo     0.00275   3.60626   9.04298  -0.00907  -0.01152  -0.00076
   Mo     4.67449   0.90375   9.04394  -0.00916  -0.01155  -0.00079
   Mo     3.11933   3.60533   9.04478  -0.00911  -0.01166  -0.00072
   S      0.00205   1.80434   7.48936  -0.00915  -0.01149  -0.00077
   S     -1.55551   4.50904   7.48815  -0.00915  -0.01160  -0.00070
   S      3.11678   1.80393   7.48580  -0.00916  -0.01160  -0.00085
   S      1.56156   4.50882   7.48798  -0.00902  -0.01155  -0.00067
   S      1.52418   0.89566   1.48709   0.00704   0.00873   0.00122
   S      0.00147   3.62066   1.40025   0.00697   0.00889   0.00132
   S      4.71192   0.90371   1.48820   0.00714   0.00888   0.00155
   S      3.11614   3.59186   1.45964   0.00697   0.00868   0.00130
   S      0.00121   1.80474  10.60015  -0.00909  -0.01148  -0.00082
   S     -1.55470   4.50726  10.60086  -0.00908  -0.01148  -0.00080
   S      3.11809   1.80497  10.60148  -0.00911  -0.01157  -0.00078
   S      1.56098   4.50841  10.59979  -0.00904  -0.01148  -0.00075
   S      1.52419   0.89566   4.54683   0.00707   0.00872   0.00144
   S      0.00148   3.62066   4.63368   0.00696   0.00893   0.00133
   S      4.71193   0.90371   4.54570   0.00711   0.00887   0.00112
   S      3.11615   3.59186   4.57427   0.00697   0.00868   0.00132
   Mo     0.00222   1.80345  15.08480   0.01006   0.01311  -0.00134
   Mo    -1.55357   4.50645  15.08481   0.00997   0.01310  -0.00134
   Mo     3.11854   1.80351  15.08480   0.01004   0.01308  -0.00134
   Mo     1.56184   4.50710  15.08480   0.00997   0.01309  -0.00134
   Mo     1.56056   0.90288  21.12413  -0.00901  -0.01161   0.00064
   Mo     0.00273   3.60627  21.12663  -0.00893  -0.01158   0.00057
   Mo     4.67447   0.90376  21.12565  -0.00900  -0.01163   0.00060
   Mo     3.11931   3.60534  21.12482  -0.00896  -0.01172   0.00053
   S      0.00118   1.80476  19.56945  -0.00895  -0.01155   0.00060
   S     -1.55473   4.50728  19.56876  -0.00893  -0.01155   0.00058
   S      3.11806   1.80499  19.56812  -0.00896  -0.01164   0.00055
   S      1.56094   4.50842  19.56982  -0.00889  -0.01155   0.00052
   S      1.56030   0.90137  13.52896   0.00999   0.01303  -0.00134
   S      0.00408   3.60487  13.52869   0.00992   0.01306  -0.00135
   S      4.67649   0.90190  13.52894   0.01002   0.01307  -0.00134
   S      3.12019   3.60539  13.52916   0.00993   0.01303  -0.00134
   S      0.00203   1.80435  22.68024  -0.00900  -0.01155   0.00063
   S     -1.55552   4.50905  22.68147  -0.00900  -0.01167   0.00056
   S      3.11676   1.80394  22.68379  -0.00901  -0.01166   0.00069
   S      1.56154   4.50883  22.68163  -0.00887  -0.01162   0.00053
   S      1.56031   0.90136  16.64064   0.00999   0.01303  -0.00132
   S      0.00409   3.60487  16.64092   0.00992   0.01306  -0.00131
   S      4.67649   0.90190  16.64065   0.01002   0.01307  -0.00133
   S      3.12020   3.60539  16.64044   0.00993   0.01303  -0.00132
PRIMCOORD 10
     48   1
   Re     0.00678   1.91351   3.01696   0.00056   0.00078  -0.02083
   Mo    -1.53014   4.45530   3.01697   0.00049   0.00072  -0.02005
   Mo     3.11474   1.79867   3.01696   0.00049   0.00068  -0.02005
   Mo     1.53118   4.46069   3.01696   0.00050   0.00072  -0.02012
   Mo     1.56058   0.90286   9.04547   0.00008  -0.00106   0.00115
   Mo     0.00275   3.60626   9.04298   0.00009  -0.00105   0.00117
   Mo     4.67449   0.90375   9.04394   0.00016  -0.00115   0.00118
   Mo     3.11933   3.60533   9.04478   0.00013  -0.00103   0.00116
   S      0.00205   1.80434   7.48936   0.00008  -0.00105   0.00080
   S     -1.55551   4.50904   7.48815   0.00007  -0.00104   0.00082
   S      3.11678   1.80393   7.48580   0.00016  -0.00105   0.00094
   S      1.56156   4.50882   7.48798   0.00009  -0.00112   0.00082
   S      1.52418   0.89566   1.48709   0.00075   0.00066  -0.02023
   S      0.00147   3.62066   1.40025   0.00045   0.00106  -0.02010
   S      4.71192   0.90371   1.48820   0.00027   0.00066  -0.02027
   S      3.11614   3.59186   1.45964   0.00048   0.00074  -0.01987
   S      0.00121   1.80474  10.60015   0.00011  -0.00109   0.00148
   S     -1.55470   4.50726  10.60086   0.00014  -0.00105   0.00147
   S      3.11809   1.80497  10.60148   0.00015  -0.00109   0.00145
   S      1.56098   4.50841  10.59979   0.00011  -0.00110   0.00149
   S      1.52419   0.89566   4.54683   0.00025   0.00077  -0.02020
   S      0.00148   3.62066   4.63368   0.00054   0.00047  -0.02009
   S      4.71193   0.90371   4.54570   0.00081   0.00081  -0.02033
   S      3.11615   3.59186   4.57427   0.00051   0.00065  -0.01988
   Mo     0.00222   1.80345  15.08480   0.00110   0.00047   0.02045
   Mo    -1.55357   4.50645  15.08481   0.00108   0.00042   0.02046
   Mo     3.11854   1.80351  15.08480   0.00110   0.00042   0.02052
   Mo     1.56184   4.50710  15.08480   0.00112   0.00045   0.02049
   Mo     1.56056   0.90288  21.12413  -0.00178  -0.00022   0.00155
   Mo     0.00273   3.60627  21.12663  -0.00177  -0.00022   0.00156
   Mo     4.67447   0.90376  21.12565  -0.00185  -0.00013   0.00157
   Mo     3.11931   3.60534  21.12482  -0.00182  -0.00027   0.00154
   S      0.00118   1.80476  19.56945  -0.00178  -0.00018   0.00187
   S     -1.55473   4.50728  19.56876  -0.00181  -0.00023   0.00186
   S      3.11806   1.80499  19.56812  -0.00183  -0.00020   0.00184
   S      1.56094   4.50842  19.56982  -0.00177  -0.00017   0.00188
   S      1.56030   0.90137  13.52896   0.00111   0.00043   0.02035
   S      0.00408   3.60487  13.52869   0.00114   0.00048   0.02033
   S      4.67649   0.90190  13.52894   0.00109   0.00045   0.02036
   S      3.12019   3.60539  13.52916   0.00107   0.00037   0.02035
   S      0.00203   1.80435  22.68024  -0.00177  -0.00021   0.00119
   S     -1.55552   4.50905  22.68147  -0.00177  -0.00024   0.00121
   S      3.11676   1.80394  22.68379  -0.00186  -0.00023   0.00134
   S      1.56154   4.50883  22.68163  -0.00176  -0.00015   0.00120
   S      1.56031   0.90136  16.64064   0.00106   0.00043   0.02035
   S      0.00409   3.60487  16.64092   0.00107   0.00044   0.02034
   S      4.67649   0.90190  16.64065   0.00114   0.00045   0.02036
   S      3.12020   3.60539  16.64044   0.00112   0.00046   0.02037
PRIMCOORD 11
     48   1
   Re     0.00678   1.91351   3.01696   0.00139   0.00068  -0.00009
   Mo    -1.53014   4.45530   3.01697   0.00148  -0.00021  -0.00010
   Mo     3.11474   1.79867   3.01696   0.00153  -0.00020  -0.00009
   Mo     1.53118   4.46069   3.01696   0.00101  -0.00059  -0.00010
   Mo     1.56058   0.90286   9.04547  -0.00140   0.00040   0.02037
   Mo     0.00275   3.60626   9.04298  -0.00136   0.00044   0.02040
   Mo     4.67449   0.90375   9.04394  -0.00132   0.00039   0.02043
   Mo     3.11933   3.60533   9.04478  -0.00139   0.00044   0.02045
   S      0.00205   1.80434   7.48936  -0.00140   0.00043   0.02019
   S     -1.55551   4.50904   7.48815  -0.00141   0.00033   0.02027
   S      3.11678   1.80393   7.48580  -0.00133   0.00046   0.02035
   S      1.56156   4.50882   7.48798  -0.00132   0.00042   0.02028
   S      1.52418   0.89566   1.48709   0.00121   0.00001  -0.00025
   S      0.00147   3.62066   1.40025   0.00120   0.00003  -0.00104
   S      4.71192   0.90371   1.48820   0.00167  -0.00032  -0.00019
   S      3.11614   3.59186   1.45964   0.00141  -0.00027  -0.00041
   S      0.00121   1.80474  10.60015  -0.00137   0.00047   0.02023
   S     -1.55470   4.50726  10.60086  -0.00135   0.00048   0.02024
   S      3.11809   1.80497  10.60148  -0.00137   0.00037   0.02021
   S      1.56098   4.50841  10.59979  -0.00141   0.00041   0.02029
   S      1.52419   0.89566   4.54683   0.00121   0.00000   0.00006
   S      0.00148   3.62066   4.63368   0.00120   0.00003   0.00085
   S      4.71193   0.90371   4.54570   0.00167  -0.00032  -0.00000
   S      3.11615   3.59186   4.57427   0.00141  -0.00027   0.00022
   Mo     0.00222   1.80345  15.08480   0.00121  -0.00082   0.00010
   Mo    -1.55357   4.50645  15.08481   0.00121  -0.00076   0.00010
   Mo     3.11854   1.80351  15.08480   0.00128  -0.00082   0.00010
   Mo     1.56184   4.50710  15.08480   0.00118  -0.00089   0.00010
   Mo     1.56056   0.90288  21.12413  -0.00143   0.00039  -0.02037
   Mo     0.00273   3.60627  21.12663  -0.00139   0.00043  -0.02039
   Mo     4.67447   0.90376  21.12565  -0.00135   0.00038  -0.02042
   Mo     3.11931   3.60534  21.12482  -0.00142   0.00043  -0.02044
   S      0.00118   1.80476  19.56945  -0.00140   0.00046  -0.02023
   S     -1.55473   4.50728  19.56876  -0.00138   0.00047  -0.02023
   S      3.11806   1.80499  19.56812  -0.00140   0.00036  -0.02020
   S      1.56094   4.50842  19.56982  -0.00144   0.00040  -0.02028
   S      1.56030   0.90137  13.52896   0.00126  -0.00073   0.00043
   S      0.00408   3.60487  13.52869   0.00114  -0.00083   0.00042
   S      4.67649   0.90190  13.52894   0.00120  -0.00089   0.00042
   S      3.12019   3.60539  13.52916   0.00124  -0.00081   0.00043
   S      0.00203   1.80435  22.68024  -0.00144   0.00041  -0.02019
   S     -1.55552   4.50905  22.68147  -0.00144   0.00032  -0.02027
   S      3.11676   1.80394  22.68379  -0.00136   0.00045  -0.02034
   S      1.56154   4.50883  22.68163  -0.00135   0.00041  -0.02028
   S      1.56031   0.90136  16.64064   0.00126  -0.00073  -0.00022
   S      0.00409   3.60487  16.64092   0.00114  -0.00083  -0.00022
   S      4.67649   0.90190  16.64065   0.00120  -0.00089  -0.00022
   S      3.12020   3.60539  16.64044   0.00123  -0.00081  -0.00022
PRIMCOORD 12
     48   1
   Re     0.00678   1.91351   3.01696   0.00003   0.00002  -0.01302
   Mo    -1.53014   4.45530   3.01697   0.00002   0.00001  -0.01178
   Mo     3.11474   1.79867   3.01696  -0.00000   0.00000  -0.01199
   Mo     1.53118   4.46069   3.01696   0.00002   0.00002  -0.01182
   Mo     1.56058   0.90286   9.04547   0.00015  -0.00013   0.01494
   Mo     0.00275   3.60626   9.04298   0.00007  -0.00011   0.01494
   Mo     4.67449   0.90375   9.04394   0.00024  -0.00016   0.01498
   Mo     3.11933   3.60533   9.04478   0.00006  -0.00005   0.01495
   S      0.00205   1.80434   7.48936   0.00018  -0.00022   0.01473
   S     -1.55551   4.50904   7.48815  -0.00002  -0.00018   0.01477
   S      3.11678   1.80393   7.48580   0.00018  -0.00010   0.01494
   S      1.56156   4.50882   7.48798   0.00002  -0.00018   0.01476
   S      1.52418   0.89566   1.48709   0.00026  -0.00021  -0.01220
   S      0.00147   3.62066   1.40025   0.00007   0.00053  -0.01189
   S      4.71192   0.90371   1.48820  -0.00027  -0.00023  -0.01221
   S      3.11614   3.59186   1.45964   0.00006   0.00013  -0.01158
   S      0.00121   1.80474  10.60015   0.00021  -0.00007   0.01470
   S     -1.55470   4.50726  10.60086   0.00012  -0.00011   0.01469
   S      3.11809   1.80497  10.60148   0.00017  -0.00010   0.01468
   S      1.56098   4.50841  10.59979   0.00004  -0.00010   0.01473
   S      1.52419   0.89566   4.54683  -0.00024   0.00023  -0.01219
   S      0.00148   3.62066   4.63368  -0.00002  -0.00049  -0.01189
   S      4.71193   0.90371   4.54570   0.00030   0.00027  -0.01222
   S      3.11615   3.59186   4.57427  -0.00004  -0.00012  -0.01159
   Mo     0.00222   1.80345  15.08480   0.00008  -0.00008  -0.01586
   Mo    -1.55357   4.50645  15.08481   0.00010  -0.00011  -0.01595
   Mo     3.11854   1.80351  15.08480   0.00007  -0.00007  -0.01597
   Mo     1.56184   4.50710  15.08480   0.00007  -0.00004  -0.01590
   Mo     1.56056   0.90288  21.12413  -0.00026   0.00019   0.01495
   Mo     0.00273   3.60627  21.12663  -0.00016   0.00018   0.01494
   Mo     4.67447   0.90376  21.12565  -0.00034   0.00023   0.01498
   Mo     3.11931   3.60534  21.12482  -0.00015   0.00011   0.01496
   S      0.00118   1.80476  19.56945  -0.00032   0.00013   0.01471
   S     -1.55473   4.50728  19.56876  -0.00022   0.00017   0.01470
   S      3.11806   1.80499  19.56812  -0.00027   0.00016   0.01468
   S      1.56094   4.50842  19.56982  -0.00014   0.00017   0.01473
   S      1.56030   0.90137  13.52896   0.00000  -0.00008  -0.01571
   S      0.00408   3.60487  13.52869   0.00013  -0.00012  -0.01569
   S      4.67649   0.90190  13.52894   0.00016  -0.00006  -0.01570
   S      3.12019   3.60539  13.52916   0.00002  -0.00005  -0.01572
   S      0.00203   1.80435  22.68024  -0.00029   0.00028   0.01473
   S     -1.55552   4.50905  22.68147  -0.00008   0.00024   0.01478
   S      3.11676   1.80394  22.68379  -0.00029   0.00016   0.01494
   S      1.56154   4.50883  22.68163  -0.00012   0.00025   0.01477
   S      1.56031   0.90136  16.64064   0.00017  -0.00012  -0.01572
   S      0.00409   3.60487  16.64092   0.00007  -0.00005  -0.01568
   S      4.67649   0.90190  16.64065  -0.00001  -0.00005  -0.01569
   S      3.12020   3.60539  16.64044   0.00012  -0.00009  -0.01573
PRIMCOORD 13
     48   1
   Re     0.00678   1.91351   3.01696  -0.03677  -0.00444  -0.00002
   Mo    -1.53014   4.45530   3.01697   0.01766   0.02600  -0.00001
   Mo     3.11474   1.79867   3.01696   0.03047   0.00532  -0.00001
   Mo     1.53118   4.46069   3.01696   0.00775  -0.02435  -0.00001
   Mo     1.56058   0.90286   9.04547   0.00001   0.00059   0.00050
   Mo     0.00275   3.60626   9.04298  -0.00044  -0.00032  -0.00022
   Mo     4.67449   0.90375   9.04394  -0.00054  -0.00045  -0.00031
   Mo     3.11933   3.60533   9.04478   0.00040   0.00007  -0.00020
   S      0.00205   1.80434   7.48936  -0.00063  -0.00050   0.00007
   S     -1.55551   4.50904   7.48815   0.00026   0.00126  -0.00011
   S      3.11678   1.80393   7.48580  -0.00007   0.00030  -0.00026
   S      1.56156   4.50882   7.48798  -0.00000  -0.00115   0.00011
   S      1.52418   0.89566   1.48709   0.00265   0.03105   0.00906
   S      0.00147   3.62066   1.40025  -0.00331  -0.00576  -0.00152
   S      4.71192   0.90371   1.48820  -0.00355  -0.02915  -0.00913
   S      3.11614   3.59186   1.45964   0.03025   0.00682   0.00096
   S      0.00121   1.80474  10.60015  -0.00091  -0.00015   0.00004
   S     -1.55470   4.50726  10.60086  -0.00000   0.00028  -0.00000
   S      3.11809   1.80497  10.60148   0.00018   0.00029   0.00012
   S      1.56098   4.50841  10.59979  -0.00021  -0.00055  -0.00036
   S      1.52419   0.89566   4.54683   0.00265   0.03106  -0.00909
   S      0.00148   3.62066   4.63368  -0.00331  -0.00576   0.00149
   S      4.71193   0.90371   4.54570  -0.00354  -0.02915   0.00911
   S      3.11615   3.59186   4.57427   0.03025   0.00682  -0.00098
   Mo     0.00222   1.80345  15.08480  -0.00009  -0.00002   0.00000
   Mo    -1.55357   4.50645  15.08481   0.00005   0.00003   0.00000
   Mo     3.11854   1.80351  15.08480   0.00011   0.00003   0.00000
   Mo     1.56184   4.50710  15.08480   0.00001  -0.00003   0.00000
   Mo     1.56056   0.90288  21.12413   0.00001   0.00059  -0.00049
   Mo     0.00273   3.60627  21.12663  -0.00044  -0.00032   0.00023
   Mo     4.67447   0.90376  21.12565  -0.00054  -0.00045   0.00032
   Mo     3.11931   3.60534  21.12482   0.00040   0.00007   0.00021
   S      0.00118   1.80476  19.56945  -0.00091  -0.00015  -0.00003
   S     -1.55473   4.50728  19.56876  -0.00000   0.00028   0.00001
   S      3.11806   1.80499  19.56812   0.00018   0.00028  -0.00011
   S      1.56094   4.50842  19.56982  -0.00021  -0.00055   0.00037
   S      1.56030   0.90137  13.52896   0.00003   0.00006   0.00002
   S      0.00408   3.60487  13.52869   0.00001  -0.00002  -0.00003
   S      4.67649   0.90190  13.52894  -0.00001  -0.00005  -0.00000
   S      3.12019   3.60539  13.52916   0.00008   0.00002  -0.00001
   S      0.00203   1.80435  22.68024  -0.00064  -0.00050  -0.00006
   S     -1.55552   4.50905  22.68147   0.00026   0.00126   0.00012
   S      3.11676   1.80394  22.68379  -0.00007   0.00030   0.00027
   S      1.56154   4.50883  22.68163  -0.00000  -0.00115  -0.00010
   S      1.56031   0.90136  16.64064   0.00003   0.00006  -0.00001
   S      0.00409   3.60487  16.64092   0.00001  -0.00002   0.00004
   S      4.67649   0.90190  16.64065  -0.00001  -0.00005   0.00001
   S      3.12020   3.60539  16.64044   0.00009   0.00002   0.00001
PRIMCOORD 14
     48   1
   Re     0.00678   1.91351   3.01696  -0.00600   0.04005   0.00004
   Mo    -1.53014   4.45530   3.01697  -0.01050  -0.01267   0.00002
   Mo     3.11474   1.79867   3.01696   0.00391  -0.03057   0.00001
   Mo     1.53118   4.46069   3.01696   0.01566  -0.01792   0.00002
   Mo     1.56058   0.90286   9.04547  -0.00106  -0.00000  -0.00064
   Mo     0.00275   3.60626   9.04298  -0.00013   0.00142  -0.00077
   Mo     4.67449   0.90375   9.04394   0.00102  -0.00029  -0.00041
   Mo     3.11933   3.60533   9.04478   0.00018  -0.00074   0.00047
   S      0.00205   1.80434   7.48936  -0.00022   0.00141  -0.00073
   S     -1.55551   4.50904   7.48815  -0.00156   0.00028  -0.00007
   S      3.11678   1.80393   7.48580   0.00021  -0.00117   0.00024
   S      1.56156   4.50882   7.48798   0.00170  -0.00020   0.00017
   S      1.52418   0.89566   1.48709  -0.02105  -0.00399   0.00839
   S      0.00147   3.62066   1.40025   0.00063   0.02600  -0.01013
   S      4.71192   0.90371   1.48820   0.01957  -0.01210   0.00579
   S      3.11614   3.59186   1.45964   0.00475  -0.03701  -0.00093
   S      0.00121   1.80474  10.60015  -0.00010   0.00155  -0.00087
   S     -1.55470   4.50726  10.60086  -0.00034   0.00050  -0.00033
   S      3.11809   1.80497  10.60148  -0.00007  -0.00145  -0.00080
   S      1.56098   4.50841  10.59979   0.00028   0.00003  -0.00019
   S      1.52419   0.89566   4.54683  -0.02103  -0.00399  -0.00834
   S      0.00148   3.62066   4.63368   0.00063   0.02602   0.01018
   S      4.71193   0.90371   4.54570   0.01956  -0.01210  -0.00574
   S      3.11615   3.59186   4.57427   0.00475  -0.03700   0.00096
   Mo     0.00222   1.80345  15.08480   0.00002  -0.00002  -0.00002
   Mo    -1.55357   4.50645  15.08481  -0.00016   0.00006  -0.00002
   Mo     3.11854   1.80351  15.08480   0.00005  -0.00001  -0.00002
   Mo     1.56184   4.50710  15.08480   0.00010   0.00003  -0.00002
   Mo     1.56056   0.90288  21.12413  -0.00106  -0.00000   0.00063
   Mo     0.00273   3.60627  21.12663  -0.00013   0.00142   0.00076
   Mo     4.67447   0.90376  21.12565   0.00102  -0.00029   0.00040
   Mo     3.11931   3.60534  21.12482   0.00018  -0.00074  -0.00048
   S      0.00118   1.80476  19.56945  -0.00010   0.00155   0.00087
   S     -1.55473   4.50728  19.56876  -0.00034   0.00050   0.00032
   S      3.11806   1.80499  19.56812  -0.00006  -0.00145   0.00080
   S      1.56094   4.50842  19.56982   0.00028   0.00002   0.00019
   S      1.56030   0.90137  13.52896  -0.00002   0.00003   0.00003
   S      0.00408   3.60487  13.52869  -0.00004   0.00009   0.00018
   S      4.67649   0.90190  13.52894   0.00008   0.00000  -0.00001
   S      3.12019   3.60539  13.52916  -0.00001  -0.00006  -0.00005
   S      0.00203   1.80435  22.68024  -0.00022   0.00141   0.00072
   S     -1.55552   4.50905  22.68147  -0.00156   0.00028   0.00007
   S      3.11676   1.80394  22.68379   0.00021  -0.00117  -0.00025
   S      1.56154   4.50883  22.68163   0.00170  -0.00020  -0.00018
   S      1.56031   0.90136  16.64064  -0.00002   0.00003  -0.00007
   S      0.00409   3.60487  16.64092  -0.00004   0.00009  -0.00022
   S      4.67649   0.90190  16.64065   0.00008   0.00000  -0.00003
   S      3.12020   3.60539  16.64044  -0.00001  -0.00006   0.00001
PRIMCOORD 15
     48   1
   Re     0.00678   1.91351   3.01696   0.02104   0.00262   0.00001
   Mo    -1.53014   4.45530   3.01697  -0.02441   0.02240   0.00000
   Mo     3.11474   1.79867   3.01696   0.01791   0.00070   0.00000
   Mo     1.53118   4.46069   3.01696  -0.03007  -0.02637   0.00000
   Mo     1.56058   0.90286   9.04547   0.00080   0.00077   0.00047
   Mo     0.00275   3.60626   9.04298  -0.00109  -0.00010  -0.00020
   Mo     4.67449   0.90375   9.04394   0.00075  -0.00051  -0.00080
   Mo     3.11933   3.60533   9.04478   0.00002  -0.00017   0.00001
   S      0.00205   1.80434   7.48936   0.00088  -0.00013  -0.00024
   S     -1.55551   4.50904   7.48815  -0.00122   0.00120   0.00052
   S      3.11678   1.80393   7.48580   0.00123   0.00023  -0.00046
   S      1.56156   4.50882   7.48798  -0.00091  -0.00128  -0.00016
   S      1.52418   0.89566   1.48709   0.02067   0.01579  -0.00770
   S      0.00147   3.62066   1.40025  -0.03910  -0.00191  -0.00362
   S      4.71192   0.90371   1.48820   0.02145  -0.01679   0.01038
   S      3.11614   3.59186   1.45964  -0.01086   0.00015   0.00037
   S      0.00121   1.80474  10.60015  -0.00003   0.00001  -0.00018
   S     -1.55470   4.50726  10.60086  -0.00048   0.00058   0.00024
   S      3.11809   1.80497  10.60148   0.00153  -0.00009  -0.00014
   S      1.56098   4.50841  10.59979  -0.00056  -0.00043  -0.00058
   S      1.52419   0.89566   4.54683   0.02068   0.01579   0.00770
   S      0.00148   3.62066   4.63368  -0.03910  -0.00191   0.00362
   S      4.71193   0.90371   4.54570   0.02144  -0.01680  -0.01037
   S      3.11615   3.59186   4.57427  -0.01086   0.00015  -0.00037
   Mo     0.00222   1.80345  15.08480   0.00003   0.00007  -0.00001
   Mo    -1.55357   4.50645  15.08481  -0.00006  -0.00006  -0.00001
   Mo     3.11854   1.80351  15.08480   0.00004   0.00007  -0.00001
   Mo     1.56184   4.50710  15.08480  -0.00017  -0.00007  -0.00001
   Mo     1.56056   0.90288  21.12413   0.00080   0.00077  -0.00047
   Mo     0.00273   3.60627  21.12663  -0.00109  -0.00010   0.00020
   Mo     4.67447   0.90376  21.12565   0.00075  -0.00051   0.00080
   Mo     3.11931   3.60534  21.12482   0.00002  -0.00017  -0.00001
   S      0.00118   1.80476  19.56945  -0.00002   0.00001   0.00018
   S     -1.55473   4.50728  19.56876  -0.00048   0.00058  -0.00024
   S      3.11806   1.80499  19.56812   0.00153  -0.00009   0.00014
   S      1.56094   4.50842  19.56982  -0.00056  -0.00043   0.00058
   S      1.56030   0.90137  13.52896   0.00005   0.00004   0.00005
   S      0.00408   3.60487  13.52869  -0.00013  -0.00005  -0.00005
   S      4.67649   0.90190  13.52894   0.00004  -0.00004   0.00005
   S      3.12019   3.60539  13.52916  -0.00012   0.00003  -0.00003
   S      0.00203   1.80435  22.68024   0.00088  -0.00013   0.00024
   S     -1.55552   4.50905  22.68147  -0.00122   0.00120  -0.00052
   S      3.11676   1.80394  22.68379   0.00123   0.00023   0.00046
   S      1.56154   4.50883  22.68163  -0.00091  -0.00128   0.00017
   S      1.56031   0.90136  16.64064   0.00005   0.00004  -0.00006
   S      0.00409   3.60487  16.64092  -0.00013  -0.00005   0.00003
   S      4.67649   0.90190  16.64065   0.00004  -0.00004  -0.00006
   S      3.12020   3.60539  16.64044  -0.00012   0.00003   0.00002
PRIMCOORD 16
     48   1
   Re     0.00678   1.91351   3.01696   0.00000   0.00001  -0.04511
   Mo    -1.53014   4.45530   3.01697  -0.00001  -0.00001   0.02160
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00001   0.02801
   Mo     1.53118   4.46069   3.01696   0.00000  -0.00001   0.02205
   Mo     1.56058   0.90286   9.04547   0.00025  -0.00021   0.00165
   Mo     0.00275   3.60626   9.04298   0.00013  -0.00043   0.00151
   Mo     4.67449   0.90375   9.04394  -0.00044   0.00025   0.00142
   Mo     3.11933   3.60533   9.04478  -0.00003   0.00055  -0.00609
   S      0.00205   1.80434   7.48936   0.00014  -0.00060   0.00363
   S     -1.55551   4.50904   7.48815   0.00331   0.00154  -0.00141
   S      3.11678   1.80393   7.48580  -0.00026  -0.00269  -0.00153
   S      1.56156   4.50882   7.48798  -0.00318   0.00189  -0.00153
   S      1.52418   0.89566   1.48709   0.02289  -0.00897   0.00073
   S      0.00147   3.62066   1.40025   0.00055   0.02830  -0.00220
   S      4.71192   0.90371   1.48820  -0.02280  -0.00900   0.00058
   S      3.11614   3.59186   1.45964  -0.00034  -0.00020   0.03099
   S      0.00121   1.80474  10.60015  -0.00005  -0.00046   0.00241
   S     -1.55470   4.50726  10.60086  -0.00214  -0.00163  -0.00123
   S      3.11809   1.80497  10.60148  -0.00017   0.00354  -0.00132
   S      1.56098   4.50841  10.59979   0.00222  -0.00111  -0.00142
   S      1.52419   0.89566   4.54683  -0.02290   0.00895   0.00073
   S      0.00148   3.62066   4.63368  -0.00056  -0.02829  -0.00219
   S      4.71193   0.90371   4.54570   0.02282   0.00899   0.00058
   S      3.11615   3.59186   4.57427   0.00033   0.00017   0.03100
   Mo     0.00222   1.80345  15.08480  -0.00002  -0.00003  -0.00141
   Mo    -1.55357   4.50645  15.08481   0.00000   0.00006   0.00050
   Mo     3.11854   1.80351  15.08480   0.00004   0.00003   0.00055
   Mo     1.56184   4.50710  15.08480  -0.00004  -0.00005   0.00056
   Mo     1.56056   0.90288  21.12413  -0.00023   0.00023   0.00165
   Mo     0.00273   3.60627  21.12663  -0.00015   0.00043   0.00151
   Mo     4.67447   0.90376  21.12565   0.00045  -0.00027   0.00142
   Mo     3.11931   3.60534  21.12482   0.00003  -0.00054  -0.00609
   S      0.00118   1.80476  19.56945   0.00006   0.00046   0.00241
   S     -1.55473   4.50728  19.56876   0.00214   0.00166  -0.00123
   S      3.11806   1.80499  19.56812   0.00020  -0.00353  -0.00133
   S      1.56094   4.50842  19.56982  -0.00224   0.00109  -0.00142
   S      1.56030   0.90137  13.52896   0.00074  -0.00033  -0.00023
   S      0.00408   3.60487  13.52869  -0.00003   0.00077  -0.00022
   S      4.67649   0.90190  13.52894  -0.00072  -0.00046  -0.00019
   S      3.12019   3.60539  13.52916  -0.00000   0.00005   0.00089
   S      0.00203   1.80435  22.68024  -0.00013   0.00060   0.00363
   S     -1.55552   4.50905  22.68147  -0.00331  -0.00152  -0.00142
   S      3.11676   1.80394  22.68379   0.00029   0.00270  -0.00154
   S      1.56154   4.50883  22.68163   0.00317  -0.00191  -0.00153
   S      1.56031   0.90136  16.64064  -0.00068   0.00044  -0.00023
   S      0.00409   3.60487  16.64092  -0.00007  -0.00084  -0.00022
   S      4.67649   0.90190  16.64065   0.00070   0.00035  -0.00019
   S      3.12020   3.60539  16.64044   0.00003   0.00003   0.00089
PRIMCOORD 17
     48   1
   Re     0.00678   1.91351   3.01696  -0.00095  -0.00039   0.00001
   Mo    -1.53014   4.45530   3.01697   0.00086  -0.00092  -0.00001
   Mo     3.11474   1.79867   3.01696   0.00077   0.00030  -0.00001
   Mo     1.53118   4.46069   3.01696   0.00027   0.00111  -0.00001
   Mo     1.56058   0.90286   9.04547   0.01091  -0.00170   0.00010
   Mo     0.00275   3.60626   9.04298  -0.01247   0.00509   0.00006
   Mo     4.67449   0.90375   9.04394   0.01647   0.00187  -0.00019
   Mo     3.11933   3.60533   9.04478  -0.01498  -0.00520   0.00001
   S      0.00205   1.80434   7.48936   0.01582   0.00543   0.00004
   S     -1.55551   4.50904   7.48815  -0.01773  -0.00202   0.00024
   S      3.11678   1.80393   7.48580   0.01339  -0.00538  -0.00022
   S      1.56156   4.50882   7.48798  -0.01155   0.00197  -0.00012
   S      1.52418   0.89566   1.48709   0.00031  -0.00033   0.00078
   S      0.00147   3.62066   1.40025   0.00061  -0.00027  -0.00001
   S      4.71192   0.90371   1.48820  -0.00003   0.00046  -0.00087
   S      3.11614   3.59186   1.45964  -0.00022   0.00034   0.00005
   S      0.00121   1.80474  10.60015   0.01593   0.00544  -0.00007
   S     -1.55470   4.50726  10.60086  -0.01812  -0.00204  -0.00012
   S      3.11809   1.80497  10.60148   0.01383  -0.00546   0.00010
   S      1.56098   4.50841  10.59979  -0.01173   0.00214   0.00003
   S      1.52419   0.89566   4.54683   0.00032  -0.00034  -0.00079
   S      0.00148   3.62066   4.63368   0.00061  -0.00026   0.00001
   S      4.71193   0.90371   4.54570  -0.00004   0.00045   0.00087
   S      3.11615   3.59186   4.57427  -0.00022   0.00034  -0.00007
   Mo     0.00222   1.80345  15.08480   0.01866   0.00522  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.02085  -0.00137  -0.00000
   Mo     3.11854   1.80351  15.08480   0.01694  -0.00520  -0.00000
   Mo     1.56184   4.50710  15.08480  -0.01491   0.00132  -0.00000
   Mo     1.56056   0.90288  21.12413   0.01091  -0.00170  -0.00009
   Mo     0.00273   3.60627  21.12663  -0.01245   0.00508  -0.00006
   Mo     4.67447   0.90376  21.12565   0.01645   0.00187   0.00020
   Mo     3.11931   3.60534  21.12482  -0.01496  -0.00519   0.00000
   S      0.00118   1.80476  19.56945   0.01592   0.00543   0.00007
   S     -1.55473   4.50728  19.56876  -0.01810  -0.00204   0.00013
   S      3.11806   1.80499  19.56812   0.01382  -0.00545  -0.00010
   S      1.56094   4.50842  19.56982  -0.01172   0.00214  -0.00003
   S      1.56030   0.90137  13.52896   0.01596  -0.00150  -0.00004
   S      0.00408   3.60487  13.52869  -0.01843   0.00560  -0.00004
   S      4.67649   0.90190  13.52894   0.02243   0.00150   0.00006
   S      3.12019   3.60539  13.52916  -0.02015  -0.00562  -0.00000
   S      0.00203   1.80435  22.68024   0.01580   0.00542  -0.00004
   S     -1.55552   4.50905  22.68147  -0.01771  -0.00202  -0.00023
   S      3.11676   1.80394  22.68379   0.01338  -0.00537   0.00022
   S      1.56154   4.50883  22.68163  -0.01154   0.00197   0.00013
   S      1.56031   0.90136  16.64064   0.01596  -0.00150   0.00003
   S      0.00409   3.60487  16.64092  -0.01843   0.00560   0.00003
   S      4.67649   0.90190  16.64065   0.02242   0.00150  -0.00007
   S      3.12020   3.60539  16.64044  -0.02015  -0.00562  -0.00001
PRIMCOORD 18
     48   1
   Re     0.00678   1.91351   3.01696  -0.00037   0.00154  -0.00000
   Mo    -1.53014   4.45530   3.01697   0.00002  -0.00071   0.00000
   Mo     3.11474   1.79867   3.01696   0.00090  -0.00046   0.00000
   Mo     1.53118   4.46069   3.01696  -0.00046  -0.00083   0.00000
   Mo     1.56058   0.90286   9.04547   0.01015  -0.01106   0.00010
   Mo     0.00275   3.60626   9.04298   0.00400  -0.01394  -0.00028
   Mo     4.67449   0.90375   9.04394  -0.00578   0.01068   0.00012
   Mo     3.11933   3.60533   9.04478  -0.00832   0.01420   0.00005
   S      0.00205   1.80434   7.48936   0.00897  -0.01510  -0.00002
   S     -1.55551   4.50904   7.48815   0.00614  -0.01149  -0.00020
   S      3.11678   1.80393   7.48580  -0.00432   0.01493   0.00035
   S      1.56156   4.50882   7.48798  -0.01079   0.01157  -0.00006
   S      1.52418   0.89566   1.48709   0.00001  -0.00017   0.00074
   S      0.00147   3.62066   1.40025  -0.00034   0.00007  -0.00090
   S      4.71192   0.90371   1.48820   0.00082  -0.00042   0.00023
   S      3.11614   3.59186   1.45964  -0.00018  -0.00054   0.00007
   S      0.00121   1.80474  10.60015   0.00916  -0.01508  -0.00006
   S     -1.55470   4.50726  10.60086   0.00652  -0.01192   0.00011
   S      3.11809   1.80497  10.60148  -0.00441   0.01523  -0.00007
   S      1.56098   4.50841  10.59979  -0.01124   0.01163  -0.00000
   S      1.52419   0.89566   4.54683   0.00001  -0.00016  -0.00074
   S      0.00148   3.62066   4.63368  -0.00034   0.00007   0.00090
   S      4.71193   0.90371   4.54570   0.00082  -0.00042  -0.00023
   S      3.11615   3.59186   4.57427  -0.00018  -0.00053  -0.00006
   Mo     0.00222   1.80345  15.08480   0.01105  -0.01663   0.00001
   Mo    -1.55357   4.50645  15.08481   0.00656  -0.01410   0.00001
   Mo     3.11854   1.80351  15.08480  -0.00525   0.01661   0.00001
   Mo     1.56184   4.50710  15.08480  -0.01238   0.01419   0.00001
   Mo     1.56056   0.90288  21.12413   0.01014  -0.01108  -0.00011
   Mo     0.00273   3.60627  21.12663   0.00401  -0.01392   0.00026
   Mo     4.67447   0.90376  21.12565  -0.00577   0.01070  -0.00013
   Mo     3.11931   3.60534  21.12482  -0.00834   0.01418  -0.00006
   S      0.00118   1.80476  19.56945   0.00918  -0.01506   0.00005
   S     -1.55473   4.50728  19.56876   0.00650  -0.01194  -0.00012
   S      3.11806   1.80499  19.56812  -0.00442   0.01520   0.00006
   S      1.56094   4.50842  19.56982  -0.01123   0.01165  -0.00001
   S      1.56030   0.90137  13.52896   0.01343  -0.01524  -0.00001
   S      0.00408   3.60487  13.52869   0.00562  -0.01789   0.00010
   S      4.67649   0.90190  13.52894  -0.00717   0.01531  -0.00002
   S      3.12019   3.60539  13.52916  -0.01192   0.01791  -0.00004
   S      0.00203   1.80435  22.68024   0.00898  -0.01508   0.00001
   S     -1.55552   4.50905  22.68147   0.00613  -0.01151   0.00019
   S      3.11676   1.80394  22.68379  -0.00433   0.01491  -0.00036
   S      1.56154   4.50883  22.68163  -0.01078   0.01159   0.00005
   S      1.56031   0.90136  16.64064   0.01343  -0.01524   0.00003
   S      0.00409   3.60487  16.64092   0.00562  -0.01789  -0.00008
   S      4.67649   0.90190  16.64065  -0.00717   0.01531   0.00004
   S      3.12020   3.60539  16.64044  -0.01192   0.01791   0.00006
PRIMCOORD 19
     48   1
   Re     0.00678   1.91351   3.01696   0.00008   0.00091   0.00004
   Mo    -1.53014   4.45530   3.01697   0.00047  -0.00142  -0.00003
   Mo     3.11474   1.79867   3.01696  -0.00087  -0.00033  -0.00004
   Mo     1.53118   4.46069   3.01696   0.00058   0.00053  -0.00003
   Mo     1.56058   0.90286   9.04547   0.00916   0.01391   0.00014
   Mo     0.00275   3.60626   9.04298  -0.01080  -0.01110  -0.00015
   Mo     4.67449   0.90375   9.04394  -0.00353  -0.01415   0.00004
   Mo     3.11933   3.60533   9.04478   0.00510   0.01127  -0.00012
   S      0.00205   1.80434   7.48936  -0.00553  -0.01193   0.00002
   S     -1.55551   4.50904   7.48815   0.00380   0.01494  -0.00002
   S      3.11678   1.80393   7.48580   0.01158   0.01175   0.00019
   S      1.56156   4.50882   7.48798  -0.00983  -0.01481  -0.00024
   S      1.52418   0.89566   1.48709  -0.00076  -0.00087   0.00035
   S      0.00147   3.62066   1.40025   0.00090   0.00013  -0.00041
   S      4.71192   0.90371   1.48820  -0.00020   0.00052   0.00016
   S      3.11614   3.59186   1.45964  -0.00008  -0.00042  -0.00010
   S      0.00121   1.80474  10.60015  -0.00567  -0.01199   0.00000
   S     -1.55470   4.50726  10.60086   0.00382   0.01506  -0.00009
   S      3.11809   1.80497  10.60148   0.01188   0.01210  -0.00010
   S      1.56098   4.50841  10.59979  -0.01011  -0.01524   0.00006
   S      1.52419   0.89566   4.54683  -0.00071  -0.00089  -0.00038
   S      0.00148   3.62066   4.63368   0.00091   0.00019   0.00040
   S      4.71193   0.90371   4.54570  -0.00025   0.00050  -0.00018
   S      3.11615   3.59186   4.57427  -0.00008  -0.00042   0.00001
   Mo     0.00222   1.80345  15.08480  -0.00495  -0.01175   0.00000
   Mo    -1.55357   4.50645  15.08481   0.00173   0.01724   0.00000
   Mo     3.11854   1.80351  15.08480   0.01481   0.01168   0.00000
   Mo     1.56184   4.50710  15.08480  -0.01163  -0.01710   0.00000
   Mo     1.56056   0.90288  21.12413   0.00915   0.01394  -0.00013
   Mo     0.00273   3.60627  21.12663  -0.01082  -0.01109   0.00015
   Mo     4.67447   0.90376  21.12565  -0.00352  -0.01417  -0.00004
   Mo     3.11931   3.60534  21.12482   0.00512   0.01126   0.00015
   S      0.00118   1.80476  19.56945  -0.00568  -0.01197  -0.00000
   S     -1.55473   4.50728  19.56876   0.00381   0.01509   0.00010
   S      3.11806   1.80499  19.56812   0.01189   0.01209   0.00011
   S      1.56094   4.50842  19.56982  -0.01009  -0.01527  -0.00005
   S      1.56030   0.90137  13.52896   0.01257   0.01851  -0.00005
   S      0.00408   3.60487  13.52869  -0.01597  -0.01259   0.00009
   S      4.67649   0.90190  13.52894  -0.00197  -0.01851  -0.00001
   S      3.12019   3.60539  13.52916   0.00532   0.01263  -0.00001
   S      0.00203   1.80435  22.68024  -0.00555  -0.01191  -0.00002
   S     -1.55552   4.50905  22.68147   0.00380   0.01497   0.00003
   S      3.11676   1.80394  22.68379   0.01160   0.01173  -0.00018
   S      1.56154   4.50883  22.68163  -0.00983  -0.01484   0.00025
   S      1.56031   0.90136  16.64064   0.01257   0.01851   0.00006
   S      0.00409   3.60487  16.64092  -0.01597  -0.01259  -0.00008
   S      4.67649   0.90190  16.64065  -0.00197  -0.01851   0.00002
   S      3.12020   3.60539  16.64044   0.00532   0.01263   0.00001
PRIMCOORD 20
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000   0.00056
   Mo    -1.53014   4.45530   3.01697   0.00000   0.00000   0.00027
   Mo     3.11474   1.79867   3.01696  -0.00000   0.00000  -0.00071
   Mo     1.53118   4.46069   3.01696   0.00000   0.00000  -0.00054
   Mo     1.56058   0.90286   9.04547  -0.00419   0.00003  -0.00002
   Mo     0.00275   3.60626   9.04298   0.01337  -0.01689  -0.00031
   Mo     4.67449   0.90375   9.04394  -0.02323  -0.00051   0.00042
   Mo     3.11933   3.60533   9.04478   0.01423   0.01718   0.00003
   S      0.00205   1.80434   7.48936  -0.01503  -0.01826  -0.00005
   S     -1.55551   4.50904   7.48815   0.02508   0.00046  -0.00044
   S      3.11678   1.80393   7.48580  -0.01436   0.01802   0.00056
   S      1.56156   4.50882   7.48798   0.00449  -0.00029   0.00008
   S      1.52418   0.89566   1.48709  -0.00041  -0.00018   0.00015
   S      0.00147   3.62066   1.40025  -0.00068   0.00027   0.00021
   S      4.71192   0.90371   1.48820   0.00074   0.00021  -0.00049
   S      3.11614   3.59186   1.45964  -0.00002  -0.00006  -0.00040
   S      0.00121   1.80474  10.60015  -0.01473  -0.01788   0.00006
   S     -1.55470   4.50726  10.60086   0.02530   0.00029   0.00016
   S      3.11809   1.80497  10.60148  -0.01460   0.01807  -0.00010
   S      1.56098   4.50841  10.59979   0.00421  -0.00069   0.00002
   S      1.52419   0.89566   4.54683   0.00041   0.00018   0.00015
   S      0.00148   3.62066   4.63368   0.00068  -0.00027   0.00021
   S      4.71193   0.90371   4.54570  -0.00074  -0.00021  -0.00049
   S      3.11615   3.59186   4.57427   0.00002   0.00006  -0.00040
   Mo     0.00222   1.80345  15.08480   0.00001   0.00002  -0.00001
   Mo    -1.55357   4.50645  15.08481  -0.00002  -0.00000   0.00008
   Mo     3.11854   1.80351  15.08480   0.00001  -0.00002  -0.00014
   Mo     1.56184   4.50710  15.08480   0.00000   0.00000  -0.00004
   Mo     1.56056   0.90288  21.12413   0.00419  -0.00003  -0.00002
   Mo     0.00273   3.60627  21.12663  -0.01338   0.01690  -0.00031
   Mo     4.67447   0.90376  21.12565   0.02324   0.00050   0.00042
   Mo     3.11931   3.60534  21.12482  -0.01424  -0.01719   0.00003
   S      0.00118   1.80476  19.56945   0.01473   0.01789   0.00006
   S     -1.55473   4.50728  19.56876  -0.02531  -0.00029   0.00016
   S      3.11806   1.80499  19.56812   0.01461  -0.01808  -0.00010
   S      1.56094   4.50842  19.56982  -0.00420   0.00068   0.00002
   S      1.56030   0.90137  13.52896  -0.00011  -0.00006  -0.00002
   S      0.00408   3.60487  13.52869   0.00017  -0.00025   0.00002
   S      4.67649   0.90190  13.52894  -0.00033  -0.00002  -0.00009
   S      3.12019   3.60539  13.52916   0.00027   0.00033  -0.00004
   S      0.00203   1.80435  22.68024   0.01503   0.01827  -0.00005
   S     -1.55552   4.50905  22.68147  -0.02509  -0.00045  -0.00044
   S      3.11676   1.80394  22.68379   0.01436  -0.01804   0.00056
   S      1.56154   4.50883  22.68163  -0.00449   0.00029   0.00008
   S      1.56031   0.90136  16.64064   0.00011   0.00005  -0.00002
   S      0.00409   3.60487  16.64092  -0.00018   0.00029   0.00002
   S      4.67649   0.90190  16.64065   0.00036   0.00003  -0.00009
   S      3.12020   3.60539  16.64044  -0.00029  -0.00036  -0.00004
PRIMCOORD 21
     48   1
   Re     0.00678   1.91351   3.01696   0.00000  -0.00000   0.00050
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000  -0.00024
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000  -0.00064
   Mo     1.53118   4.46069   3.01696  -0.00000   0.00000   0.00017
   Mo     1.56058   0.90286   9.04547   0.02089  -0.01094   0.00017
   Mo     0.00275   3.60626   9.04298  -0.00598  -0.01506  -0.00037
   Mo     4.67449   0.90375   9.04394   0.00347   0.01054  -0.00006
   Mo     3.11933   3.60533   9.04478  -0.01849   0.01531   0.00014
   S      0.00205   1.80434   7.48936   0.01974  -0.01640  -0.00010
   S     -1.55551   4.50904   7.48815  -0.00396  -0.01150  -0.00009
   S      3.11678   1.80393   7.48580   0.00635   0.01626   0.00031
   S      1.56156   4.50882   7.48798  -0.02228   0.01151  -0.00028
   S      1.52418   0.89566   1.48709  -0.00073   0.00021  -0.00024
   S      0.00147   3.62066   1.40025   0.00031   0.00024   0.00026
   S      4.71192   0.90371   1.48820   0.00032  -0.00030   0.00007
   S      3.11614   3.59186   1.45964   0.00016  -0.00003  -0.00030
   S      0.00121   1.80474  10.60015   0.01960  -0.01608  -0.00018
   S     -1.55470   4.50726  10.60086  -0.00358  -0.01171   0.00005
   S      3.11809   1.80497  10.60148   0.00651   0.01620   0.00001
   S      1.56098   4.50841  10.59979  -0.02262   0.01144   0.00002
   S      1.52419   0.89566   4.54683   0.00073  -0.00022  -0.00024
   S      0.00148   3.62066   4.63368  -0.00031  -0.00024   0.00026
   S      4.71193   0.90371   4.54570  -0.00032   0.00030   0.00007
   S      3.11615   3.59186   4.57427  -0.00016   0.00003  -0.00030
   Mo     0.00222   1.80345  15.08480  -0.00000   0.00001   0.00005
   Mo    -1.55357   4.50645  15.08481   0.00000  -0.00001   0.00005
   Mo     3.11854   1.80351  15.08480  -0.00001  -0.00001  -0.00005
   Mo     1.56184   4.50710  15.08480   0.00001   0.00001   0.00014
   Mo     1.56056   0.90288  21.12413  -0.02089   0.01093   0.00017
   Mo     0.00273   3.60627  21.12663   0.00599   0.01506  -0.00037
   Mo     4.67447   0.90376  21.12565  -0.00347  -0.01053  -0.00006
   Mo     3.11931   3.60534  21.12482   0.01849  -0.01531   0.00014
   S      0.00118   1.80476  19.56945  -0.01959   0.01609  -0.00018
   S     -1.55473   4.50728  19.56876   0.00358   0.01170   0.00005
   S      3.11806   1.80499  19.56812  -0.00651  -0.01620   0.00001
   S      1.56094   4.50842  19.56982   0.02262  -0.01143   0.00002
   S      1.56030   0.90137  13.52896   0.00030  -0.00021  -0.00002
   S      0.00408   3.60487  13.52869  -0.00005  -0.00022   0.00010
   S      4.67649   0.90190  13.52894   0.00009   0.00013   0.00005
   S      3.12019   3.60539  13.52916  -0.00033   0.00029   0.00005
   S      0.00203   1.80435  22.68024  -0.01974   0.01640  -0.00010
   S     -1.55552   4.50905  22.68147   0.00395   0.01150  -0.00009
   S      3.11676   1.80394  22.68379  -0.00636  -0.01627   0.00031
   S      1.56154   4.50883  22.68163   0.02228  -0.01150  -0.00028
   S      1.56031   0.90136  16.64064  -0.00033   0.00018  -0.00002
   S      0.00409   3.60487  16.64092   0.00008   0.00025   0.00010
   S      4.67649   0.90190  16.64065  -0.00009  -0.00011   0.00005
   S      3.12020   3.60539  16.64044   0.00033  -0.00032   0.00005
PRIMCOORD 22
     48   1
   Re     0.00678   1.91351   3.01696   0.00000  -0.00000   0.00002
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000  -0.00028
   Mo     3.11474   1.79867   3.01696  -0.00000  -0.00000   0.00012
   Mo     1.53118   4.46069   3.01696   0.00000  -0.00000   0.00037
   Mo     1.56058   0.90286   9.04547   0.01061   0.02139   0.00026
   Mo     0.00275   3.60626   9.04298  -0.01855  -0.00735  -0.00004
   Mo     4.67449   0.90375   9.04394   0.00212  -0.02148  -0.00013
   Mo     3.11933   3.60533   9.04478   0.00565   0.00743  -0.00018
   S      0.00205   1.80434   7.48936  -0.00619  -0.00788   0.00006
   S     -1.55551   4.50904   7.48815  -0.00230   0.02291   0.00016
   S      3.11678   1.80393   7.48580   0.01991   0.00776   0.00002
   S      1.56156   4.50882   7.48798  -0.01147  -0.02280  -0.00034
   S      1.52418   0.89566   1.48709  -0.00008  -0.00021  -0.00020
   S      0.00147   3.62066   1.40025   0.00071   0.00022   0.00004
   S      4.71192   0.90371   1.48820  -0.00001   0.00022   0.00026
   S      3.11614   3.59186   1.45964  -0.00021  -0.00019   0.00009
   S      0.00121   1.80474  10.60015  -0.00643  -0.00784   0.00004
   S     -1.55470   4.50726  10.60086  -0.00244   0.02268  -0.00013
   S      3.11809   1.80497  10.60148   0.02012   0.00794  -0.00005
   S      1.56098   4.50841  10.59979  -0.01142  -0.02276   0.00005
   S      1.52419   0.89566   4.54683   0.00008   0.00021  -0.00019
   S      0.00148   3.62066   4.63368  -0.00071  -0.00022   0.00004
   S      4.71193   0.90371   4.54570   0.00001  -0.00022   0.00026
   S      3.11615   3.59186   4.57427   0.00021   0.00019   0.00009
   Mo     0.00222   1.80345  15.08480  -0.00001   0.00001  -0.00007
   Mo    -1.55357   4.50645  15.08481  -0.00000   0.00003  -0.00002
   Mo     3.11854   1.80351  15.08480   0.00002  -0.00001  -0.00003
   Mo     1.56184   4.50710  15.08480   0.00000  -0.00003   0.00008
   Mo     1.56056   0.90288  21.12413  -0.01061  -0.02139   0.00026
   Mo     0.00273   3.60627  21.12663   0.01855   0.00735  -0.00004
   Mo     4.67447   0.90376  21.12565  -0.00212   0.02147  -0.00013
   Mo     3.11931   3.60534  21.12482  -0.00564  -0.00743  -0.00018
   S      0.00118   1.80476  19.56945   0.00643   0.00784   0.00003
   S     -1.55473   4.50728  19.56876   0.00244  -0.02268  -0.00013
   S      3.11806   1.80499  19.56812  -0.02012  -0.00794  -0.00005
   S      1.56094   4.50842  19.56982   0.01142   0.02275   0.00005
   S      1.56030   0.90137  13.52896   0.00019   0.00038  -0.00006
   S      0.00408   3.60487  13.52869  -0.00029  -0.00009   0.00001
   S      4.67649   0.90190  13.52894   0.00002  -0.00044  -0.00000
   S      3.12019   3.60539  13.52916   0.00008   0.00015   0.00003
   S      0.00203   1.80435  22.68024   0.00619   0.00788   0.00006
   S     -1.55552   4.50905  22.68147   0.00230  -0.02290   0.00016
   S      3.11676   1.80394  22.68379  -0.01991  -0.00776   0.00002
   S      1.56154   4.50883  22.68163   0.01147   0.02280  -0.00034
   S      1.56031   0.90136  16.64064  -0.00020  -0.00032  -0.00006
   S      0.00409   3.60487  16.64092   0.00026   0.00010   0.00001
   S      4.67649   0.90190  16.64065  -0.00001   0.00039  -0.00000
   S      3.12020   3.60539  16.64044  -0.00005  -0.00016   0.00003
PRIMCOORD 23
     48   1
   Re     0.00678   1.91351   3.01696   0.00082   0.00016  -0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00066   0.00104   0.00000
   Mo     3.11474   1.79867   3.01696  -0.00060  -0.00012   0.00000
   Mo     1.53118   4.46069   3.01696  -0.00028  -0.00110   0.00000
   Mo     1.56058   0.90286   9.04547  -0.01163  -0.00116  -0.00013
   Mo     0.00275   3.60626   9.04298   0.01352  -0.00260  -0.00006
   Mo     4.67449   0.90375   9.04394  -0.01437   0.00106   0.00014
   Mo     3.11933   3.60533   9.04478   0.01271   0.00266   0.00004
   S      0.00205   1.80434   7.48936  -0.01344  -0.00278  -0.00007
   S     -1.55551   4.50904   7.48815   0.01565  -0.00108  -0.00023
   S      3.11678   1.80393   7.48580  -0.01457   0.00278   0.00015
   S      1.56156   4.50882   7.48798   0.01253   0.00109   0.00015
   S      1.52418   0.89566   1.48709  -0.00018   0.00044  -0.00076
   S      0.00147   3.62066   1.40025  -0.00056   0.00014   0.00004
   S      4.71192   0.90371   1.48820  -0.00003  -0.00047   0.00077
   S      3.11614   3.59186   1.45964   0.00032  -0.00015  -0.00004
   S      0.00121   1.80474  10.60015  -0.01292  -0.00263   0.00002
   S     -1.55470   4.50726  10.60086   0.01535  -0.00105   0.00013
   S      3.11809   1.80497  10.60148  -0.01439   0.00263  -0.00010
   S      1.56098   4.50841  10.59979   0.01218   0.00100  -0.00005
   S      1.52419   0.89566   4.54683  -0.00018   0.00044   0.00076
   S      0.00148   3.62066   4.63368  -0.00056   0.00013  -0.00004
   S      4.71193   0.90371   4.54570  -0.00003  -0.00047  -0.00077
   S      3.11615   3.59186   4.57427   0.00032  -0.00015   0.00004
   Mo     0.00222   1.80345  15.08480   0.01977   0.00565   0.00000
   Mo    -1.55357   4.50645  15.08481  -0.02311   0.00014  -0.00000
   Mo     3.11854   1.80351  15.08480   0.01974  -0.00562  -0.00000
   Mo     1.56184   4.50710  15.08480  -0.01668  -0.00018  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.01164  -0.00115   0.00013
   Mo     0.00273   3.60627  21.12663   0.01352  -0.00261   0.00006
   Mo     4.67447   0.90376  21.12565  -0.01438   0.00105  -0.00014
   Mo     3.11931   3.60534  21.12482   0.01272   0.00267  -0.00004
   S      0.00118   1.80476  19.56945  -0.01293  -0.00264  -0.00002
   S     -1.55473   4.50728  19.56876   0.01536  -0.00104  -0.00013
   S      3.11806   1.80499  19.56812  -0.01440   0.00263   0.00010
   S      1.56094   4.50842  19.56982   0.01218   0.00100   0.00005
   S      1.56030   0.90137  13.52896   0.01757   0.00011  -0.00003
   S      0.00408   3.60487  13.52869  -0.02125   0.00598  -0.00005
   S      4.67649   0.90190  13.52894   0.02448  -0.00010   0.00008
   S      3.12019   3.60539  13.52916  -0.02111  -0.00599  -0.00001
   S      0.00203   1.80435  22.68024  -0.01345  -0.00279   0.00007
   S     -1.55552   4.50905  22.68147   0.01566  -0.00107   0.00023
   S      3.11676   1.80394  22.68379  -0.01457   0.00279  -0.00015
   S      1.56154   4.50883  22.68163   0.01254   0.00109  -0.00015
   S      1.56031   0.90136  16.64064   0.01757   0.00011   0.00003
   S      0.00409   3.60487  16.64092  -0.02125   0.00599   0.00004
   S      4.67649   0.90190  16.64065   0.02448  -0.00010  -0.00008
   S      3.12020   3.60539  16.64044  -0.02111  -0.00599   0.00001
PRIMCOORD 24
     48   1
   Re     0.00678   1.91351   3.01696  -0.00034   0.00116   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00002  -0.00048  -0.00000
   Mo     3.11474   1.79867   3.01696   0.00098  -0.00031  -0.00000
   Mo     1.53118   4.46069   3.01696  -0.00058  -0.00069  -0.00000
   Mo     1.56058   0.90286   9.04547   0.00796  -0.01190   0.00008
   Mo     0.00275   3.60626   9.04298   0.00465  -0.01036  -0.00025
   Mo     4.67449   0.90375   9.04394  -0.00390   0.01161   0.00007
   Mo     3.11933   3.60533   9.04478  -0.00869   0.01057   0.00003
   S      0.00205   1.80434   7.48936   0.00943  -0.01135  -0.00003
   S     -1.55551   4.50904   7.48815   0.00415  -0.01252  -0.00019
   S      3.11678   1.80393   7.48580  -0.00508   0.01122   0.00027
   S      1.56156   4.50882   7.48798  -0.00853   0.01261  -0.00006
   S      1.52418   0.89566   1.48709   0.00020  -0.00004   0.00062
   S      0.00147   3.62066   1.40025  -0.00045  -0.00004  -0.00076
   S      4.71192   0.90371   1.48820   0.00076  -0.00038   0.00012
   S      3.11614   3.59186   1.45964  -0.00025  -0.00034   0.00006
   S      0.00121   1.80474  10.60015   0.00920  -0.01079  -0.00005
   S     -1.55470   4.50726  10.60086   0.00428  -0.01240   0.00009
   S      3.11809   1.80497  10.60148  -0.00496   0.01094  -0.00007
   S      1.56098   4.50841  10.59979  -0.00851   0.01216  -0.00006
   S      1.52419   0.89566   4.54683   0.00021  -0.00004  -0.00062
   S      0.00148   3.62066   4.63368  -0.00045  -0.00003   0.00076
   S      4.71193   0.90371   4.54570   0.00076  -0.00038  -0.00012
   S      3.11615   3.59186   4.57427  -0.00025  -0.00034  -0.00007
   Mo     0.00222   1.80345  15.08480  -0.01362   0.01765  -0.00001
   Mo    -1.55357   4.50645  15.08481  -0.00674   0.01788  -0.00001
   Mo     3.11854   1.80351  15.08480   0.00705  -0.01759  -0.00001
   Mo     1.56184   4.50710  15.08480   0.01335  -0.01793  -0.00001
   Mo     1.56056   0.90288  21.12413   0.00797  -0.01188  -0.00007
   Mo     0.00273   3.60627  21.12663   0.00463  -0.01037   0.00027
   Mo     4.67447   0.90376  21.12565  -0.00390   0.01159  -0.00006
   Mo     3.11931   3.60534  21.12482  -0.00868   0.01058  -0.00001
   S      0.00118   1.80476  19.56945   0.00919  -0.01081   0.00007
   S     -1.55473   4.50728  19.56876   0.00428  -0.01238  -0.00008
   S      3.11806   1.80499  19.56812  -0.00494   0.01095   0.00008
   S      1.56094   4.50842  19.56982  -0.00852   0.01214   0.00007
   S      1.56030   0.90137  13.52896  -0.01429   0.01905  -0.00000
   S      0.00408   3.60487  13.52869  -0.00742   0.01874  -0.00009
   S      4.67649   0.90190  13.52894   0.00728  -0.01911   0.00002
   S      3.12019   3.60539  13.52916   0.01450  -0.01871   0.00005
   S      0.00203   1.80435  22.68024   0.00943  -0.01136   0.00004
   S     -1.55552   4.50905  22.68147   0.00416  -0.01250   0.00020
   S      3.11676   1.80394  22.68379  -0.00506   0.01123  -0.00026
   S      1.56154   4.50883  22.68163  -0.00855   0.01259   0.00007
   S      1.56031   0.90136  16.64064  -0.01429   0.01906  -0.00002
   S      0.00409   3.60487  16.64092  -0.00742   0.01874   0.00007
   S      4.67649   0.90190  16.64065   0.00727  -0.01911  -0.00004
   S      3.12020   3.60539  16.64044   0.01450  -0.01872  -0.00008
PRIMCOORD 25
     48   1
   Re     0.00678   1.91351   3.01696   0.00007   0.00085  -0.00002
   Mo    -1.53014   4.45530   3.01697   0.00036  -0.00104   0.00003
   Mo     3.11474   1.79867   3.01696  -0.00066  -0.00029   0.00004
   Mo     1.53118   4.46069   3.01696   0.00039   0.00024   0.00003
   Mo     1.56058   0.90286   9.04547   0.00776   0.01069   0.00018
   Mo     0.00275   3.60626   9.04298  -0.00803  -0.01035  -0.00012
   Mo     4.67449   0.90375   9.04394  -0.00405  -0.01092   0.00009
   Mo     3.11933   3.60533   9.04478   0.00424   0.01053  -0.00009
   S      0.00205   1.80434   7.48936  -0.00463  -0.01123   0.00005
   S     -1.55551   4.50904   7.48815   0.00440   0.01164  -0.00001
   S      3.11678   1.80393   7.48580   0.00867   0.01107   0.00024
   S      1.56156   4.50882   7.48798  -0.00842  -0.01149  -0.00018
   S      1.52418   0.89566   1.48709  -0.00059  -0.00064   0.00032
   S      0.00147   3.62066   1.40025   0.00060   0.00014  -0.00037
   S      4.71192   0.90371   1.48820  -0.00014   0.00029   0.00023
   S      3.11614   3.59186   1.45964  -0.00000  -0.00037   0.00001
   S      0.00121   1.80474  10.60015  -0.00453  -0.01074   0.00006
   S     -1.55470   4.50726  10.60086   0.00424   0.01114  -0.00002
   S      3.11809   1.80497  10.60148   0.00850   0.01090  -0.00004
   S      1.56098   4.50841  10.59979  -0.00829  -0.01132   0.00008
   S      1.52419   0.89566   4.54683  -0.00063  -0.00063  -0.00029
   S      0.00148   3.62066   4.63368   0.00060   0.00009   0.00039
   S      4.71193   0.90371   4.54570  -0.00011   0.00030  -0.00020
   S      3.11615   3.59186   4.57427   0.00000  -0.00037   0.00006
   Mo     0.00222   1.80345  15.08480   0.00829   0.01917  -0.00001
   Mo    -1.55357   4.50645  15.08481  -0.00879  -0.01810  -0.00001
   Mo     3.11854   1.80351  15.08480  -0.01250  -0.01904  -0.00001
   Mo     1.56184   4.50710  15.08480   0.01304   0.01792  -0.00001
   Mo     1.56056   0.90288  21.12413   0.00777   0.01067  -0.00018
   Mo     0.00273   3.60627  21.12663  -0.00802  -0.01036   0.00011
   Mo     4.67447   0.90376  21.12565  -0.00406  -0.01090  -0.00010
   Mo     3.11931   3.60534  21.12482   0.00423   0.01054   0.00006
   S      0.00118   1.80476  19.56945  -0.00453  -0.01075  -0.00006
   S     -1.55473   4.50728  19.56876   0.00425   0.01113   0.00001
   S      3.11806   1.80499  19.56812   0.00849   0.01090   0.00003
   S      1.56094   4.50842  19.56982  -0.00830  -0.01130  -0.00009
   S      1.56030   0.90137  13.52896  -0.01392  -0.01915   0.00004
   S      0.00408   3.60487  13.52869   0.01327   0.02027  -0.00011
   S      4.67649   0.90190  13.52894   0.00946   0.01916   0.00004
   S      3.12019   3.60539  13.52916  -0.00878  -0.02029   0.00002
   S      0.00203   1.80435  22.68024  -0.00462  -0.01124  -0.00005
   S     -1.55552   4.50905  22.68147   0.00440   0.01162   0.00000
   S      3.11676   1.80394  22.68379   0.00866   0.01109  -0.00025
   S      1.56154   4.50883  22.68163  -0.00842  -0.01147   0.00017
   S      1.56031   0.90136  16.64064  -0.01392  -0.01915  -0.00006
   S      0.00409   3.60487  16.64092   0.01327   0.02027   0.00009
   S      4.67649   0.90190  16.64065   0.00946   0.01916  -0.00005
   S      3.12020   3.60539  16.64044  -0.00878  -0.02029  -0.00003
PRIMCOORD 26
     48   1
   Re     0.00678   1.91351   3.01696   0.00000   0.00000  -0.00085
   Mo    -1.53014   4.45530   3.01697   0.00000  -0.00000   0.02310
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000  -0.02174
   Mo     1.53118   4.46069   3.01696  -0.00000  -0.00000  -0.00040
   Mo     1.56058   0.90286   9.04547   0.00002   0.00022  -0.00087
   Mo     0.00275   3.60626   9.04298  -0.00022   0.00035  -0.01830
   Mo     4.67449   0.90375   9.04394   0.00037  -0.00013   0.02232
   Mo     3.11933   3.60533   9.04478  -0.00015  -0.00040  -0.00329
   S      0.00205   1.80434   7.48936  -0.00786  -0.01124   0.00153
   S     -1.55551   4.50904   7.48815  -0.00552   0.00405  -0.01151
   S      3.11678   1.80393   7.48580   0.00822  -0.00586   0.00941
   S      1.56156   4.50882   7.48798   0.00519   0.01305   0.00036
   S      1.52418   0.89566   1.48709  -0.00822  -0.01281   0.00120
   S      0.00147   3.62066   1.40025  -0.00888   0.00593   0.01125
   S      4.71192   0.90371   1.48820   0.00701  -0.00378  -0.01154
   S      3.11614   3.59186   1.45964   0.00757   0.01393   0.00058
   S      0.00121   1.80474  10.60015   0.00812   0.01208   0.00160
   S     -1.55470   4.50726  10.60086   0.00474  -0.00381  -0.01157
   S      3.11809   1.80497  10.60148  -0.00770   0.00524   0.00939
   S      1.56098   4.50841  10.59979  -0.00521  -0.01340   0.00038
   S      1.52419   0.89566   4.54683   0.00822   0.01281   0.00120
   S      0.00148   3.62066   4.63368   0.00888  -0.00593   0.01125
   S      4.71193   0.90371   4.54570  -0.00701   0.00378  -0.01154
   S      3.11615   3.59186   4.57427  -0.00757  -0.01393   0.00058
   Mo     0.00222   1.80345  15.08480   0.00000  -0.00000  -0.00348
   Mo    -1.55357   4.50645  15.08481   0.00000  -0.00000   0.02228
   Mo     3.11854   1.80351  15.08480  -0.00000   0.00000  -0.01875
   Mo     1.56184   4.50710  15.08480  -0.00000   0.00000   0.00011
   Mo     1.56056   0.90288  21.12413  -0.00002  -0.00022  -0.00087
   Mo     0.00273   3.60627  21.12663   0.00022  -0.00035  -0.01830
   Mo     4.67447   0.90376  21.12565  -0.00037   0.00013   0.02232
   Mo     3.11931   3.60534  21.12482   0.00015   0.00040  -0.00329
   S      0.00118   1.80476  19.56945  -0.00812  -0.01208   0.00160
   S     -1.55473   4.50728  19.56876  -0.00474   0.00381  -0.01157
   S      3.11806   1.80499  19.56812   0.00770  -0.00524   0.00939
   S      1.56094   4.50842  19.56982   0.00521   0.01340   0.00038
   S      1.56030   0.90137  13.52896  -0.00529  -0.01333   0.00001
   S      0.00408   3.60487  13.52869  -0.00768   0.00586   0.00968
   S      4.67649   0.90190  13.52894   0.00529  -0.00448  -0.01138
   S      3.12019   3.60539  13.52916   0.00766   0.01194   0.00183
   S      0.00203   1.80435  22.68024   0.00786   0.01124   0.00153
   S     -1.55552   4.50905  22.68147   0.00552  -0.00405  -0.01151
   S      3.11676   1.80394  22.68379  -0.00822   0.00586   0.00941
   S      1.56154   4.50883  22.68163  -0.00519  -0.01305   0.00036
   S      1.56031   0.90136  16.64064   0.00529   0.01333   0.00001
   S      0.00409   3.60487  16.64092   0.00768  -0.00586   0.00968
   S      4.67649   0.90190  16.64065  -0.00529   0.00448  -0.01138
   S      3.12020   3.60539  16.64044  -0.00766  -0.01194   0.00183
PRIMCOORD 27
     48   1
   Re     0.00678   1.91351   3.01696   0.00000   0.00000   0.00000
   Mo    -1.53014   4.45530   3.01697   0.00000  -0.00000  -0.01075
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000  -0.01326
   Mo     1.53118   4.46069   3.01696  -0.00000   0.00000   0.02372
   Mo     1.56058   0.90286   9.04547  -0.00042  -0.00003   0.02486
   Mo     0.00275   3.60626   9.04298   0.00037   0.00019  -0.01141
   Mo     4.67449   0.90375   9.04394  -0.00008  -0.00000  -0.01032
   Mo     3.11933   3.60533   9.04478   0.00007  -0.00014  -0.00316
   S      0.00205   1.80434   7.48936   0.01184  -0.00721   0.00144
   S     -1.55551   4.50904   7.48815  -0.00269   0.01265   0.00528
   S      3.11678   1.80393   7.48580  -0.01237  -0.00427   0.00599
   S      1.56156   4.50882   7.48798   0.00315  -0.00116  -0.01284
   S      1.52418   0.89566   1.48709  -0.00399   0.00182  -0.01255
   S      0.00147   3.62066   1.40025   0.01305   0.00368   0.00674
   S      4.71192   0.90371   1.48820   0.00575  -0.01155   0.00611
   S      3.11614   3.59186   1.45964  -0.01086   0.00828   0.00017
   S      0.00121   1.80474  10.60015  -0.01237   0.00775   0.00163
   S     -1.55470   4.50726  10.60086   0.00303  -0.01298   0.00516
   S      3.11809   1.80497  10.60148   0.01189   0.00398   0.00580
   S      1.56098   4.50841  10.59979  -0.00246   0.00130  -0.01270
   S      1.52419   0.89566   4.54683   0.00399  -0.00182  -0.01255
   S      0.00148   3.62066   4.63368  -0.01305  -0.00368   0.00674
   S      4.71193   0.90371   4.54570  -0.00575   0.01155   0.00611
   S      3.11615   3.59186   4.57427   0.01086  -0.00828   0.00017
   Mo     0.00222   1.80345  15.08480   0.00000  -0.00000  -0.00387
   Mo    -1.55357   4.50645  15.08481   0.00000  -0.00000  -0.00982
   Mo     3.11854   1.80351  15.08480  -0.00000   0.00000  -0.01266
   Mo     1.56184   4.50710  15.08480  -0.00000   0.00000   0.02646
   Mo     1.56056   0.90288  21.12413   0.00042   0.00003   0.02486
   Mo     0.00273   3.60627  21.12663  -0.00037  -0.00019  -0.01141
   Mo     4.67447   0.90376  21.12565   0.00008   0.00000  -0.01032
   Mo     3.11931   3.60534  21.12482  -0.00007   0.00014  -0.00316
   S      0.00118   1.80476  19.56945   0.01237  -0.00775   0.00163
   S     -1.55473   4.50728  19.56876  -0.00303   0.01298   0.00516
   S      3.11806   1.80499  19.56812  -0.01189  -0.00398   0.00580
   S      1.56094   4.50842  19.56982   0.00246  -0.00130  -0.01270
   S      1.56030   0.90137  13.52896  -0.00303   0.00064  -0.01348
   S      0.00408   3.60487  13.52869   0.01254   0.00485   0.00649
   S      4.67649   0.90190  13.52894   0.00305  -0.01390   0.00507
   S      3.12019   3.60539  13.52916  -0.01252   0.00836   0.00203
   S      0.00203   1.80435  22.68024  -0.01184   0.00721   0.00144
   S     -1.55552   4.50905  22.68147   0.00269  -0.01265   0.00528
   S      3.11676   1.80394  22.68379   0.01237   0.00427   0.00599
   S      1.56154   4.50883  22.68163  -0.00315   0.00116  -0.01284
   S      1.56031   0.90136  16.64064   0.00303  -0.00064  -0.01348
   S      0.00409   3.60487  16.64092  -0.01254  -0.00485   0.00649
   S      4.67649   0.90190  16.64065  -0.00305   0.01390   0.00507
   S      3.12020   3.60539  16.64044   0.01252  -0.00836   0.00202
PRIMCOORD 28
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000   0.00471
   Mo    -1.53014   4.45530   3.01697   0.00000   0.00000  -0.00354
   Mo     3.11474   1.79867   3.01696  -0.00000  -0.00000   0.00118
   Mo     1.53118   4.46069   3.01696  -0.00000   0.00000  -0.00484
   Mo     1.56058   0.90286   9.04547   0.00007  -0.00012   0.00569
   Mo     0.00275   3.60626   9.04298   0.00005  -0.00006   0.01151
   Mo     4.67449   0.90375   9.04394  -0.00003   0.00008   0.00723
   Mo     3.11933   3.60533   9.04478  -0.00009  -0.00001  -0.02421
   S      0.00205   1.80434   7.48936  -0.00042   0.00194   0.01191
   S     -1.55551   4.50904   7.48815   0.01197   0.00455  -0.00332
   S      3.11678   1.80393   7.48580   0.00047  -0.01189  -0.00572
   S      1.56156   4.50882   7.48798  -0.01201   0.00539  -0.00254
   S      1.52418   0.89566   1.48709  -0.00064   0.00200   0.00092
   S      0.00147   3.62066   1.40025  -0.00052  -0.00332  -0.00214
   S      4.71192   0.90371   1.48820   0.00049   0.00251   0.00025
   S      3.11614   3.59186   1.45964   0.00042  -0.00251  -0.00271
   S      0.00121   1.80474  10.60015   0.00063  -0.00216   0.01270
   S     -1.55470   4.50726  10.60086  -0.01258  -0.00506  -0.00366
   S      3.11809   1.80497  10.60148  -0.00057   0.01252  -0.00589
   S      1.56098   4.50841  10.59979   0.01249  -0.00542  -0.00289
   S      1.52419   0.89566   4.54683   0.00064  -0.00200   0.00092
   S      0.00148   3.62066   4.63368   0.00052   0.00332  -0.00214
   S      4.71193   0.90371   4.54570  -0.00049  -0.00251   0.00025
   S      3.11615   3.59186   4.57427  -0.00042   0.00252  -0.00271
   Mo     0.00222   1.80345  15.08480   0.00000  -0.00000  -0.03793
   Mo    -1.55357   4.50645  15.08481  -0.00000   0.00000   0.01125
   Mo     3.11854   1.80351  15.08480   0.00000   0.00000   0.01699
   Mo     1.56184   4.50710  15.08480  -0.00000  -0.00000   0.00950
   Mo     1.56056   0.90288  21.12413  -0.00007   0.00012   0.00569
   Mo     0.00273   3.60627  21.12663  -0.00005   0.00006   0.01151
   Mo     4.67447   0.90376  21.12565   0.00003  -0.00008   0.00722
   Mo     3.11931   3.60534  21.12482   0.00009   0.00001  -0.02421
   S      0.00118   1.80476  19.56945  -0.00063   0.00216   0.01270
   S     -1.55473   4.50728  19.56876   0.01258   0.00506  -0.00366
   S      3.11806   1.80499  19.56812   0.00057  -0.01252  -0.00589
   S      1.56094   4.50842  19.56982  -0.01249   0.00542  -0.00289
   S      1.56030   0.90137  13.52896   0.01893  -0.00862  -0.00487
   S      0.00408   3.60487  13.52869  -0.00061   0.01926  -0.00865
   S      4.67649   0.90190  13.52894  -0.01895  -0.00793  -0.00574
   S      3.12019   3.60539  13.52916   0.00060  -0.00264   0.01911
   S      0.00203   1.80435  22.68024   0.00042  -0.00194   0.01191
   S     -1.55552   4.50905  22.68147  -0.01197  -0.00455  -0.00332
   S      3.11676   1.80394  22.68379  -0.00047   0.01188  -0.00571
   S      1.56154   4.50883  22.68163   0.01201  -0.00538  -0.00254
   S      1.56031   0.90136  16.64064  -0.01892   0.00862  -0.00487
   S      0.00409   3.60487  16.64092   0.00061  -0.01927  -0.00865
   S      4.67649   0.90190  16.64065   0.01895   0.00793  -0.00574
   S      3.12020   3.60539  16.64044  -0.00060   0.00264   0.01911
PRIMCOORD 29
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000   0.00197
   Mo    -1.53014   4.45530   3.01697  -0.00000   0.00000  -0.01883
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000   0.03516
   Mo     1.53118   4.46069   3.01696   0.00000   0.00000  -0.01888
   Mo     1.56058   0.90286   9.04547  -0.00000  -0.00022   0.00067
   Mo     0.00275   3.60626   9.04298  -0.00003  -0.00013  -0.00290
   Mo     4.67449   0.90375   9.04394  -0.00001   0.00001   0.00177
   Mo     3.11933   3.60533   9.04478   0.00005   0.00018   0.00064
   S      0.00205   1.80434   7.48936  -0.00033  -0.00126  -0.00032
   S     -1.55551   4.50904   7.48815  -0.00090   0.00036  -0.00053
   S      3.11678   1.80393   7.48580   0.00037   0.00002   0.00094
   S      1.56156   4.50882   7.48798   0.00086   0.00090   0.00006
   S      1.52418   0.89566   1.48709   0.01209   0.01351   0.00825
   S      0.00147   3.62066   1.40025   0.00006  -0.01026  -0.01773
   S      4.71192   0.90371   1.48820  -0.01216   0.01360   0.00826
   S      3.11614   3.59186   1.45964  -0.00017  -0.02257  -0.00133
   S      0.00121   1.80474  10.60015   0.00044   0.00187  -0.00021
   S     -1.55470   4.50726  10.60086   0.00153  -0.00115  -0.00103
   S      3.11809   1.80497  10.60148  -0.00047   0.00044   0.00201
   S      1.56098   4.50841  10.59979  -0.00153  -0.00145  -0.00056
   S      1.52419   0.89566   4.54683  -0.01209  -0.01351   0.00825
   S      0.00148   3.62066   4.63368  -0.00006   0.01026  -0.01773
   S      4.71193   0.90371   4.54570   0.01216  -0.01360   0.00826
   S      3.11615   3.59186   4.57427   0.00017   0.02257  -0.00133
   Mo     0.00222   1.80345  15.08480  -0.00000  -0.00000  -0.00132
   Mo    -1.55357   4.50645  15.08481   0.00000   0.00000   0.01803
   Mo     3.11854   1.80351  15.08480   0.00000   0.00000  -0.03265
   Mo     1.56184   4.50710  15.08480  -0.00000  -0.00000   0.01583
   Mo     1.56056   0.90288  21.12413   0.00000   0.00022   0.00067
   Mo     0.00273   3.60627  21.12663   0.00003   0.00013  -0.00291
   Mo     4.67447   0.90376  21.12565   0.00001  -0.00001   0.00179
   Mo     3.11931   3.60534  21.12482  -0.00005  -0.00018   0.00063
   S      0.00118   1.80476  19.56945  -0.00045  -0.00187  -0.00020
   S     -1.55473   4.50728  19.56876  -0.00153   0.00115  -0.00103
   S      3.11806   1.80499  19.56812   0.00048  -0.00045   0.00201
   S      1.56094   4.50842  19.56982   0.00153   0.00145  -0.00056
   S      1.56030   0.90137  13.52896  -0.01076  -0.01386  -0.00787
   S      0.00408   3.60487  13.52869  -0.00077   0.00720   0.01618
   S      4.67649   0.90190  13.52894   0.01078  -0.01303  -0.00902
   S      3.12019   3.60539  13.52916   0.00075   0.01963   0.00060
   S      0.00203   1.80435  22.68024   0.00033   0.00127  -0.00031
   S     -1.55552   4.50905  22.68147   0.00089  -0.00036  -0.00054
   S      3.11676   1.80394  22.68379  -0.00037  -0.00002   0.00095
   S      1.56154   4.50883  22.68163  -0.00086  -0.00091   0.00007
   S      1.56031   0.90136  16.64064   0.01076   0.01386  -0.00787
   S      0.00409   3.60487  16.64092   0.00077  -0.00720   0.01618
   S      4.67649   0.90190  16.64065  -0.01078   0.01303  -0.00902
   S      3.12020   3.60539  16.64044  -0.00075  -0.01963   0.00060
PRIMCOORD 30
     48   1
   Re     0.00678   1.91351   3.01696   0.00057  -0.00447  -0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00808   0.00756  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00160  -0.00301  -0.00000
   Mo     1.53118   4.46069   3.01696   0.00864   0.00128   0.00000
   Mo     1.56058   0.90286   9.04547   0.00049  -0.00007  -0.03456
   Mo     0.00275   3.60626   9.04298  -0.00026  -0.00023   0.00907
   Mo     4.67449   0.90375   9.04394  -0.00001   0.00001   0.00477
   Mo     3.11933   3.60533   9.04478  -0.00009   0.00039   0.02082
   S      0.00205   1.80434   7.48936  -0.01316   0.00924  -0.01010
   S     -1.55551   4.50904   7.48815  -0.00397  -0.01943  -0.00268
   S      3.11678   1.80393   7.48580   0.01366   0.01427  -0.00438
   S      1.56156   4.50882   7.48798   0.00351  -0.00404   0.01692
   S      1.52418   0.89566   1.48709  -0.00122   0.00307  -0.00552
   S      0.00147   3.62066   1.40025  -0.00046   0.00527   0.00841
   S      4.71192   0.90371   1.48820  -0.00039  -0.00124  -0.00131
   S      3.11614   3.59186   1.45964   0.00143  -0.00319  -0.00134
   S      0.00121   1.80474  10.60015   0.01374  -0.00987  -0.01024
   S     -1.55470   4.50726  10.60086   0.00401   0.01963  -0.00214
   S      3.11809   1.80497  10.60148  -0.01319  -0.01377  -0.00427
   S      1.56098   4.50841  10.59979  -0.00445   0.00401   0.01712
   S      1.52419   0.89566   4.54683  -0.00122   0.00307   0.00551
   S      0.00148   3.62066   4.63368  -0.00046   0.00527  -0.00841
   S      4.71193   0.90371   4.54570  -0.00039  -0.00124   0.00131
   S      3.11615   3.59186   4.57427   0.00144  -0.00319   0.00134
   Mo     0.00222   1.80345  15.08480  -0.00004   0.00008  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.00005  -0.00000   0.00000
   Mo     3.11854   1.80351  15.08480   0.00002  -0.00006   0.00000
   Mo     1.56184   4.50710  15.08480  -0.00003  -0.00001   0.00000
   Mo     1.56056   0.90288  21.12413   0.00049  -0.00007   0.03456
   Mo     0.00273   3.60627  21.12663  -0.00026  -0.00023  -0.00907
   Mo     4.67447   0.90376  21.12565  -0.00001   0.00001  -0.00477
   Mo     3.11931   3.60534  21.12482  -0.00009   0.00039  -0.02081
   S      0.00118   1.80476  19.56945   0.01373  -0.00987   0.01024
   S     -1.55473   4.50728  19.56876   0.00401   0.01963   0.00214
   S      3.11806   1.80499  19.56812  -0.01319  -0.01376   0.00427
   S      1.56094   4.50842  19.56982  -0.00445   0.00401  -0.01712
   S      1.56030   0.90137  13.52896  -0.00010   0.00009   0.00062
   S      0.00408   3.60487  13.52869  -0.00029  -0.00027  -0.00023
   S      4.67649   0.90190  13.52894   0.00011   0.00040  -0.00012
   S      3.12019   3.60539  13.52916   0.00029  -0.00023  -0.00035
   S      0.00203   1.80435  22.68024  -0.01316   0.00924   0.01009
   S     -1.55552   4.50905  22.68147  -0.00397  -0.01943   0.00268
   S      3.11676   1.80394  22.68379   0.01366   0.01427   0.00438
   S      1.56154   4.50883  22.68163   0.00351  -0.00404  -0.01692
   S      1.56031   0.90136  16.64064  -0.00010   0.00010  -0.00062
   S      0.00409   3.60487  16.64092  -0.00029  -0.00027   0.00023
   S      4.67649   0.90190  16.64065   0.00011   0.00040   0.00012
   S      3.12020   3.60539  16.64044   0.00029  -0.00023   0.00036
PRIMCOORD 31
     48   1
   Re     0.00678   1.91351   3.01696  -0.00007  -0.00017  -0.00000
   Mo    -1.53014   4.45530   3.01697   0.00054  -0.00036   0.00003
   Mo     3.11474   1.79867   3.01696  -0.00077   0.00006  -0.00001
   Mo     1.53118   4.46069   3.01696   0.00037   0.00028  -0.00002
   Mo     1.56058   0.90286   9.04547  -0.00007   0.00001   0.00811
   Mo     0.00275   3.60626   9.04298   0.00011  -0.00017   0.01170
   Mo     4.67449   0.90375   9.04394  -0.00013   0.00001  -0.03660
   Mo     3.11933   3.60533   9.04478   0.00004   0.00026   0.01681
   S      0.00205   1.80434   7.48936   0.01509   0.01012  -0.00830
   S     -1.55551   4.50904   7.48815  -0.00155  -0.00244   0.01811
   S      3.11678   1.80393   7.48580  -0.01539   0.01238  -0.00572
   S      1.56156   4.50882   7.48798   0.00172  -0.02005  -0.00407
   S      1.52418   0.89566   1.48709  -0.00021  -0.00089   0.00020
   S      0.00147   3.62066   1.40025   0.00038   0.00027   0.00017
   S      4.71192   0.90371   1.48820  -0.00051   0.00037  -0.00065
   S      3.11614   3.59186   1.45964   0.00059   0.00031   0.00021
   S      0.00121   1.80474  10.60015  -0.01540  -0.01047  -0.00825
   S     -1.55470   4.50726  10.60086   0.00197   0.00246   0.01808
   S      3.11809   1.80497  10.60148   0.01522  -0.01211  -0.00586
   S      1.56098   4.50841  10.59979  -0.00174   0.02021  -0.00398
   S      1.52419   0.89566   4.54683  -0.00020  -0.00087  -0.00018
   S      0.00148   3.62066   4.63368   0.00041   0.00026  -0.00017
   S      4.71193   0.90371   4.54570  -0.00051   0.00036   0.00063
   S      3.11615   3.59186   4.57427   0.00057   0.00030  -0.00021
   Mo     0.00222   1.80345  15.08480  -0.00001   0.00001  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00000  -0.00001  -0.00002
   Mo     3.11854   1.80351  15.08480  -0.00002   0.00002   0.00001
   Mo     1.56184   4.50710  15.08480   0.00003  -0.00001   0.00002
   Mo     1.56056   0.90288  21.12413  -0.00008   0.00001  -0.00811
   Mo     0.00273   3.60627  21.12663   0.00011  -0.00017  -0.01170
   Mo     4.67447   0.90376  21.12565  -0.00013   0.00001   0.03660
   Mo     3.11931   3.60534  21.12482   0.00004   0.00026  -0.01681
   S      0.00118   1.80476  19.56945  -0.01540  -0.01047   0.00825
   S     -1.55473   4.50728  19.56876   0.00197   0.00246  -0.01808
   S      3.11806   1.80499  19.56812   0.01522  -0.01211   0.00585
   S      1.56094   4.50842  19.56982  -0.00174   0.02021   0.00398
   S      1.56030   0.90137  13.52896  -0.00005   0.00045  -0.00015
   S      0.00408   3.60487  13.52869   0.00034  -0.00026  -0.00023
   S      4.67649   0.90190  13.52894   0.00003   0.00004   0.00070
   S      3.12019   3.60539  13.52916  -0.00033  -0.00023  -0.00032
   S      0.00203   1.80435  22.68024   0.01509   0.01011   0.00830
   S     -1.55552   4.50905  22.68147  -0.00155  -0.00245  -0.01811
   S      3.11676   1.80394  22.68379  -0.01539   0.01238   0.00572
   S      1.56154   4.50883  22.68163   0.00173  -0.02005   0.00407
   S      1.56031   0.90136  16.64064  -0.00005   0.00043   0.00013
   S      0.00409   3.60487  16.64092   0.00032  -0.00026   0.00022
   S      4.67649   0.90190  16.64065   0.00003   0.00005  -0.00067
   S      3.12020   3.60539  16.64044  -0.00031  -0.00022   0.00032
PRIMCOORD 32
     48   1
   Re     0.00678   1.91351   3.01696   0.00000   0.00000  -0.00017
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000   0.03087
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000   0.00110
   Mo     1.53118   4.46069   3.01696  -0.00000  -0.00000  -0.03170
   Mo     1.56058   0.90286   9.04547   0.00019   0.00008   0.00091
   Mo     0.00275   3.60626   9.04298  -0.00024   0.00004   0.00038
   Mo     4.67449   0.90375   9.04394   0.00016  -0.00009  -0.00140
   Mo     3.11933   3.60533   9.04478  -0.00013  -0.00002   0.00007
   S      0.00205   1.80434   7.48936   0.00046   0.00028  -0.00002
   S     -1.55551   4.50904   7.48815  -0.00003   0.00005   0.00006
   S      3.11678   1.80393   7.48580  -0.00022   0.00008  -0.00022
   S      1.56156   4.50882   7.48798  -0.00025  -0.00045   0.00014
   S      1.52418   0.89566   1.48709  -0.00114  -0.01156   0.01670
   S      0.00147   3.62066   1.40025  -0.02330  -0.00074  -0.00046
   S      4.71192   0.90371   1.48820  -0.00207   0.01218  -0.01582
   S      3.11614   3.59186   1.45964   0.01968  -0.00065  -0.00005
   S      0.00121   1.80474  10.60015  -0.00108  -0.00023  -0.00005
   S     -1.55470   4.50726  10.60086  -0.00036  -0.00042   0.00118
   S      3.11809   1.80497  10.60148   0.00145  -0.00012  -0.00021
   S      1.56098   4.50841  10.59979  -0.00012   0.00080  -0.00097
   S      1.52419   0.89566   4.54683   0.00114   0.01156   0.01670
   S      0.00148   3.62066   4.63368   0.02330   0.00074  -0.00046
   S      4.71193   0.90371   4.54570   0.00207  -0.01218  -0.01582
   S      3.11615   3.59186   4.57427  -0.01968   0.00065  -0.00005
   Mo     0.00222   1.80345  15.08480   0.00000   0.00000  -0.00019
   Mo    -1.55357   4.50645  15.08481   0.00000  -0.00000  -0.02853
   Mo     3.11854   1.80351  15.08480  -0.00000  -0.00000  -0.00018
   Mo     1.56184   4.50710  15.08480   0.00000   0.00000   0.02888
   Mo     1.56056   0.90288  21.12413  -0.00019  -0.00008   0.00092
   Mo     0.00273   3.60627  21.12663   0.00024  -0.00004   0.00041
   Mo     4.67447   0.90376  21.12565  -0.00016   0.00009  -0.00145
   Mo     3.11931   3.60534  21.12482   0.00013   0.00002   0.00007
   S      0.00118   1.80476  19.56945   0.00110   0.00025  -0.00005
   S     -1.55473   4.50728  19.56876   0.00037   0.00042   0.00120
   S      3.11806   1.80499  19.56812  -0.00147   0.00013  -0.00022
   S      1.56094   4.50842  19.56982   0.00011  -0.00082  -0.00098
   S      1.56030   0.90137  13.52896   0.00003   0.01124  -0.01431
   S      0.00408   3.60487  13.52869   0.01968   0.00011   0.00005
   S      4.67649   0.90190  13.52894   0.00002  -0.01155   0.01413
   S      3.12019   3.60539  13.52916  -0.01967   0.00014   0.00009
   S      0.00203   1.80435  22.68024  -0.00048  -0.00029  -0.00003
   S     -1.55552   4.50905  22.68147   0.00002  -0.00005   0.00008
   S      3.11676   1.80394  22.68379   0.00024  -0.00009  -0.00024
   S      1.56154   4.50883  22.68163   0.00025   0.00047   0.00014
   S      1.56031   0.90136  16.64064  -0.00003  -0.01124  -0.01431
   S      0.00409   3.60487  16.64092  -0.01968  -0.00011   0.00005
   S      4.67649   0.90190  16.64065  -0.00002   0.01155   0.01413
   S      3.12020   3.60539  16.64044   0.01967  -0.00014   0.00009
PRIMCOORD 33
     48   1
   Re     0.00678   1.91351   3.01696   0.00001  -0.00010   0.00000
   Mo    -1.53014   4.45530   3.01697   0.00155  -0.00091  -0.00001
   Mo     3.11474   1.79867   3.01696  -0.00000   0.00088  -0.00000
   Mo     1.53118   4.46069   3.01696  -0.00154   0.00014   0.00001
   Mo     1.56058   0.90286   9.04547  -0.00027   0.00010   0.00617
   Mo     0.00275   3.60626   9.04298  -0.00001   0.00020  -0.03370
   Mo     4.67449   0.90375   9.04394   0.00026  -0.00016   0.00218
   Mo     3.11933   3.60533   9.04478   0.00002  -0.00011   0.02532
   S      0.00205   1.80434   7.48936   0.00125  -0.01470  -0.01265
   S     -1.55551   4.50904   7.48815  -0.02011   0.00414  -0.00123
   S      3.11678   1.80393   7.48580  -0.00130   0.00817   0.01691
   S      1.56156   4.50882   7.48798   0.02013   0.00239  -0.00326
   S      1.52418   0.89566   1.48709   0.00093  -0.00043   0.00048
   S      0.00147   3.62066   1.40025   0.00025  -0.00078  -0.00186
   S      4.71192   0.90371   1.48820  -0.00092   0.00033   0.00008
   S      3.11614   3.59186   1.45964  -0.00026   0.00090   0.00070
   S      0.00121   1.80474  10.60015  -0.00145   0.01538  -0.01251
   S     -1.55470   4.50726  10.60086   0.02018  -0.00404  -0.00118
   S      3.11809   1.80497  10.60148   0.00141  -0.00868   0.01652
   S      1.56098   4.50841  10.59979  -0.02013  -0.00267  -0.00305
   S      1.52419   0.89566   4.54683   0.00093  -0.00043  -0.00048
   S      0.00148   3.62066   4.63368   0.00024  -0.00078   0.00186
   S      4.71193   0.90371   4.54570  -0.00092   0.00034  -0.00007
   S      3.11615   3.59186   4.57427  -0.00025   0.00090  -0.00070
   Mo     0.00222   1.80345  15.08480  -0.00001  -0.00004  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00002   0.00001   0.00001
   Mo     3.11854   1.80351  15.08480  -0.00002   0.00003   0.00000
   Mo     1.56184   4.50710  15.08480   0.00004   0.00000  -0.00001
   Mo     1.56056   0.90288  21.12413  -0.00027   0.00010  -0.00617
   Mo     0.00273   3.60627  21.12663  -0.00001   0.00020   0.03370
   Mo     4.67447   0.90376  21.12565   0.00026  -0.00016  -0.00218
   Mo     3.11931   3.60534  21.12482   0.00002  -0.00011  -0.02532
   S      0.00118   1.80476  19.56945  -0.00145   0.01538   0.01251
   S     -1.55473   4.50728  19.56876   0.02018  -0.00404   0.00118
   S      3.11806   1.80499  19.56812   0.00141  -0.00868  -0.01652
   S      1.56094   4.50842  19.56982  -0.02013  -0.00267   0.00305
   S      1.56030   0.90137  13.52896  -0.00045  -0.00006  -0.00010
   S      0.00408   3.60487  13.52869   0.00004  -0.00020   0.00066
   S      4.67649   0.90190  13.52894   0.00040  -0.00008  -0.00004
   S      3.12019   3.60539  13.52916  -0.00001   0.00034  -0.00048
   S      0.00203   1.80435  22.68024   0.00125  -0.01470   0.01265
   S     -1.55552   4.50905  22.68147  -0.02011   0.00414   0.00123
   S      3.11676   1.80394  22.68379  -0.00131   0.00817  -0.01691
   S      1.56154   4.50883  22.68163   0.02013   0.00239   0.00326
   S      1.56031   0.90136  16.64064  -0.00045  -0.00006   0.00011
   S      0.00409   3.60487  16.64092   0.00005  -0.00020  -0.00066
   S      4.67649   0.90190  16.64065   0.00041  -0.00009   0.00004
   S      3.12020   3.60539  16.64044  -0.00002   0.00034   0.00048
PRIMCOORD 34
     48   1
   Re     0.00678   1.91351   3.01696   0.00226  -0.01704  -0.00000
   Mo    -1.53014   4.45530   3.01697  -0.03416   0.02921   0.00000
   Mo     3.11474   1.79867   3.01696  -0.00637  -0.01572  -0.00000
   Mo     1.53118   4.46069   3.01696   0.03713   0.00990  -0.00000
   Mo     1.56058   0.90286   9.04547   0.00073  -0.00065   0.00970
   Mo     0.00275   3.60626   9.04298  -0.00015  -0.00035  -0.00358
   Mo     4.67449   0.90375   9.04394   0.00011  -0.00028  -0.00103
   Mo     3.11933   3.60533   9.04478  -0.00055   0.00114  -0.00411
   S      0.00205   1.80434   7.48936   0.00414  -0.00314   0.00248
   S     -1.55551   4.50904   7.48815   0.00055   0.00513  -0.00041
   S      3.11678   1.80393   7.48580  -0.00353  -0.00309   0.00303
   S      1.56156   4.50882   7.48798  -0.00143   0.00129  -0.00556
   S      1.52418   0.89566   1.48709  -0.00677   0.01098  -0.01949
   S      0.00147   3.62066   1.40025  -0.00216   0.02142   0.03392
   S      4.71192   0.90371   1.48820   0.00124  -0.00033  -0.00823
   S      3.11614   3.59186   1.45964   0.00561  -0.01697  -0.00666
   S      0.00121   1.80474  10.60015  -0.00295   0.00238   0.00249
   S     -1.55470   4.50726  10.60086  -0.00006  -0.00582   0.00134
   S      3.11809   1.80497  10.60148   0.00412   0.00406   0.00243
   S      1.56098   4.50841  10.59979  -0.00063  -0.00101  -0.00396
   S      1.52419   0.89566   4.54683  -0.00677   0.01098   0.01949
   S      0.00148   3.62066   4.63368  -0.00216   0.02142  -0.03392
   S      4.71193   0.90371   4.54570   0.00124  -0.00034   0.00822
   S      3.11615   3.59186   4.57427   0.00561  -0.01697   0.00666
   Mo     0.00222   1.80345  15.08480  -0.00000   0.00015  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.00024   0.00007   0.00001
   Mo     3.11854   1.80351  15.08480   0.00005  -0.00023   0.00001
   Mo     1.56184   4.50710  15.08480  -0.00030   0.00004   0.00000
   Mo     1.56056   0.90288  21.12413   0.00073  -0.00065  -0.00970
   Mo     0.00273   3.60627  21.12663  -0.00015  -0.00035   0.00357
   Mo     4.67447   0.90376  21.12565   0.00011  -0.00028   0.00102
   Mo     3.11931   3.60534  21.12482  -0.00055   0.00114   0.00411
   S      0.00118   1.80476  19.56945  -0.00295   0.00238  -0.00250
   S     -1.55473   4.50728  19.56876  -0.00007  -0.00582  -0.00134
   S      3.11806   1.80499  19.56812   0.00412   0.00406  -0.00243
   S      1.56094   4.50842  19.56982  -0.00063  -0.00101   0.00396
   S      1.56030   0.90137  13.52896   0.00006   0.00001  -0.00030
   S      0.00408   3.60487  13.52869   0.00002   0.00010  -0.00018
   S      4.67649   0.90190  13.52894   0.00004  -0.00018  -0.00013
   S      3.12019   3.60539  13.52916  -0.00012   0.00006   0.00027
   S      0.00203   1.80435  22.68024   0.00414  -0.00313  -0.00248
   S     -1.55552   4.50905  22.68147   0.00055   0.00513   0.00041
   S      3.11676   1.80394  22.68379  -0.00353  -0.00309  -0.00303
   S      1.56154   4.50883  22.68163  -0.00144   0.00130   0.00556
   S      1.56031   0.90136  16.64064   0.00006   0.00001   0.00031
   S      0.00409   3.60487  16.64092   0.00002   0.00009   0.00018
   S      4.67649   0.90190  16.64065   0.00004  -0.00018   0.00013
   S      3.12020   3.60539  16.64044  -0.00013   0.00006  -0.00026
PRIMCOORD 35
     48   1
   Re     0.00678   1.91351   3.01696   0.00000  -0.00000   0.00378
   Mo    -1.53014   4.45530   3.01697  -0.00000   0.00000  -0.00469
   Mo     3.11474   1.79867   3.01696  -0.00000  -0.00000   0.00383
   Mo     1.53118   4.46069   3.01696   0.00000   0.00000  -0.00485
   Mo     1.56058   0.90286   9.04547   0.00010  -0.00016   0.01135
   Mo     0.00275   3.60626   9.04298   0.00001   0.00005   0.00380
   Mo     4.67449   0.90375   9.04394  -0.00003  -0.00000   0.01147
   Mo     3.11933   3.60533   9.04478  -0.00008  -0.00004  -0.02654
   S      0.00205   1.80434   7.48936   0.00007  -0.00300   0.01308
   S     -1.55551   4.50904   7.48815   0.01037   0.00890  -0.00553
   S      3.11678   1.80393   7.48580   0.00003  -0.01505  -0.00197
   S      1.56156   4.50882   7.48798  -0.01045   0.00914  -0.00545
   S      1.52418   0.89566   1.48709   0.00054   0.00277   0.00105
   S      0.00147   3.62066   1.40025  -0.00005  -0.00324  -0.00303
   S      4.71192   0.90371   1.48820  -0.00065   0.00283   0.00101
   S      3.11614   3.59186   1.45964   0.00004  -0.00379  -0.00203
   S      0.00121   1.80474  10.60015   0.00012   0.00296   0.01245
   S     -1.55470   4.50726  10.60086  -0.01026  -0.00897  -0.00533
   S      3.11809   1.80497  10.60148  -0.00007   0.01476  -0.00172
   S      1.56098   4.50841  10.59979   0.01017  -0.00885  -0.00527
   S      1.52419   0.89566   4.54683  -0.00054  -0.00277   0.00106
   S      0.00148   3.62066   4.63368   0.00005   0.00324  -0.00303
   S      4.71193   0.90371   4.54570   0.00065  -0.00283   0.00101
   S      3.11615   3.59186   4.57427  -0.00004   0.00378  -0.00202
   Mo     0.00222   1.80345  15.08480  -0.00000  -0.00000   0.03503
   Mo    -1.55357   4.50645  15.08481   0.00000   0.00000  -0.01454
   Mo     3.11854   1.80351  15.08480   0.00000   0.00000  -0.00624
   Mo     1.56184   4.50710  15.08480  -0.00000  -0.00000  -0.01421
   Mo     1.56056   0.90288  21.12413  -0.00010   0.00015   0.01135
   Mo     0.00273   3.60627  21.12663  -0.00001  -0.00005   0.00380
   Mo     4.67447   0.90376  21.12565   0.00003   0.00000   0.01148
   Mo     3.11931   3.60534  21.12482   0.00008   0.00004  -0.02654
   S      0.00118   1.80476  19.56945  -0.00012  -0.00296   0.01245
   S     -1.55473   4.50728  19.56876   0.01026   0.00897  -0.00533
   S      3.11806   1.80499  19.56812   0.00007  -0.01476  -0.00172
   S      1.56094   4.50842  19.56982  -0.01017   0.00885  -0.00527
   S      1.56030   0.90137  13.52896  -0.01407   0.01136   0.00684
   S      0.00408   3.60487  13.52869   0.00013  -0.01947   0.00301
   S      4.67649   0.90190  13.52894   0.01406   0.01125   0.00698
   S      3.12019   3.60539  13.52916  -0.00010  -0.00319  -0.01684
   S      0.00203   1.80435  22.68024  -0.00007   0.00300   0.01308
   S     -1.55552   4.50905  22.68147  -0.01037  -0.00890  -0.00552
   S      3.11676   1.80394  22.68379  -0.00003   0.01505  -0.00197
   S      1.56154   4.50883  22.68163   0.01045  -0.00914  -0.00545
   S      1.56031   0.90136  16.64064   0.01407  -0.01136   0.00684
   S      0.00409   3.60487  16.64092  -0.00013   0.01947   0.00301
   S      4.67649   0.90190  16.64065  -0.01406  -0.01125   0.00698
   S      3.12020   3.60539  16.64044   0.00010   0.00319  -0.01684
PRIMCOORD 36
     48   1
   Re     0.00678   1.91351   3.01696   0.00000  -0.00000  -0.00018
   Mo    -1.53014   4.45530   3.01697  -0.00000   0.00000  -0.00281
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000  -0.01620
   Mo     1.53118   4.46069   3.01696   0.00000   0.00000   0.01924
   Mo     1.56058   0.90286   9.04547   0.00017   0.00006  -0.02105
   Mo     0.00275   3.60626   9.04298  -0.00003  -0.00009   0.02265
   Mo     4.67449   0.90375   9.04394  -0.00019   0.00017   0.00330
   Mo     3.11933   3.60533   9.04478   0.00010  -0.00006  -0.00504
   S      0.00205   1.80434   7.48936  -0.00823   0.01225   0.00256
   S     -1.55551   4.50904   7.48815   0.00939  -0.01167  -0.00153
   S      3.11678   1.80393   7.48580   0.00827   0.00154  -0.01125
   S      1.56156   4.50882   7.48798  -0.00935  -0.00213   0.01021
   S      1.52418   0.89566   1.48709  -0.00502  -0.00179  -0.00921
   S      0.00147   3.62066   1.40025   0.00800   0.00453   0.00753
   S      4.71192   0.90371   1.48820   0.00623  -0.01004   0.00176
   S      3.11614   3.59186   1.45964  -0.00678   0.01008   0.00027
   S      0.00121   1.80474  10.60015   0.00825  -0.01250   0.00233
   S     -1.55470   4.50726  10.60086  -0.00935   0.01179  -0.00156
   S      3.11809   1.80497  10.60148  -0.00828  -0.00138  -0.01067
   S      1.56098   4.50841  10.59979   0.00937   0.00224   0.00988
   S      1.52419   0.89566   4.54683   0.00502   0.00179  -0.00921
   S      0.00148   3.62066   4.63368  -0.00800  -0.00453   0.00753
   S      4.71193   0.90371   4.54570  -0.00623   0.01004   0.00176
   S      3.11615   3.59186   4.57427   0.00678  -0.01008   0.00027
   Mo     0.00222   1.80345  15.08480  -0.00000  -0.00000   0.00601
   Mo    -1.55357   4.50645  15.08481   0.00000  -0.00000  -0.00403
   Mo     3.11854   1.80351  15.08480  -0.00000   0.00000  -0.02366
   Mo     1.56184   4.50710  15.08480   0.00000   0.00000   0.02182
   Mo     1.56056   0.90288  21.12413  -0.00017  -0.00006  -0.02106
   Mo     0.00273   3.60627  21.12663   0.00003   0.00009   0.02265
   Mo     4.67447   0.90376  21.12565   0.00019  -0.00017   0.00330
   Mo     3.11931   3.60534  21.12482  -0.00010   0.00006  -0.00504
   S      0.00118   1.80476  19.56945  -0.00825   0.01250   0.00233
   S     -1.55473   4.50728  19.56876   0.00935  -0.01179  -0.00156
   S      3.11806   1.80499  19.56812   0.00828   0.00138  -0.01067
   S      1.56094   4.50842  19.56982  -0.00937  -0.00224   0.00988
   S      1.56030   0.90137  13.52896  -0.01008  -0.00186  -0.01038
   S      0.00408   3.60487  13.52869   0.00879   0.00111   0.01132
   S      4.67649   0.90190  13.52894   0.01013  -0.01208   0.00197
   S      3.12019   3.60539  13.52916  -0.00879   0.01278  -0.00283
   S      0.00203   1.80435  22.68024   0.00823  -0.01225   0.00256
   S     -1.55552   4.50905  22.68147  -0.00939   0.01168  -0.00153
   S      3.11676   1.80394  22.68379  -0.00827  -0.00154  -0.01125
   S      1.56154   4.50883  22.68163   0.00935   0.00213   0.01021
   S      1.56031   0.90136  16.64064   0.01008   0.00186  -0.01038
   S      0.00409   3.60487  16.64092  -0.00879  -0.00111   0.01132
   S      4.67649   0.90190  16.64065  -0.01013   0.01208   0.00197
   S      3.12020   3.60539  16.64044   0.00879  -0.01278  -0.00283
PRIMCOORD 37
     48   1
   Re     0.00678   1.91351   3.01696   0.00000  -0.00000   0.00026
   Mo    -1.53014   4.45530   3.01697  -0.00000   0.00000  -0.02191
   Mo     3.11474   1.79867   3.01696  -0.00000  -0.00000   0.01121
   Mo     1.53118   4.46069   3.01696   0.00000  -0.00000   0.01058
   Mo     1.56058   0.90286   9.04547  -0.00006  -0.00007  -0.01194
   Mo     0.00275   3.60626   9.04298  -0.00006   0.00002  -0.01523
   Mo     4.67449   0.90375   9.04394   0.00005   0.00003   0.02369
   Mo     3.11933   3.60533   9.04478   0.00013  -0.00006   0.00350
   S      0.00205   1.80434   7.48936  -0.01207  -0.00825  -0.00178
   S     -1.55551   4.50904   7.48815  -0.00639  -0.00236  -0.01136
   S      3.11678   1.80393   7.48580   0.01218  -0.00093   0.00739
   S      1.56156   4.50882   7.48798   0.00636   0.01156   0.00573
   S      1.52418   0.89566   1.48709   0.00473   0.01021  -0.00568
   S      0.00147   3.62066   1.40025   0.01200  -0.00271  -0.00526
   S      4.71192   0.90371   1.48820  -0.00308  -0.00190   0.01052
   S      3.11614   3.59186   1.45964  -0.01021  -0.00693  -0.00011
   S      0.00121   1.80474  10.60015   0.01206   0.00833  -0.00165
   S     -1.55470   4.50726  10.60086   0.00638   0.00233  -0.01117
   S      3.11809   1.80497  10.60148  -0.01214   0.00085   0.00725
   S      1.56098   4.50841  10.59979  -0.00630  -0.01163   0.00558
   S      1.52419   0.89566   4.54683  -0.00473  -0.01021  -0.00568
   S      0.00148   3.62066   4.63368  -0.01199   0.00271  -0.00526
   S      4.71193   0.90371   4.54570   0.00308   0.00190   0.01052
   S      3.11615   3.59186   4.57427   0.01021   0.00693  -0.00011
   Mo     0.00222   1.80345  15.08480   0.00000   0.00000  -0.00415
   Mo    -1.55357   4.50645  15.08481  -0.00000  -0.00000  -0.02538
   Mo     3.11854   1.80351  15.08480   0.00000  -0.00000   0.01619
   Mo     1.56184   4.50710  15.08480   0.00000   0.00000   0.01328
   Mo     1.56056   0.90288  21.12413   0.00006   0.00007  -0.01194
   Mo     0.00273   3.60627  21.12663   0.00006  -0.00002  -0.01523
   Mo     4.67447   0.90376  21.12565  -0.00005  -0.00003   0.02369
   Mo     3.11931   3.60534  21.12482  -0.00013   0.00006   0.00351
   S      0.00118   1.80476  19.56945  -0.01206  -0.00833  -0.00165
   S     -1.55473   4.50728  19.56876  -0.00638  -0.00233  -0.01117
   S      3.11806   1.80499  19.56812   0.01214  -0.00085   0.00725
   S      1.56094   4.50842  19.56982   0.00630   0.01163   0.00558
   S      1.56030   0.90137  13.52896   0.00692   0.01233  -0.00637
   S      0.00408   3.60487  13.52869   0.01317  -0.00076  -0.00775
   S      4.67649   0.90190  13.52894  -0.00694  -0.00286   0.01212
   S      3.12019   3.60539  13.52916  -0.01315  -0.00872   0.00198
   S      0.00203   1.80435  22.68024   0.01207   0.00825  -0.00178
   S     -1.55552   4.50905  22.68147   0.00639   0.00236  -0.01136
   S      3.11676   1.80394  22.68379  -0.01218   0.00093   0.00739
   S      1.56154   4.50883  22.68163  -0.00636  -0.01157   0.00573
   S      1.56031   0.90136  16.64064  -0.00692  -0.01233  -0.00637
   S      0.00409   3.60487  16.64092  -0.01317   0.00076  -0.00775
   S      4.67649   0.90190  16.64065   0.00694   0.00286   0.01212
   S      3.12020   3.60539  16.64044   0.01315   0.00872   0.00198
PRIMCOORD 38
     48   1
   Re     0.00678   1.91351   3.01696   0.01247   0.00404   0.00000
   Mo    -1.53014   4.45530   3.01697   0.01981   0.02178   0.00000
   Mo     3.11474   1.79867   3.01696  -0.04448   0.00404   0.00000
   Mo     1.53118   4.46069   3.01696   0.00396  -0.03139   0.00000
   Mo     1.56058   0.90286   9.04547   0.00077   0.00000   0.00044
   Mo     0.00275   3.60626   9.04298   0.00004   0.00003  -0.00021
   Mo     4.67449   0.90375   9.04394   0.00074   0.00017   0.00007
   Mo     3.11933   3.60533   9.04478  -0.00124  -0.00014  -0.00052
   S      0.00205   1.80434   7.48936   0.00057  -0.00030   0.00003
   S     -1.55551   4.50904   7.48815  -0.00051  -0.00013   0.00096
   S      3.11678   1.80393   7.48580   0.00040  -0.00035  -0.00009
   S      1.56156   4.50882   7.48798  -0.00058   0.00069  -0.00079
   S      1.52418   0.89566   1.48709  -0.01884   0.00566  -0.02144
   S      0.00147   3.62066   1.40025   0.00746  -0.00459  -0.00734
   S      4.71192   0.90371   1.48820  -0.02095  -0.00875   0.02829
   S      3.11614   3.59186   1.45964   0.02573   0.00403   0.00120
   S      0.00121   1.80474  10.60015   0.00101   0.00021   0.00005
   S     -1.55470   4.50726  10.60086  -0.00080  -0.00068  -0.00042
   S      3.11809   1.80497  10.60148   0.00089   0.00034  -0.00002
   S      1.56098   4.50841  10.59979  -0.00059   0.00028  -0.00017
   S      1.52419   0.89566   4.54683  -0.01884   0.00566   0.02144
   S      0.00148   3.62066   4.63368   0.00746  -0.00459   0.00735
   S      4.71193   0.90371   4.54570  -0.02095  -0.00875  -0.02828
   S      3.11615   3.59186   4.57427   0.02573   0.00403  -0.00119
   Mo     0.00222   1.80345  15.08480   0.00005   0.00000   0.00000
   Mo    -1.55357   4.50645  15.08481   0.00001   0.00007   0.00000
   Mo     3.11854   1.80351  15.08480  -0.00012   0.00006   0.00000
   Mo     1.56184   4.50710  15.08480   0.00011  -0.00013   0.00000
   Mo     1.56056   0.90288  21.12413   0.00077   0.00000  -0.00045
   Mo     0.00273   3.60627  21.12663   0.00004   0.00003   0.00021
   Mo     4.67447   0.90376  21.12565   0.00074   0.00017  -0.00008
   Mo     3.11931   3.60534  21.12482  -0.00124  -0.00014   0.00052
   S      0.00118   1.80476  19.56945   0.00101   0.00021  -0.00005
   S     -1.55473   4.50728  19.56876  -0.00080  -0.00068   0.00042
   S      3.11806   1.80499  19.56812   0.00089   0.00034   0.00001
   S      1.56094   4.50842  19.56982  -0.00059   0.00028   0.00016
   S      1.56030   0.90137  13.52896  -0.00004   0.00005  -0.00002
   S      0.00408   3.60487  13.52869   0.00001  -0.00001   0.00006
   S      4.67649   0.90190  13.52894  -0.00005  -0.00007   0.00010
   S      3.12019   3.60539  13.52916   0.00007   0.00003  -0.00002
   S      0.00203   1.80435  22.68024   0.00057  -0.00031  -0.00004
   S     -1.55552   4.50905  22.68147  -0.00051  -0.00012  -0.00097
   S      3.11676   1.80394  22.68379   0.00040  -0.00035   0.00009
   S      1.56154   4.50883  22.68163  -0.00058   0.00069   0.00079
   S      1.56031   0.90136  16.64064  -0.00004   0.00006   0.00002
   S      0.00409   3.60487  16.64092   0.00001  -0.00001  -0.00005
   S      4.67649   0.90190  16.64065  -0.00005  -0.00007  -0.00010
   S      3.12020   3.60539  16.64044   0.00007   0.00003   0.00002
PRIMCOORD 39
     48   1
   Re     0.00678   1.91351   3.01696  -0.00056   0.00241  -0.00000
   Mo    -1.53014   4.45530   3.01697  -0.02671  -0.02531  -0.00001
   Mo     3.11474   1.79867   3.01696   0.00070   0.04676  -0.00001
   Mo     1.53118   4.46069   3.01696   0.02672  -0.02501  -0.00001
   Mo     1.56058   0.90286   9.04547  -0.00442   0.00134   0.00027
   Mo     0.00275   3.60626   9.04298   0.00004  -0.00380  -0.00016
   Mo     4.67449   0.90375   9.04394   0.00449   0.00134  -0.00008
   Mo     3.11933   3.60533   9.04478  -0.00003   0.00101  -0.00000
   S      0.00205   1.80434   7.48936   0.00017   0.00003  -0.00508
   S     -1.55551   4.50904   7.48815   0.00042   0.00033   0.00113
   S      3.11678   1.80393   7.48580  -0.00002  -0.00044   0.00314
   S      1.56156   4.50882   7.48798  -0.00059   0.00035   0.00098
   S      1.52418   0.89566   1.48709   0.00626  -0.00118   0.01760
   S      0.00147   3.62066   1.40025  -0.00045  -0.00491   0.00965
   S      4.71192   0.90371   1.48820  -0.00537  -0.00089   0.01752
   S      3.11614   3.59186   1.45964   0.00006   0.00547  -0.03994
   S      0.00121   1.80474  10.60015  -0.00016   0.00051   0.00435
   S     -1.55470   4.50726  10.60086   0.00026  -0.00009  -0.00097
   S      3.11809   1.80497  10.60148   0.00004  -0.00057  -0.00249
   S      1.56098   4.50841  10.59979  -0.00030   0.00014  -0.00104
   S      1.52419   0.89566   4.54683   0.00627  -0.00119  -0.01761
   S      0.00148   3.62066   4.63368  -0.00045  -0.00490  -0.00966
   S      4.71193   0.90371   4.54570  -0.00538  -0.00090  -0.01754
   S      3.11615   3.59186   4.57427   0.00006   0.00547   0.03992
   Mo     0.00222   1.80345  15.08480  -0.00004  -0.00021   0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00065  -0.00019   0.00000
   Mo     3.11854   1.80351  15.08480   0.00001   0.00054   0.00000
   Mo     1.56184   4.50710  15.08480   0.00066  -0.00017   0.00000
   Mo     1.56056   0.90288  21.12413  -0.00442   0.00134  -0.00026
   Mo     0.00273   3.60627  21.12663   0.00004  -0.00380   0.00016
   Mo     4.67447   0.90376  21.12565   0.00449   0.00134   0.00008
   Mo     3.11931   3.60534  21.12482  -0.00003   0.00101   0.00000
   S      0.00118   1.80476  19.56945  -0.00016   0.00051  -0.00435
   S     -1.55473   4.50728  19.56876   0.00026  -0.00009   0.00098
   S      3.11806   1.80499  19.56812   0.00004  -0.00057   0.00249
   S      1.56094   4.50842  19.56982  -0.00030   0.00014   0.00105
   S      1.56030   0.90137  13.52896   0.00008  -0.00003   0.00016
   S      0.00408   3.60487  13.52869   0.00002   0.00011   0.00050
   S      4.67649   0.90190  13.52894  -0.00010  -0.00005   0.00011
   S      3.12019   3.60539  13.52916   0.00001  -0.00006  -0.00074
   S      0.00203   1.80435  22.68024   0.00017   0.00003   0.00509
   S     -1.55552   4.50905  22.68147   0.00042   0.00033  -0.00113
   S      3.11676   1.80394  22.68379  -0.00002  -0.00044  -0.00314
   S      1.56154   4.50883  22.68163  -0.00059   0.00035  -0.00098
   S      1.56031   0.90136  16.64064   0.00008  -0.00003  -0.00015
   S      0.00409   3.60487  16.64092   0.00002   0.00011  -0.00050
   S      4.67649   0.90190  16.64065  -0.00010  -0.00005  -0.00010
   S      3.12020   3.60539  16.64044   0.00001  -0.00006   0.00075
PRIMCOORD 40
     48   1
   Re     0.00678   1.91351   3.01696  -0.00004   0.00022   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00253  -0.00165   0.00000
   Mo     3.11474   1.79867   3.01696  -0.00016   0.00247   0.00000
   Mo     1.53118   4.46069   3.01696   0.00257  -0.00148   0.00000
   Mo     1.56058   0.90286   9.04547   0.02086   0.01484   0.00028
   Mo     0.00275   3.60626   9.04298  -0.00214  -0.00442  -0.00028
   Mo     4.67449   0.90375   9.04394  -0.02089   0.01743  -0.00004
   Mo     3.11933   3.60533   9.04478   0.00229  -0.02770   0.00019
   S      0.00205   1.80434   7.48936   0.00010  -0.00279   0.00558
   S     -1.55551   4.50904   7.48815  -0.00142   0.00125   0.00985
   S      3.11678   1.80393   7.48580  -0.00054  -0.00003  -0.02914
   S      1.56156   4.50882   7.48798   0.00169   0.00115   0.01355
   S      1.52418   0.89566   1.48709  -0.00039  -0.00041   0.00125
   S      0.00147   3.62066   1.40025   0.00033   0.00042   0.00069
   S      4.71192   0.90371   1.48820   0.00012   0.00033   0.00110
   S      3.11614   3.59186   1.45964   0.00017  -0.00040  -0.00299
   S      0.00121   1.80474  10.60015  -0.00002  -0.00246  -0.00577
   S     -1.55470   4.50726  10.60086  -0.00137   0.00149  -0.00971
   S      3.11809   1.80497  10.60148  -0.00014   0.00020   0.02967
   S      1.56098   4.50841  10.59979   0.00139   0.00124  -0.01379
   S      1.52419   0.89566   4.54683  -0.00039  -0.00041  -0.00125
   S      0.00148   3.62066   4.63368   0.00033   0.00042  -0.00069
   S      4.71193   0.90371   4.54570   0.00012   0.00033  -0.00109
   S      3.11615   3.59186   4.57427   0.00017  -0.00040   0.00299
   Mo     0.00222   1.80345  15.08480  -0.00193   0.01115   0.00000
   Mo    -1.55357   4.50645  15.08481   0.00854  -0.00741   0.00000
   Mo     3.11854   1.80351  15.08480   0.00193   0.00137   0.00000
   Mo     1.56184   4.50710  15.08480  -0.00854  -0.00517   0.00000
   Mo     1.56056   0.90288  21.12413   0.02086   0.01486  -0.00028
   Mo     0.00273   3.60627  21.12663  -0.00212  -0.00443   0.00028
   Mo     4.67447   0.90376  21.12565  -0.02089   0.01743   0.00004
   Mo     3.11931   3.60534  21.12482   0.00228  -0.02770  -0.00019
   S      0.00118   1.80476  19.56945  -0.00002  -0.00247   0.00575
   S     -1.55473   4.50728  19.56876  -0.00136   0.00149   0.00973
   S      3.11806   1.80499  19.56812  -0.00014   0.00020  -0.02967
   S      1.56094   4.50842  19.56982   0.00139   0.00124   0.01379
   S      1.56030   0.90137  13.52896  -0.00088  -0.00053   0.00642
   S      0.00408   3.60487  13.52869   0.00019   0.00006  -0.01227
   S      4.67649   0.90190  13.52894   0.00088  -0.00079   0.00309
   S      3.12019   3.60539  13.52916  -0.00019   0.00123   0.00271
   S      0.00203   1.80435  22.68024   0.00010  -0.00279  -0.00557
   S     -1.55552   4.50905  22.68147  -0.00142   0.00125  -0.00987
   S      3.11676   1.80394  22.68379  -0.00054  -0.00003   0.02914
   S      1.56154   4.50883  22.68163   0.00169   0.00115  -0.01354
   S      1.56031   0.90136  16.64064  -0.00088  -0.00053  -0.00642
   S      0.00409   3.60487  16.64092   0.00019   0.00006   0.01228
   S      4.67649   0.90190  16.64065   0.00088  -0.00079  -0.00309
   S      3.12020   3.60539  16.64044  -0.00019   0.00123  -0.00271
PRIMCOORD 41
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000   0.00018
   Mo    -1.53014   4.45530   3.01697   0.00000   0.00000   0.00028
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000   0.00003
   Mo     1.53118   4.46069   3.01696  -0.00000   0.00000   0.00021
   Mo     1.56058   0.90286   9.04547  -0.02250  -0.01495  -0.00028
   Mo     0.00275   3.60626   9.04298   0.00214   0.00354   0.00018
   Mo     4.67449   0.90375   9.04394   0.02255  -0.01755   0.00001
   Mo     3.11933   3.60533   9.04478  -0.00230   0.02873  -0.00019
   S      0.00205   1.80434   7.48936  -0.00010   0.00289  -0.00699
   S     -1.55551   4.50904   7.48815   0.00152  -0.00129  -0.00986
   S      3.11678   1.80393   7.48580   0.00056  -0.00004   0.03090
   S      1.56156   4.50882   7.48798  -0.00181  -0.00117  -0.01364
   S      1.52418   0.89566   1.48709   0.00009  -0.00023   0.00020
   S      0.00147   3.62066   1.40025   0.00016  -0.00002  -0.00128
   S      4.71192   0.90371   1.48820  -0.00004  -0.00013   0.00009
   S      3.11614   3.59186   1.45964   0.00002   0.00062   0.00048
   S      0.00121   1.80474  10.60015   0.00003   0.00245   0.00699
   S     -1.55470   4.50726  10.60086   0.00144  -0.00143   0.00972
   S      3.11809   1.80497  10.60148   0.00013  -0.00030  -0.03084
   S      1.56098   4.50841  10.59979  -0.00147  -0.00119   0.01375
   S      1.52419   0.89566   4.54683  -0.00009   0.00023   0.00020
   S      0.00148   3.62066   4.63368  -0.00016   0.00002  -0.00128
   S      4.71193   0.90371   4.54570   0.00004   0.00013   0.00009
   S      3.11615   3.59186   4.57427  -0.00002  -0.00063   0.00048
   Mo     0.00222   1.80345  15.08480   0.00001  -0.00000   0.00004
   Mo    -1.55357   4.50645  15.08481  -0.00000   0.00000   0.00003
   Mo     3.11854   1.80351  15.08480  -0.00001   0.00000  -0.00026
   Mo     1.56184   4.50710  15.08480   0.00000  -0.00000   0.00011
   Mo     1.56056   0.90288  21.12413   0.02249   0.01497  -0.00028
   Mo     0.00273   3.60627  21.12663  -0.00212  -0.00356   0.00018
   Mo     4.67447   0.90376  21.12565  -0.02253   0.01755   0.00001
   Mo     3.11931   3.60534  21.12482   0.00227  -0.02874  -0.00019
   S      0.00118   1.80476  19.56945  -0.00003  -0.00245   0.00697
   S     -1.55473   4.50728  19.56876  -0.00144   0.00143   0.00975
   S      3.11806   1.80499  19.56812  -0.00013   0.00030  -0.03084
   S      1.56094   4.50842  19.56982   0.00147   0.00119   0.01374
   S      1.56030   0.90137  13.52896   0.00018   0.00012  -0.00044
   S      0.00408   3.60487  13.52869   0.00001  -0.00005   0.00107
   S      4.67649   0.90190  13.52894  -0.00020   0.00014  -0.00029
   S      3.12019   3.60539  13.52916   0.00000  -0.00029  -0.00023
   S      0.00203   1.80435  22.68024   0.00009  -0.00289  -0.00697
   S     -1.55552   4.50905  22.68147  -0.00152   0.00129  -0.00990
   S      3.11676   1.80394  22.68379  -0.00056   0.00003   0.03090
   S      1.56154   4.50883  22.68163   0.00181   0.00118  -0.01363
   S      1.56031   0.90136  16.64064  -0.00018  -0.00012  -0.00043
   S      0.00409   3.60487  16.64092  -0.00001   0.00006   0.00106
   S      4.67649   0.90190  16.64065   0.00020  -0.00014  -0.00030
   S      3.12020   3.60539  16.64044  -0.00000   0.00029  -0.00022
PRIMCOORD 42
     48   1
   Re     0.00678   1.91351   3.01696  -0.00027  -0.00026  -0.00000
   Mo    -1.53014   4.45530   3.01697   0.00094   0.00137  -0.00000
   Mo     3.11474   1.79867   3.01696   0.00083  -0.00285  -0.00000
   Mo     1.53118   4.46069   3.01696  -0.00135   0.00192  -0.00000
   Mo     1.56058   0.90286   9.04547  -0.00654   0.02252  -0.00016
   Mo     0.00275   3.60626   9.04298   0.02393  -0.01277   0.00009
   Mo     4.67449   0.90375   9.04394   0.00620  -0.00466   0.00013
   Mo     3.11933   3.60533   9.04478  -0.02356  -0.00505  -0.00004
   S      0.00205   1.80434   7.48936  -0.00205  -0.00039  -0.01193
   S     -1.55551   4.50904   7.48815   0.00050  -0.00082   0.02649
   S      3.11678   1.80393   7.48580   0.00154  -0.00079  -0.00111
   S      1.56156   4.50882   7.48798  -0.00061   0.00205  -0.01346
   S      1.52418   0.89566   1.48709  -0.00012  -0.00012  -0.00084
   S      0.00147   3.62066   1.40025  -0.00044   0.00065   0.00003
   S      4.71192   0.90371   1.48820   0.00064   0.00012  -0.00117
   S      3.11614   3.59186   1.45964  -0.00003  -0.00058   0.00207
   S      0.00121   1.80474  10.60015  -0.00185  -0.00053   0.01224
   S     -1.55470   4.50726  10.60086   0.00093  -0.00054  -0.02717
   S      3.11809   1.80497  10.60148   0.00199  -0.00101   0.00089
   S      1.56098   4.50841  10.59979  -0.00037   0.00203   0.01393
   S      1.52419   0.89566   4.54683  -0.00012  -0.00012   0.00084
   S      0.00148   3.62066   4.63368  -0.00044   0.00065  -0.00003
   S      4.71193   0.90371   4.54570   0.00064   0.00012   0.00117
   S      3.11615   3.59186   4.57427  -0.00003  -0.00058  -0.00208
   Mo     0.00222   1.80345  15.08480   0.01601   0.00017  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00628   0.00544  -0.00000
   Mo     3.11854   1.80351  15.08480  -0.01606   0.00744  -0.00000
   Mo     1.56184   4.50710  15.08480   0.00631  -0.01307  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00658   0.02254   0.00017
   Mo     0.00273   3.60627  21.12663   0.02397  -0.01279  -0.00008
   Mo     4.67447   0.90376  21.12565   0.00624  -0.00469  -0.00013
   Mo     3.11931   3.60534  21.12482  -0.02361  -0.00503   0.00004
   S      0.00118   1.80476  19.56945  -0.00186  -0.00052  -0.01227
   S     -1.55473   4.50728  19.56876   0.00094  -0.00054   0.02722
   S      3.11806   1.80499  19.56812   0.00199  -0.00101  -0.00085
   S      1.56094   4.50842  19.56982  -0.00037   0.00203  -0.01397
   S      1.56030   0.90137  13.52896   0.00053  -0.00127  -0.01102
   S      0.00408   3.60487  13.52869  -0.00150   0.00073   0.00255
   S      4.67649   0.90190  13.52894  -0.00062   0.00048   0.01684
   S      3.12019   3.60539  13.52916   0.00156   0.00002  -0.00833
   S      0.00203   1.80435  22.68024  -0.00205  -0.00038   0.01197
   S     -1.55552   4.50905  22.68147   0.00050  -0.00083  -0.02653
   S      3.11676   1.80394  22.68379   0.00155  -0.00080   0.00107
   S      1.56154   4.50883  22.68163  -0.00061   0.00205   0.01350
   S      1.56031   0.90136  16.64064   0.00053  -0.00127   0.01102
   S      0.00409   3.60487  16.64092  -0.00150   0.00073  -0.00255
   S      4.67649   0.90190  16.64065  -0.00062   0.00049  -0.01684
   S      3.12020   3.60539  16.64044   0.00156   0.00002   0.00832
PRIMCOORD 43
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000  -0.00002
   Mo    -1.53014   4.45530   3.01697  -0.00000   0.00000   0.00005
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000   0.00025
   Mo     1.53118   4.46069   3.01696  -0.00000   0.00000  -0.00008
   Mo     1.56058   0.90286   9.04547  -0.00875   0.02506  -0.00014
   Mo     0.00275   3.60626   9.04298   0.02584  -0.01549   0.00008
   Mo     4.67449   0.90375   9.04394   0.00842  -0.00430   0.00009
   Mo     3.11933   3.60533   9.04478  -0.02546  -0.00522  -0.00007
   S      0.00205   1.80434   7.48936  -0.00219  -0.00044  -0.01502
   S     -1.55551   4.50904   7.48815   0.00069  -0.00083   0.02951
   S      3.11678   1.80393   7.48580   0.00171  -0.00101  -0.00021
   S      1.56156   4.50882   7.48798  -0.00078   0.00229  -0.01413
   S      1.52418   0.89566   1.48709  -0.00018   0.00018   0.00052
   S      0.00147   3.62066   1.40025   0.00003  -0.00011  -0.00015
   S      4.71192   0.90371   1.48820  -0.00047   0.00012  -0.00122
   S      3.11614   3.59186   1.45964  -0.00052   0.00000   0.00063
   S      0.00121   1.80474  10.60015  -0.00183  -0.00049   0.01501
   S     -1.55470   4.50726  10.60086   0.00099  -0.00047  -0.02952
   S      3.11809   1.80497  10.60148   0.00194  -0.00111   0.00012
   S      1.56098   4.50841  10.59979  -0.00049   0.00208   0.01424
   S      1.52419   0.89566   4.54683   0.00018  -0.00018   0.00052
   S      0.00148   3.62066   4.63368  -0.00003   0.00012  -0.00016
   S      4.71193   0.90371   4.54570   0.00047  -0.00012  -0.00122
   S      3.11615   3.59186   4.57427   0.00052  -0.00000   0.00063
   Mo     0.00222   1.80345  15.08480   0.00002   0.00001   0.00017
   Mo    -1.55357   4.50645  15.08481   0.00000   0.00000  -0.00026
   Mo     3.11854   1.80351  15.08480  -0.00002   0.00001  -0.00002
   Mo     1.56184   4.50710  15.08480  -0.00000  -0.00002   0.00011
   Mo     1.56056   0.90288  21.12413   0.00876  -0.02502  -0.00014
   Mo     0.00273   3.60627  21.12663  -0.02579   0.01548   0.00008
   Mo     4.67447   0.90376  21.12565  -0.00843   0.00430   0.00009
   Mo     3.11931   3.60534  21.12482   0.02542   0.00519  -0.00006
   S      0.00118   1.80476  19.56945   0.00182   0.00049   0.01500
   S     -1.55473   4.50728  19.56876  -0.00099   0.00047  -0.02947
   S      3.11806   1.80499  19.56812  -0.00193   0.00111   0.00010
   S      1.56094   4.50842  19.56982   0.00050  -0.00208   0.01422
   S      1.56030   0.90137  13.52896   0.00009  -0.00022  -0.00047
   S      0.00408   3.60487  13.52869  -0.00017   0.00010   0.00002
   S      4.67649   0.90190  13.52894   0.00000   0.00003   0.00103
   S      3.12019   3.60539  13.52916   0.00025   0.00005  -0.00051
   S      0.00203   1.80435  22.68024   0.00219   0.00043  -0.01501
   S     -1.55552   4.50905  22.68147  -0.00069   0.00083   0.02946
   S      3.11676   1.80394  22.68379  -0.00171   0.00101  -0.00019
   S      1.56154   4.50883  22.68163   0.00078  -0.00229  -0.01411
   S      1.56031   0.90136  16.64064  -0.00009   0.00022  -0.00045
   S      0.00409   3.60487  16.64092   0.00017  -0.00010   0.00003
   S      4.67649   0.90190  16.64065  -0.00000  -0.00003   0.00099
   S      3.12020   3.60539  16.64044  -0.00025  -0.00005  -0.00050
PRIMCOORD 44
     48   1
   Re     0.00678   1.91351   3.01696  -0.00017   0.00047  -0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00301  -0.00342  -0.00000
   Mo     3.11474   1.79867   3.01696   0.00053   0.00562  -0.00000
   Mo     1.53118   4.46069   3.01696   0.00262  -0.00314  -0.00000
   Mo     1.56058   0.90286   9.04547   0.01652  -0.00647  -0.00009
   Mo     0.00275   3.60626   9.04298   0.01117   0.02250  -0.00004
   Mo     4.67449   0.90375   9.04394  -0.01670  -0.01910  -0.00003
   Mo     3.11933   3.60533   9.04478  -0.01095   0.00313   0.00016
   S      0.00205   1.80434   7.48936  -0.00098   0.00002   0.02334
   S     -1.55551   4.50904   7.48815  -0.00105  -0.00148   0.00003
   S      3.11678   1.80393   7.48580   0.00054   0.00150  -0.00470
   S      1.56156   4.50882   7.48798   0.00129  -0.00048  -0.01874
   S      1.52418   0.89566   1.48709   0.00086   0.00000   0.00213
   S      0.00147   3.62066   1.40025  -0.00021  -0.00074   0.00053
   S      4.71192   0.90371   1.48820  -0.00023  -0.00005   0.00212
   S      3.11614   3.59186   1.45964  -0.00021   0.00077  -0.00446
   S      0.00121   1.80474  10.60015  -0.00104   0.00041  -0.02417
   S     -1.55470   4.50726  10.60086  -0.00119  -0.00153   0.00005
   S      3.11809   1.80497  10.60148   0.00086   0.00187   0.00482
   S      1.56098   4.50841  10.59979   0.00155  -0.00043   0.01934
   S      1.52419   0.89566   4.54683   0.00086   0.00000  -0.00213
   S      0.00148   3.62066   4.63368  -0.00021  -0.00074  -0.00054
   S      4.71193   0.90371   4.54570  -0.00024  -0.00005  -0.00212
   S      3.11615   3.59186   4.57427  -0.00021   0.00078   0.00444
   Mo     0.00222   1.80345  15.08480   0.01132  -0.00515   0.00000
   Mo    -1.55357   4.50645  15.08481   0.01120   0.01811   0.00000
   Mo     3.11854   1.80351  15.08480  -0.01134  -0.01804   0.00000
   Mo     1.56184   4.50710  15.08480  -0.01121   0.00508   0.00000
   Mo     1.56056   0.90288  21.12413   0.01650  -0.00645   0.00009
   Mo     0.00273   3.60627  21.12663   0.01116   0.02245   0.00004
   Mo     4.67447   0.90376  21.12565  -0.01668  -0.01906   0.00003
   Mo     3.11931   3.60534  21.12482  -0.01093   0.00312  -0.00016
   S      0.00118   1.80476  19.56945  -0.00104   0.00040   0.02413
   S     -1.55473   4.50728  19.56876  -0.00119  -0.00152  -0.00004
   S      3.11806   1.80499  19.56812   0.00086   0.00187  -0.00482
   S      1.56094   4.50842  19.56982   0.00154  -0.00042  -0.01930
   S      1.56030   0.90137  13.52896  -0.00107   0.00041  -0.01849
   S      0.00408   3.60487  13.52869  -0.00093  -0.00160  -0.00108
   S      4.67649   0.90190  13.52894   0.00100   0.00159   0.00109
   S      3.12019   3.60539  13.52916   0.00099  -0.00041   0.01846
   S      0.00203   1.80435  22.68024  -0.00098   0.00002  -0.02329
   S     -1.55552   4.50905  22.68147  -0.00105  -0.00148  -0.00004
   S      3.11676   1.80394  22.68379   0.00054   0.00150   0.00471
   S      1.56154   4.50883  22.68163   0.00129  -0.00048   0.01871
   S      1.56031   0.90136  16.64064  -0.00107   0.00041   0.01850
   S      0.00409   3.60487  16.64092  -0.00093  -0.00160   0.00108
   S      4.67649   0.90190  16.64065   0.00100   0.00159  -0.00108
   S      3.12020   3.60539  16.64044   0.00099  -0.00041  -0.01845
PRIMCOORD 45
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000   0.00000   0.00002
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000   0.00014
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000   0.00002
   Mo     1.53118   4.46069   3.01696   0.00000  -0.00000   0.00006
   Mo     1.56058   0.90286   9.04547  -0.01770   0.00633   0.00012
   Mo     0.00275   3.60626   9.04298  -0.01532  -0.02542  -0.00000
   Mo     4.67449   0.90375   9.04394   0.01793   0.02371  -0.00005
   Mo     3.11933   3.60533   9.04478   0.01506  -0.00469  -0.00013
   S      0.00205   1.80434   7.48936   0.00139  -0.00022  -0.02631
   S     -1.55551   4.50904   7.48815   0.00114   0.00192  -0.00186
   S      3.11678   1.80393   7.48580  -0.00085  -0.00172   0.00417
   S      1.56156   4.50882   7.48798  -0.00144   0.00044   0.02417
   S      1.52418   0.89566   1.48709   0.00016   0.00011  -0.00119
   S      0.00147   3.62066   1.40025   0.00011   0.00011  -0.00021
   S      4.71192   0.90371   1.48820   0.00028   0.00033  -0.00010
   S      3.11614   3.59186   1.45964   0.00041   0.00018   0.00113
   S      0.00121   1.80474  10.60015   0.00114  -0.00040   0.02638
   S     -1.55470   4.50726  10.60086   0.00110   0.00165   0.00185
   S      3.11809   1.80497  10.60148  -0.00097  -0.00187  -0.00415
   S      1.56098   4.50841  10.59979  -0.00152   0.00037  -0.02415
   S      1.52419   0.89566   4.54683  -0.00016  -0.00011  -0.00119
   S      0.00148   3.62066   4.63368  -0.00011  -0.00011  -0.00021
   S      4.71193   0.90371   4.54570  -0.00028  -0.00033  -0.00010
   S      3.11615   3.59186   4.57427  -0.00041  -0.00018   0.00114
   Mo     0.00222   1.80345  15.08480   0.00002  -0.00000   0.00026
   Mo    -1.55357   4.50645  15.08481   0.00001   0.00002   0.00000
   Mo     3.11854   1.80351  15.08480  -0.00002  -0.00001  -0.00004
   Mo     1.56184   4.50710  15.08480  -0.00001  -0.00000  -0.00024
   Mo     1.56056   0.90288  21.12413   0.01772  -0.00634   0.00012
   Mo     0.00273   3.60627  21.12663   0.01534   0.02545  -0.00000
   Mo     4.67447   0.90376  21.12565  -0.01796  -0.02373  -0.00005
   Mo     3.11931   3.60534  21.12482  -0.01508   0.00468  -0.00013
   S      0.00118   1.80476  19.56945  -0.00115   0.00040   0.02642
   S     -1.55473   4.50728  19.56876  -0.00111  -0.00166   0.00185
   S      3.11806   1.80499  19.56812   0.00097   0.00187  -0.00416
   S      1.56094   4.50842  19.56982   0.00152  -0.00037  -0.02418
   S      1.56030   0.90137  13.52896   0.00015  -0.00007   0.00080
   S      0.00408   3.60487  13.52869   0.00010   0.00018   0.00015
   S      4.67649   0.90190  13.52894  -0.00016  -0.00021  -0.00004
   S      3.12019   3.60539  13.52916  -0.00016   0.00003  -0.00087
   S      0.00203   1.80435  22.68024  -0.00139   0.00022  -0.02634
   S     -1.55552   4.50905  22.68147  -0.00114  -0.00192  -0.00186
   S      3.11676   1.80394  22.68379   0.00085   0.00172   0.00418
   S      1.56154   4.50883  22.68163   0.00144  -0.00044   0.02420
   S      1.56031   0.90136  16.64064  -0.00015   0.00007   0.00084
   S      0.00409   3.60487  16.64092  -0.00011  -0.00018   0.00016
   S      4.67649   0.90190  16.64065   0.00017   0.00021  -0.00005
   S      3.12020   3.60539  16.64044   0.00016  -0.00003  -0.00090
PRIMCOORD 46
     48   1
   Re     0.00678   1.91351   3.01696   0.00011  -0.00011  -0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00058  -0.00012  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00028   0.00051  -0.00000
   Mo     1.53118   4.46069   3.01696   0.00071  -0.00034  -0.00000
   Mo     1.56058   0.90286   9.04547   0.00592  -0.00292   0.00002
   Mo     0.00275   3.60626   9.04298  -0.00962   0.00076   0.00008
   Mo     4.67449   0.90375   9.04394  -0.00579   0.00806   0.00003
   Mo     3.11933   3.60533   9.04478   0.00952  -0.00588   0.00000
   S      0.00205   1.80434   7.48936   0.00078  -0.00056   0.00322
   S     -1.55551   4.50904   7.48815  -0.00038   0.00071  -0.00638
   S      3.11678   1.80393   7.48580  -0.00064   0.00008  -0.00721
   S      1.56156   4.50882   7.48798   0.00044  -0.00030   0.01028
   S      1.52418   0.89566   1.48709  -0.00015   0.00007   0.00012
   S      0.00147   3.62066   1.40025   0.00014   0.00012   0.00025
   S      4.71192   0.90371   1.48820  -0.00005  -0.00004   0.00017
   S      3.11614   3.59186   1.45964  -0.00000  -0.00001  -0.00061
   S      0.00121   1.80474  10.60015   0.00039  -0.00018  -0.00267
   S     -1.55470   4.50726  10.60086  -0.00021   0.00040   0.00612
   S      3.11809   1.80497  10.60148  -0.00049   0.00014   0.00608
   S      1.56098   4.50841  10.59979  -0.00002  -0.00025  -0.00944
   S      1.52419   0.89566   4.54683  -0.00014   0.00007  -0.00013
   S      0.00148   3.62066   4.63368   0.00014   0.00013  -0.00026
   S      4.71193   0.90371   4.54570  -0.00005  -0.00004  -0.00017
   S      3.11615   3.59186   4.57427  -0.00000  -0.00000   0.00060
   Mo     0.00222   1.80345  15.08480   0.02121  -0.02857  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.02947   0.02394  -0.00000
   Mo     3.11854   1.80351  15.08480  -0.02125   0.00518  -0.00000
   Mo     1.56184   4.50710  15.08480   0.02950  -0.00057  -0.00000
   Mo     1.56056   0.90288  21.12413   0.00592  -0.00292  -0.00001
   Mo     0.00273   3.60627  21.12663  -0.00963   0.00075  -0.00008
   Mo     4.67447   0.90376  21.12565  -0.00579   0.00807  -0.00002
   Mo     3.11931   3.60534  21.12482   0.00953  -0.00588   0.00001
   S      0.00118   1.80476  19.56945   0.00039  -0.00018   0.00267
   S     -1.55473   4.50728  19.56876  -0.00021   0.00040  -0.00611
   S      3.11806   1.80499  19.56812  -0.00049   0.00013  -0.00607
   S      1.56094   4.50842  19.56982  -0.00002  -0.00025   0.00945
   S      1.56030   0.90137  13.52896   0.00205  -0.00011  -0.02658
   S      0.00408   3.60487  13.52869  -0.00147   0.00064   0.03374
   S      4.67649   0.90190  13.52894  -0.00217   0.00178   0.00945
   S      3.12019   3.60539  13.52916   0.00162  -0.00231  -0.01644
   S      0.00203   1.80435  22.68024   0.00078  -0.00056  -0.00320
   S     -1.55552   4.50905  22.68147  -0.00038   0.00071   0.00639
   S      3.11676   1.80394  22.68379  -0.00064   0.00008   0.00722
   S      1.56154   4.50883  22.68163   0.00044  -0.00030  -0.01028
   S      1.56031   0.90136  16.64064   0.00205  -0.00011   0.02657
   S      0.00409   3.60487  16.64092  -0.00147   0.00064  -0.03375
   S      4.67649   0.90190  16.64065  -0.00217   0.00178  -0.00946
   S      3.12020   3.60539  16.64044   0.00162  -0.00230   0.01643
PRIMCOORD 47
     48   1
   Re     0.00678   1.91351   3.01696   0.00002   0.00009  -0.00000
   Mo    -1.53014   4.45530   3.01697   0.00006  -0.00024  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00018   0.00053  -0.00000
   Mo     1.53118   4.46069   3.01696   0.00011  -0.00034  -0.00000
   Mo     1.56058   0.90286   9.04547  -0.00084  -0.00976  -0.00002
   Mo     0.00275   3.60626   9.04298  -0.00812   0.00475  -0.00011
   Mo     4.67449   0.90375   9.04394   0.00097  -0.00056   0.00014
   Mo     3.11933   3.60533   9.04478   0.00796   0.00554  -0.00006
   S      0.00205   1.80434   7.48936   0.00065   0.00048   0.00317
   S     -1.55551   4.50904   7.48815   0.00005   0.00012  -0.01102
   S      3.11678   1.80393   7.48580  -0.00040   0.00024   0.00478
   S      1.56156   4.50882   7.48798  -0.00002  -0.00078   0.00310
   S      1.52418   0.89566   1.48709   0.00003   0.00008   0.00023
   S      0.00147   3.62066   1.40025   0.00015  -0.00028  -0.00007
   S      4.71192   0.90371   1.48820  -0.00019  -0.00002   0.00013
   S      3.11614   3.59186   1.45964  -0.00000   0.00013  -0.00026
   S      0.00121   1.80474  10.60015   0.00027   0.00018  -0.00286
   S     -1.55470   4.50726  10.60086  -0.00021   0.00007   0.00970
   S      3.11809   1.80497  10.60148  -0.00030   0.00007  -0.00390
   S      1.56098   4.50841  10.59979  -0.00000  -0.00036  -0.00292
   S      1.52419   0.89566   4.54683   0.00004   0.00008  -0.00024
   S      0.00148   3.62066   4.63368   0.00015  -0.00028   0.00007
   S      4.71193   0.90371   4.54570  -0.00019  -0.00002  -0.00013
   S      3.11615   3.59186   4.57427  -0.00000   0.00013   0.00026
   Mo     0.00222   1.80345  15.08480   0.02663   0.02804  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.00924  -0.00749  -0.00000
   Mo     3.11854   1.80351  15.08480  -0.02676   0.01775  -0.00000
   Mo     1.56184   4.50710  15.08480  -0.00912  -0.03829  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00085  -0.00975   0.00002
   Mo     0.00273   3.60627  21.12663  -0.00811   0.00474   0.00011
   Mo     4.67447   0.90376  21.12565   0.00098  -0.00056  -0.00014
   Mo     3.11931   3.60534  21.12482   0.00796   0.00554   0.00006
   S      0.00118   1.80476  19.56945   0.00027   0.00018   0.00285
   S     -1.55473   4.50728  19.56876  -0.00021   0.00007  -0.00969
   S      3.11806   1.80499  19.56812  -0.00029   0.00007   0.00390
   S      1.56094   4.50842  19.56982  -0.00000  -0.00036   0.00293
   S      1.56030   0.90137  13.52896  -0.00063  -0.00268  -0.00586
   S      0.00408   3.60487  13.52869  -0.00191   0.00108  -0.02470
   S      4.67649   0.90190  13.52894   0.00054  -0.00058   0.03963
   S      3.12019   3.60539  13.52916   0.00199   0.00211  -0.00913
   S      0.00203   1.80435  22.68024   0.00065   0.00048  -0.00316
   S     -1.55552   4.50905  22.68147   0.00005   0.00012   0.01101
   S      3.11676   1.80394  22.68379  -0.00040   0.00024  -0.00477
   S      1.56154   4.50883  22.68163  -0.00002  -0.00078  -0.00310
   S      1.56031   0.90136  16.64064  -0.00063  -0.00268   0.00586
   S      0.00409   3.60487  16.64092  -0.00191   0.00108   0.02470
   S      4.67649   0.90190  16.64065   0.00054  -0.00058  -0.03963
   S      3.12020   3.60539  16.64044   0.00199   0.00211   0.00913
PRIMCOORD 48
     48   1
   Re     0.00678   1.91351   3.01696  -0.00008   0.00008   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00151  -0.00145   0.00001
   Mo     3.11474   1.79867   3.01696   0.00024   0.00248   0.00000
   Mo     1.53118   4.46069   3.01696   0.00131  -0.00132   0.00000
   Mo     1.56058   0.90286   9.04547   0.00955  -0.00381   0.00011
   Mo     0.00275   3.60626   9.04298   0.00677   0.01324   0.00002
   Mo     4.67449   0.90375   9.04394  -0.00965  -0.01146   0.00001
   Mo     3.11933   3.60533   9.04478  -0.00665   0.00206  -0.00010
   S      0.00205   1.80434   7.48936  -0.00057   0.00004   0.01419
   S     -1.55551   4.50904   7.48815  -0.00055  -0.00083   0.00010
   S      3.11678   1.80393   7.48580   0.00029   0.00080  -0.00264
   S      1.56156   4.50882   7.48798   0.00071  -0.00026  -0.01172
   S      1.52418   0.89566   1.48709   0.00035   0.00004   0.00085
   S      0.00147   3.62066   1.40025  -0.00010  -0.00027   0.00038
   S      4.71192   0.90371   1.48820  -0.00003   0.00008   0.00089
   S      3.11614   3.59186   1.45964  -0.00008   0.00030  -0.00198
   S      0.00121   1.80474  10.60015  -0.00035   0.00015  -0.01309
   S     -1.55470   4.50726  10.60086  -0.00033  -0.00048  -0.00008
   S      3.11809   1.80497  10.60148   0.00026   0.00061   0.00240
   S      1.56098   4.50841  10.59979   0.00051  -0.00010   0.01075
   S      1.52419   0.89566   4.54683   0.00035   0.00004  -0.00084
   S      0.00148   3.62066   4.63368  -0.00010  -0.00027  -0.00038
   S      4.71193   0.90371   4.54570  -0.00003   0.00008  -0.00088
   S      3.11615   3.59186   4.57427  -0.00008   0.00030   0.00199
   Mo     0.00222   1.80345  15.08480  -0.01521   0.00440  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.02443  -0.02716  -0.00000
   Mo     3.11854   1.80351  15.08480   0.01523   0.03248  -0.00000
   Mo     1.56184   4.50710  15.08480   0.02443  -0.00972  -0.00000
   Mo     1.56056   0.90288  21.12413   0.00955  -0.00381  -0.00011
   Mo     0.00273   3.60627  21.12663   0.00677   0.01324  -0.00002
   Mo     4.67447   0.90376  21.12565  -0.00966  -0.01146  -0.00001
   Mo     3.11931   3.60534  21.12482  -0.00665   0.00206   0.00010
   S      0.00118   1.80476  19.56945  -0.00035   0.00015   0.01309
   S     -1.55473   4.50728  19.56876  -0.00033  -0.00048   0.00009
   S      3.11806   1.80499  19.56812   0.00026   0.00061  -0.00241
   S      1.56094   4.50842  19.56982   0.00051  -0.00010  -0.01076
   S      1.56030   0.90137  13.52896   0.00172  -0.00062   0.02659
   S      0.00408   3.60487  13.52869   0.00096   0.00226   0.00725
   S      4.67649   0.90190  13.52894  -0.00162  -0.00184   0.00068
   S      3.12019   3.60539  13.52916  -0.00105   0.00022  -0.03444
   S      0.00203   1.80435  22.68024  -0.00057   0.00004  -0.01420
   S     -1.55552   4.50905  22.68147  -0.00055  -0.00083  -0.00010
   S      3.11676   1.80394  22.68379   0.00030   0.00080   0.00264
   S      1.56154   4.50883  22.68163   0.00071  -0.00025   0.01173
   S      1.56031   0.90136  16.64064   0.00172  -0.00062  -0.02660
   S      0.00409   3.60487  16.64092   0.00096   0.00226  -0.00726
   S      4.67649   0.90190  16.64065  -0.00161  -0.00184  -0.00069
   S      3.12020   3.60539  16.64044  -0.00105   0.00022   0.03443
PRIMCOORD 49
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000   0.00000   0.00030
   Mo    -1.53014   4.45530   3.01697  -0.00000   0.00000  -0.00359
   Mo     3.11474   1.79867   3.01696  -0.00000   0.00000  -0.00014
   Mo     1.53118   4.46069   3.01696   0.00000   0.00000   0.00343
   Mo     1.56058   0.90286   9.04547  -0.00014  -0.00009   0.00000
   Mo     0.00275   3.60626   9.04298  -0.00028  -0.00001  -0.00001
   Mo     4.67449   0.90375   9.04394  -0.00004   0.00013  -0.00001
   Mo     3.11933   3.60533   9.04478   0.00009   0.00003   0.00004
   S      0.00205   1.80434   7.48936   0.00256  -0.00038   0.00016
   S     -1.55551   4.50904   7.48815   0.00238  -0.00021  -0.00020
   S      3.11678   1.80393   7.48580   0.00240  -0.00028  -0.00004
   S      1.56156   4.50882   7.48798   0.00250  -0.00054   0.00009
   S      1.52418   0.89566   1.48709  -0.03773   0.00200   0.00727
   S      0.00147   3.62066   1.40025  -0.02550   0.00305  -0.00039
   S      4.71192   0.90371   1.48820  -0.03850   0.00585  -0.00800
   S      3.11614   3.59186   1.45964  -0.03460   0.00401   0.00067
   S      0.00121   1.80474  10.60015  -0.00263   0.00042   0.00010
   S     -1.55470   4.50726  10.60086  -0.00268   0.00036   0.00022
   S      3.11809   1.80497  10.60148  -0.00251   0.00027  -0.00009
   S      1.56098   4.50841  10.59979  -0.00269   0.00040  -0.00023
   S      1.52419   0.89566   4.54683   0.03773  -0.00200   0.00727
   S      0.00148   3.62066   4.63368   0.02550  -0.00305  -0.00039
   S      4.71193   0.90371   4.54570   0.03850  -0.00585  -0.00800
   S      3.11615   3.59186   4.57427   0.03460  -0.00401   0.00067
   Mo     0.00222   1.80345  15.08480   0.00000  -0.00000  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.00000   0.00000  -0.00000
   Mo     3.11854   1.80351  15.08480  -0.00000  -0.00000  -0.00001
   Mo     1.56184   4.50710  15.08480  -0.00000  -0.00000  -0.00000
   Mo     1.56056   0.90288  21.12413   0.00014   0.00009   0.00000
   Mo     0.00273   3.60627  21.12663   0.00028   0.00001  -0.00001
   Mo     4.67447   0.90376  21.12565   0.00004  -0.00013  -0.00001
   Mo     3.11931   3.60534  21.12482  -0.00009  -0.00003   0.00004
   S      0.00118   1.80476  19.56945   0.00263  -0.00042   0.00010
   S     -1.55473   4.50728  19.56876   0.00268  -0.00036   0.00022
   S      3.11806   1.80499  19.56812   0.00251  -0.00027  -0.00009
   S      1.56094   4.50842  19.56982   0.00269  -0.00040  -0.00023
   S      1.56030   0.90137  13.52896  -0.00030  -0.00001  -0.00001
   S      0.00408   3.60487  13.52869  -0.00030   0.00001  -0.00000
   S      4.67649   0.90190  13.52894  -0.00030  -0.00000  -0.00000
   S      3.12019   3.60539  13.52916  -0.00031  -0.00001  -0.00003
   S      0.00203   1.80435  22.68024  -0.00256   0.00038   0.00016
   S     -1.55552   4.50905  22.68147  -0.00238   0.00021  -0.00020
   S      3.11676   1.80394  22.68379  -0.00240   0.00028  -0.00004
   S      1.56154   4.50883  22.68163  -0.00250   0.00054   0.00009
   S      1.56031   0.90136  16.64064   0.00030   0.00001  -0.00001
   S      0.00409   3.60487  16.64092   0.00030  -0.00001  -0.00000
   S      4.67649   0.90190  16.64065   0.00030   0.00000  -0.00000
   S      3.12020   3.60539  16.64044   0.00031   0.00001  -0.00003
PRIMCOORD 50
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000   0.00265
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000  -0.00113
   Mo     3.11474   1.79867   3.01696  -0.00000   0.00000   0.00066
   Mo     1.53118   4.46069   3.01696   0.00000  -0.00000  -0.00213
   Mo     1.56058   0.90286   9.04547   0.00009   0.00008   0.00002
   Mo     0.00275   3.60626   9.04298   0.00005   0.00015  -0.00002
   Mo     4.67449   0.90375   9.04394  -0.00006   0.00003  -0.00004
   Mo     3.11933   3.60533   9.04478  -0.00004   0.00011   0.00004
   S      0.00205   1.80434   7.48936  -0.00049  -0.00530   0.00013
   S     -1.55551   4.50904   7.48815  -0.00064  -0.00544  -0.00016
   S      3.11678   1.80393   7.48580  -0.00048  -0.00539   0.00001
   S      1.56156   4.50882   7.48798  -0.00039  -0.00557   0.00001
   S      1.52418   0.89566   1.48709   0.00713   0.03369  -0.00362
   S      0.00147   3.62066   1.40025   0.00425   0.03040   0.00072
   S      4.71192   0.90371   1.48820  -0.00018   0.03622  -0.00211
   S      3.11614   3.59186   1.45964   0.00400   0.03554   0.00125
   S      0.00121   1.80474  10.60015   0.00052   0.00563  -0.00014
   S     -1.55470   4.50726  10.60086   0.00056   0.00557  -0.00004
   S      3.11809   1.80497  10.60148   0.00050   0.00545   0.00006
   S      1.56098   4.50841  10.59979   0.00049   0.00573   0.00009
   S      1.52419   0.89566   4.54683  -0.00713  -0.03369  -0.00362
   S      0.00148   3.62066   4.63368  -0.00425  -0.03040   0.00072
   S      4.71193   0.90371   4.54570   0.00018  -0.03622  -0.00211
   S      3.11615   3.59186   4.57427  -0.00400  -0.03554   0.00125
   Mo     0.00222   1.80345  15.08480   0.00000  -0.00000  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.00000   0.00000  -0.00001
   Mo     3.11854   1.80351  15.08480  -0.00000  -0.00000  -0.00000
   Mo     1.56184   4.50710  15.08480  -0.00000  -0.00000  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00009  -0.00008   0.00002
   Mo     0.00273   3.60627  21.12663  -0.00005  -0.00015  -0.00002
   Mo     4.67447   0.90376  21.12565   0.00006  -0.00003  -0.00004
   Mo     3.11931   3.60534  21.12482   0.00004  -0.00011   0.00004
   S      0.00118   1.80476  19.56945  -0.00052  -0.00563  -0.00014
   S     -1.55473   4.50728  19.56876  -0.00056  -0.00557  -0.00004
   S      3.11806   1.80499  19.56812  -0.00050  -0.00545   0.00006
   S      1.56094   4.50842  19.56982  -0.00049  -0.00573   0.00009
   S      1.56030   0.90137  13.52896   0.00020   0.00151  -0.00002
   S      0.00408   3.60487  13.52869   0.00021   0.00151  -0.00001
   S      4.67649   0.90190  13.52894   0.00021   0.00155  -0.00000
   S      3.12019   3.60539  13.52916   0.00020   0.00153   0.00000
   S      0.00203   1.80435  22.68024   0.00049   0.00530   0.00013
   S     -1.55552   4.50905  22.68147   0.00063   0.00544  -0.00016
   S      3.11676   1.80394  22.68379   0.00048   0.00539   0.00001
   S      1.56154   4.50883  22.68163   0.00039   0.00557   0.00001
   S      1.56031   0.90136  16.64064  -0.00020  -0.00151  -0.00002
   S      0.00409   3.60487  16.64092  -0.00021  -0.00151  -0.00001
   S      4.67649   0.90190  16.64065  -0.00021  -0.00155  -0.00000
   S      3.12020   3.60539  16.64044  -0.00020  -0.00153   0.00000
PRIMCOORD 51
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000   0.00049
   Mo    -1.53014   4.45530   3.01697   0.00000  -0.00000  -0.00026
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000   0.00006
   Mo     1.53118   4.46069   3.01696  -0.00000  -0.00000  -0.00030
   Mo     1.56058   0.90286   9.04547   0.00006   0.00008  -0.00003
   Mo     0.00275   3.60626   9.04298  -0.00000   0.00018   0.00002
   Mo     4.67449   0.90375   9.04394  -0.00008   0.00009  -0.00004
   Mo     3.11933   3.60533   9.04478  -0.00001  -0.00004  -0.00001
   S      0.00205   1.80434   7.48936  -0.00286   0.01850   0.00005
   S     -1.55551   4.50904   7.48815  -0.00276   0.01862  -0.00008
   S      3.11678   1.80393   7.48580  -0.00283   0.01894   0.00024
   S      1.56156   4.50882   7.48798  -0.00303   0.01855  -0.00007
   S      1.52418   0.89566   1.48709   0.00060   0.00642  -0.00046
   S      0.00147   3.62066   1.40025   0.00072   0.00560   0.00015
   S      4.71192   0.90371   1.48820  -0.00130   0.00748  -0.00078
   S      3.11614   3.59186   1.45964   0.00004   0.00744   0.00035
   S      0.00121   1.80474  10.60015   0.00284  -0.01844  -0.00005
   S     -1.55470   4.50726  10.60086   0.00274  -0.01848  -0.00004
   S      3.11809   1.80497  10.60148   0.00285  -0.01860   0.00029
   S      1.56098   4.50841  10.59979   0.00298  -0.01845   0.00001
   S      1.52419   0.89566   4.54683  -0.00060  -0.00642  -0.00046
   S      0.00148   3.62066   4.63368  -0.00072  -0.00560   0.00015
   S      4.71193   0.90371   4.54570   0.00130  -0.00748  -0.00078
   S      3.11615   3.59186   4.57427  -0.00004  -0.00744   0.00035
   Mo     0.00222   1.80345  15.08480   0.00000   0.00000  -0.00005
   Mo    -1.55357   4.50645  15.08481   0.00000  -0.00000  -0.00004
   Mo     3.11854   1.80351  15.08480  -0.00000  -0.00000  -0.00002
   Mo     1.56184   4.50710  15.08480  -0.00000   0.00000  -0.00006
   Mo     1.56056   0.90288  21.12413  -0.00006  -0.00008  -0.00003
   Mo     0.00273   3.60627  21.12663   0.00000  -0.00018   0.00002
   Mo     4.67447   0.90376  21.12565   0.00008  -0.00009  -0.00004
   Mo     3.11931   3.60534  21.12482   0.00001   0.00004  -0.00001
   S      0.00118   1.80476  19.56945  -0.00284   0.01843  -0.00005
   S     -1.55473   4.50728  19.56876  -0.00274   0.01847  -0.00004
   S      3.11806   1.80499  19.56812  -0.00285   0.01859   0.00029
   S      1.56094   4.50842  19.56982  -0.00298   0.01844   0.00001
   S      1.56030   0.90137  13.52896   0.00307  -0.02199   0.00003
   S      0.00408   3.60487  13.52869   0.00293  -0.02216   0.00005
   S      4.67649   0.90190  13.52894   0.00297  -0.02221   0.00003
   S      3.12019   3.60539  13.52916   0.00306  -0.02202   0.00000
   S      0.00203   1.80435  22.68024   0.00286  -0.01849   0.00005
   S     -1.55552   4.50905  22.68147   0.00276  -0.01861  -0.00008
   S      3.11676   1.80394  22.68379   0.00283  -0.01892   0.00024
   S      1.56154   4.50883  22.68163   0.00303  -0.01854  -0.00007
   S      1.56031   0.90136  16.64064  -0.00307   0.02199   0.00003
   S      0.00409   3.60487  16.64092  -0.00293   0.02216   0.00005
   S      4.67649   0.90190  16.64065  -0.00296   0.02221   0.00003
   S      3.12020   3.60539  16.64044  -0.00306   0.02202   0.00000
PRIMCOORD 52
     48   1
   Re     0.00678   1.91351   3.01696   0.00000   0.00000  -0.00013
   Mo    -1.53014   4.45530   3.01697   0.00000  -0.00000  -0.00028
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000  -0.00002
   Mo     1.53118   4.46069   3.01696   0.00000   0.00000   0.00043
   Mo     1.56058   0.90286   9.04547  -0.00007  -0.00006  -0.00003
   Mo     0.00275   3.60626   9.04298  -0.00020  -0.00002  -0.00001
   Mo     4.67449   0.90375   9.04394  -0.00006   0.00002   0.00003
   Mo     3.11933   3.60533   9.04478   0.00007   0.00002  -0.00001
   S      0.00205   1.80434   7.48936  -0.01963  -0.00265   0.00003
   S     -1.55551   4.50904   7.48815  -0.01980  -0.00268   0.00002
   S      3.11678   1.80393   7.48580  -0.01977  -0.00262  -0.00007
   S      1.56156   4.50882   7.48798  -0.01976  -0.00255  -0.00003
   S      1.52418   0.89566   1.48709  -0.00382  -0.00188   0.00129
   S      0.00147   3.62066   1.40025  -0.00135  -0.00128  -0.00004
   S      4.71192   0.90371   1.48820  -0.00344  -0.00082  -0.00102
   S      3.11614   3.59186   1.45964  -0.00301  -0.00143   0.00002
   S      0.00121   1.80474  10.60015   0.01963   0.00267   0.00007
   S     -1.55470   4.50726  10.60086   0.01965   0.00267   0.00020
   S      3.11809   1.80497  10.60148   0.01951   0.00254  -0.00011
   S      1.56098   4.50841  10.59979   0.01964   0.00250  -0.00014
   S      1.52419   0.89566   4.54683   0.00382   0.00188   0.00129
   S      0.00148   3.62066   4.63368   0.00135   0.00128  -0.00004
   S      4.71193   0.90371   4.54570   0.00344   0.00082  -0.00102
   S      3.11615   3.59186   4.57427   0.00301   0.00143   0.00002
   Mo     0.00222   1.80345  15.08480  -0.00000  -0.00000   0.00000
   Mo    -1.55357   4.50645  15.08481   0.00000  -0.00000   0.00002
   Mo     3.11854   1.80351  15.08480  -0.00000   0.00000  -0.00000
   Mo     1.56184   4.50710  15.08480  -0.00000   0.00000  -0.00001
   Mo     1.56056   0.90288  21.12413   0.00007   0.00006  -0.00003
   Mo     0.00273   3.60627  21.12663   0.00020   0.00002  -0.00001
   Mo     4.67447   0.90376  21.12565   0.00006  -0.00002   0.00003
   Mo     3.11931   3.60534  21.12482  -0.00007  -0.00002  -0.00001
   S      0.00118   1.80476  19.56945  -0.01962  -0.00267   0.00007
   S     -1.55473   4.50728  19.56876  -0.01964  -0.00267   0.00020
   S      3.11806   1.80499  19.56812  -0.01950  -0.00255  -0.00011
   S      1.56094   4.50842  19.56982  -0.01963  -0.00250  -0.00014
   S      1.56030   0.90137  13.52896   0.02107   0.00314  -0.00006
   S      0.00408   3.60487  13.52869   0.02086   0.00319   0.00002
   S      4.67649   0.90190  13.52894   0.02110   0.00319   0.00009
   S      3.12019   3.60539  13.52916   0.02092   0.00313   0.00002
   S      0.00203   1.80435  22.68024   0.01963   0.00265   0.00003
   S     -1.55552   4.50905  22.68147   0.01979   0.00269   0.00002
   S      3.11676   1.80394  22.68379   0.01976   0.00262  -0.00007
   S      1.56154   4.50883  22.68163   0.01976   0.00255  -0.00003
   S      1.56031   0.90136  16.64064  -0.02107  -0.00314  -0.00006
   S      0.00409   3.60487  16.64092  -0.02086  -0.00319   0.00002
   S      4.67649   0.90190  16.64065  -0.02110  -0.00319   0.00009
   S      3.12020   3.60539  16.64044  -0.02092  -0.00313   0.00002
PRIMCOORD 53
     48   1
   Re     0.00678   1.91351   3.01696   0.00001  -0.00012  -0.00000
   Mo    -1.53014   4.45530   3.01697   0.00015  -0.00020   0.00000
   Mo     3.11474   1.79867   3.01696   0.00001  -0.00006   0.00000
   Mo     1.53118   4.46069   3.01696  -0.00004  -0.00016  -0.00000
   Mo     1.56058   0.90286   9.04547   0.00008  -0.00001  -0.00005
   Mo     0.00275   3.60626   9.04298  -0.00001   0.00012   0.00003
   Mo     4.67449   0.90375   9.04394  -0.00007   0.00001  -0.00005
   Mo     3.11933   3.60533   9.04478   0.00001  -0.00016  -0.00002
   S      0.00205   1.80434   7.48936  -0.00387   0.02446   0.00004
   S     -1.55551   4.50904   7.48815  -0.00370   0.02465  -0.00008
   S      3.11678   1.80393   7.48580  -0.00385   0.02510   0.00030
   S      1.56156   4.50882   7.48798  -0.00411   0.02462  -0.00009
   S      1.52418   0.89566   1.48709  -0.00012  -0.00011   0.00002
   S      0.00147   3.62066   1.40025  -0.00004   0.00001  -0.00015
   S      4.71192   0.90371   1.48820   0.00015  -0.00012   0.00006
   S      3.11614   3.59186   1.45964   0.00001  -0.00017   0.00002
   S      0.00121   1.80474  10.60015   0.00386  -0.02459  -0.00004
   S     -1.55470   4.50726  10.60086   0.00369  -0.02464  -0.00004
   S      3.11809   1.80497  10.60148   0.00389  -0.02481   0.00035
   S      1.56098   4.50841  10.59979   0.00405  -0.02467  -0.00000
   S      1.52419   0.89566   4.54683  -0.00012  -0.00010  -0.00002
   S      0.00148   3.62066   4.63368  -0.00004   0.00001   0.00015
   S      4.71193   0.90371   4.54570   0.00015  -0.00012  -0.00005
   S      3.11615   3.59186   4.57427   0.00001  -0.00017  -0.00002
   Mo     0.00222   1.80345  15.08480  -0.00002   0.00015  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00002   0.00014  -0.00000
   Mo     3.11854   1.80351  15.08480  -0.00002   0.00015  -0.00000
   Mo     1.56184   4.50710  15.08480  -0.00002   0.00015  -0.00000
   Mo     1.56056   0.90288  21.12413   0.00008  -0.00001   0.00005
   Mo     0.00273   3.60627  21.12663  -0.00001   0.00012  -0.00003
   Mo     4.67447   0.90376  21.12565  -0.00007   0.00001   0.00005
   Mo     3.11931   3.60534  21.12482   0.00001  -0.00016   0.00002
   S      0.00118   1.80476  19.56945   0.00387  -0.02459   0.00004
   S     -1.55473   4.50728  19.56876   0.00370  -0.02464   0.00004
   S      3.11806   1.80499  19.56812   0.00389  -0.02481  -0.00035
   S      1.56094   4.50842  19.56982   0.00406  -0.02468   0.00000
   S      1.56030   0.90137  13.52896  -0.00002   0.00012  -0.00001
   S      0.00408   3.60487  13.52869  -0.00002   0.00011   0.00001
   S      4.67649   0.90190  13.52894  -0.00001   0.00013  -0.00000
   S      3.12019   3.60539  13.52916  -0.00001   0.00012  -0.00000
   S      0.00203   1.80435  22.68024  -0.00387   0.02446  -0.00004
   S     -1.55552   4.50905  22.68147  -0.00370   0.02466   0.00008
   S      3.11676   1.80394  22.68379  -0.00386   0.02510  -0.00030
   S      1.56154   4.50883  22.68163  -0.00412   0.02463   0.00009
   S      1.56031   0.90136  16.64064  -0.00001   0.00010   0.00001
   S      0.00409   3.60487  16.64092  -0.00002   0.00010  -0.00001
   S      4.67649   0.90190  16.64065  -0.00001   0.00011   0.00000
   S      3.12020   3.60539  16.64044  -0.00001   0.00011   0.00000
PRIMCOORD 54
     48   1
   Re     0.00678   1.91351   3.01696   0.00002   0.00005  -0.00000
   Mo    -1.53014   4.45530   3.01697   0.00019  -0.00011   0.00000
   Mo     3.11474   1.79867   3.01696   0.00022   0.00002   0.00000
   Mo     1.53118   4.46069   3.01696   0.00012   0.00006   0.00000
   Mo     1.56058   0.90286   9.04547   0.00002  -0.00004  -0.00003
   Mo     0.00275   3.60626   9.04298  -0.00014  -0.00001  -0.00001
   Mo     4.67449   0.90375   9.04394   0.00000   0.00002   0.00004
   Mo     3.11933   3.60533   9.04478   0.00015   0.00005  -0.00001
   S      0.00205   1.80434   7.48936  -0.02456  -0.00391   0.00004
   S     -1.55551   4.50904   7.48815  -0.02478  -0.00400   0.00003
   S      3.11678   1.80393   7.48580  -0.02478  -0.00389  -0.00008
   S      1.56156   4.50882   7.48798  -0.02472  -0.00375  -0.00001
   S      1.52418   0.89566   1.48709   0.00017   0.00004   0.00008
   S      0.00147   3.62066   1.40025   0.00014   0.00005  -0.00010
   S      4.71192   0.90371   1.48820   0.00006   0.00001  -0.00003
   S      3.11614   3.59186   1.45964   0.00013   0.00001  -0.00006
   S      0.00121   1.80474  10.60015   0.02470   0.00396   0.00007
   S     -1.55470   4.50726  10.60086   0.02473   0.00401   0.00024
   S      3.11809   1.80497  10.60148   0.02457   0.00382  -0.00013
   S      1.56098   4.50841  10.59979   0.02471   0.00372  -0.00013
   S      1.52419   0.89566   4.54683   0.00017   0.00004  -0.00008
   S      0.00148   3.62066   4.63368   0.00014   0.00005   0.00010
   S      4.71193   0.90371   4.54570   0.00006   0.00001   0.00003
   S      3.11615   3.59186   4.57427   0.00012   0.00001   0.00006
   Mo     0.00222   1.80345  15.08480  -0.00014  -0.00002  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00015  -0.00002  -0.00000
   Mo     3.11854   1.80351  15.08480  -0.00015  -0.00002  -0.00000
   Mo     1.56184   4.50710  15.08480  -0.00015  -0.00003  -0.00000
   Mo     1.56056   0.90288  21.12413   0.00002  -0.00004   0.00003
   Mo     0.00273   3.60627  21.12663  -0.00014  -0.00001   0.00001
   Mo     4.67447   0.90376  21.12565   0.00000   0.00002  -0.00004
   Mo     3.11931   3.60534  21.12482   0.00015   0.00005   0.00001
   S      0.00118   1.80476  19.56945   0.02471   0.00396  -0.00007
   S     -1.55473   4.50728  19.56876   0.02473   0.00400  -0.00024
   S      3.11806   1.80499  19.56812   0.02457   0.00381   0.00013
   S      1.56094   4.50842  19.56982   0.02472   0.00372   0.00013
   S      1.56030   0.90137  13.52896  -0.00011  -0.00003  -0.00002
   S      0.00408   3.60487  13.52869  -0.00010  -0.00001   0.00001
   S      4.67649   0.90190  13.52894  -0.00013  -0.00002   0.00002
   S      3.12019   3.60539  13.52916  -0.00012  -0.00003  -0.00001
   S      0.00203   1.80435  22.68024  -0.02456  -0.00391  -0.00004
   S     -1.55552   4.50905  22.68147  -0.02479  -0.00400  -0.00003
   S      3.11676   1.80394  22.68379  -0.02479  -0.00389   0.00008
   S      1.56154   4.50883  22.68163  -0.02473  -0.00374   0.00001
   S      1.56031   0.90136  16.64064  -0.00010  -0.00002   0.00002
   S      0.00409   3.60487  16.64092  -0.00009  -0.00001  -0.00001
   S      4.67649   0.90190  16.64065  -0.00012  -0.00002  -0.00002
   S      3.12020   3.60539  16.64044  -0.00011  -0.00003   0.00001
PRIMCOORD 55
     48   1
   Re     0.00678   1.91351   3.01696   0.00000   0.00000   0.00027
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000  -0.00009
   Mo     3.11474   1.79867   3.01696  -0.00000  -0.00000   0.00002
   Mo     1.53118   4.46069   3.01696   0.00000  -0.00000  -0.00020
   Mo     1.56058   0.90286   9.04547   0.00003  -0.00006  -0.00002
   Mo     0.00275   3.60626   9.04298   0.00001   0.00000   0.00002
   Mo     4.67449   0.90375   9.04394  -0.00004  -0.00007  -0.00004
   Mo     3.11933   3.60533   9.04478  -0.00003  -0.00018  -0.00000
   S      0.00205   1.80434   7.48936   0.00173   0.01532  -0.00001
   S     -1.55551   4.50904   7.48815   0.00186   0.01543  -0.00007
   S      3.11678   1.80393   7.48580   0.00178   0.01565   0.00023
   S      1.56156   4.50882   7.48798   0.00161   0.01534  -0.00005
   S      1.52418   0.89566   1.48709   0.00085   0.00355  -0.00043
   S      0.00147   3.62066   1.40025   0.00059   0.00282   0.00010
   S      4.71192   0.90371   1.48820  -0.00044   0.00408  -0.00033
   S      3.11614   3.59186   1.45964   0.00037   0.00428   0.00023
   S      0.00121   1.80474  10.60015  -0.00177  -0.01551  -0.00003
   S     -1.55470   4.50726  10.60086  -0.00185  -0.01552  -0.00008
   S      3.11809   1.80497  10.60148  -0.00174  -0.01557   0.00024
   S      1.56098   4.50841  10.59979  -0.00167  -0.01547   0.00003
   S      1.52419   0.89566   4.54683  -0.00085  -0.00355  -0.00043
   S      0.00148   3.62066   4.63368  -0.00059  -0.00282   0.00010
   S      4.71193   0.90371   4.54570   0.00044  -0.00408  -0.00033
   S      3.11615   3.59186   4.57427  -0.00037  -0.00428   0.00023
   Mo     0.00222   1.80345  15.08480  -0.00000  -0.00000   0.00004
   Mo    -1.55357   4.50645  15.08481  -0.00000   0.00000   0.00001
   Mo     3.11854   1.80351  15.08480  -0.00000   0.00000  -0.00000
   Mo     1.56184   4.50710  15.08480  -0.00000  -0.00000   0.00004
   Mo     1.56056   0.90288  21.12413  -0.00003   0.00006  -0.00002
   Mo     0.00273   3.60627  21.12663  -0.00001  -0.00000   0.00002
   Mo     4.67447   0.90376  21.12565   0.00004   0.00007  -0.00004
   Mo     3.11931   3.60534  21.12482   0.00003   0.00018  -0.00000
   S      0.00118   1.80476  19.56945   0.00177   0.01552  -0.00003
   S     -1.55473   4.50728  19.56876   0.00185   0.01553  -0.00008
   S      3.11806   1.80499  19.56812   0.00174   0.01558   0.00024
   S      1.56094   4.50842  19.56982   0.00168   0.01547   0.00003
   S      1.56030   0.90137  13.52896   0.00330   0.02705  -0.00011
   S      0.00408   3.60487  13.52869   0.00338   0.02721  -0.00007
   S      4.67649   0.90190  13.52894   0.00338   0.02736  -0.00004
   S      3.12019   3.60539  13.52916   0.00324   0.02714  -0.00004
   S      0.00203   1.80435  22.68024  -0.00173  -0.01532  -0.00001
   S     -1.55552   4.50905  22.68147  -0.00186  -0.01543  -0.00007
   S      3.11676   1.80394  22.68379  -0.00178  -0.01566   0.00023
   S      1.56154   4.50883  22.68163  -0.00161  -0.01534  -0.00005
   S      1.56031   0.90136  16.64064  -0.00330  -0.02705  -0.00011
   S      0.00409   3.60487  16.64092  -0.00338  -0.02721  -0.00007
   S      4.67649   0.90190  16.64065  -0.00338  -0.02736  -0.00004
   S      3.12020   3.60539  16.64044  -0.00324  -0.02714  -0.00004
PRIMCOORD 56
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000  -0.00002
   Mo    -1.53014   4.45530   3.01697   0.00000  -0.00000   0.00020
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000   0.00000
   Mo     1.53118   4.46069   3.01696  -0.00000   0.00000  -0.00022
   Mo     1.56058   0.90286   9.04547  -0.00010   0.00003   0.00003
   Mo     0.00275   3.60626   9.04298  -0.00001  -0.00000   0.00001
   Mo     4.67449   0.90375   9.04394  -0.00007  -0.00000  -0.00001
   Mo     3.11933   3.60533   9.04478  -0.00016   0.00001   0.00001
   S      0.00205   1.80434   7.48936   0.01470  -0.00177  -0.00002
   S     -1.55551   4.50904   7.48815   0.01480  -0.00179  -0.00004
   S      3.11678   1.80393   7.48580   0.01475  -0.00189   0.00001
   S      1.56156   4.50882   7.48798   0.01483  -0.00185   0.00008
   S      1.52418   0.89566   1.48709   0.00233   0.00023  -0.00078
   S      0.00147   3.62066   1.40025   0.00026  -0.00015  -0.00002
   S      4.71192   0.90371   1.48820   0.00249  -0.00100   0.00088
   S      3.11614   3.59186   1.45964   0.00173  -0.00044  -0.00010
   S      0.00121   1.80474  10.60015  -0.01487   0.00177  -0.00005
   S     -1.55470   4.50726  10.60086  -0.01489   0.00180  -0.00012
   S      3.11809   1.80497  10.60148  -0.01477   0.00190   0.00004
   S      1.56098   4.50841  10.59979  -0.01494   0.00187   0.00008
   S      1.52419   0.89566   4.54683  -0.00233  -0.00023  -0.00078
   S      0.00148   3.62066   4.63368  -0.00026   0.00015  -0.00002
   S      4.71193   0.90371   4.54570  -0.00249   0.00100   0.00088
   S      3.11615   3.59186   4.57427  -0.00173   0.00044  -0.00010
   Mo     0.00222   1.80345  15.08480   0.00000  -0.00000  -0.00003
   Mo    -1.55357   4.50645  15.08481   0.00000  -0.00000  -0.00000
   Mo     3.11854   1.80351  15.08480  -0.00000   0.00000  -0.00001
   Mo     1.56184   4.50710  15.08480   0.00000   0.00000  -0.00003
   Mo     1.56056   0.90288  21.12413   0.00010  -0.00003   0.00003
   Mo     0.00273   3.60627  21.12663   0.00001   0.00000   0.00001
   Mo     4.67447   0.90376  21.12565   0.00007   0.00000  -0.00001
   Mo     3.11931   3.60534  21.12482   0.00016  -0.00001   0.00001
   S      0.00118   1.80476  19.56945   0.01487  -0.00177  -0.00005
   S     -1.55473   4.50728  19.56876   0.01490  -0.00180  -0.00012
   S      3.11806   1.80499  19.56812   0.01477  -0.00190   0.00004
   S      1.56094   4.50842  19.56982   0.01494  -0.00187   0.00008
   S      1.56030   0.90137  13.52896   0.02825  -0.00317  -0.00001
   S      0.00408   3.60487  13.52869   0.02787  -0.00325   0.00001
   S      4.67649   0.90190  13.52894   0.02823  -0.00329   0.00007
   S      3.12019   3.60539  13.52916   0.02803  -0.00320   0.00005
   S      0.00203   1.80435  22.68024  -0.01470   0.00177  -0.00002
   S     -1.55552   4.50905  22.68147  -0.01481   0.00179  -0.00004
   S      3.11676   1.80394  22.68379  -0.01476   0.00189   0.00001
   S      1.56154   4.50883  22.68163  -0.01484   0.00185   0.00008
   S      1.56031   0.90136  16.64064  -0.02825   0.00317  -0.00001
   S      0.00409   3.60487  16.64092  -0.02787   0.00325   0.00001
   S      4.67649   0.90190  16.64065  -0.02823   0.00329   0.00007
   S      3.12020   3.60539  16.64044  -0.02803   0.00320   0.00005
PRIMCOORD 57
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000   0.00067
   Mo    -1.53014   4.45530   3.01697   0.00000  -0.00000  -0.00063
   Mo     3.11474   1.79867   3.01696  -0.00000   0.00000  -0.00020
   Mo     1.53118   4.46069   3.01696   0.00000  -0.00000   0.00080
   Mo     1.56058   0.90286   9.04547  -0.00010  -0.00028  -0.00004
   Mo     0.00275   3.60626   9.04298   0.00020   0.00004   0.00003
   Mo     4.67449   0.90375   9.04394  -0.00014   0.00024  -0.00003
   Mo     3.11933   3.60533   9.04478   0.00018  -0.00005  -0.00001
   S      0.00205   1.80434   7.48936   0.00091  -0.00036  -0.00004
   S     -1.55551   4.50904   7.48815  -0.00106   0.00184   0.00059
   S      3.11678   1.80393   7.48580   0.00412  -0.00012   0.00002
   S      1.56156   4.50882   7.48798  -0.00112  -0.00217  -0.00043
   S      1.52418   0.89566   1.48709  -0.01803  -0.02820   0.00893
   S      0.00147   3.62066   1.40025   0.04999   0.00177   0.00093
   S      4.71192   0.90371   1.48820  -0.01793   0.02554  -0.01171
   S      3.11614   3.59186   1.45964   0.01034  -0.00452  -0.00004
   S      0.00121   1.80474  10.60015  -0.00122   0.00030  -0.00015
   S     -1.55470   4.50726  10.60086   0.00107  -0.00189   0.00051
   S      3.11809   1.80497  10.60148  -0.00375   0.00008   0.00003
   S      1.56098   4.50841  10.59979   0.00117   0.00234  -0.00044
   S      1.52419   0.89566   4.54683   0.01803   0.02820   0.00893
   S      0.00148   3.62066   4.63368  -0.04999  -0.00177   0.00093
   S      4.71193   0.90371   4.54570   0.01793  -0.02555  -0.01171
   S      3.11615   3.59186   4.57427  -0.01034   0.00452  -0.00004
   Mo     0.00222   1.80345  15.08480   0.00000  -0.00000   0.00000
   Mo    -1.55357   4.50645  15.08481   0.00000   0.00000   0.00000
   Mo     3.11854   1.80351  15.08480  -0.00000  -0.00000  -0.00000
   Mo     1.56184   4.50710  15.08480  -0.00000  -0.00000   0.00000
   Mo     1.56056   0.90288  21.12413   0.00010   0.00028  -0.00004
   Mo     0.00273   3.60627  21.12663  -0.00020  -0.00004   0.00003
   Mo     4.67447   0.90376  21.12565   0.00014  -0.00024  -0.00003
   Mo     3.11931   3.60534  21.12482  -0.00018   0.00005  -0.00001
   S      0.00118   1.80476  19.56945   0.00122  -0.00030  -0.00015
   S     -1.55473   4.50728  19.56876  -0.00107   0.00189   0.00051
   S      3.11806   1.80499  19.56812   0.00375  -0.00008   0.00003
   S      1.56094   4.50842  19.56982  -0.00117  -0.00234  -0.00044
   S      1.56030   0.90137  13.52896  -0.00007  -0.00028   0.00006
   S      0.00408   3.60487  13.52869   0.00057  -0.00005   0.00001
   S      4.67649   0.90190  13.52894  -0.00007   0.00022  -0.00003
   S      3.12019   3.60539  13.52916   0.00022  -0.00002   0.00004
   S      0.00203   1.80435  22.68024  -0.00091   0.00036  -0.00004
   S     -1.55552   4.50905  22.68147   0.00106  -0.00184   0.00059
   S      3.11676   1.80394  22.68379  -0.00412   0.00012   0.00002
   S      1.56154   4.50883  22.68163   0.00112   0.00217  -0.00043
   S      1.56031   0.90136  16.64064   0.00007   0.00028   0.00006
   S      0.00409   3.60487  16.64092  -0.00057   0.00005   0.00001
   S      4.67649   0.90190  16.64065   0.00007  -0.00022  -0.00003
   S      3.12020   3.60539  16.64044  -0.00022   0.00002   0.00004
PRIMCOORD 58
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000  -0.00088
   Mo    -1.53014   4.45530   3.01697   0.00000   0.00000  -0.00082
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000   0.00115
   Mo     1.53118   4.46069   3.01696  -0.00000  -0.00000  -0.00170
   Mo     1.56058   0.90286   9.04547  -0.00033   0.00004   0.00001
   Mo     0.00275   3.60626   9.04298   0.00003   0.00020  -0.00002
   Mo     4.67449   0.90375   9.04394   0.00037  -0.00003  -0.00001
   Mo     3.11933   3.60533   9.04478  -0.00007  -0.00021   0.00008
   S      0.00205   1.80434   7.48936  -0.00057  -0.00566   0.00058
   S     -1.55551   4.50904   7.48815   0.00383  -0.00003  -0.00043
   S      3.11678   1.80393   7.48580  -0.00097   0.00674  -0.00034
   S      1.56156   4.50882   7.48798  -0.00257   0.00033  -0.00012
   S      1.52418   0.89566   1.48709  -0.02108   0.00072   0.00353
   S      0.00147   3.62066   1.40025  -0.00302   0.04581   0.00402
   S      4.71192   0.90371   1.48820   0.02616   0.00382   0.00539
   S      3.11614   3.59186   1.45964  -0.00437  -0.03731  -0.00837
   S      0.00121   1.80474  10.60015   0.00065   0.00577   0.00062
   S     -1.55470   4.50726  10.60086  -0.00404  -0.00003  -0.00026
   S      3.11809   1.80497  10.60148   0.00088  -0.00642  -0.00036
   S      1.56098   4.50841  10.59979   0.00274  -0.00042   0.00009
   S      1.52419   0.89566   4.54683   0.02108  -0.00072   0.00353
   S      0.00148   3.62066   4.63368   0.00302  -0.04581   0.00402
   S      4.71193   0.90371   4.54570  -0.02616  -0.00382   0.00539
   S      3.11615   3.59186   4.57427   0.00437   0.03731  -0.00837
   Mo     0.00222   1.80345  15.08480  -0.00000   0.00000   0.00002
   Mo    -1.55357   4.50645  15.08481  -0.00000  -0.00000   0.00001
   Mo     3.11854   1.80351  15.08480   0.00000  -0.00000   0.00002
   Mo     1.56184   4.50710  15.08480   0.00000  -0.00000   0.00002
   Mo     1.56056   0.90288  21.12413   0.00033  -0.00004   0.00001
   Mo     0.00273   3.60627  21.12663  -0.00003  -0.00020  -0.00002
   Mo     4.67447   0.90376  21.12565  -0.00037   0.00003  -0.00001
   Mo     3.11931   3.60534  21.12482   0.00008   0.00021   0.00008
   S      0.00118   1.80476  19.56945  -0.00065  -0.00577   0.00062
   S     -1.55473   4.50728  19.56876   0.00404   0.00003  -0.00026
   S      3.11806   1.80499  19.56812  -0.00088   0.00642  -0.00036
   S      1.56094   4.50842  19.56982  -0.00274   0.00042   0.00009
   S      1.56030   0.90137  13.52896  -0.00056   0.00011  -0.00003
   S      0.00408   3.60487  13.52869  -0.00026   0.00146   0.00005
   S      4.67649   0.90190  13.52894   0.00095   0.00006   0.00001
   S      3.12019   3.60539  13.52916  -0.00021  -0.00130  -0.00004
   S      0.00203   1.80435  22.68024   0.00057   0.00566   0.00058
   S     -1.55552   4.50905  22.68147  -0.00383   0.00003  -0.00043
   S      3.11676   1.80394  22.68379   0.00097  -0.00674  -0.00034
   S      1.56154   4.50883  22.68163   0.00257  -0.00033  -0.00012
   S      1.56031   0.90136  16.64064   0.00056  -0.00011  -0.00003
   S      0.00409   3.60487  16.64092   0.00026  -0.00146   0.00005
   S      4.67649   0.90190  16.64065  -0.00095  -0.00006   0.00001
   S      3.12020   3.60539  16.64044   0.00021   0.00130  -0.00004
PRIMCOORD 59
     48   1
   Re     0.00678   1.91351   3.01696   0.00000  -0.00000   0.00026
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000   0.00041
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000  -0.00017
   Mo     1.53118   4.46069   3.01696  -0.00000   0.00000  -0.00033
   Mo     1.56058   0.90286   9.04547   0.00018  -0.00017   0.00003
   Mo     0.00275   3.60626   9.04298  -0.00003  -0.00002   0.00000
   Mo     4.67449   0.90375   9.04394   0.00011   0.00017   0.00001
   Mo     3.11933   3.60533   9.04478  -0.00027   0.00002  -0.00000
   S      0.00205   1.80434   7.48936  -0.00987   0.00034   0.00002
   S     -1.55551   4.50904   7.48815   0.00549   0.00724  -0.00009
   S      3.11678   1.80393   7.48580  -0.00166  -0.00044  -0.00003
   S      1.56156   4.50882   7.48798   0.00602  -0.00732   0.00012
   S      1.52418   0.89566   1.48709   0.02381  -0.03041  -0.00230
   S      0.00147   3.62066   1.40025  -0.00709  -0.00406  -0.00038
   S      4.71192   0.90371   1.48820   0.01961   0.02913   0.00081
   S      3.11614   3.59186   1.45964  -0.04011   0.00292   0.00118
   S      0.00121   1.80474  10.60015   0.00976  -0.00033   0.00004
   S     -1.55470   4.50726  10.60086  -0.00548  -0.00713  -0.00006
   S      3.11809   1.80497  10.60148   0.00172   0.00041   0.00003
   S      1.56098   4.50841  10.59979  -0.00589   0.00719   0.00003
   S      1.52419   0.89566   4.54683  -0.02382   0.03041  -0.00230
   S      0.00148   3.62066   4.63368   0.00709   0.00406  -0.00038
   S      4.71193   0.90371   4.54570  -0.01961  -0.02913   0.00081
   S      3.11615   3.59186   4.57427   0.04011  -0.00292   0.00118
   Mo     0.00222   1.80345  15.08480  -0.00000  -0.00000  -0.00001
   Mo    -1.55357   4.50645  15.08481   0.00000   0.00000  -0.00002
   Mo     3.11854   1.80351  15.08480  -0.00000   0.00000  -0.00001
   Mo     1.56184   4.50710  15.08480  -0.00000  -0.00000  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00018   0.00017   0.00003
   Mo     0.00273   3.60627  21.12663   0.00003   0.00002   0.00000
   Mo     4.67447   0.90376  21.12565  -0.00011  -0.00017   0.00001
   Mo     3.11931   3.60534  21.12482   0.00027  -0.00002  -0.00000
   S      0.00118   1.80476  19.56945  -0.00976   0.00033   0.00004
   S     -1.55473   4.50728  19.56876   0.00548   0.00713  -0.00006
   S      3.11806   1.80499  19.56812  -0.00172  -0.00041   0.00003
   S      1.56094   4.50842  19.56982   0.00589  -0.00719   0.00003
   S      1.56030   0.90137  13.52896   0.00226  -0.00303   0.00001
   S      0.00408   3.60487  13.52869  -0.00055  -0.00004   0.00000
   S      4.67649   0.90190  13.52894   0.00222   0.00297  -0.00000
   S      3.12019   3.60539  13.52916  -0.00401   0.00000  -0.00004
   S      0.00203   1.80435  22.68024   0.00987  -0.00034   0.00002
   S     -1.55552   4.50905  22.68147  -0.00549  -0.00724  -0.00009
   S      3.11676   1.80394  22.68379   0.00166   0.00044  -0.00003
   S      1.56154   4.50883  22.68163  -0.00602   0.00732   0.00012
   S      1.56031   0.90136  16.64064  -0.00226   0.00303   0.00001
   S      0.00409   3.60487  16.64092   0.00055   0.00004   0.00000
   S      4.67649   0.90190  16.64065  -0.00222  -0.00297  -0.00000
   S      3.12020   3.60539  16.64044   0.00401  -0.00000  -0.00004
PRIMCOORD 60
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000   0.00000  -0.00012
   Mo    -1.53014   4.45530   3.01697   0.00000   0.00000   0.00021
   Mo     3.11474   1.79867   3.01696  -0.00000   0.00000   0.00005
   Mo     1.53118   4.46069   3.01696   0.00000  -0.00000  -0.00038
   Mo     1.56058   0.90286   9.04547   0.00011  -0.00000   0.00003
   Mo     0.00275   3.60626   9.04298  -0.00019   0.00016  -0.00008
   Mo     4.67449   0.90375   9.04394   0.00027   0.00005   0.00004
   Mo     3.11933   3.60533   9.04478  -0.00023  -0.00012   0.00002
   S      0.00205   1.80434   7.48936   0.01652   0.01021   0.00001
   S     -1.55551   4.50904   7.48815  -0.02166  -0.00154   0.00035
   S      3.11678   1.80393   7.48580   0.01485  -0.01026  -0.00047
   S      1.56156   4.50882   7.48798  -0.00975   0.00180   0.00004
   S      1.52418   0.89566   1.48709   0.00367  -0.00559  -0.00112
   S      0.00147   3.62066   1.40025  -0.00429   0.00363   0.00037
   S      4.71192   0.90371   1.48820   0.00752   0.00593   0.00208
   S      3.11614   3.59186   1.45964  -0.00952  -0.00289  -0.00078
   S      0.00121   1.80474  10.60015  -0.01676  -0.01040  -0.00002
   S     -1.55470   4.50726  10.60086   0.02194   0.00141   0.00028
   S      3.11809   1.80497  10.60148  -0.01491   0.01032  -0.00029
   S      1.56098   4.50841  10.59979   0.00980  -0.00176   0.00008
   S      1.52419   0.89566   4.54683  -0.00367   0.00559  -0.00112
   S      0.00148   3.62066   4.63368   0.00429  -0.00363   0.00037
   S      4.71193   0.90371   4.54570  -0.00752  -0.00592   0.00208
   S      3.11615   3.59186   4.57427   0.00953   0.00288  -0.00078
   Mo     0.00222   1.80345  15.08480   0.00000   0.00000  -0.00002
   Mo    -1.55357   4.50645  15.08481   0.00000  -0.00000  -0.00003
   Mo     3.11854   1.80351  15.08480   0.00000   0.00000   0.00005
   Mo     1.56184   4.50710  15.08480  -0.00000   0.00000  -0.00001
   Mo     1.56056   0.90288  21.12413  -0.00011   0.00000   0.00003
   Mo     0.00273   3.60627  21.12663   0.00019  -0.00016  -0.00008
   Mo     4.67447   0.90376  21.12565  -0.00027  -0.00005   0.00004
   Mo     3.11931   3.60534  21.12482   0.00023   0.00012   0.00002
   S      0.00118   1.80476  19.56945   0.01675   0.01040  -0.00002
   S     -1.55473   4.50728  19.56876  -0.02193  -0.00141   0.00028
   S      3.11806   1.80499  19.56812   0.01491  -0.01031  -0.00029
   S      1.56094   4.50842  19.56982  -0.00979   0.00175   0.00008
   S      1.56030   0.90137  13.52896  -0.01312   0.00278  -0.00011
   S      0.00408   3.60487  13.52869   0.01918  -0.01280   0.00034
   S      4.67649   0.90190  13.52894  -0.02790  -0.00260  -0.00030
   S      3.12019   3.60539  13.52916   0.02223   0.01276   0.00006
   S      0.00203   1.80435  22.68024  -0.01651  -0.01021   0.00001
   S     -1.55552   4.50905  22.68147   0.02165   0.00154   0.00035
   S      3.11676   1.80394  22.68379  -0.01485   0.01025  -0.00047
   S      1.56154   4.50883  22.68163   0.00975  -0.00180   0.00004
   S      1.56031   0.90136  16.64064   0.01312  -0.00278  -0.00011
   S      0.00409   3.60487  16.64092  -0.01918   0.01280   0.00034
   S      4.67649   0.90190  16.64065   0.02790   0.00260  -0.00030
   S      3.12020   3.60539  16.64044  -0.02223  -0.01276   0.00006
PRIMCOORD 61
     48   1
   Re     0.00678   1.91351   3.01696   0.00000   0.00000  -0.00033
   Mo    -1.53014   4.45530   3.01697  -0.00000   0.00000  -0.00021
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000   0.00016
   Mo     1.53118   4.46069   3.01696  -0.00000  -0.00000  -0.00012
   Mo     1.56058   0.90286   9.04547  -0.00027  -0.00000   0.00001
   Mo     0.00275   3.60626   9.04298   0.00013   0.00030  -0.00010
   Mo     4.67449   0.90375   9.04394   0.00009   0.00002   0.00006
   Mo     3.11933   3.60533   9.04478   0.00009  -0.00016   0.00009
   S      0.00205   1.80434   7.48936  -0.00751   0.01976   0.00008
   S     -1.55551   4.50904   7.48815  -0.00335  -0.00086   0.00009
   S      3.11678   1.80393   7.48580  -0.00887  -0.01978  -0.00035
   S      1.56156   4.50882   7.48798   0.01950   0.00131   0.00002
   S      1.52418   0.89566   1.48709  -0.00613   0.00257   0.00167
   S      0.00147   3.62066   1.40025   0.00194   0.00676   0.00059
   S      4.71192   0.90371   1.48820   0.00126  -0.00176   0.00048
   S      3.11614   3.59186   1.45964   0.00376  -0.00541  -0.00162
   S      0.00121   1.80474  10.60015   0.00760  -0.02011   0.00025
   S     -1.55470   4.50726  10.60086   0.00342   0.00099   0.00013
   S      3.11809   1.80497  10.60148   0.00885   0.01969  -0.00032
   S      1.56098   4.50841  10.59979  -0.01972  -0.00134   0.00003
   S      1.52419   0.89566   4.54683   0.00613  -0.00257   0.00167
   S      0.00148   3.62066   4.63368  -0.00195  -0.00676   0.00059
   S      4.71193   0.90371   4.54570  -0.00127   0.00176   0.00048
   S      3.11615   3.59186   4.57427  -0.00376   0.00541  -0.00162
   Mo     0.00222   1.80345  15.08480   0.00000  -0.00000  -0.00009
   Mo    -1.55357   4.50645  15.08481   0.00000   0.00000   0.00001
   Mo     3.11854   1.80351  15.08480   0.00000   0.00000   0.00007
   Mo     1.56184   4.50710  15.08480  -0.00000   0.00000   0.00001
   Mo     1.56056   0.90288  21.12413   0.00027   0.00000   0.00001
   Mo     0.00273   3.60627  21.12663  -0.00013  -0.00030  -0.00010
   Mo     4.67447   0.90376  21.12565  -0.00009  -0.00002   0.00006
   Mo     3.11931   3.60534  21.12482  -0.00009   0.00016   0.00009
   S      0.00118   1.80476  19.56945  -0.00760   0.02010   0.00025
   S     -1.55473   4.50728  19.56876  -0.00342  -0.00099   0.00013
   S      3.11806   1.80499  19.56812  -0.00884  -0.01969  -0.00032
   S      1.56094   4.50842  19.56982   0.01971   0.00134   0.00003
   S      1.56030   0.90137  13.52896   0.02563   0.00113   0.00012
   S      0.00408   3.60487  13.52869  -0.01167  -0.02535   0.00022
   S      4.67649   0.90190  13.52894  -0.00375  -0.00102  -0.00006
   S      3.12019   3.60539  13.52916  -0.01047   0.02547  -0.00031
   S      0.00203   1.80435  22.68024   0.00751  -0.01976   0.00008
   S     -1.55552   4.50905  22.68147   0.00335   0.00086   0.00009
   S      3.11676   1.80394  22.68379   0.00887   0.01977  -0.00035
   S      1.56154   4.50883  22.68163  -0.01950  -0.00131   0.00002
   S      1.56031   0.90136  16.64064  -0.02563  -0.00113   0.00012
   S      0.00409   3.60487  16.64092   0.01167   0.02535   0.00022
   S      4.67649   0.90190  16.64065   0.00374   0.00102  -0.00006
   S      3.12020   3.60539  16.64044   0.01047  -0.02547  -0.00031
PRIMCOORD 62
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000   0.00017
   Mo    -1.53014   4.45530   3.01697   0.00000   0.00000  -0.00002
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000  -0.00006
   Mo     1.53118   4.46069   3.01696   0.00000  -0.00000   0.00003
   Mo     1.56058   0.90286   9.04547   0.00002  -0.00034   0.00007
   Mo     0.00275   3.60626   9.04298   0.00016  -0.00002   0.00003
   Mo     4.67449   0.90375   9.04394   0.00000   0.00029  -0.00007
   Mo     3.11933   3.60533   9.04478  -0.00008   0.00004  -0.00002
   S      0.00205   1.80434   7.48936   0.01037  -0.00160  -0.00006
   S     -1.55551   4.50904   7.48815   0.00289  -0.02131  -0.00016
   S      3.11678   1.80393   7.48580  -0.01414   0.00159   0.00024
   S      1.56156   4.50882   7.48798   0.00106   0.02126   0.00004
   S      1.52418   0.89566   1.48709   0.00452  -0.00820  -0.00006
   S      0.00147   3.62066   1.40025   0.00153  -0.00152  -0.00021
   S      4.71192   0.90371   1.48820   0.00251   0.00769  -0.00073
   S      3.11614   3.59186   1.45964  -0.00792   0.00115   0.00047
   S      0.00121   1.80474  10.60015  -0.01047   0.00156  -0.00008
   S     -1.55470   4.50726  10.60086  -0.00304   0.02161  -0.00008
   S      3.11809   1.80497  10.60148   0.01427  -0.00160   0.00010
   S      1.56098   4.50841  10.59979  -0.00110  -0.02149   0.00006
   S      1.52419   0.89566   4.54683  -0.00452   0.00820  -0.00006
   S      0.00148   3.62066   4.63368  -0.00153   0.00152  -0.00021
   S      4.71193   0.90371   4.54570  -0.00251  -0.00769  -0.00073
   S      3.11615   3.59186   4.57427   0.00792  -0.00115   0.00047
   Mo     0.00222   1.80345  15.08480   0.00000   0.00000   0.00004
   Mo    -1.55357   4.50645  15.08481  -0.00000  -0.00000   0.00011
   Mo     3.11854   1.80351  15.08480  -0.00000   0.00000  -0.00001
   Mo     1.56184   4.50710  15.08480  -0.00000   0.00000  -0.00013
   Mo     1.56056   0.90288  21.12413  -0.00002   0.00034   0.00007
   Mo     0.00273   3.60627  21.12663  -0.00016   0.00002   0.00003
   Mo     4.67447   0.90376  21.12565  -0.00000  -0.00029  -0.00007
   Mo     3.11931   3.60534  21.12482   0.00008  -0.00004  -0.00002
   S      0.00118   1.80476  19.56945   0.01046  -0.00156  -0.00008
   S     -1.55473   4.50728  19.56876   0.00304  -0.02159  -0.00008
   S      3.11806   1.80499  19.56812  -0.01427   0.00160   0.00010
   S      1.56094   4.50842  19.56982   0.00111   0.02147   0.00006
   S      1.56030   0.90137  13.52896   0.00060   0.02923  -0.00019
   S      0.00408   3.60487  13.52869  -0.01880   0.00236  -0.00023
   S      4.67649   0.90190  13.52894   0.00325  -0.02909   0.00030
   S      3.12019   3.60539  13.52916   0.01476  -0.00211   0.00013
   S      0.00203   1.80435  22.68024  -0.01035   0.00159  -0.00006
   S     -1.55552   4.50905  22.68147  -0.00289   0.02130  -0.00016
   S      3.11676   1.80394  22.68379   0.01414  -0.00159   0.00024
   S      1.56154   4.50883  22.68163  -0.00107  -0.02125   0.00004
   S      1.56031   0.90136  16.64064  -0.00060  -0.02923  -0.00019
   S      0.00409   3.60487  16.64092   0.01880  -0.00236  -0.00023
   S      4.67649   0.90190  16.64065  -0.00325   0.02909   0.00030
   S      3.12020   3.60539  16.64044  -0.01476   0.00211   0.00013
PRIMCOORD 63
     48   1
   Re     0.00678   1.91351   3.01696   0.00035   0.00019   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00050  -0.00034   0.00000
   Mo     3.11474   1.79867   3.01696   0.00036  -0.00022  -0.00000
   Mo     1.53118   4.46069   3.01696  -0.00021   0.00033  -0.00000
   Mo     1.56058   0.90286   9.04547   0.00001  -0.00000  -0.00007
   Mo     0.00275   3.60626   9.04298   0.00005  -0.00006   0.00007
   Mo     4.67449   0.90375   9.04394   0.00000  -0.00000  -0.00001
   Mo     3.11933   3.60533   9.04478  -0.00008  -0.00001   0.00002
   S      0.00205   1.80434   7.48936  -0.02912  -0.00875   0.00012
   S     -1.55551   4.50904   7.48815   0.02499   0.01615  -0.00048
   S      3.11678   1.80393   7.48580  -0.01096   0.00885   0.00028
   S      1.56156   4.50882   7.48798   0.01486  -0.01640   0.00009
   S      1.52418   0.89566   1.48709  -0.00013   0.00023  -0.00003
   S      0.00147   3.62066   1.40025   0.00005  -0.00026   0.00007
   S      4.71192   0.90371   1.48820  -0.00073  -0.00034  -0.00019
   S      3.11614   3.59186   1.45964   0.00029   0.00020   0.00002
   S      0.00121   1.80474  10.60015   0.02928   0.00892   0.00020
   S     -1.55470   4.50726  10.60086  -0.02508  -0.01601  -0.00040
   S      3.11809   1.80497  10.60148   0.01085  -0.00881   0.00021
   S      1.56098   4.50841  10.59979  -0.01474   0.01624  -0.00001
   S      1.52419   0.89566   4.54683  -0.00013   0.00023   0.00003
   S      0.00148   3.62066   4.63368   0.00005  -0.00026  -0.00007
   S      4.71193   0.90371   4.54570  -0.00073  -0.00034   0.00019
   S      3.11615   3.59186   4.57427   0.00029   0.00020  -0.00002
   Mo     0.00222   1.80345  15.08480  -0.00043  -0.00014  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.00037   0.00025  -0.00000
   Mo     3.11854   1.80351  15.08480  -0.00015   0.00012  -0.00000
   Mo     1.56184   4.50710  15.08480   0.00022  -0.00023  -0.00000
   Mo     1.56056   0.90288  21.12413   0.00001  -0.00000   0.00007
   Mo     0.00273   3.60627  21.12663   0.00005  -0.00006  -0.00007
   Mo     4.67447   0.90376  21.12565   0.00000  -0.00000   0.00001
   Mo     3.11931   3.60534  21.12482  -0.00008  -0.00001  -0.00002
   S      0.00118   1.80476  19.56945   0.02929   0.00892  -0.00020
   S     -1.55473   4.50728  19.56876  -0.02508  -0.01602   0.00040
   S      3.11806   1.80499  19.56812   0.01085  -0.00881  -0.00021
   S      1.56094   4.50842  19.56982  -0.01474   0.01624   0.00001
   S      1.56030   0.90137  13.52896   0.00008  -0.00010  -0.00001
   S      0.00408   3.60487  13.52869  -0.00006   0.00007   0.00001
   S      4.67649   0.90190  13.52894   0.00012   0.00004  -0.00000
   S      3.12019   3.60539  13.52916  -0.00012  -0.00002   0.00000
   S      0.00203   1.80435  22.68024  -0.02912  -0.00875  -0.00012
   S     -1.55552   4.50905  22.68147   0.02499   0.01616   0.00048
   S      3.11676   1.80394  22.68379  -0.01096   0.00886  -0.00028
   S      1.56154   4.50883  22.68163   0.01486  -0.01641  -0.00009
   S      1.56031   0.90136  16.64064   0.00008  -0.00012   0.00001
   S      0.00409   3.60487  16.64092  -0.00006   0.00007  -0.00001
   S      4.67649   0.90190  16.64065   0.00012   0.00006   0.00000
   S      3.12020   3.60539  16.64044  -0.00014  -0.00002  -0.00000
PRIMCOORD 64
     48   1
   Re     0.00678   1.91351   3.01696  -0.00018   0.00060   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00040   0.00038   0.00000
   Mo     3.11474   1.79867   3.01696  -0.00006  -0.00068   0.00000
   Mo     1.53118   4.46069   3.01696   0.00043  -0.00008   0.00000
   Mo     1.56058   0.90286   9.04547  -0.00000  -0.00002   0.00001
   Mo     0.00275   3.60626   9.04298  -0.00001  -0.00012   0.00016
   Mo     4.67449   0.90375   9.04394  -0.00002  -0.00000  -0.00012
   Mo     3.11933   3.60533   9.04478   0.00005  -0.00007  -0.00011
   S      0.00205   1.80434   7.48936   0.00897  -0.02859   0.00016
   S     -1.55551   4.50904   7.48815   0.01335  -0.01015  -0.00046
   S      3.11678   1.80393   7.48580  -0.00236   0.02884   0.00055
   S      1.56156   4.50882   7.48798  -0.01966   0.00946  -0.00012
   S      1.52418   0.89566   1.48709   0.00078  -0.00041  -0.00051
   S      0.00147   3.62066   1.40025   0.00016  -0.00123   0.00041
   S      4.71192   0.90371   1.48820  -0.00040   0.00027  -0.00019
   S      3.11614   3.59186   1.45964  -0.00001   0.00033   0.00029
   S      0.00121   1.80474  10.60015  -0.00890   0.02893  -0.00004
   S     -1.55470   4.50726  10.60086  -0.01354   0.01012  -0.00038
   S      3.11809   1.80497  10.60148   0.00238  -0.02853   0.00041
   S      1.56098   4.50841  10.59979   0.01973  -0.00953  -0.00005
   S      1.52419   0.89566   4.54683   0.00078  -0.00041   0.00051
   S      0.00148   3.62066   4.63368   0.00016  -0.00123  -0.00041
   S      4.71193   0.90371   4.54570  -0.00040   0.00027   0.00019
   S      3.11615   3.59186   4.57427  -0.00001   0.00033  -0.00029
   Mo     0.00222   1.80345  15.08480   0.00012  -0.00043   0.00000
   Mo    -1.55357   4.50645  15.08481   0.00019  -0.00015   0.00000
   Mo     3.11854   1.80351  15.08480  -0.00003   0.00043   0.00000
   Mo     1.56184   4.50710  15.08480  -0.00028   0.00014   0.00000
   Mo     1.56056   0.90288  21.12413  -0.00000  -0.00002  -0.00001
   Mo     0.00273   3.60627  21.12663  -0.00001  -0.00012  -0.00016
   Mo     4.67447   0.90376  21.12565  -0.00002  -0.00000   0.00012
   Mo     3.11931   3.60534  21.12482   0.00005  -0.00007   0.00011
   S      0.00118   1.80476  19.56945  -0.00890   0.02893   0.00004
   S     -1.55473   4.50728  19.56876  -0.01354   0.01012   0.00038
   S      3.11806   1.80499  19.56812   0.00238  -0.02853  -0.00041
   S      1.56094   4.50842  19.56982   0.01973  -0.00954   0.00005
   S      1.56030   0.90137  13.52896  -0.00012   0.00003   0.00001
   S      0.00408   3.60487  13.52869  -0.00003   0.00013   0.00001
   S      4.67649   0.90190  13.52894   0.00009  -0.00005  -0.00001
   S      3.12019   3.60539  13.52916   0.00006  -0.00012  -0.00001
   S      0.00203   1.80435  22.68024   0.00897  -0.02860  -0.00016
   S     -1.55552   4.50905  22.68147   0.01335  -0.01016   0.00046
   S      3.11676   1.80394  22.68379  -0.00236   0.02884  -0.00055
   S      1.56154   4.50883  22.68163  -0.01966   0.00946   0.00012
   S      1.56031   0.90136  16.64064  -0.00012   0.00003  -0.00001
   S      0.00409   3.60487  16.64092  -0.00004   0.00014  -0.00001
   S      4.67649   0.90190  16.64065   0.00009  -0.00005   0.00001
   S      3.12020   3.60539  16.64044   0.00007  -0.00013   0.00001
PRIMCOORD 65
     48   1
   Re     0.00678   1.91351   3.01696   0.00002  -0.00007   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00021   0.00028   0.00000
   Mo     3.11474   1.79867   3.01696   0.00045   0.00022   0.00000
   Mo     1.53118   4.46069   3.01696  -0.00041  -0.00034   0.00000
   Mo     1.56058   0.90286   9.04547  -0.00002  -0.00009   0.00006
   Mo     0.00275   3.60626   9.04298   0.00007   0.00002   0.00000
   Mo     4.67449   0.90375   9.04394   0.00003   0.00003  -0.00009
   Mo     3.11933   3.60533   9.04478   0.00007   0.00006   0.00001
   S      0.00205   1.80434   7.48936  -0.00062   0.00581  -0.00009
   S     -1.55551   4.50904   7.48815   0.01131  -0.02392  -0.00035
   S      3.11678   1.80393   7.48580  -0.02862  -0.00580   0.00024
   S      1.56156   4.50882   7.48798   0.01794   0.02406   0.00015
   S      1.52418   0.89566   1.48709  -0.00017   0.00005   0.00014
   S      0.00147   3.62066   1.40025   0.00033   0.00010  -0.00007
   S      4.71192   0.90371   1.48820   0.00000   0.00007  -0.00003
   S      3.11614   3.59186   1.45964  -0.00013  -0.00028  -0.00005
   S      0.00121   1.80474  10.60015   0.00077  -0.00592   0.00002
   S     -1.55470   4.50726  10.60086  -0.01148   0.02422  -0.00021
   S      3.11809   1.80497  10.60148   0.02850   0.00568   0.00000
   S      1.56098   4.50841  10.59979  -0.01806  -0.02422   0.00015
   S      1.52419   0.89566   4.54683  -0.00017   0.00005  -0.00014
   S      0.00148   3.62066   4.63368   0.00033   0.00010   0.00007
   S      4.71193   0.90371   4.54570   0.00000   0.00007   0.00003
   S      3.11615   3.59186   4.57427  -0.00013  -0.00028   0.00005
   Mo     0.00222   1.80345  15.08480  -0.00001   0.00008   0.00000
   Mo    -1.55357   4.50645  15.08481   0.00016  -0.00035   0.00000
   Mo     3.11854   1.80351  15.08480  -0.00042  -0.00009   0.00000
   Mo     1.56184   4.50710  15.08480   0.00027   0.00037   0.00000
   Mo     1.56056   0.90288  21.12413  -0.00002  -0.00009  -0.00006
   Mo     0.00273   3.60627  21.12663   0.00007   0.00002  -0.00000
   Mo     4.67447   0.90376  21.12565   0.00003   0.00003   0.00009
   Mo     3.11931   3.60534  21.12482   0.00007   0.00006  -0.00001
   S      0.00118   1.80476  19.56945   0.00077  -0.00591  -0.00002
   S     -1.55473   4.50728  19.56876  -0.01148   0.02422   0.00021
   S      3.11806   1.80499  19.56812   0.02850   0.00567  -0.00000
   S      1.56094   4.50842  19.56982  -0.01806  -0.02422  -0.00015
   S      1.56030   0.90137  13.52896   0.00008   0.00010  -0.00000
   S      0.00408   3.60487  13.52869  -0.00015  -0.00002   0.00001
   S      4.67649   0.90190  13.52894   0.00007  -0.00012  -0.00001
   S      3.12019   3.60539  13.52916   0.00001   0.00005   0.00000
   S      0.00203   1.80435  22.68024  -0.00062   0.00581   0.00009
   S     -1.55552   4.50905  22.68147   0.01131  -0.02392   0.00035
   S      3.11676   1.80394  22.68379  -0.02862  -0.00580  -0.00024
   S      1.56154   4.50883  22.68163   0.01794   0.02406  -0.00015
   S      1.56031   0.90136  16.64064   0.00008   0.00011   0.00000
   S      0.00409   3.60487  16.64092  -0.00016  -0.00002  -0.00001
   S      4.67649   0.90190  16.64065   0.00007  -0.00014   0.00001
   S      3.12020   3.60539  16.64044   0.00001   0.00005  -0.00000
PRIMCOORD 66
     48   1
   Re     0.00678   1.91351   3.01696   0.00000   0.00000   0.00004
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000   0.00020
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000  -0.00002
   Mo     1.53118   4.46069   3.01696  -0.00000   0.00000  -0.00020
   Mo     1.56058   0.90286   9.04547  -0.00015   0.00008   0.00005
   Mo     0.00275   3.60626   9.04298   0.00010   0.00001  -0.00003
   Mo     4.67449   0.90375   9.04394  -0.00018  -0.00008   0.00000
   Mo     3.11933   3.60533   9.04478   0.00022   0.00001  -0.00004
   S      0.00205   1.80434   7.48936   0.01906   0.00111   0.00000
   S     -1.55551   4.50904   7.48815  -0.01603  -0.00657   0.00019
   S      3.11678   1.80393   7.48580   0.01175  -0.00115  -0.00016
   S      1.56156   4.50882   7.48798  -0.01467   0.00663  -0.00002
   S      1.52418   0.89566   1.48709   0.00340  -0.00391  -0.00126
   S      0.00147   3.62066   1.40025  -0.00260   0.00027   0.00007
   S      4.71192   0.90371   1.48820   0.00349   0.00386   0.00116
   S      3.11614   3.59186   1.45964  -0.00593  -0.00020  -0.00001
   S      0.00121   1.80474  10.60015  -0.01900  -0.00118  -0.00010
   S     -1.55470   4.50726  10.60086   0.01596   0.00642   0.00014
   S      3.11809   1.80497  10.60148  -0.01157   0.00115  -0.00008
   S      1.56098   4.50841  10.59979   0.01452  -0.00646   0.00004
   S      1.52419   0.89566   4.54683  -0.00340   0.00391  -0.00126
   S      0.00148   3.62066   4.63368   0.00260  -0.00027   0.00007
   S      4.71193   0.90371   4.54570  -0.00349  -0.00386   0.00116
   S      3.11615   3.59186   4.57427   0.00593   0.00020  -0.00001
   Mo     0.00222   1.80345  15.08480  -0.00000  -0.00000  -0.00005
   Mo    -1.55357   4.50645  15.08481   0.00000   0.00000   0.00002
   Mo     3.11854   1.80351  15.08480   0.00000   0.00000  -0.00004
   Mo     1.56184   4.50710  15.08480  -0.00000  -0.00000   0.00007
   Mo     1.56056   0.90288  21.12413   0.00015  -0.00008   0.00005
   Mo     0.00273   3.60627  21.12663  -0.00010  -0.00001  -0.00003
   Mo     4.67447   0.90376  21.12565   0.00018   0.00008   0.00000
   Mo     3.11931   3.60534  21.12482  -0.00022  -0.00001  -0.00004
   S      0.00118   1.80476  19.56945   0.01901   0.00118  -0.00010
   S     -1.55473   4.50728  19.56876  -0.01596  -0.00643   0.00014
   S      3.11806   1.80499  19.56812   0.01157  -0.00115  -0.00008
   S      1.56094   4.50842  19.56982  -0.01452   0.00646   0.00004
   S      1.56030   0.90137  13.52896   0.02332  -0.01074   0.00018
   S      0.00408   3.60487  13.52869  -0.01884   0.00245  -0.00016
   S      4.67649   0.90190  13.52894   0.02617   0.01060   0.00017
   S      3.12019   3.60539  13.52916  -0.03109  -0.00248  -0.00018
   S      0.00203   1.80435  22.68024  -0.01907  -0.00111   0.00000
   S     -1.55552   4.50905  22.68147   0.01603   0.00657   0.00019
   S      3.11676   1.80394  22.68379  -0.01175   0.00115  -0.00016
   S      1.56154   4.50883  22.68163   0.01468  -0.00664  -0.00002
   S      1.56031   0.90136  16.64064  -0.02332   0.01074   0.00018
   S      0.00409   3.60487  16.64092   0.01884  -0.00245  -0.00016
   S      4.67649   0.90190  16.64065  -0.02617  -0.01060   0.00017
   S      3.12020   3.60539  16.64044   0.03109   0.00248  -0.00018
PRIMCOORD 67
     48   1
   Re     0.00678   1.91351   3.01696   0.00000  -0.00000  -0.00030
   Mo    -1.53014   4.45530   3.01697   0.00000   0.00000   0.00003
   Mo     3.11474   1.79867   3.01696  -0.00000  -0.00000   0.00010
   Mo     1.53118   4.46069   3.01696   0.00000  -0.00000  -0.00017
   Mo     1.56058   0.90286   9.04547   0.00004  -0.00008  -0.00003
   Mo     0.00275   3.60626   9.04298   0.00010  -0.00011  -0.00011
   Mo     4.67449   0.90375   9.04394  -0.00009   0.00012   0.00010
   Mo     3.11933   3.60533   9.04478  -0.00010   0.00019   0.00007
   S      0.00205   1.80434   7.48936  -0.00476   0.01518   0.00003
   S     -1.55551   4.50904   7.48815  -0.01162   0.01313   0.00023
   S      3.11678   1.80393   7.48580   0.01019  -0.01522  -0.00045
   S      1.56156   4.50882   7.48798   0.00596  -0.01273   0.00004
   S      1.52418   0.89566   1.48709  -0.00299   0.00290   0.00035
   S      0.00147   3.62066   1.40025  -0.00147   0.00403   0.00043
   S      4.71192   0.90371   1.48820   0.00178  -0.00219   0.00131
   S      3.11614   3.59186   1.45964   0.00180  -0.00316  -0.00110
   S      0.00121   1.80474  10.60015   0.00464  -0.01524   0.00013
   S     -1.55470   4.50726  10.60086   0.01164  -0.01310   0.00017
   S      3.11809   1.80497  10.60148  -0.01009   0.01497  -0.00026
   S      1.56098   4.50841  10.59979  -0.00587   0.01273   0.00001
   S      1.52419   0.89566   4.54683   0.00299  -0.00290   0.00035
   S      0.00148   3.62066   4.63368   0.00147  -0.00403   0.00043
   S      4.71193   0.90371   4.54570  -0.00178   0.00219   0.00130
   S      3.11615   3.59186   4.57427  -0.00180   0.00316  -0.00110
   Mo     0.00222   1.80345  15.08480  -0.00000   0.00000   0.00012
   Mo    -1.55357   4.50645  15.08481  -0.00000  -0.00000   0.00012
   Mo     3.11854   1.80351  15.08480  -0.00000  -0.00000  -0.00011
   Mo     1.56184   4.50710  15.08480   0.00000   0.00000  -0.00012
   Mo     1.56056   0.90288  21.12413  -0.00004   0.00008  -0.00003
   Mo     0.00273   3.60627  21.12663  -0.00010   0.00011  -0.00011
   Mo     4.67447   0.90376  21.12565   0.00009  -0.00012   0.00010
   Mo     3.11931   3.60534  21.12482   0.00010  -0.00019   0.00007
   S      0.00118   1.80476  19.56945  -0.00464   0.01525   0.00013
   S     -1.55473   4.50728  19.56876  -0.01164   0.01310   0.00017
   S      3.11806   1.80499  19.56812   0.01009  -0.01497  -0.00026
   S      1.56094   4.50842  19.56982   0.00587  -0.01273   0.00001
   S      1.56030   0.90137  13.52896  -0.00994   0.01981  -0.00018
   S      0.00408   3.60487  13.52869  -0.01585   0.02486  -0.00041
   S      4.67649   0.90190  13.52894   0.01867  -0.01982   0.00036
   S      3.12019   3.60539  13.52916   0.00697  -0.02472   0.00020
   S      0.00203   1.80435  22.68024   0.00476  -0.01518   0.00003
   S     -1.55552   4.50905  22.68147   0.01162  -0.01313   0.00023
   S      3.11676   1.80394  22.68379  -0.01019   0.01522  -0.00045
   S      1.56154   4.50883  22.68163  -0.00596   0.01273   0.00004
   S      1.56031   0.90136  16.64064   0.00994  -0.01982  -0.00018
   S      0.00409   3.60487  16.64092   0.01585  -0.02486  -0.00041
   S      4.67649   0.90190  16.64065  -0.01867   0.01982   0.00036
   S      3.12020   3.60539  16.64044  -0.00697   0.02472   0.00020
PRIMCOORD 68
     48   1
   Re     0.00678   1.91351   3.01696   0.00000   0.00000   0.00010
   Mo    -1.53014   4.45530   3.01697  -0.00000   0.00000   0.00011
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000  -0.00006
   Mo     1.53118   4.46069   3.01696  -0.00000  -0.00000   0.00003
   Mo     1.56058   0.90286   9.04547  -0.00011  -0.00011  -0.00005
   Mo     0.00275   3.60626   9.04298   0.00011   0.00009   0.00006
   Mo     4.67449   0.90375   9.04394  -0.00001   0.00012   0.00001
   Mo     3.11933   3.60533   9.04478  -0.00008  -0.00019  -0.00005
   S      0.00205   1.80434   7.48936  -0.00328  -0.01290   0.00001
   S     -1.55551   4.50904   7.48815   0.00232   0.01440  -0.00002
   S      3.11678   1.80393   7.48580   0.01352   0.01293   0.00014
   S      1.56156   4.50882   7.48798  -0.01262  -0.01471  -0.00003
   S      1.52418   0.89566   1.48709   0.00120   0.00243  -0.00095
   S      0.00147   3.62066   1.40025  -0.00186  -0.00281  -0.00021
   S      4.71192   0.90371   1.48820  -0.00173  -0.00264   0.00006
   S      3.11614   3.59186   1.45964   0.00158   0.00223   0.00068
   S      0.00121   1.80474  10.60015   0.00325   0.01299  -0.00008
   S     -1.55470   4.50726  10.60086  -0.00224  -0.01446  -0.00009
   S      3.11809   1.80497  10.60148  -0.01338  -0.01269   0.00018
   S      1.56098   4.50841  10.59979   0.01260   0.01467  -0.00005
   S      1.52419   0.89566   4.54683  -0.00120  -0.00243  -0.00095
   S      0.00148   3.62066   4.63368   0.00186   0.00281  -0.00021
   S      4.71193   0.90371   4.54570   0.00173   0.00264   0.00006
   S      3.11615   3.59186   4.57427  -0.00158  -0.00223   0.00068
   Mo     0.00222   1.80345  15.08480   0.00000  -0.00000  -0.00005
   Mo    -1.55357   4.50645  15.08481   0.00000  -0.00000   0.00009
   Mo     3.11854   1.80351  15.08480   0.00000   0.00000   0.00006
   Mo     1.56184   4.50710  15.08480  -0.00000   0.00000  -0.00009
   Mo     1.56056   0.90288  21.12413   0.00011   0.00011  -0.00005
   Mo     0.00273   3.60627  21.12663  -0.00011  -0.00009   0.00006
   Mo     4.67447   0.90376  21.12565   0.00001  -0.00012   0.00001
   Mo     3.11931   3.60534  21.12482   0.00008   0.00019  -0.00005
   S      0.00118   1.80476  19.56945  -0.00325  -0.01299  -0.00008
   S     -1.55473   4.50728  19.56876   0.00225   0.01446  -0.00009
   S      3.11806   1.80499  19.56812   0.01338   0.01269   0.00018
   S      1.56094   4.50842  19.56982  -0.01260  -0.01467  -0.00005
   S      1.56030   0.90137  13.52896   0.01961   0.02254  -0.00008
   S      0.00408   3.60487  13.52869  -0.02056  -0.02081   0.00006
   S      4.67649   0.90190  13.52894  -0.00452  -0.02234   0.00015
   S      3.12019   3.60539  13.52916   0.00526   0.02105  -0.00013
   S      0.00203   1.80435  22.68024   0.00328   0.01290   0.00001
   S     -1.55552   4.50905  22.68147  -0.00232  -0.01441  -0.00002
   S      3.11676   1.80394  22.68379  -0.01352  -0.01293   0.00014
   S      1.56154   4.50883  22.68163   0.01262   0.01472  -0.00003
   S      1.56031   0.90136  16.64064  -0.01961  -0.02254  -0.00008
   S      0.00409   3.60487  16.64092   0.02056   0.02082   0.00006
   S      4.67649   0.90190  16.64065   0.00452   0.02234   0.00015
   S      3.12020   3.60539  16.64044  -0.00526  -0.02105  -0.00013
PRIMCOORD 69
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000   0.00000   0.00237
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000  -0.00408
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000   0.00016
   Mo     1.53118   4.46069   3.01696   0.00000  -0.00000   0.00351
   Mo     1.56058   0.90286   9.04547   0.00013  -0.00040  -0.00010
   Mo     0.00275   3.60626   9.04298  -0.00058   0.00012  -0.00004
   Mo     4.67449   0.90375   9.04394   0.00017   0.00022   0.00014
   Mo     3.11933   3.60533   9.04478   0.00051   0.00005  -0.00004
   S      0.00205   1.80434   7.48936  -0.00270  -0.00051  -0.00079
   S     -1.55551   4.50904   7.48815  -0.00053  -0.00124   0.00639
   S      3.11678   1.80393   7.48580   0.00401  -0.00065  -0.00105
   S      1.56156   4.50882   7.48798  -0.00013   0.00250  -0.00439
   S      1.52418   0.89566   1.48709   0.01376   0.01709   0.03319
   S      0.00147   3.62066   1.40025   0.01049   0.00152   0.00320
   S      4.71192   0.90371   1.48820   0.01033  -0.01485  -0.04960
   S      3.11614   3.59186   1.45964  -0.01630  -0.00467   0.00704
   S      0.00121   1.80474  10.60015   0.00026   0.00015  -0.00083
   S     -1.55470   4.50726  10.60086   0.00051   0.00041   0.00565
   S      3.11809   1.80497  10.60148  -0.00178   0.00035  -0.00092
   S      1.56098   4.50841  10.59979   0.00012  -0.00093  -0.00398
   S      1.52419   0.89566   4.54683  -0.01376  -0.01709   0.03319
   S      0.00148   3.62066   4.63368  -0.01049  -0.00152   0.00320
   S      4.71193   0.90371   4.54570  -0.01033   0.01485  -0.04960
   S      3.11615   3.59186   4.57427   0.01630   0.00467   0.00704
   Mo     0.00222   1.80345  15.08480   0.00000   0.00000  -0.00001
   Mo    -1.55357   4.50645  15.08481  -0.00000   0.00000  -0.00002
   Mo     3.11854   1.80351  15.08480  -0.00000  -0.00000  -0.00001
   Mo     1.56184   4.50710  15.08480  -0.00000   0.00000  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00013   0.00040  -0.00010
   Mo     0.00273   3.60627  21.12663   0.00058  -0.00012  -0.00004
   Mo     4.67447   0.90376  21.12565  -0.00017  -0.00022   0.00014
   Mo     3.11931   3.60534  21.12482  -0.00051  -0.00005  -0.00004
   S      0.00118   1.80476  19.56945  -0.00026  -0.00015  -0.00083
   S     -1.55473   4.50728  19.56876  -0.00051  -0.00041   0.00565
   S      3.11806   1.80499  19.56812   0.00178  -0.00035  -0.00092
   S      1.56094   4.50842  19.56982  -0.00012   0.00093  -0.00398
   S      1.56030   0.90137  13.52896   0.00006   0.00043   0.00098
   S      0.00408   3.60487  13.52869   0.00048  -0.00009   0.00025
   S      4.67649   0.90190  13.52894   0.00003  -0.00020  -0.00141
   S      3.12019   3.60539  13.52916  -0.00057  -0.00013   0.00017
   S      0.00203   1.80435  22.68024   0.00270   0.00051  -0.00079
   S     -1.55552   4.50905  22.68147   0.00053   0.00124   0.00639
   S      3.11676   1.80394  22.68379  -0.00401   0.00065  -0.00105
   S      1.56154   4.50883  22.68163   0.00013  -0.00250  -0.00439
   S      1.56031   0.90136  16.64064  -0.00006  -0.00043   0.00098
   S      0.00409   3.60487  16.64092  -0.00048   0.00009   0.00025
   S      4.67649   0.90190  16.64065  -0.00003   0.00020  -0.00141
   S      3.12020   3.60539  16.64044   0.00057   0.00013   0.00017
PRIMCOORD 70
     48   1
   Re     0.00678   1.91351   3.01696   0.00000  -0.00000  -0.01186
   Mo    -1.53014   4.45530   3.01697   0.00000   0.00000  -0.00001
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000   0.00106
   Mo     1.53118   4.46069   3.01696  -0.00000   0.00000   0.00198
   Mo     1.56058   0.90286   9.04547  -0.00006   0.00028  -0.00016
   Mo     0.00275   3.60626   9.04298  -0.00012  -0.00060   0.00010
   Mo     4.67449   0.90375   9.04394   0.00013   0.00050  -0.00002
   Mo     3.11933   3.60533   9.04478   0.00010  -0.00022   0.00023
   S      0.00205   1.80434   7.48936  -0.00051   0.00229   0.00632
   S     -1.55551   4.50904   7.48815  -0.00060  -0.00360  -0.00350
   S      3.11678   1.80393   7.48580   0.00107   0.00390   0.00292
   S      1.56156   4.50882   7.48798   0.00037  -0.00268  -0.00641
   S      1.52418   0.89566   1.48709  -0.01087   0.00103   0.04544
   S      0.00147   3.62066   1.40025   0.00506  -0.00824  -0.01052
   S      4.71192   0.90371   1.48820   0.01510  -0.00309   0.02544
   S      3.11614   3.59186   1.45964  -0.00407   0.02141  -0.03044
   S      0.00121   1.80474  10.60015  -0.00002  -0.00073   0.00632
   S     -1.55470   4.50726  10.60086   0.00005   0.00169  -0.00297
   S      3.11809   1.80497  10.60148  -0.00067  -0.00183   0.00251
   S      1.56098   4.50841  10.59979   0.00028   0.00100  -0.00562
   S      1.52419   0.89566   4.54683   0.01087  -0.00103   0.04544
   S      0.00148   3.62066   4.63368  -0.00507   0.00824  -0.01052
   S      4.71193   0.90371   4.54570  -0.01509   0.00309   0.02544
   S      3.11615   3.59186   4.57427   0.00407  -0.02141  -0.03045
   Mo     0.00222   1.80345  15.08480  -0.00000  -0.00000  -0.00003
   Mo    -1.55357   4.50645  15.08481   0.00000  -0.00000   0.00006
   Mo     3.11854   1.80351  15.08480   0.00000   0.00000   0.00002
   Mo     1.56184   4.50710  15.08480   0.00000  -0.00000   0.00007
   Mo     1.56056   0.90288  21.12413   0.00006  -0.00028  -0.00016
   Mo     0.00273   3.60627  21.12663   0.00012   0.00060   0.00010
   Mo     4.67447   0.90376  21.12565  -0.00013  -0.00050  -0.00002
   Mo     3.11931   3.60534  21.12482  -0.00010   0.00022   0.00023
   S      0.00118   1.80476  19.56945   0.00002   0.00073   0.00632
   S     -1.55473   4.50728  19.56876  -0.00005  -0.00169  -0.00297
   S      3.11806   1.80499  19.56812   0.00067   0.00183   0.00251
   S      1.56094   4.50842  19.56982  -0.00028  -0.00100  -0.00562
   S      1.56030   0.90137  13.52896   0.00030  -0.00068   0.00181
   S      0.00408   3.60487  13.52869   0.00019   0.00090  -0.00086
   S      4.67649   0.90190  13.52894  -0.00034  -0.00083   0.00099
   S      3.12019   3.60539  13.52916  -0.00021   0.00064  -0.00214
   S      0.00203   1.80435  22.68024   0.00051  -0.00229   0.00632
   S     -1.55552   4.50905  22.68147   0.00060   0.00360  -0.00350
   S      3.11676   1.80394  22.68379  -0.00107  -0.00390   0.00292
   S      1.56154   4.50883  22.68163  -0.00037   0.00268  -0.00641
   S      1.56031   0.90136  16.64064  -0.00030   0.00068   0.00181
   S      0.00409   3.60487  16.64092  -0.00019  -0.00090  -0.00086
   S      4.67649   0.90190  16.64065   0.00034   0.00083   0.00099
   S      3.12020   3.60539  16.64044   0.00020  -0.00064  -0.00214
PRIMCOORD 71
     48   1
   Re     0.00678   1.91351   3.01696  -0.00137   0.01727   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00883   0.00464   0.00000
   Mo     3.11474   1.79867   3.01696   0.00041  -0.00718   0.00000
   Mo     1.53118   4.46069   3.01696   0.00875   0.00160   0.00000
   Mo     1.56058   0.90286   9.04547  -0.00011   0.00019  -0.00023
   Mo     0.00275   3.60626   9.04298   0.00005  -0.00001   0.00006
   Mo     4.67449   0.90375   9.04394   0.00012   0.00011  -0.00040
   Mo     3.11933   3.60533   9.04478  -0.00003  -0.00045   0.00050
   S      0.00205   1.80434   7.48936   0.00089   0.00344   0.00966
   S     -1.55551   4.50904   7.48815  -0.00258  -0.00241  -0.00761
   S      3.11678   1.80393   7.48580  -0.00087   0.00347   0.00183
   S      1.56156   4.50882   7.48798   0.00240  -0.00374  -0.00399
   S      1.52418   0.89566   1.48709   0.02632  -0.00424  -0.01629
   S      0.00147   3.62066   1.40025  -0.00164  -0.04903   0.01083
   S      4.71192   0.90371   1.48820  -0.02355   0.00702  -0.01379
   S      3.11614   3.59186   1.45964   0.00239  -0.00282   0.00417
   S      0.00121   1.80474  10.60015  -0.00059  -0.00305   0.00863
   S     -1.55470   4.50726  10.60086   0.00212   0.00234  -0.00699
   S      3.11809   1.80497  10.60148   0.00051  -0.00235   0.00197
   S      1.56098   4.50841  10.59979  -0.00201   0.00316  -0.00358
   S      1.52419   0.89566   4.54683   0.02631  -0.00424   0.01629
   S      0.00148   3.62066   4.63368  -0.00164  -0.04903  -0.01083
   S      4.71193   0.90371   4.54570  -0.02355   0.00702   0.01379
   S      3.11615   3.59186   4.57427   0.00239  -0.00282  -0.00417
   Mo     0.00222   1.80345  15.08480  -0.00006  -0.00008  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.00010   0.00016  -0.00000
   Mo     3.11854   1.80351  15.08480   0.00006  -0.00028  -0.00000
   Mo     1.56184   4.50710  15.08480  -0.00011   0.00022  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00011   0.00019   0.00023
   Mo     0.00273   3.60627  21.12663   0.00005  -0.00001  -0.00006
   Mo     4.67447   0.90376  21.12565   0.00012   0.00011   0.00040
   Mo     3.11931   3.60534  21.12482  -0.00003  -0.00045  -0.00050
   S      0.00118   1.80476  19.56945  -0.00059  -0.00305  -0.00863
   S     -1.55473   4.50728  19.56876   0.00212   0.00234   0.00699
   S      3.11806   1.80499  19.56812   0.00051  -0.00235  -0.00197
   S      1.56094   4.50842  19.56982  -0.00201   0.00316   0.00358
   S      1.56030   0.90137  13.52896   0.00037  -0.00069   0.00001
   S      0.00408   3.60487  13.52869  -0.00017   0.00074   0.00003
   S      4.67649   0.90190  13.52894  -0.00037  -0.00045   0.00012
   S      3.12019   3.60539  13.52916   0.00018   0.00037  -0.00026
   S      0.00203   1.80435  22.68024   0.00089   0.00344  -0.00966
   S     -1.55552   4.50905  22.68147  -0.00258  -0.00240   0.00761
   S      3.11676   1.80394  22.68379  -0.00087   0.00347  -0.00183
   S      1.56154   4.50883  22.68163   0.00240  -0.00374   0.00399
   S      1.56031   0.90136  16.64064   0.00037  -0.00068  -0.00001
   S      0.00409   3.60487  16.64092  -0.00018   0.00073  -0.00004
   S      4.67649   0.90190  16.64065  -0.00037  -0.00045  -0.00012
   S      3.12020   3.60539  16.64044   0.00018   0.00037   0.00025
PRIMCOORD 72
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000   0.00000  -0.00515
   Mo    -1.53014   4.45530   3.01697  -0.00000   0.00000   0.00050
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000   0.00104
   Mo     1.53118   4.46069   3.01696   0.00000   0.00000   0.00032
   Mo     1.56058   0.90286   9.04547   0.00009  -0.00000   0.00024
   Mo     0.00275   3.60626   9.04298  -0.00003  -0.00011   0.00057
   Mo     4.67449   0.90375   9.04394   0.00003   0.00011   0.00021
   Mo     3.11933   3.60533   9.04478  -0.00004  -0.00008  -0.00100
   S      0.00205   1.80434   7.48936   0.00057   0.00215  -0.02595
   S     -1.55551   4.50904   7.48815   0.00916   0.00359   0.00470
   S      3.11678   1.80393   7.48580  -0.00070  -0.00849   0.01357
   S      1.56156   4.50882   7.48798  -0.00910   0.00266   0.00754
   S      1.52418   0.89566   1.48709  -0.01799   0.00634   0.00285
   S      0.00147   3.62066   1.40025   0.00113  -0.01235  -0.00991
   S      4.71192   0.90371   1.48820   0.01790   0.00661   0.00184
   S      3.11614   3.59186   1.45964  -0.00035   0.00259   0.01750
   S      0.00121   1.80474  10.60015  -0.00087  -0.00165  -0.02568
   S     -1.55470   4.50726  10.60086  -0.00937  -0.00395   0.00471
   S      3.11809   1.80497  10.60148   0.00063   0.00920   0.01330
   S      1.56098   4.50841  10.59979   0.00954  -0.00324   0.00761
   S      1.52419   0.89566   4.54683   0.01799  -0.00634   0.00285
   S      0.00148   3.62066   4.63368  -0.00113   0.01234  -0.00991
   S      4.71193   0.90371   4.54570  -0.01790  -0.00661   0.00184
   S      3.11615   3.59186   4.57427   0.00035  -0.00259   0.01750
   Mo     0.00222   1.80345  15.08480  -0.00000  -0.00000   0.00099
   Mo    -1.55357   4.50645  15.08481   0.00000   0.00000  -0.00018
   Mo     3.11854   1.80351  15.08480   0.00000   0.00000  -0.00049
   Mo     1.56184   4.50710  15.08480  -0.00000  -0.00000  -0.00024
   Mo     1.56056   0.90288  21.12413  -0.00009   0.00000   0.00024
   Mo     0.00273   3.60627  21.12663   0.00003   0.00011   0.00057
   Mo     4.67447   0.90376  21.12565  -0.00003  -0.00011   0.00021
   Mo     3.11931   3.60534  21.12482   0.00004   0.00008  -0.00100
   S      0.00118   1.80476  19.56945   0.00087   0.00165  -0.02568
   S     -1.55473   4.50728  19.56876   0.00937   0.00395   0.00472
   S      3.11806   1.80499  19.56812  -0.00063  -0.00920   0.01330
   S      1.56094   4.50842  19.56982  -0.00954   0.00324   0.00761
   S      1.56030   0.90137  13.52896  -0.00900   0.00323  -0.00878
   S      0.00408   3.60487  13.52869  -0.00089  -0.00931  -0.01272
   S      4.67649   0.90190  13.52894   0.00911   0.00443  -0.00535
   S      3.12019   3.60539  13.52916   0.00072   0.00156   0.02678
   S      0.00203   1.80435  22.68024  -0.00057  -0.00215  -0.02595
   S     -1.55552   4.50905  22.68147  -0.00916  -0.00360   0.00470
   S      3.11676   1.80394  22.68379   0.00070   0.00849   0.01357
   S      1.56154   4.50883  22.68163   0.00910  -0.00266   0.00754
   S      1.56031   0.90136  16.64064   0.00900  -0.00323  -0.00878
   S      0.00409   3.60487  16.64092   0.00089   0.00931  -0.01272
   S      4.67649   0.90190  16.64065  -0.00911  -0.00443  -0.00535
   S      3.12020   3.60539  16.64044  -0.00072  -0.00156   0.02678
PRIMCOORD 73
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000   0.00285
   Mo    -1.53014   4.45530   3.01697   0.00000  -0.00000  -0.00067
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000  -0.00026
   Mo     1.53118   4.46069   3.01696  -0.00000  -0.00000  -0.00033
   Mo     1.56058   0.90286   9.04547  -0.00012  -0.00043  -0.00022
   Mo     0.00275   3.60626   9.04298  -0.00014   0.00037   0.00082
   Mo     4.67449   0.90375   9.04394   0.00016  -0.00030  -0.00070
   Mo     3.11933   3.60533   9.04478   0.00011   0.00024   0.00004
   S      0.00205   1.80434   7.48936   0.00265   0.00861   0.00388
   S     -1.55551   4.50904   7.48815   0.00346  -0.00472  -0.01938
   S      3.11678   1.80393   7.48580  -0.00240   0.00366   0.02258
   S      1.56156   4.50882   7.48798  -0.00386  -0.00784  -0.00679
   S      1.52418   0.89566   1.48709   0.00275  -0.00107  -0.00240
   S      0.00147   3.62066   1.40025   0.00036   0.00369  -0.00368
   S      4.71192   0.90371   1.48820  -0.00166  -0.00273  -0.00589
   S      3.11614   3.59186   1.45964  -0.00068  -0.00163   0.00562
   S      0.00121   1.80474  10.60015  -0.00346  -0.01175   0.00398
   S     -1.55470   4.50726  10.60086  -0.00435   0.00669  -0.01999
   S      3.11809   1.80497  10.60148   0.00316  -0.00513   0.02304
   S      1.56098   4.50841  10.59979   0.00480   0.01075  -0.00717
   S      1.52419   0.89566   4.54683  -0.00275   0.00107  -0.00240
   S      0.00148   3.62066   4.63368  -0.00037  -0.00369  -0.00368
   S      4.71193   0.90371   4.54570   0.00166   0.00273  -0.00589
   S      3.11615   3.59186   4.57427   0.00068   0.00163   0.00562
   Mo     0.00222   1.80345  15.08480  -0.00000  -0.00000  -0.00021
   Mo    -1.55357   4.50645  15.08481   0.00000   0.00000   0.00092
   Mo     3.11854   1.80351  15.08480  -0.00000   0.00000  -0.00106
   Mo     1.56184   4.50710  15.08480  -0.00000   0.00000   0.00031
   Mo     1.56056   0.90288  21.12413   0.00012   0.00043  -0.00022
   Mo     0.00273   3.60627  21.12663   0.00014  -0.00037   0.00082
   Mo     4.67447   0.90376  21.12565  -0.00016   0.00030  -0.00070
   Mo     3.11931   3.60534  21.12482  -0.00011  -0.00024   0.00004
   S      0.00118   1.80476  19.56945   0.00346   0.01175   0.00398
   S     -1.55473   4.50728  19.56876   0.00434  -0.00669  -0.01999
   S      3.11806   1.80499  19.56812  -0.00317   0.00512   0.02304
   S      1.56094   4.50842  19.56982  -0.00480  -0.01075  -0.00717
   S      1.56030   0.90137  13.52896  -0.00551  -0.01262   0.01055
   S      0.00408   3.60487  13.52869  -0.00354   0.00695  -0.03015
   S      4.67649   0.90190  13.52894   0.00506  -0.00792   0.02680
   S      3.12019   3.60539  13.52916   0.00393   0.01358  -0.00716
   S      0.00203   1.80435  22.68024  -0.00265  -0.00861   0.00388
   S     -1.55552   4.50905  22.68147  -0.00346   0.00472  -0.01938
   S      3.11676   1.80394  22.68379   0.00240  -0.00366   0.02258
   S      1.56154   4.50883  22.68163   0.00386   0.00784  -0.00679
   S      1.56031   0.90136  16.64064   0.00551   0.01263   0.01055
   S      0.00409   3.60487  16.64092   0.00354  -0.00695  -0.03015
   S      4.67649   0.90190  16.64065  -0.00506   0.00792   0.02680
   S      3.12020   3.60539  16.64044  -0.00393  -0.01358  -0.00716
PRIMCOORD 74
     48   1
   Re     0.00678   1.91351   3.01696   0.00000   0.00000  -0.00065
   Mo    -1.53014   4.45530   3.01697  -0.00000   0.00000  -0.00065
   Mo     3.11474   1.79867   3.01696  -0.00000  -0.00000   0.00006
   Mo     1.53118   4.46069   3.01696   0.00000   0.00000   0.00083
   Mo     1.56058   0.90286   9.04547   0.00010  -0.00024   0.00096
   Mo     0.00275   3.60626   9.04298  -0.00050  -0.00010  -0.00030
   Mo     4.67449   0.90375   9.04394  -0.00002   0.00045  -0.00076
   Mo     3.11933   3.60533   9.04478   0.00042  -0.00008   0.00011
   S      0.00205   1.80434   7.48936   0.00807  -0.00230   0.00094
   S     -1.55551   4.50904   7.48815  -0.00171   0.00614  -0.01736
   S      3.11678   1.80393   7.48580  -0.00787  -0.00052  -0.00717
   S      1.56156   4.50882   7.48798   0.00156  -0.00330   0.02355
   S      1.52418   0.89566   1.48709   0.00118   0.00210   0.00670
   S      0.00147   3.62066   1.40025   0.00213  -0.00080   0.00120
   S      4.71192   0.90371   1.48820   0.00147  -0.00153  -0.00444
   S      3.11614   3.59186   1.45964  -0.00199   0.00046  -0.00197
   S      0.00121   1.80474  10.60015  -0.01147   0.00331   0.00084
   S     -1.55470   4.50726  10.60086   0.00223  -0.00856  -0.01780
   S      3.11809   1.80497  10.60148   0.01116   0.00091  -0.00731
   S      1.56098   4.50841  10.59979  -0.00179   0.00424   0.02432
   S      1.52419   0.89566   4.54683  -0.00118  -0.00210   0.00670
   S      0.00148   3.62066   4.63368  -0.00213   0.00079   0.00120
   S      4.71193   0.90371   4.54570  -0.00148   0.00153  -0.00443
   S      3.11615   3.59186   4.57427   0.00198  -0.00046  -0.00197
   Mo     0.00222   1.80345  15.08480   0.00000  -0.00000  -0.00009
   Mo    -1.55357   4.50645  15.08481  -0.00000  -0.00000   0.00106
   Mo     3.11854   1.80351  15.08480   0.00000  -0.00000   0.00043
   Mo     1.56184   4.50710  15.08480   0.00000  -0.00000  -0.00138
   Mo     1.56056   0.90288  21.12413  -0.00010   0.00024   0.00096
   Mo     0.00273   3.60627  21.12663   0.00050   0.00010  -0.00030
   Mo     4.67447   0.90376  21.12565   0.00002  -0.00045  -0.00076
   Mo     3.11931   3.60534  21.12482  -0.00042   0.00008   0.00011
   S      0.00118   1.80476  19.56945   0.01147  -0.00332   0.00084
   S     -1.55473   4.50728  19.56876  -0.00223   0.00856  -0.01779
   S      3.11806   1.80499  19.56812  -0.01116  -0.00090  -0.00732
   S      1.56094   4.50842  19.56982   0.00179  -0.00424   0.02432
   S      1.56030   0.90137  13.52896   0.00237  -0.00531  -0.03483
   S      0.00408   3.60487  13.52869  -0.01375  -0.00152   0.01042
   S      4.67649   0.90190  13.52894  -0.00246   0.01092   0.02461
   S      3.12019   3.60539  13.52916   0.01364  -0.00415  -0.00024
   S      0.00203   1.80435  22.68024  -0.00807   0.00230   0.00094
   S     -1.55552   4.50905  22.68147   0.00171  -0.00614  -0.01736
   S      3.11676   1.80394  22.68379   0.00787   0.00052  -0.00718
   S      1.56154   4.50883  22.68163  -0.00156   0.00330   0.02355
   S      1.56031   0.90136  16.64064  -0.00237   0.00531  -0.03483
   S      0.00409   3.60487  16.64092   0.01375   0.00152   0.01042
   S      4.67649   0.90190  16.64065   0.00246  -0.01092   0.02461
   S      3.12020   3.60539  16.64044  -0.01364   0.00415  -0.00024
PRIMCOORD 75
     48   1
   Re     0.00678   1.91351   3.01696  -0.00340   0.00078  -0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00024   0.00187   0.00000
   Mo     3.11474   1.79867   3.01696  -0.00073  -0.00072   0.00000
   Mo     1.53118   4.46069   3.01696   0.00227  -0.00028   0.00000
   Mo     1.56058   0.90286   9.04547  -0.00010  -0.00003  -0.00105
   Mo     0.00275   3.60626   9.04298  -0.00013  -0.00001  -0.00060
   Mo     4.67449   0.90375   9.04394  -0.00000   0.00000   0.00153
   Mo     3.11933   3.60533   9.04478   0.00033   0.00011   0.00014
   S      0.00205   1.80434   7.48936  -0.01374  -0.00531   0.00233
   S     -1.55551   4.50904   7.48815  -0.00342  -0.00481   0.03385
   S      3.11678   1.80393   7.48580   0.01326  -0.00066  -0.01368
   S      1.56156   4.50882   7.48798   0.00401   0.01105  -0.02265
   S      1.52418   0.89566   1.48709   0.00434  -0.00786  -0.00445
   S      0.00147   3.62066   1.40025  -0.00522  -0.00464   0.00030
   S      4.71192   0.90371   1.48820   0.00601   0.00741   0.00370
   S      3.11614   3.59186   1.45964   0.00294   0.00142   0.00029
   S      0.00121   1.80474  10.60015   0.01297   0.00538   0.00231
   S     -1.55470   4.50726  10.60086   0.00307   0.00408   0.03314
   S      3.11809   1.80497  10.60148  -0.01239   0.00054  -0.01335
   S      1.56098   4.50841  10.59979  -0.00420  -0.01039  -0.02203
   S      1.52419   0.89566   4.54683   0.00434  -0.00787   0.00445
   S      0.00148   3.62066   4.63368  -0.00522  -0.00464  -0.00031
   S      4.71193   0.90371   4.54570   0.00600   0.00741  -0.00370
   S      3.11615   3.59186   4.57427   0.00294   0.00142  -0.00028
   Mo     0.00222   1.80345  15.08480   0.00097   0.00039  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.00031   0.00033   0.00000
   Mo     3.11854   1.80351  15.08480  -0.00097   0.00007   0.00000
   Mo     1.56184   4.50710  15.08480  -0.00029  -0.00078  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00010  -0.00003   0.00105
   Mo     0.00273   3.60627  21.12663  -0.00013  -0.00001   0.00060
   Mo     4.67447   0.90376  21.12565  -0.00000   0.00000  -0.00153
   Mo     3.11931   3.60534  21.12482   0.00033   0.00011  -0.00014
   S      0.00118   1.80476  19.56945   0.01298   0.00538  -0.00231
   S     -1.55473   4.50728  19.56876   0.00307   0.00408  -0.03314
   S      3.11806   1.80499  19.56812  -0.01239   0.00054   0.01334
   S      1.56094   4.50842  19.56982  -0.00420  -0.01039   0.02203
   S      1.56030   0.90137  13.52896   0.00095   0.00255   0.00058
   S      0.00408   3.60487  13.52869   0.00313  -0.00021   0.00043
   S      4.67649   0.90190  13.52894  -0.00095  -0.00104  -0.00092
   S      3.12019   3.60539  13.52916  -0.00313  -0.00132  -0.00007
   S      0.00203   1.80435  22.68024  -0.01374  -0.00531  -0.00233
   S     -1.55552   4.50905  22.68147  -0.00342  -0.00482  -0.03385
   S      3.11676   1.80394  22.68379   0.01326  -0.00066   0.01368
   S      1.56154   4.50883  22.68163   0.00401   0.01104   0.02265
   S      1.56031   0.90136  16.64064   0.00094   0.00256  -0.00058
   S      0.00409   3.60487  16.64092   0.00313  -0.00022  -0.00042
   S      4.67649   0.90190  16.64065  -0.00095  -0.00104   0.00093
   S      3.12020   3.60539  16.64044  -0.00313  -0.00132   0.00006
PRIMCOORD 76
     48   1
   Re     0.00678   1.91351   3.01696   0.00056   0.00242   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00333   0.00168  -0.00000
   Mo     3.11474   1.79867   3.01696   0.00062  -0.00213  -0.00000
   Mo     1.53118   4.46069   3.01696   0.00165   0.00068   0.00000
   Mo     1.56058   0.90286   9.04547  -0.00002  -0.00005   0.00125
   Mo     0.00275   3.60626   9.04298   0.00005  -0.00004  -0.00135
   Mo     4.67449   0.90375   9.04394   0.00006  -0.00000   0.00017
   Mo     3.11933   3.60533   9.04478  -0.00011   0.00027  -0.00005
   S      0.00205   1.80434   7.48936   0.00507  -0.01328  -0.00638
   S     -1.55551   4.50904   7.48815  -0.00533   0.01341   0.00740
   S      3.11678   1.80393   7.48580  -0.00520  -0.00701  -0.03044
   S      1.56156   4.50882   7.48798   0.00548   0.00738   0.02937
   S      1.52418   0.89566   1.48709   0.00195  -0.00293  -0.00080
   S      0.00147   3.62066   1.40025   0.00204  -0.00655   0.00066
   S      4.71192   0.90371   1.48820  -0.00455  -0.00241  -0.00286
   S      3.11614   3.59186   1.45964   0.00048   0.00430   0.00038
   S      0.00121   1.80474  10.60015  -0.00499   0.01336  -0.00654
   S     -1.55470   4.50726  10.60086   0.00534  -0.01294   0.00737
   S      3.11809   1.80497  10.60148   0.00507   0.00627  -0.02979
   S      1.56098   4.50841  10.59979  -0.00535  -0.00749   0.02899
   S      1.52419   0.89566   4.54683   0.00193  -0.00292   0.00081
   S      0.00148   3.62066   4.63368   0.00204  -0.00656  -0.00066
   S      4.71193   0.90371   4.54570  -0.00454  -0.00240   0.00286
   S      3.11615   3.59186   4.57427   0.00048   0.00430  -0.00040
   Mo     0.00222   1.80345  15.08480  -0.00038   0.00101   0.00000
   Mo    -1.55357   4.50645  15.08481   0.00042  -0.00098  -0.00000
   Mo     3.11854   1.80351  15.08480   0.00038   0.00053  -0.00000
   Mo     1.56184   4.50710  15.08480  -0.00042  -0.00056  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00002  -0.00005  -0.00125
   Mo     0.00273   3.60627  21.12663   0.00005  -0.00004   0.00135
   Mo     4.67447   0.90376  21.12565   0.00006  -0.00000  -0.00017
   Mo     3.11931   3.60534  21.12482  -0.00011   0.00027   0.00005
   S      0.00118   1.80476  19.56945  -0.00499   0.01336   0.00654
   S     -1.55473   4.50728  19.56876   0.00534  -0.01294  -0.00737
   S      3.11806   1.80499  19.56812   0.00507   0.00627   0.02979
   S      1.56094   4.50842  19.56982  -0.00535  -0.00749  -0.02898
   S      1.56030   0.90137  13.52896   0.00134   0.00185  -0.00084
   S      0.00408   3.60487  13.52869  -0.00125  -0.00179   0.00089
   S      4.67649   0.90190  13.52894  -0.00136   0.00331  -0.00026
   S      3.12019   3.60539  13.52916   0.00126  -0.00335   0.00022
   S      0.00203   1.80435  22.68024   0.00507  -0.01328   0.00638
   S     -1.55552   4.50905  22.68147  -0.00533   0.01341  -0.00741
   S      3.11676   1.80394  22.68379  -0.00520  -0.00701   0.03044
   S      1.56154   4.50883  22.68163   0.00548   0.00738  -0.02937
   S      1.56031   0.90136  16.64064   0.00135   0.00185   0.00084
   S      0.00409   3.60487  16.64092  -0.00125  -0.00178  -0.00090
   S      4.67649   0.90190  16.64065  -0.00137   0.00331   0.00025
   S      3.12020   3.60539  16.64044   0.00126  -0.00335  -0.00019
PRIMCOORD 77
     48   1
   Re     0.00678   1.91351   3.01696   0.00035   0.00378   0.00000
   Mo    -1.53014   4.45530   3.01697   0.00018   0.00005   0.00000
   Mo     3.11474   1.79867   3.01696  -0.00005  -0.00261   0.00000
   Mo     1.53118   4.46069   3.01696   0.00066   0.00083   0.00000
   Mo     1.56058   0.90286   9.04547   0.00015  -0.00001   0.00012
   Mo     0.00275   3.60626   9.04298  -0.00004   0.00003   0.00089
   Mo     4.67449   0.90375   9.04394  -0.00005   0.00004   0.00056
   Mo     3.11933   3.60533   9.04478  -0.00004  -0.00016  -0.00160
   S      0.00205   1.80434   7.48936  -0.00216   0.00261  -0.03577
   S     -1.55551   4.50904   7.48815   0.01270   0.00384   0.01325
   S      3.11678   1.80393   7.48580   0.00187  -0.01235   0.01785
   S      1.56156   4.50882   7.48798  -0.01256   0.00597   0.00476
   S      1.52418   0.89566   1.48709   0.01178  -0.00074  -0.00226
   S      0.00147   3.62066   1.40025  -0.00036  -0.00267   0.00373
   S      4.71192   0.90371   1.48820  -0.01244  -0.00365  -0.00330
   S      3.11614   3.59186   1.45964  -0.00111  -0.00144  -0.00094
   S      0.00121   1.80474  10.60015   0.00184  -0.00215  -0.03540
   S     -1.55470   4.50726  10.60086  -0.01223  -0.00386   0.01308
   S      3.11809   1.80497  10.60148  -0.00190   0.01235   0.01751
   S      1.56098   4.50841  10.59979   0.01228  -0.00596   0.00478
   S      1.52419   0.89566   4.54683   0.01177  -0.00074   0.00226
   S      0.00148   3.62066   4.63368  -0.00036  -0.00268  -0.00373
   S      4.71193   0.90371   4.54570  -0.01243  -0.00365   0.00331
   S      3.11615   3.59186   4.57427  -0.00111  -0.00144   0.00094
   Mo     0.00222   1.80345  15.08480   0.00014  -0.00015  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00095  -0.00031  -0.00000
   Mo     3.11854   1.80351  15.08480  -0.00014   0.00092  -0.00000
   Mo     1.56184   4.50710  15.08480   0.00095  -0.00046  -0.00000
   Mo     1.56056   0.90288  21.12413   0.00015  -0.00001  -0.00012
   Mo     0.00273   3.60627  21.12663  -0.00004   0.00003  -0.00089
   Mo     4.67447   0.90376  21.12565  -0.00005   0.00004  -0.00056
   Mo     3.11931   3.60534  21.12482  -0.00004  -0.00016   0.00160
   S      0.00118   1.80476  19.56945   0.00184  -0.00215   0.03539
   S     -1.55473   4.50728  19.56876  -0.01223  -0.00386  -0.01308
   S      3.11806   1.80499  19.56812  -0.00190   0.01235  -0.01751
   S      1.56094   4.50842  19.56982   0.01228  -0.00596  -0.00478
   S      1.56030   0.90137  13.52896  -0.00308   0.00152  -0.00017
   S      0.00408   3.60487  13.52869   0.00042  -0.00303  -0.00046
   S      4.67649   0.90190  13.52894   0.00307   0.00100  -0.00038
   S      3.12019   3.60539  13.52916  -0.00043   0.00053   0.00100
   S      0.00203   1.80435  22.68024  -0.00216   0.00261   0.03577
   S     -1.55552   4.50905  22.68147   0.01270   0.00384  -0.01325
   S      3.11676   1.80394  22.68379   0.00186  -0.01235  -0.01785
   S      1.56154   4.50883  22.68163  -0.01256   0.00597  -0.00477
   S      1.56031   0.90136  16.64064  -0.00308   0.00152   0.00016
   S      0.00409   3.60487  16.64092   0.00042  -0.00303   0.00045
   S      4.67649   0.90190  16.64065   0.00307   0.00099   0.00038
   S      3.12020   3.60539  16.64044  -0.00043   0.00053  -0.00099
PRIMCOORD 78
     48   1
   Re     0.00678   1.91351   3.01696   0.00000   0.00000  -0.00605
   Mo    -1.53014   4.45530   3.01697  -0.00000   0.00000   0.00084
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000   0.00120
   Mo     1.53118   4.46069   3.01696   0.00000   0.00000   0.00041
   Mo     1.56058   0.90286   9.04547   0.00096  -0.00043   0.00001
   Mo     0.00275   3.60626   9.04298   0.00007   0.00095  -0.00001
   Mo     4.67449   0.90375   9.04394  -0.00090  -0.00042   0.00006
   Mo     3.11933   3.60533   9.04478  -0.00011  -0.00006   0.00004
   S      0.00205   1.80434   7.48936   0.00038  -0.00053   0.00004
   S     -1.55551   4.50904   7.48815   0.00238   0.00196   0.00049
   S      3.11678   1.80393   7.48580  -0.00033  -0.00305  -0.00177
   S      1.56156   4.50882   7.48798  -0.00227   0.00159   0.00082
   S      1.52418   0.89566   1.48709  -0.02331   0.01036  -0.00407
   S      0.00147   3.62066   1.40025   0.00084  -0.01914  -0.00820
   S      4.71192   0.90371   1.48820   0.02270   0.01157  -0.00228
   S      3.11614   3.59186   1.45964   0.00047  -0.00061   0.02853
   S      0.00121   1.80474  10.60015   0.00004   0.00103   0.00262
   S     -1.55470   4.50726  10.60086   0.00346   0.00125  -0.00000
   S      3.11809   1.80497  10.60148  -0.00026  -0.00309  -0.00268
   S      1.56098   4.50841  10.59979  -0.00340   0.00077   0.00013
   S      1.52419   0.89566   4.54683   0.02331  -0.01036  -0.00407
   S      0.00148   3.62066   4.63368  -0.00084   0.01913  -0.00820
   S      4.71193   0.90371   4.54570  -0.02271  -0.01158  -0.00228
   S      3.11615   3.59186   4.57427  -0.00047   0.00061   0.02853
   Mo     0.00222   1.80345  15.08480  -0.00000   0.00000  -0.00155
   Mo    -1.55357   4.50645  15.08481   0.00000  -0.00000   0.00042
   Mo     3.11854   1.80351  15.08480   0.00000   0.00000   0.00077
   Mo     1.56184   4.50710  15.08480   0.00000  -0.00000   0.00045
   Mo     1.56056   0.90288  21.12413  -0.00096   0.00043   0.00001
   Mo     0.00273   3.60627  21.12663  -0.00007  -0.00095  -0.00001
   Mo     4.67447   0.90376  21.12565   0.00090   0.00042   0.00006
   Mo     3.11931   3.60534  21.12482   0.00011   0.00006   0.00004
   S      0.00118   1.80476  19.56945  -0.00005  -0.00102   0.00263
   S     -1.55473   4.50728  19.56876  -0.00346  -0.00126   0.00000
   S      3.11806   1.80499  19.56812   0.00027   0.00309  -0.00266
   S      1.56094   4.50842  19.56982   0.00340  -0.00078   0.00010
   S      1.56030   0.90137  13.52896   0.01212  -0.00517   0.01141
   S      0.00408   3.60487  13.52869   0.00070   0.01290   0.01596
   S      4.67649   0.90190  13.52894  -0.01227  -0.00609   0.00894
   S      3.12019   3.60539  13.52916  -0.00053  -0.00159  -0.03645
   S      0.00203   1.80435  22.68024  -0.00037   0.00052   0.00005
   S     -1.55552   4.50905  22.68147  -0.00238  -0.00195   0.00050
   S      3.11676   1.80394  22.68379   0.00033   0.00305  -0.00176
   S      1.56154   4.50883  22.68163   0.00227  -0.00158   0.00079
   S      1.56031   0.90136  16.64064  -0.01212   0.00517   0.01141
   S      0.00409   3.60487  16.64092  -0.00070  -0.01290   0.01596
   S      4.67649   0.90190  16.64065   0.01227   0.00609   0.00894
   S      3.12020   3.60539  16.64044   0.00053   0.00159  -0.03645
PRIMCOORD 79
     48   1
   Re     0.00678   1.91351   3.01696   0.00001   0.00000   0.00314
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00001  -0.00077
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000  -0.00038
   Mo     1.53118   4.46069   3.01696  -0.00000   0.00001  -0.00079
   Mo     1.56058   0.90286   9.04547   0.00046   0.00057  -0.00037
   Mo     0.00275   3.60626   9.04298   0.00012  -0.00016   0.00102
   Mo     4.67449   0.90375   9.04394  -0.00044   0.00038  -0.00069
   Mo     3.11933   3.60533   9.04478  -0.00014  -0.00096  -0.00002
   S      0.00205   1.80434   7.48936   0.00216   0.01237   0.00264
   S     -1.55551   4.50904   7.48815   0.00584  -0.00752  -0.01623
   S      3.11678   1.80393   7.48580  -0.00201   0.00492   0.02292
   S      1.56156   4.50882   7.48798  -0.00610  -0.01002  -0.00911
   S      1.52418   0.89566   1.48709   0.00161  -0.00306  -0.00107
   S      0.00147   3.62066   1.40025   0.00030   0.00510  -0.00857
   S      4.71192   0.90371   1.48820  -0.00111  -0.00408  -0.00282
   S      3.11614   3.59186   1.45964  -0.00039   0.00096   0.00624
   S      0.00121   1.80474  10.60015  -0.00117  -0.00718   0.00249
   S     -1.55470   4.50726  10.60086  -0.00248   0.00460  -0.01509
   S      3.11809   1.80497  10.60148   0.00095  -0.00287   0.02117
   S      1.56098   4.50841  10.59979   0.00284   0.00607  -0.00861
   S      1.52419   0.89566   4.54683  -0.00163   0.00310  -0.00109
   S      0.00148   3.62066   4.63368  -0.00029  -0.00510  -0.00857
   S      4.71193   0.90371   4.54570   0.00107   0.00404  -0.00279
   S      3.11615   3.59186   4.57427   0.00039  -0.00096   0.00624
   Mo     0.00222   1.80345  15.08480   0.00000   0.00000  -0.00002
   Mo    -1.55357   4.50645  15.08481  -0.00000  -0.00000  -0.00101
   Mo     3.11854   1.80351  15.08480  -0.00000  -0.00000   0.00152
   Mo     1.56184   4.50710  15.08480   0.00000  -0.00000  -0.00052
   Mo     1.56056   0.90288  21.12413  -0.00046  -0.00057  -0.00037
   Mo     0.00273   3.60627  21.12663  -0.00012   0.00016   0.00102
   Mo     4.67447   0.90376  21.12565   0.00044  -0.00038  -0.00069
   Mo     3.11931   3.60534  21.12482   0.00014   0.00096  -0.00002
   S      0.00118   1.80476  19.56945   0.00118   0.00718   0.00249
   S     -1.55473   4.50728  19.56876   0.00248  -0.00459  -0.01510
   S      3.11806   1.80499  19.56812  -0.00095   0.00287   0.02118
   S      1.56094   4.50842  19.56982  -0.00284  -0.00607  -0.00860
   S      1.56030   0.90137  13.52896   0.00804   0.01214  -0.01263
   S      0.00408   3.60487  13.52869   0.00263  -0.00555   0.03531
   S      4.67649   0.90190  13.52894  -0.00771   0.00862  -0.02438
   S      3.12019   3.60539  13.52916  -0.00292  -0.01522   0.00170
   S      0.00203   1.80435  22.68024  -0.00216  -0.01237   0.00264
   S     -1.55552   4.50905  22.68147  -0.00584   0.00751  -0.01624
   S      3.11676   1.80394  22.68379   0.00201  -0.00492   0.02292
   S      1.56154   4.50883  22.68163   0.00610   0.01002  -0.00910
   S      1.56031   0.90136  16.64064  -0.00804  -0.01214  -0.01263
   S      0.00409   3.60487  16.64092  -0.00263   0.00555   0.03531
   S      4.67649   0.90190  16.64065   0.00771  -0.00862  -0.02438
   S      3.12020   3.60539  16.64044   0.00292   0.01522   0.00170
PRIMCOORD 80
     48   1
   Re     0.00678   1.91351   3.01696  -0.01692  -0.00159   0.00000
   Mo    -1.53014   4.45530   3.01697   0.00538   0.00916  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00858  -0.00032  -0.00000
   Mo     1.53118   4.46069   3.01696   0.00507  -0.00814  -0.00000
   Mo     1.56058   0.90286   9.04547  -0.00013  -0.00004   0.00032
   Mo     0.00275   3.60626   9.04298  -0.00001  -0.00007   0.00009
   Mo     4.67449   0.90375   9.04394   0.00003   0.00002  -0.00029
   Mo     3.11933   3.60533   9.04478   0.00038   0.00005  -0.00011
   S      0.00205   1.80434   7.48936   0.00203   0.00109  -0.00333
   S     -1.55551   4.50904   7.48815   0.00151   0.00184  -0.00678
   S      3.11678   1.80393   7.48580  -0.00291  -0.00091   0.00316
   S      1.56156   4.50882   7.48798  -0.00118  -0.00213   0.00695
   S      1.52418   0.89566   1.48709   0.02375  -0.02845  -0.01790
   S      0.00147   3.62066   1.40025  -0.00683   0.00119  -0.00048
   S      4.71192   0.90371   1.48820   0.03635   0.02750   0.02285
   S      3.11614   3.59186   1.45964  -0.00692   0.00342  -0.00011
   S      0.00121   1.80474  10.60015  -0.00328  -0.00090  -0.00350
   S     -1.55470   4.50726  10.60086  -0.00213  -0.00251  -0.00689
   S      3.11809   1.80497  10.60148   0.00395   0.00129   0.00331
   S      1.56098   4.50841  10.59979   0.00117   0.00227   0.00723
   S      1.52419   0.89566   4.54683   0.02375  -0.02844   0.01790
   S      0.00148   3.62066   4.63368  -0.00683   0.00119   0.00047
   S      4.71193   0.90371   4.54570   0.03635   0.02750  -0.02286
   S      3.11615   3.59186   4.57427  -0.00692   0.00342   0.00012
   Mo     0.00222   1.80345  15.08480  -0.00031  -0.00009   0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00011  -0.00013  -0.00000
   Mo     3.11854   1.80351  15.08480   0.00030   0.00008   0.00000
   Mo     1.56184   4.50710  15.08480   0.00015   0.00014  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00014  -0.00004  -0.00033
   Mo     0.00273   3.60627  21.12663  -0.00001  -0.00007  -0.00009
   Mo     4.67447   0.90376  21.12565   0.00003   0.00002   0.00029
   Mo     3.11931   3.60534  21.12482   0.00038   0.00005   0.00011
   S      0.00118   1.80476  19.56945  -0.00327  -0.00089   0.00351
   S     -1.55473   4.50728  19.56876  -0.00213  -0.00252   0.00686
   S      3.11806   1.80499  19.56812   0.00395   0.00130  -0.00329
   S      1.56094   4.50842  19.56982   0.00116   0.00226  -0.00724
   S      1.56030   0.90137  13.52896  -0.00046  -0.00059  -0.00028
   S      0.00408   3.60487  13.52869  -0.00104  -0.00028  -0.00008
   S      4.67649   0.90190  13.52894   0.00049   0.00067   0.00029
   S      3.12019   3.60539  13.52916   0.00100   0.00021   0.00012
   S      0.00203   1.80435  22.68024   0.00202   0.00108   0.00333
   S     -1.55552   4.50905  22.68147   0.00150   0.00185   0.00675
   S      3.11676   1.80394  22.68379  -0.00291  -0.00092  -0.00313
   S      1.56154   4.50883  22.68163  -0.00118  -0.00211  -0.00696
   S      1.56031   0.90136  16.64064  -0.00047  -0.00061   0.00026
   S      0.00409   3.60487  16.64092  -0.00104  -0.00028   0.00014
   S      4.67649   0.90190  16.64065   0.00050   0.00066  -0.00033
   S      3.12020   3.60539  16.64044   0.00100   0.00023  -0.00011
PRIMCOORD 81
     48   1
   Re     0.00678   1.91351   3.01696   0.00000  -0.00000  -0.00055
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000  -0.00048
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000   0.00007
   Mo     1.53118   4.46069   3.01696  -0.00000   0.00000   0.00073
   Mo     1.56058   0.90286   9.04547  -0.00005   0.00020   0.00111
   Mo     0.00275   3.60626   9.04298   0.00061  -0.00003  -0.00024
   Mo     4.67449   0.90375   9.04394   0.00015  -0.00033  -0.00098
   Mo     3.11933   3.60533   9.04478  -0.00072   0.00016   0.00010
   S      0.00205   1.80434   7.48936   0.01226  -0.00223   0.00074
   S     -1.55551   4.50904   7.48815  -0.00169   0.00862  -0.01984
   S      3.11678   1.80393   7.48580  -0.01214  -0.00055  -0.00488
   S      1.56156   4.50882   7.48798   0.00148  -0.00580   0.02397
   S      1.52418   0.89566   1.48709   0.00081   0.00193   0.00466
   S      0.00147   3.62066   1.40025   0.00169  -0.00101   0.00156
   S      4.71192   0.90371   1.48820   0.00116  -0.00076  -0.00393
   S      3.11614   3.59186   1.45964  -0.00148  -0.00016  -0.00112
   S      0.00121   1.80474  10.60015  -0.00810   0.00142   0.00065
   S     -1.55470   4.50726  10.60086   0.00115  -0.00540  -0.01870
   S      3.11809   1.80497  10.60148   0.00781   0.00040  -0.00460
   S      1.56098   4.50841  10.59979  -0.00059   0.00351   0.02265
   S      1.52419   0.89566   4.54683  -0.00081  -0.00193   0.00466
   S      0.00148   3.62066   4.63368  -0.00169   0.00101   0.00156
   S      4.71193   0.90371   4.54570  -0.00117   0.00076  -0.00393
   S      3.11615   3.59186   4.57427   0.00148   0.00016  -0.00112
   Mo     0.00222   1.80345  15.08480   0.00000  -0.00000   0.00014
   Mo    -1.55357   4.50645  15.08481   0.00000  -0.00000  -0.00138
   Mo     3.11854   1.80351  15.08480  -0.00000   0.00000  -0.00034
   Mo     1.56184   4.50710  15.08480   0.00000   0.00000   0.00157
   Mo     1.56056   0.90288  21.12413   0.00005  -0.00020   0.00111
   Mo     0.00273   3.60627  21.12663  -0.00061   0.00003  -0.00024
   Mo     4.67447   0.90376  21.12565  -0.00015   0.00033  -0.00098
   Mo     3.11931   3.60534  21.12482   0.00072  -0.00016   0.00010
   S      0.00118   1.80476  19.56945   0.00810  -0.00142   0.00065
   S     -1.55473   4.50728  19.56876  -0.00115   0.00540  -0.01870
   S      3.11806   1.80499  19.56812  -0.00781  -0.00040  -0.00460
   S      1.56094   4.50842  19.56982   0.00059  -0.00351   0.02265
   S      1.56030   0.90137  13.52896  -0.00179   0.00704   0.03290
   S      0.00408   3.60487  13.52869   0.01432   0.00042  -0.00654
   S      4.67649   0.90190  13.52894   0.00193  -0.00981  -0.02792
   S      3.12019   3.60539  13.52916  -0.01430   0.00241   0.00158
   S      0.00203   1.80435  22.68024  -0.01226   0.00223   0.00074
   S     -1.55552   4.50905  22.68147   0.00169  -0.00862  -0.01984
   S      3.11676   1.80394  22.68379   0.01214   0.00055  -0.00488
   S      1.56154   4.50883  22.68163  -0.00148   0.00580   0.02398
   S      1.56031   0.90136  16.64064   0.00179  -0.00704   0.03290
   S      0.00409   3.60487  16.64092  -0.01432  -0.00042  -0.00654
   S      4.67649   0.90190  16.64065  -0.00193   0.00981  -0.02792
   S      3.12020   3.60539  16.64044   0.01430  -0.00241   0.00158
PRIMCOORD 82
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000   0.00368
   Mo    -1.53014   4.45530   3.01697   0.00000   0.00000  -0.00071
   Mo     3.11474   1.79867   3.01696  -0.00000  -0.00000  -0.00069
   Mo     1.53118   4.46069   3.01696   0.00000  -0.00000  -0.00049
   Mo     1.56058   0.90286   9.04547   0.00019   0.00000   0.00040
   Mo     0.00275   3.60626   9.04298  -0.00003  -0.00001   0.00047
   Mo     4.67449   0.90375   9.04394  -0.00012   0.00001   0.00028
   Mo     3.11933   3.60533   9.04478  -0.00002  -0.00010  -0.00124
   S      0.00205   1.80434   7.48936   0.00015   0.00100  -0.02682
   S     -1.55551   4.50904   7.48815   0.00937   0.00477   0.00755
   S      3.11678   1.80393   7.48580  -0.00039  -0.00997   0.01023
   S      1.56156   4.50882   7.48798  -0.00935   0.00427   0.00938
   S      1.52418   0.89566   1.48709   0.01337  -0.00805   0.00621
   S      0.00147   3.62066   1.40025  -0.00018   0.01392   0.00025
   S      4.71192   0.90371   1.48820  -0.01293  -0.00906   0.00414
   S      3.11614   3.59186   1.45964  -0.00070   0.00311  -0.01851
   S      0.00121   1.80474  10.60015  -0.00049   0.00022  -0.02683
   S     -1.55470   4.50726  10.60086  -0.00794  -0.00494   0.00754
   S      3.11809   1.80497  10.60148   0.00052   0.00922   0.01001
   S      1.56098   4.50841  10.59979   0.00801  -0.00423   0.00930
   S      1.52419   0.89566   4.54683  -0.01337   0.00805   0.00621
   S      0.00148   3.62066   4.63368   0.00019  -0.01392   0.00025
   S      4.71193   0.90371   4.54570   0.01293   0.00906   0.00413
   S      3.11615   3.59186   4.57427   0.00070  -0.00311  -0.01851
   Mo     0.00222   1.80345  15.08480   0.00000   0.00000  -0.00131
   Mo    -1.55357   4.50645  15.08481  -0.00000  -0.00000   0.00032
   Mo     3.11854   1.80351  15.08480   0.00000  -0.00000   0.00059
   Mo     1.56184   4.50710  15.08480  -0.00000   0.00000   0.00034
   Mo     1.56056   0.90288  21.12413  -0.00019  -0.00000   0.00040
   Mo     0.00273   3.60627  21.12663   0.00003   0.00001   0.00047
   Mo     4.67447   0.90376  21.12565   0.00012  -0.00001   0.00028
   Mo     3.11931   3.60534  21.12482   0.00002   0.00010  -0.00124
   S      0.00118   1.80476  19.56945   0.00049  -0.00022  -0.02683
   S     -1.55473   4.50728  19.56876   0.00794   0.00494   0.00754
   S      3.11806   1.80499  19.56812  -0.00052  -0.00922   0.01001
   S      1.56094   4.50842  19.56982  -0.00801   0.00423   0.00930
   S      1.56030   0.90137  13.52896   0.00928  -0.00439   0.00939
   S      0.00408   3.60487  13.52869   0.00054   0.01030   0.01129
   S      4.67649   0.90190  13.52894  -0.00936  -0.00508   0.00751
   S      3.12019   3.60539  13.52916  -0.00043  -0.00075  -0.02815
   S      0.00203   1.80435  22.68024  -0.00015  -0.00100  -0.02682
   S     -1.55552   4.50905  22.68147  -0.00937  -0.00477   0.00755
   S      3.11676   1.80394  22.68379   0.00039   0.00997   0.01023
   S      1.56154   4.50883  22.68163   0.00935  -0.00427   0.00938
   S      1.56031   0.90136  16.64064  -0.00928   0.00439   0.00939
   S      0.00409   3.60487  16.64092  -0.00054  -0.01030   0.01129
   S      4.67649   0.90190  16.64065   0.00936   0.00508   0.00751
   S      3.12020   3.60539  16.64044   0.00043   0.00075  -0.02815
PRIMCOORD 83
     48   1
   Re     0.00678   1.91351   3.01696   0.00304  -0.00155   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.01147   0.00388  -0.00000
   Mo     3.11474   1.79867   3.01696   0.01326   0.00205  -0.00000
   Mo     1.53118   4.46069   3.01696  -0.00867   0.00058  -0.00000
   Mo     1.56058   0.90286   9.04547  -0.00025  -0.00011  -0.00014
   Mo     0.00275   3.60626   9.04298  -0.00017  -0.00033  -0.00010
   Mo     4.67449   0.90375   9.04394   0.00044   0.00005   0.00024
   Mo     3.11933   3.60533   9.04478   0.00009   0.00007  -0.00007
   S      0.00205   1.80434   7.48936   0.00197   0.00137  -0.00402
   S     -1.55551   4.50904   7.48815   0.00104   0.00078  -0.00101
   S      3.11678   1.80393   7.48580  -0.00182  -0.00022   0.00323
   S      1.56156   4.50882   7.48798  -0.00146  -0.00155   0.00206
   S      1.52418   0.89566   1.48709  -0.03387  -0.01802   0.00681
   S      0.00147   3.62066   1.40025  -0.01156  -0.01639  -0.00087
   S      4.71192   0.90371   1.48820   0.00432   0.03004  -0.00190
   S      3.11614   3.59186   1.45964   0.04266  -0.00083   0.00033
   S      0.00121   1.80474  10.60015   0.00007  -0.00070  -0.00554
   S     -1.55470   4.50726  10.60086  -0.00253  -0.00040  -0.00118
   S      3.11809   1.80497  10.60148  -0.00046   0.00239   0.00367
   S      1.56098   4.50841  10.59979   0.00283  -0.00072   0.00293
   S      1.52419   0.89566   4.54683  -0.03387  -0.01802  -0.00681
   S      0.00148   3.62066   4.63368  -0.01156  -0.01639   0.00087
   S      4.71193   0.90371   4.54570   0.00432   0.03005   0.00190
   S      3.11615   3.59186   4.57427   0.04266  -0.00083  -0.00033
   Mo     0.00222   1.80345  15.08480  -0.00010  -0.00011  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00022  -0.00005  -0.00000
   Mo     3.11854   1.80351  15.08480   0.00012   0.00018   0.00000
   Mo     1.56184   4.50710  15.08480   0.00019  -0.00001  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00025  -0.00011   0.00014
   Mo     0.00273   3.60627  21.12663  -0.00017  -0.00033   0.00010
   Mo     4.67447   0.90376  21.12565   0.00043   0.00005  -0.00024
   Mo     3.11931   3.60534  21.12482   0.00009   0.00007   0.00007
   S      0.00118   1.80476  19.56945   0.00007  -0.00070   0.00554
   S     -1.55473   4.50728  19.56876  -0.00253  -0.00040   0.00118
   S      3.11806   1.80499  19.56812  -0.00046   0.00239  -0.00367
   S      1.56094   4.50842  19.56982   0.00282  -0.00072  -0.00293
   S      1.56030   0.90137  13.52896  -0.00088   0.00002  -0.00021
   S      0.00408   3.60487  13.52869  -0.00044  -0.00080  -0.00010
   S      4.67649   0.90190  13.52894   0.00083   0.00061   0.00002
   S      3.12019   3.60539  13.52916   0.00046   0.00011   0.00024
   S      0.00203   1.80435  22.68024   0.00197   0.00137   0.00402
   S     -1.55552   4.50905  22.68147   0.00103   0.00078   0.00101
   S      3.11676   1.80394  22.68379  -0.00182  -0.00022  -0.00322
   S      1.56154   4.50883  22.68163  -0.00146  -0.00155  -0.00206
   S      1.56031   0.90136  16.64064  -0.00088   0.00002   0.00021
   S      0.00409   3.60487  16.64092  -0.00044  -0.00081   0.00011
   S      4.67649   0.90190  16.64065   0.00083   0.00061  -0.00002
   S      3.12020   3.60539  16.64044   0.00046   0.00011  -0.00025
PRIMCOORD 84
     48   1
   Re     0.00678   1.91351   3.01696  -0.00111  -0.00381   0.00000
   Mo    -1.53014   4.45530   3.01697   0.00368  -0.00174  -0.00000
   Mo     3.11474   1.79867   3.01696   0.00382   0.00505  -0.00000
   Mo     1.53118   4.46069   3.01696  -0.01349  -0.00924  -0.00000
   Mo     1.56058   0.90286   9.04547   0.00044   0.00010  -0.00009
   Mo     0.00275   3.60626   9.04298  -0.00006   0.00000   0.00012
   Mo     4.67449   0.90375   9.04394  -0.00026   0.00009   0.00004
   Mo     3.11933   3.60533   9.04478   0.00009  -0.00001  -0.00012
   S      0.00205   1.80434   7.48936   0.00044  -0.00162   0.00231
   S     -1.55551   4.50904   7.48815  -0.00192   0.00061  -0.00019
   S      3.11678   1.80393   7.48580  -0.00045   0.00088  -0.00311
   S      1.56156   4.50882   7.48798   0.00172  -0.00009   0.00065
   S      1.52418   0.89566   1.48709   0.02524   0.00477  -0.00483
   S      0.00147   3.62066   1.40025   0.00297   0.02565  -0.00487
   S      4.71192   0.90371   1.48820  -0.02782   0.02902  -0.00561
   S      3.11614   3.59186   1.45964   0.01182  -0.03953  -0.00614
   S      0.00121   1.80474  10.60015  -0.00018   0.00119   0.00343
   S     -1.55470   4.50726  10.60086   0.00107  -0.00040   0.00007
   S      3.11809   1.80497  10.60148  -0.00024  -0.00094  -0.00452
   S      1.56098   4.50841  10.59979  -0.00113  -0.00016   0.00120
   S      1.52419   0.89566   4.54683   0.02524   0.00477   0.00483
   S      0.00148   3.62066   4.63368   0.00297   0.02564   0.00487
   S      4.71193   0.90371   4.54570  -0.02782   0.02902   0.00562
   S      3.11615   3.59186   4.57427   0.01182  -0.03953   0.00615
   Mo     0.00222   1.80345  15.08480  -0.00003   0.00007  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.00020  -0.00002  -0.00000
   Mo     3.11854   1.80351  15.08480   0.00003  -0.00001   0.00000
   Mo     1.56184   4.50710  15.08480  -0.00023  -0.00004  -0.00000
   Mo     1.56056   0.90288  21.12413   0.00044   0.00010   0.00009
   Mo     0.00273   3.60627  21.12663  -0.00006   0.00000  -0.00012
   Mo     4.67447   0.90376  21.12565  -0.00026   0.00009  -0.00004
   Mo     3.11931   3.60534  21.12482   0.00009  -0.00001   0.00012
   S      0.00118   1.80476  19.56945  -0.00018   0.00119  -0.00343
   S     -1.55473   4.50728  19.56876   0.00107  -0.00040  -0.00007
   S      3.11806   1.80499  19.56812  -0.00024  -0.00094   0.00452
   S      1.56094   4.50842  19.56982  -0.00112  -0.00016  -0.00120
   S      1.56030   0.90137  13.52896   0.00102   0.00016  -0.00012
   S      0.00408   3.60487  13.52869  -0.00008   0.00044   0.00021
   S      4.67649   0.90190  13.52894  -0.00101   0.00037  -0.00005
   S      3.12019   3.60539  13.52916   0.00012  -0.00097  -0.00021
   S      0.00203   1.80435  22.68024   0.00044  -0.00162  -0.00231
   S     -1.55552   4.50905  22.68147  -0.00192   0.00061   0.00019
   S      3.11676   1.80394  22.68379  -0.00045   0.00088   0.00311
   S      1.56154   4.50883  22.68163   0.00172  -0.00009  -0.00065
   S      1.56031   0.90136  16.64064   0.00102   0.00016   0.00011
   S      0.00409   3.60487  16.64092  -0.00008   0.00044  -0.00021
   S      4.67649   0.90190  16.64065  -0.00102   0.00037   0.00005
   S      3.12020   3.60539  16.64044   0.00012  -0.00096   0.00021
PRIMCOORD 85
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000   0.00000   0.01053
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000  -0.00392
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000  -0.00053
   Mo     1.53118   4.46069   3.01696  -0.00000  -0.00000  -0.00556
   Mo     1.56058   0.90286   9.04547   0.00083   0.00050   0.00027
   Mo     0.00275   3.60626   9.04298  -0.00006  -0.00005  -0.00055
   Mo     4.67449   0.90375   9.04394  -0.00079   0.00035   0.00011
   Mo     3.11933   3.60533   9.04478   0.00002  -0.00072   0.00022
   S      0.00205   1.80434   7.48936  -0.00052   0.00172   0.00270
   S     -1.55551   4.50904   7.48815   0.00146  -0.00083   0.00270
   S      3.11678   1.80393   7.48580   0.00047  -0.00052  -0.00800
   S      1.56156   4.50882   7.48798  -0.00147  -0.00016   0.00250
   S      1.52418   0.89566   1.48709  -0.00170  -0.01888   0.00485
   S      0.00147   3.62066   1.40025   0.00149   0.02234  -0.04791
   S      4.71192   0.90371   1.48820   0.00180  -0.02042   0.00442
   S      3.11614   3.59186   1.45964  -0.00069   0.01793   0.02259
   S      0.00121   1.80474  10.60015  -0.00004   0.00801   0.00293
   S     -1.55470   4.50726  10.60086   0.00776  -0.00377   0.00369
   S      3.11809   1.80497  10.60148  -0.00003  -0.00128  -0.00946
   S      1.56098   4.50841  10.59979  -0.00765  -0.00335   0.00321
   S      1.52419   0.89566   4.54683   0.00170   0.01887   0.00485
   S      0.00148   3.62066   4.63368  -0.00149  -0.02233  -0.04791
   S      4.71193   0.90371   4.54570  -0.00181   0.02041   0.00442
   S      3.11615   3.59186   4.57427   0.00070  -0.01792   0.02259
   Mo     0.00222   1.80345  15.08480   0.00000   0.00000   0.00005
   Mo    -1.55357   4.50645  15.08481  -0.00000  -0.00000   0.00002
   Mo     3.11854   1.80351  15.08480  -0.00000  -0.00000  -0.00013
   Mo     1.56184   4.50710  15.08480   0.00000   0.00000   0.00000
   Mo     1.56056   0.90288  21.12413  -0.00083  -0.00050   0.00027
   Mo     0.00273   3.60627  21.12663   0.00006   0.00005  -0.00055
   Mo     4.67447   0.90376  21.12565   0.00079  -0.00035   0.00011
   Mo     3.11931   3.60534  21.12482  -0.00002   0.00072   0.00022
   S      0.00118   1.80476  19.56945   0.00004  -0.00801   0.00293
   S     -1.55473   4.50728  19.56876  -0.00775   0.00377   0.00369
   S      3.11806   1.80499  19.56812   0.00003   0.00128  -0.00946
   S      1.56094   4.50842  19.56982   0.00765   0.00335   0.00321
   S      1.56030   0.90137  13.52896  -0.00164  -0.00094   0.00159
   S      0.00408   3.60487  13.52869  -0.00001  -0.00000  -0.00485
   S      4.67649   0.90190  13.52894   0.00164  -0.00092   0.00163
   S      3.12019   3.60539  13.52916   0.00002   0.00192   0.00177
   S      0.00203   1.80435  22.68024   0.00052  -0.00172   0.00269
   S     -1.55552   4.50905  22.68147  -0.00146   0.00083   0.00270
   S      3.11676   1.80394  22.68379  -0.00047   0.00052  -0.00800
   S      1.56154   4.50883  22.68163   0.00147   0.00016   0.00251
   S      1.56031   0.90136  16.64064   0.00165   0.00094   0.00159
   S      0.00409   3.60487  16.64092   0.00001  -0.00000  -0.00485
   S      4.67649   0.90190  16.64065  -0.00164   0.00092   0.00163
   S      3.12020   3.60539  16.64044  -0.00002  -0.00192   0.00177
PRIMCOORD 86
     48   1
   Re     0.00678   1.91351   3.01696  -0.00022  -0.00290   0.00000
   Mo    -1.53014   4.45530   3.01697   0.00560  -0.00002  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00627   0.00913  -0.00000
   Mo     1.53118   4.46069   3.01696   0.00295   0.00064  -0.00000
   Mo     1.56058   0.90286   9.04547  -0.00019   0.00047  -0.00001
   Mo     0.00275   3.60626   9.04298  -0.00008  -0.00089  -0.00004
   Mo     4.67449   0.90375   9.04394   0.00016   0.00019  -0.00021
   Mo     3.11933   3.60533   9.04478   0.00008  -0.00014   0.00012
   S      0.00205   1.80434   7.48936  -0.00118   0.00026  -0.00333
   S     -1.55551   4.50904   7.48815   0.00067  -0.00041   0.00178
   S      3.11678   1.80393   7.48580   0.00094  -0.00050  -0.00012
   S      1.56156   4.50882   7.48798  -0.00042   0.00108   0.00139
   S      1.52418   0.89566   1.48709  -0.01501   0.03786  -0.00101
   S      0.00147   3.62066   1.40025   0.00524  -0.02923  -0.00740
   S      4.71192   0.90371   1.48820   0.02437   0.01711  -0.00343
   S      3.11614   3.59186   1.45964  -0.01733  -0.03187   0.00057
   S      0.00121   1.80474  10.60015  -0.00041   0.00190  -0.00523
   S     -1.55470   4.50726  10.60086  -0.00169  -0.00257   0.00315
   S      3.11809   1.80497  10.60148   0.00054   0.00250  -0.00047
   S      1.56098   4.50841  10.59979   0.00161  -0.00118   0.00291
   S      1.52419   0.89566   4.54683  -0.01501   0.03787   0.00101
   S      0.00148   3.62066   4.63368   0.00524  -0.02924   0.00738
   S      4.71193   0.90371   4.54570   0.02437   0.01711   0.00343
   S      3.11615   3.59186   4.57427  -0.01733  -0.03188  -0.00056
   Mo     0.00222   1.80345  15.08480   0.00004   0.00016   0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00015  -0.00027   0.00000
   Mo     3.11854   1.80351  15.08480  -0.00002   0.00032   0.00000
   Mo     1.56184   4.50710  15.08480   0.00013  -0.00021   0.00000
   Mo     1.56056   0.90288  21.12413  -0.00019   0.00047   0.00001
   Mo     0.00273   3.60627  21.12663  -0.00008  -0.00089   0.00004
   Mo     4.67447   0.90376  21.12565   0.00016   0.00019   0.00021
   Mo     3.11931   3.60534  21.12482   0.00008  -0.00014  -0.00012
   S      0.00118   1.80476  19.56945  -0.00041   0.00190   0.00523
   S     -1.55473   4.50728  19.56876  -0.00169  -0.00257  -0.00315
   S      3.11806   1.80499  19.56812   0.00055   0.00250   0.00047
   S      1.56094   4.50842  19.56982   0.00161  -0.00118  -0.00291
   S      1.56030   0.90137  13.52896  -0.00075   0.00162  -0.00029
   S      0.00408   3.60487  13.52869   0.00014  -0.00193   0.00009
   S      4.67649   0.90190  13.52894   0.00071   0.00136  -0.00034
   S      3.12019   3.60539  13.52916  -0.00009  -0.00105   0.00034
   S      0.00203   1.80435  22.68024  -0.00118   0.00026   0.00333
   S     -1.55552   4.50905  22.68147   0.00067  -0.00041  -0.00178
   S      3.11676   1.80394  22.68379   0.00094  -0.00050   0.00012
   S      1.56154   4.50883  22.68163  -0.00042   0.00108  -0.00139
   S      1.56031   0.90136  16.64064  -0.00075   0.00162   0.00029
   S      0.00409   3.60487  16.64092   0.00014  -0.00193  -0.00009
   S      4.67649   0.90190  16.64065   0.00071   0.00136   0.00034
   S      3.12020   3.60539  16.64044  -0.00009  -0.00105  -0.00034
PRIMCOORD 87
     48   1
   Re     0.00678   1.91351   3.01696   0.00203  -0.00044   0.00000
   Mo    -1.53014   4.45530   3.01697   0.02019  -0.01442  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00534   0.00061  -0.00000
   Mo     1.53118   4.46069   3.01696   0.01713   0.01453  -0.00000
   Mo     1.56058   0.90286   9.04547   0.00029  -0.00055  -0.00029
   Mo     0.00275   3.60626   9.04298  -0.00027   0.00001   0.00015
   Mo     4.67449   0.90375   9.04394  -0.00051   0.00073   0.00013
   Mo     3.11933   3.60533   9.04478   0.00004  -0.00035   0.00002
   S      0.00205   1.80434   7.48936   0.00055   0.00128   0.00032
   S     -1.55551   4.50904   7.48815   0.00220   0.00020  -0.00114
   S      3.11678   1.80393   7.48580  -0.00064  -0.00049  -0.00057
   S      1.56156   4.50882   7.48798  -0.00120  -0.00089   0.00137
   S      1.52418   0.89566   1.48709   0.00333   0.00797  -0.00295
   S      0.00147   3.62066   1.40025  -0.06356   0.00264  -0.00112
   S      4.71192   0.90371   1.48820  -0.00443  -0.00398   0.00309
   S      3.11614   3.59186   1.45964   0.01064  -0.00633  -0.00200
   S      0.00121   1.80474  10.60015  -0.00179   0.00267   0.00082
   S     -1.55470   4.50726  10.60086   0.00280  -0.00092  -0.00207
   S      3.11809   1.80497  10.60148   0.00221  -0.00076  -0.00165
   S      1.56098   4.50841  10.59979  -0.00248  -0.00067   0.00300
   S      1.52419   0.89566   4.54683   0.00333   0.00797   0.00295
   S      0.00148   3.62066   4.63368  -0.06356   0.00264   0.00112
   S      4.71193   0.90371   4.54570  -0.00443  -0.00398  -0.00309
   S      3.11615   3.59186   4.57427   0.01064  -0.00633   0.00200
   Mo     0.00222   1.80345  15.08480  -0.00037   0.00017   0.00000
   Mo    -1.55357   4.50645  15.08481   0.00025  -0.00029   0.00000
   Mo     3.11854   1.80351  15.08480   0.00036   0.00004   0.00000
   Mo     1.56184   4.50710  15.08480  -0.00020   0.00006  -0.00000
   Mo     1.56056   0.90288  21.12413   0.00029  -0.00055   0.00029
   Mo     0.00273   3.60627  21.12663  -0.00027   0.00001  -0.00015
   Mo     4.67447   0.90376  21.12565  -0.00051   0.00073  -0.00013
   Mo     3.11931   3.60534  21.12482   0.00004  -0.00035  -0.00002
   S      0.00118   1.80476  19.56945  -0.00180   0.00267  -0.00082
   S     -1.55473   4.50728  19.56876   0.00280  -0.00092   0.00208
   S      3.11806   1.80499  19.56812   0.00221  -0.00077   0.00165
   S      1.56094   4.50842  19.56982  -0.00248  -0.00066  -0.00300
   S      1.56030   0.90137  13.52896   0.00119  -0.00085  -0.00045
   S      0.00408   3.60487  13.52869  -0.00278  -0.00002   0.00029
   S      4.67649   0.90190  13.52894  -0.00118   0.00242   0.00029
   S      3.12019   3.60539  13.52916   0.00271  -0.00154  -0.00008
   S      0.00203   1.80435  22.68024   0.00055   0.00127  -0.00032
   S     -1.55552   4.50905  22.68147   0.00219   0.00020   0.00114
   S      3.11676   1.80394  22.68379  -0.00064  -0.00050   0.00057
   S      1.56154   4.50883  22.68163  -0.00120  -0.00088  -0.00137
   S      1.56031   0.90136  16.64064   0.00120  -0.00085   0.00045
   S      0.00409   3.60487  16.64092  -0.00278  -0.00003  -0.00029
   S      4.67649   0.90190  16.64065  -0.00118   0.00242  -0.00029
   S      3.12020   3.60539  16.64044   0.00271  -0.00154   0.00008
PRIMCOORD 88
     48   1
   Re     0.00678   1.91351   3.01696   0.00003  -0.00026   0.00000
   Mo    -1.53014   4.45530   3.01697   0.00028   0.00036  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00020  -0.00036   0.00000
   Mo     1.53118   4.46069   3.01696   0.00088   0.00080  -0.00000
   Mo     1.56058   0.90286   9.04547  -0.00014  -0.00248  -0.00004
   Mo     0.00275   3.60626   9.04298   0.00031   0.00241  -0.00018
   Mo     4.67449   0.90375   9.04394  -0.00005  -0.00242   0.00003
   Mo     3.11933   3.60533   9.04478  -0.00006   0.00258   0.00024
   S      0.00205   1.80434   7.48936   0.00139  -0.02290  -0.00331
   S     -1.55551   4.50904   7.48815   0.00085   0.02430   0.00298
   S      3.11678   1.80393   7.48580  -0.00109  -0.02389  -0.00337
   S      1.56156   4.50882   7.48798  -0.00125   0.02250   0.00357
   S      1.52418   0.89566   1.48709  -0.00060   0.00169   0.00045
   S      0.00147   3.62066   1.40025  -0.00185  -0.00258  -0.00216
   S      4.71192   0.90371   1.48820   0.00068   0.00200   0.00019
   S      3.11614   3.59186   1.45964   0.00026  -0.00159  -0.00128
   S      0.00121   1.80474  10.60015   0.00116  -0.02226   0.00177
   S     -1.55470   4.50726  10.60086   0.00006   0.02327  -0.00190
   S      3.11809   1.80497  10.60148  -0.00093  -0.02306   0.00210
   S      1.56098   4.50841  10.59979  -0.00038   0.02182  -0.00193
   S      1.52419   0.89566   4.54683  -0.00060   0.00169  -0.00045
   S      0.00148   3.62066   4.63368  -0.00185  -0.00259   0.00215
   S      4.71193   0.90371   4.54570   0.00068   0.00200  -0.00019
   S      3.11615   3.59186   4.57427   0.00026  -0.00159   0.00128
   Mo     0.00222   1.80345  15.08480   0.00007  -0.00189   0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00001   0.00195  -0.00000
   Mo     3.11854   1.80351  15.08480  -0.00027  -0.00175   0.00000
   Mo     1.56184   4.50710  15.08480   0.00021   0.00172  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00014  -0.00248   0.00004
   Mo     0.00273   3.60627  21.12663   0.00031   0.00241   0.00018
   Mo     4.67447   0.90376  21.12565  -0.00005  -0.00242  -0.00003
   Mo     3.11931   3.60534  21.12482  -0.00006   0.00258  -0.00024
   S      0.00118   1.80476  19.56945   0.00116  -0.02225  -0.00177
   S     -1.55473   4.50728  19.56876   0.00006   0.02326   0.00190
   S      3.11806   1.80499  19.56812  -0.00093  -0.02305  -0.00210
   S      1.56094   4.50842  19.56982  -0.00038   0.02181   0.00193
   S      1.56030   0.90137  13.52896  -0.00112  -0.01154   0.00226
   S      0.00408   3.60487  13.52869   0.00140   0.01163  -0.00223
   S      4.67649   0.90190  13.52894   0.00140  -0.01321   0.00185
   S      3.12019   3.60539  13.52916  -0.00168   0.01307  -0.00195
   S      0.00203   1.80435  22.68024   0.00139  -0.02289   0.00331
   S     -1.55552   4.50905  22.68147   0.00085   0.02429  -0.00298
   S      3.11676   1.80394  22.68379  -0.00109  -0.02389   0.00337
   S      1.56154   4.50883  22.68163  -0.00125   0.02249  -0.00357
   S      1.56031   0.90136  16.64064  -0.00112  -0.01154  -0.00227
   S      0.00409   3.60487  16.64092   0.00140   0.01163   0.00223
   S      4.67649   0.90190  16.64065   0.00140  -0.01321  -0.00185
   S      3.12020   3.60539  16.64044  -0.00168   0.01307   0.00195
PRIMCOORD 89
     48   1
   Re     0.00678   1.91351   3.01696   0.00000  -0.00000   0.00056
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000  -0.00062
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000   0.00037
   Mo     1.53118   4.46069   3.01696   0.00000   0.00000  -0.00078
   Mo     1.56058   0.90286   9.04547   0.00050  -0.00233   0.00009
   Mo     0.00275   3.60626   9.04298   0.00022   0.00255  -0.00023
   Mo     4.67449   0.90375   9.04394  -0.00070  -0.00228   0.00009
   Mo     3.11933   3.60533   9.04478   0.00002   0.00214   0.00013
   S      0.00205   1.80434   7.48936   0.00082  -0.01974  -0.00300
   S     -1.55551   4.50904   7.48815   0.00691   0.02432   0.00206
   S      3.11678   1.80393   7.48580  -0.00051  -0.02787  -0.00179
   S      1.56156   4.50882   7.48798  -0.00731   0.02331   0.00229
   S      1.52418   0.89566   1.48709   0.00074  -0.00189   0.00207
   S      0.00147   3.62066   1.40025   0.00016   0.00234  -0.00186
   S      4.71192   0.90371   1.48820  -0.00067  -0.00215   0.00174
   S      3.11614   3.59186   1.45964  -0.00025   0.00214  -0.00210
   S      0.00121   1.80474  10.60015   0.00078  -0.02011   0.00319
   S     -1.55470   4.50726  10.60086   0.00622   0.02448  -0.00237
   S      3.11809   1.80497  10.60148  -0.00054  -0.02822   0.00205
   S      1.56098   4.50841  10.59979  -0.00653   0.02363  -0.00258
   S      1.52419   0.89566   4.54683  -0.00074   0.00189   0.00207
   S      0.00148   3.62066   4.63368  -0.00018  -0.00234  -0.00185
   S      4.71193   0.90371   4.54570   0.00066   0.00214   0.00174
   S      3.11615   3.59186   4.57427   0.00026  -0.00213  -0.00210
   Mo     0.00222   1.80345  15.08480  -0.00000  -0.00000  -0.00042
   Mo    -1.55357   4.50645  15.08481  -0.00000  -0.00000   0.00032
   Mo     3.11854   1.80351  15.08480   0.00000   0.00000  -0.00024
   Mo     1.56184   4.50710  15.08480   0.00000   0.00000   0.00034
   Mo     1.56056   0.90288  21.12413  -0.00052   0.00233   0.00009
   Mo     0.00273   3.60627  21.12663  -0.00023  -0.00255  -0.00023
   Mo     4.67447   0.90376  21.12565   0.00071   0.00228   0.00009
   Mo     3.11931   3.60534  21.12482  -0.00001  -0.00213   0.00013
   S      0.00118   1.80476  19.56945  -0.00090   0.02004   0.00320
   S     -1.55473   4.50728  19.56876  -0.00634  -0.02455  -0.00236
   S      3.11806   1.80499  19.56812   0.00066   0.02829   0.00204
   S      1.56094   4.50842  19.56982   0.00665  -0.02356  -0.00259
   S      1.56030   0.90137  13.52896  -0.00047   0.00180  -0.00283
   S      0.00408   3.60487  13.52869  -0.00008  -0.00212   0.00188
   S      4.67649   0.90190  13.52894   0.00045   0.00189  -0.00260
   S      3.12019   3.60539  13.52916   0.00010  -0.00157   0.00351
   S      0.00203   1.80435  22.68024  -0.00094   0.01967  -0.00302
   S     -1.55552   4.50905  22.68147  -0.00704  -0.02439   0.00205
   S      3.11676   1.80394  22.68379   0.00063   0.02795  -0.00177
   S      1.56154   4.50883  22.68163   0.00743  -0.02324   0.00231
   S      1.56031   0.90136  16.64064   0.00041  -0.00184  -0.00282
   S      0.00409   3.60487  16.64092   0.00002   0.00209   0.00190
   S      4.67649   0.90190  16.64065  -0.00039  -0.00186  -0.00261
   S      3.12020   3.60539  16.64044  -0.00003   0.00161   0.00350
PRIMCOORD 90
     48   1
   Re     0.00678   1.91351   3.01696   0.00022  -0.00021  -0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00084  -0.00096   0.00000
   Mo     3.11474   1.79867   3.01696   0.00082  -0.00012  -0.00000
   Mo     1.53118   4.46069   3.01696   0.00053   0.00070   0.00000
   Mo     1.56058   0.90286   9.04547  -0.00187  -0.00131   0.00011
   Mo     0.00275   3.60626   9.04298  -0.00249  -0.00087  -0.00012
   Mo     4.67449   0.90375   9.04394   0.00185   0.00106   0.00009
   Mo     3.11933   3.60533   9.04478   0.00253   0.00134  -0.00003
   S      0.00205   1.80434   7.48936  -0.02245  -0.01163   0.00258
   S     -1.55551   4.50904   7.48815  -0.01831  -0.01230   0.00339
   S      3.11678   1.80393   7.48580   0.02225   0.00932  -0.00271
   S      1.56156   4.50882   7.48798   0.01835   0.01427  -0.00295
   S      1.52418   0.89566   1.48709   0.00001   0.00002  -0.00108
   S      0.00147   3.62066   1.40025  -0.00095   0.00102  -0.00118
   S      4.71192   0.90371   1.48820  -0.00184  -0.00080   0.00044
   S      3.11614   3.59186   1.45964   0.00139   0.00091   0.00083
   S      0.00121   1.80474  10.60015  -0.02200  -0.01169  -0.00172
   S     -1.55470   4.50726  10.60086  -0.01797  -0.01177  -0.00276
   S      3.11809   1.80497  10.60148   0.02218   0.00890   0.00177
   S      1.56098   4.50841  10.59979   0.01789   0.01432   0.00217
   S      1.52419   0.89566   4.54683   0.00001   0.00001   0.00107
   S      0.00148   3.62066   4.63368  -0.00095   0.00103   0.00119
   S      4.71193   0.90371   4.54570  -0.00184  -0.00081  -0.00045
   S      3.11615   3.59186   4.57427   0.00139   0.00092  -0.00082
   Mo     0.00222   1.80345  15.08480  -0.00166  -0.00080   0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00121  -0.00092  -0.00000
   Mo     3.11854   1.80351  15.08480   0.00163   0.00072   0.00000
   Mo     1.56184   4.50710  15.08480   0.00121   0.00093  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00186  -0.00133  -0.00011
   Mo     0.00273   3.60627  21.12663  -0.00249  -0.00086   0.00012
   Mo     4.67447   0.90376  21.12565   0.00184   0.00104  -0.00009
   Mo     3.11931   3.60534  21.12482   0.00253   0.00135   0.00002
   S      0.00118   1.80476  19.56945  -0.02200  -0.01181   0.00170
   S     -1.55473   4.50728  19.56876  -0.01793  -0.01163   0.00277
   S      3.11806   1.80499  19.56812   0.02218   0.00873  -0.00178
   S      1.56094   4.50842  19.56982   0.01785   0.01447  -0.00215
   S      1.56030   0.90137  13.52896  -0.00782  -0.00594  -0.00200
   S      0.00408   3.60487  13.52869  -0.01068  -0.00458  -0.00165
   S      4.67649   0.90190  13.52894   0.00785   0.00638   0.00213
   S      3.12019   3.60539  13.52916   0.01068   0.00424   0.00158
   S      0.00203   1.80435  22.68024  -0.02245  -0.01175  -0.00257
   S     -1.55552   4.50905  22.68147  -0.01827  -0.01216  -0.00340
   S      3.11676   1.80394  22.68379   0.02225   0.00915   0.00272
   S      1.56154   4.50883  22.68163   0.01830   0.01440   0.00294
   S      1.56031   0.90136  16.64064  -0.00782  -0.00593   0.00202
   S      0.00409   3.60487  16.64092  -0.01068  -0.00459   0.00164
   S      4.67649   0.90190  16.64065   0.00785   0.00639  -0.00211
   S      3.12020   3.60539  16.64044   0.01068   0.00423  -0.00160
PRIMCOORD 91
     48   1
   Re     0.00678   1.91351   3.01696  -0.00005   0.00040   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00130   0.00096   0.00000
   Mo     3.11474   1.79867   3.01696   0.00144  -0.00027   0.00000
   Mo     1.53118   4.46069   3.01696  -0.00250  -0.00026  -0.00000
   Mo     1.56058   0.90286   9.04547   0.00226  -0.00093   0.00001
   Mo     0.00275   3.60626   9.04298  -0.00200   0.00142  -0.00000
   Mo     4.67449   0.90375   9.04394  -0.00236   0.00061   0.00002
   Mo     3.11933   3.60533   9.04478   0.00194  -0.00104  -0.00008
   S      0.00205   1.80434   7.48936  -0.01710   0.01032  -0.00253
   S     -1.55551   4.50904   7.48815   0.02248  -0.00773   0.00172
   S      3.11678   1.80393   7.48580   0.01709  -0.01567   0.00347
   S      1.56156   4.50882   7.48798  -0.02235   0.01302  -0.00279
   S      1.52418   0.89566   1.48709  -0.00154  -0.00112  -0.00002
   S      0.00147   3.62066   1.40025   0.00412  -0.00115   0.00160
   S      4.71192   0.90371   1.48820  -0.00009   0.00064   0.00087
   S      3.11614   3.59186   1.45964   0.00124  -0.00015  -0.00114
   S      0.00121   1.80474  10.60015  -0.01672   0.00932   0.00292
   S     -1.55470   4.50726  10.60086   0.02188  -0.00683  -0.00249
   S      3.11809   1.80497  10.60148   0.01700  -0.01626  -0.00122
   S      1.56098   4.50841  10.59979  -0.02185   0.01365   0.00096
   S      1.52419   0.89566   4.54683  -0.00154  -0.00112   0.00003
   S      0.00148   3.62066   4.63368   0.00412  -0.00115  -0.00160
   S      4.71193   0.90371   4.54570  -0.00009   0.00064  -0.00087
   S      3.11615   3.59186   4.57427   0.00124  -0.00015   0.00113
   Mo     0.00222   1.80345  15.08480  -0.00116   0.00148  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.00127  -0.00136  -0.00000
   Mo     3.11854   1.80351  15.08480   0.00124   0.00008   0.00000
   Mo     1.56184   4.50710  15.08480  -0.00135  -0.00025   0.00000
   Mo     1.56056   0.90288  21.12413   0.00225  -0.00093  -0.00001
   Mo     0.00273   3.60627  21.12663  -0.00200   0.00142   0.00000
   Mo     4.67447   0.90376  21.12565  -0.00236   0.00061  -0.00002
   Mo     3.11931   3.60534  21.12482   0.00194  -0.00104   0.00008
   S      0.00118   1.80476  19.56945  -0.01673   0.00933  -0.00291
   S     -1.55473   4.50728  19.56876   0.02187  -0.00684   0.00249
   S      3.11806   1.80499  19.56812   0.01701  -0.01623   0.00122
   S      1.56094   4.50842  19.56982  -0.02184   0.01363  -0.00096
   S      1.56030   0.90137  13.52896   0.00722   0.00477  -0.00227
   S      0.00408   3.60487  13.52869  -0.00700  -0.00471   0.00246
   S      4.67649   0.90190  13.52894  -0.00734   0.01324   0.00058
   S      3.12019   3.60539  13.52916   0.00711  -0.01324  -0.00085
   S      0.00203   1.80435  22.68024  -0.01711   0.01033   0.00252
   S     -1.55552   4.50905  22.68147   0.02247  -0.00775  -0.00172
   S      3.11676   1.80394  22.68379   0.01709  -0.01564  -0.00347
   S      1.56154   4.50883  22.68163  -0.02234   0.01301   0.00279
   S      1.56031   0.90136  16.64064   0.00723   0.00477   0.00227
   S      0.00409   3.60487  16.64092  -0.00700  -0.00471  -0.00246
   S      4.67649   0.90190  16.64065  -0.00734   0.01324  -0.00059
   S      3.12020   3.60539  16.64044   0.00711  -0.01324   0.00085
PRIMCOORD 92
     48   1
   Re     0.00678   1.91351   3.01696  -0.00003  -0.00012   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00013   0.00017   0.00000
   Mo     3.11474   1.79867   3.01696  -0.00035  -0.00035   0.00000
   Mo     1.53118   4.46069   3.01696   0.00059  -0.00002  -0.00000
   Mo     1.56058   0.90286   9.04547  -0.00067  -0.00018   0.00032
   Mo     0.00275   3.60626   9.04298   0.00074   0.00011  -0.00040
   Mo     4.67449   0.90375   9.04394   0.00070  -0.00072   0.00021
   Mo     3.11933   3.60533   9.04478  -0.00067   0.00079  -0.00011
   S      0.00205   1.80434   7.48936   0.00675  -0.01122   0.00174
   S     -1.55551   4.50904   7.48815  -0.00671   0.01139  -0.00157
   S      3.11678   1.80393   7.48580  -0.00673  -0.00339   0.00089
   S      1.56156   4.50882   7.48798   0.00659   0.00320  -0.00109
   S      1.52418   0.89566   1.48709   0.00053  -0.00033   0.00037
   S      0.00147   3.62066   1.40025  -0.00018   0.00045  -0.00093
   S      4.71192   0.90371   1.48820   0.00003  -0.00046  -0.00006
   S      3.11614   3.59186   1.45964  -0.00047   0.00103  -0.00003
   S      0.00121   1.80474  10.60015   0.00721  -0.01389   0.00104
   S     -1.55470   4.50726  10.60086  -0.00726   0.01402  -0.00087
   S      3.11809   1.80497  10.60148  -0.00731  -0.00545   0.00291
   S      1.56098   4.50841  10.59979   0.00717   0.00533  -0.00312
   S      1.52419   0.89566   4.54683   0.00053  -0.00033  -0.00037
   S      0.00148   3.62066   4.63368  -0.00018   0.00045   0.00093
   S      4.71193   0.90371   4.54570   0.00003  -0.00046   0.00006
   S      3.11615   3.59186   4.57427  -0.00047   0.00103   0.00003
   Mo     0.00222   1.80345  15.08480  -0.00022   0.00276  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.00009  -0.00280  -0.00000
   Mo     3.11854   1.80351  15.08480   0.00053   0.00268   0.00000
   Mo     1.56184   4.50710  15.08480  -0.00040  -0.00279  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00067  -0.00018  -0.00032
   Mo     0.00273   3.60627  21.12663   0.00074   0.00011   0.00040
   Mo     4.67447   0.90376  21.12565   0.00070  -0.00072  -0.00021
   Mo     3.11931   3.60534  21.12482  -0.00067   0.00079   0.00011
   S      0.00118   1.80476  19.56945   0.00721  -0.01389  -0.00104
   S     -1.55473   4.50728  19.56876  -0.00725   0.01402   0.00087
   S      3.11806   1.80499  19.56812  -0.00731  -0.00545  -0.00291
   S      1.56094   4.50842  19.56982   0.00717   0.00533   0.00312
   S      1.56030   0.90137  13.52896   0.00368   0.02735  -0.00301
   S      0.00408   3.60487  13.52869  -0.00470  -0.02796   0.00291
   S      4.67649   0.90190  13.52894  -0.00411   0.03352  -0.00256
   S      3.12019   3.60539  13.52916   0.00515  -0.03274   0.00270
   S      0.00203   1.80435  22.68024   0.00675  -0.01122  -0.00174
   S     -1.55552   4.50905  22.68147  -0.00671   0.01139   0.00157
   S      3.11676   1.80394  22.68379  -0.00673  -0.00339  -0.00089
   S      1.56154   4.50883  22.68163   0.00659   0.00320   0.00109
   S      1.56031   0.90136  16.64064   0.00368   0.02735   0.00301
   S      0.00409   3.60487  16.64092  -0.00470  -0.02796  -0.00291
   S      4.67649   0.90190  16.64065  -0.00411   0.03353   0.00256
   S      3.12020   3.60539  16.64044   0.00515  -0.03274  -0.00270
PRIMCOORD 93
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000   0.00000   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00000   0.00000   0.00035
   Mo     3.11474   1.79867   3.01696  -0.00000  -0.00000  -0.00014
   Mo     1.53118   4.46069   3.01696  -0.00000  -0.00000  -0.00020
   Mo     1.56058   0.90286   9.04547   0.00030   0.00144   0.00003
   Mo     0.00275   3.60626   9.04298   0.00312   0.00001   0.00005
   Mo     4.67449   0.90375   9.04394  -0.00016  -0.00123  -0.00013
   Mo     3.11933   3.60533   9.04478  -0.00313  -0.00043   0.00000
   S      0.00205   1.80434   7.48936   0.02946   0.00280  -0.00033
   S     -1.55551   4.50904   7.48815   0.00295   0.01661  -0.00275
   S      3.11678   1.80393   7.48580  -0.02927  -0.00046   0.00043
   S      1.56156   4.50882   7.48798  -0.00310  -0.01862   0.00260
   S      1.52418   0.89566   1.48709   0.00091   0.00073   0.00168
   S      0.00147   3.62066   1.40025   0.00086   0.00001   0.00073
   S      4.71192   0.90371   1.48820  -0.00006  -0.00050  -0.00180
   S      3.11614   3.59186   1.45964  -0.00083  -0.00032  -0.00064
   S      0.00121   1.80474  10.60015   0.02997   0.00302   0.00022
   S     -1.55470   4.50726  10.60086   0.00313   0.01677   0.00409
   S      3.11809   1.80497  10.60148  -0.03040  -0.00027  -0.00053
   S      1.56098   4.50841  10.59979  -0.00305  -0.01925  -0.00362
   S      1.52419   0.89566   4.54683  -0.00091  -0.00073   0.00168
   S      0.00148   3.62066   4.63368  -0.00086  -0.00001   0.00073
   S      4.71193   0.90371   4.54570   0.00006   0.00050  -0.00180
   S      3.11615   3.59186   4.57427   0.00083   0.00032  -0.00064
   Mo     0.00222   1.80345  15.08480   0.00000   0.00000  -0.00003
   Mo    -1.55357   4.50645  15.08481   0.00000   0.00000  -0.00046
   Mo     3.11854   1.80351  15.08480  -0.00000  -0.00000   0.00008
   Mo     1.56184   4.50710  15.08480  -0.00000  -0.00000   0.00044
   Mo     1.56056   0.90288  21.12413  -0.00030  -0.00144   0.00003
   Mo     0.00273   3.60627  21.12663  -0.00311  -0.00001   0.00005
   Mo     4.67447   0.90376  21.12565   0.00016   0.00123  -0.00013
   Mo     3.11931   3.60534  21.12482   0.00313   0.00043   0.00000
   S      0.00118   1.80476  19.56945  -0.02997  -0.00302   0.00022
   S     -1.55473   4.50728  19.56876  -0.00313  -0.01677   0.00409
   S      3.11806   1.80499  19.56812   0.03040   0.00027  -0.00053
   S      1.56094   4.50842  19.56982   0.00306   0.01925  -0.00362
   S      1.56030   0.90137  13.52896  -0.00027  -0.00144  -0.00377
   S      0.00408   3.60487  13.52869  -0.00228  -0.00002  -0.00059
   S      4.67649   0.90190  13.52894   0.00026   0.00119   0.00411
   S      3.12019   3.60539  13.52916   0.00225   0.00026   0.00026
   S      0.00203   1.80435  22.68024  -0.02946  -0.00280  -0.00033
   S     -1.55552   4.50905  22.68147  -0.00295  -0.01660  -0.00275
   S      3.11676   1.80394  22.68379   0.02927   0.00046   0.00043
   S      1.56154   4.50883  22.68163   0.00311   0.01862   0.00259
   S      1.56031   0.90136  16.64064   0.00027   0.00145  -0.00377
   S      0.00409   3.60487  16.64092   0.00230   0.00003  -0.00059
   S      4.67649   0.90190  16.64065  -0.00026  -0.00121   0.00411
   S      3.12020   3.60539  16.64044  -0.00227  -0.00026   0.00026
PRIMCOORD 94
     48   1
   Re     0.00678   1.91351   3.01696  -0.00005   0.00002   0.00000
   Mo    -1.53014   4.45530   3.01697   0.00009   0.00017  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00010  -0.00003   0.00000
   Mo     1.53118   4.46069   3.01696  -0.00039  -0.00037  -0.00000
   Mo     1.56058   0.90286   9.04547   0.00019   0.00016   0.00013
   Mo     0.00275   3.60626   9.04298   0.00032  -0.00001   0.00036
   Mo     4.67449   0.90375   9.04394  -0.00025  -0.00008  -0.00014
   Mo     3.11933   3.60533   9.04478  -0.00029  -0.00007  -0.00032
   S      0.00205   1.80434   7.48936   0.00422   0.00340   0.00262
   S     -1.55551   4.50904   7.48815   0.00558   0.00247   0.00051
   S      3.11678   1.80393   7.48580  -0.00410  -0.00329  -0.00226
   S      1.56156   4.50882   7.48798  -0.00563  -0.00252  -0.00098
   S      1.52418   0.89566   1.48709   0.00064  -0.00011   0.00006
   S      0.00147   3.62066   1.40025   0.00074   0.00062   0.00022
   S      4.71192   0.90371   1.48820  -0.00032   0.00011  -0.00031
   S      3.11614   3.59186   1.45964  -0.00031  -0.00032  -0.00036
   S      0.00121   1.80474  10.60015   0.00542   0.00494   0.00258
   S     -1.55470   4.50726  10.60086   0.00845   0.00323   0.00111
   S      3.11809   1.80497  10.60148  -0.00534  -0.00513  -0.00220
   S      1.56098   4.50841  10.59979  -0.00852  -0.00309  -0.00134
   S      1.52419   0.89566   4.54683   0.00064  -0.00010  -0.00006
   S      0.00148   3.62066   4.63368   0.00074   0.00062  -0.00023
   S      4.71193   0.90371   4.54570  -0.00032   0.00011   0.00031
   S      3.11615   3.59186   4.57427  -0.00031  -0.00033   0.00037
   Mo     0.00222   1.80345  15.08480  -0.00128  -0.00160  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00360  -0.00097   0.00000
   Mo     3.11854   1.80351  15.08480   0.00132   0.00199  -0.00000
   Mo     1.56184   4.50710  15.08480   0.00356   0.00052   0.00000
   Mo     1.56056   0.90288  21.12413   0.00020   0.00016  -0.00013
   Mo     0.00273   3.60627  21.12663   0.00031  -0.00001  -0.00036
   Mo     4.67447   0.90376  21.12565  -0.00025  -0.00008   0.00014
   Mo     3.11931   3.60534  21.12482  -0.00029  -0.00007   0.00032
   S      0.00118   1.80476  19.56945   0.00541   0.00497  -0.00258
   S     -1.55473   4.50728  19.56876   0.00849   0.00322  -0.00111
   S      3.11806   1.80499  19.56812  -0.00533  -0.00515   0.00220
   S      1.56094   4.50842  19.56982  -0.00856  -0.00308   0.00134
   S      1.56030   0.90137  13.52896  -0.03815  -0.00623  -0.00169
   S      0.00408   3.60487  13.52869  -0.01486  -0.02459  -0.00354
   S      4.67649   0.90190  13.52894   0.03807   0.01087   0.00135
   S      3.12019   3.60539  13.52916   0.01491   0.02002   0.00412
   S      0.00203   1.80435  22.68024   0.00421   0.00343  -0.00261
   S     -1.55552   4.50905  22.68147   0.00562   0.00246  -0.00051
   S      3.11676   1.80394  22.68379  -0.00409  -0.00331   0.00225
   S      1.56154   4.50883  22.68163  -0.00566  -0.00251   0.00098
   S      1.56031   0.90136  16.64064  -0.03816  -0.00623   0.00169
   S      0.00409   3.60487  16.64092  -0.01486  -0.02459   0.00354
   S      4.67649   0.90190  16.64065   0.03808   0.01087  -0.00134
   S      3.12020   3.60539  16.64044   0.01491   0.02002  -0.00413
PRIMCOORD 95
     48   1
   Re     0.00678   1.91351   3.01696   0.00000   0.00000   0.00134
   Mo    -1.53014   4.45530   3.01697   0.00000  -0.00000  -0.00096
   Mo     3.11474   1.79867   3.01696  -0.00000   0.00000   0.00113
   Mo     1.53118   4.46069   3.01696   0.00000   0.00000  -0.00181
   Mo     1.56058   0.90286   9.04547  -0.00267  -0.00042   0.00016
   Mo     0.00275   3.60626   9.04298   0.00043  -0.00096  -0.00036
   Mo     4.67449   0.90375   9.04394   0.00279  -0.00060   0.00010
   Mo     3.11933   3.60533   9.04478  -0.00033   0.00207   0.00009
   S      0.00205   1.80434   7.48936   0.00309  -0.02197   0.00265
   S     -1.55551   4.50904   7.48815  -0.02907   0.00723   0.00075
   S      3.11678   1.80393   7.48580  -0.00319   0.01150  -0.00405
   S      1.56156   4.50882   7.48798   0.02887   0.00316   0.00114
   S      1.52418   0.89566   1.48709  -0.00213  -0.00301   0.00025
   S      0.00147   3.62066   1.40025   0.00068   0.00281  -0.00804
   S      4.71192   0.90371   1.48820   0.00210  -0.00368   0.00035
   S      3.11614   3.59186   1.45964  -0.00039   0.00409   0.00595
   S      0.00121   1.80474  10.60015   0.00317  -0.02200  -0.00267
   S     -1.55470   4.50726  10.60086  -0.02886   0.00729   0.00004
   S      3.11809   1.80497  10.60148  -0.00339   0.01142   0.00287
   S      1.56098   4.50841  10.59979   0.02880   0.00320  -0.00067
   S      1.52419   0.89566   4.54683   0.00213   0.00302   0.00025
   S      0.00148   3.62066   4.63368  -0.00068  -0.00281  -0.00804
   S      4.71193   0.90371   4.54570  -0.00210   0.00368   0.00035
   S      3.11615   3.59186   4.57427   0.00039  -0.00409   0.00595
   Mo     0.00222   1.80345  15.08480  -0.00000   0.00000   0.00036
   Mo    -1.55357   4.50645  15.08481   0.00000  -0.00000   0.00004
   Mo     3.11854   1.80351  15.08480   0.00000  -0.00000  -0.00057
   Mo     1.56184   4.50710  15.08480  -0.00000   0.00000   0.00012
   Mo     1.56056   0.90288  21.12413   0.00268   0.00042   0.00016
   Mo     0.00273   3.60627  21.12663  -0.00043   0.00097  -0.00036
   Mo     4.67447   0.90376  21.12565  -0.00279   0.00060   0.00010
   Mo     3.11931   3.60534  21.12482   0.00033  -0.00207   0.00009
   S      0.00118   1.80476  19.56945  -0.00317   0.02201  -0.00266
   S     -1.55473   4.50728  19.56876   0.02886  -0.00729   0.00004
   S      3.11806   1.80499  19.56812   0.00339  -0.01141   0.00286
   S      1.56094   4.50842  19.56982  -0.02879  -0.00321  -0.00067
   S      1.56030   0.90137  13.52896   0.00217   0.00027  -0.00092
   S      0.00408   3.60487  13.52869  -0.00023   0.00085   0.00420
   S      4.67649   0.90190  13.52894  -0.00216   0.00054  -0.00012
   S      3.12019   3.60539  13.52916   0.00023  -0.00165  -0.00305
   S      0.00203   1.80435  22.68024  -0.00308   0.02197   0.00266
   S     -1.55552   4.50905  22.68147   0.02907  -0.00723   0.00075
   S      3.11676   1.80394  22.68379   0.00318  -0.01149  -0.00405
   S      1.56154   4.50883  22.68163  -0.02887  -0.00316   0.00114
   S      1.56031   0.90136  16.64064  -0.00209  -0.00031  -0.00092
   S      0.00409   3.60487  16.64092   0.00019  -0.00079   0.00419
   S      4.67649   0.90190  16.64065   0.00208  -0.00054  -0.00012
   S      3.12020   3.60539  16.64044  -0.00019   0.00162  -0.00304
PRIMCOORD 96
     48   1
   Re     0.00678   1.91351   3.01696   0.00008  -0.00002   0.00000
   Mo    -1.53014   4.45530   3.01697   0.00065  -0.00070  -0.00000
   Mo     3.11474   1.79867   3.01696   0.00023  -0.00012   0.00000
   Mo     1.53118   4.46069   3.01696   0.00048   0.00062  -0.00000
   Mo     1.56058   0.90286   9.04547  -0.00012  -0.00008  -0.00028
   Mo     0.00275   3.60626   9.04298  -0.00024  -0.00004   0.00006
   Mo     4.67449   0.90375   9.04394   0.00005   0.00004   0.00040
   Mo     3.11933   3.60533   9.04478   0.00027   0.00010  -0.00018
   S      0.00205   1.80434   7.48936  -0.00558  -0.00056   0.00160
   S     -1.55551   4.50904   7.48815   0.00046  -0.00255  -0.00280
   S      3.11678   1.80393   7.48580   0.00560  -0.00112  -0.00077
   S      1.56156   4.50882   7.48798  -0.00046   0.00421   0.00196
   S      1.52418   0.89566   1.48709   0.00020  -0.00037  -0.00039
   S      0.00147   3.62066   1.40025  -0.00285   0.00066   0.00001
   S      4.71192   0.90371   1.48820  -0.00087   0.00002   0.00045
   S      3.11614   3.59186   1.45964   0.00125   0.00003  -0.00014
   S      0.00121   1.80474  10.60015  -0.00843  -0.00047   0.00113
   S     -1.55470   4.50726  10.60086   0.00156  -0.00362  -0.00278
   S      3.11809   1.80497  10.60148   0.00858  -0.00236  -0.00036
   S      1.56098   4.50841  10.59979  -0.00156   0.00640   0.00201
   S      1.52419   0.89566   4.54683   0.00020  -0.00037   0.00039
   S      0.00148   3.62066   4.63368  -0.00285   0.00065  -0.00002
   S      4.71193   0.90371   4.54570  -0.00087   0.00002  -0.00045
   S      3.11615   3.59186   4.57427   0.00125   0.00002   0.00015
   Mo     0.00222   1.80345  15.08480   0.00364   0.00008   0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00153   0.00091  -0.00000
   Mo     3.11854   1.80351  15.08480  -0.00363   0.00137  -0.00000
   Mo     1.56184   4.50710  15.08480   0.00156  -0.00220   0.00000
   Mo     1.56056   0.90288  21.12413  -0.00012  -0.00008   0.00028
   Mo     0.00273   3.60627  21.12663  -0.00024  -0.00004  -0.00006
   Mo     4.67447   0.90376  21.12565   0.00005   0.00004  -0.00040
   Mo     3.11931   3.60534  21.12482   0.00027   0.00010   0.00018
   S      0.00118   1.80476  19.56945  -0.00842  -0.00044  -0.00114
   S     -1.55473   4.50728  19.56876   0.00160  -0.00363   0.00278
   S      3.11806   1.80499  19.56812   0.00858  -0.00238   0.00037
   S      1.56094   4.50842  19.56982  -0.00161   0.00639  -0.00201
   S      1.56030   0.90137  13.52896  -0.01520   0.02945   0.00299
   S      0.00408   3.60487  13.52869   0.03728  -0.01644  -0.00072
   S      4.67649   0.90190  13.52894   0.01517  -0.01499  -0.00438
   S      3.12019   3.60539  13.52916  -0.03731   0.00177   0.00221
   S      0.00203   1.80435  22.68024  -0.00557  -0.00053  -0.00159
   S     -1.55552   4.50905  22.68147   0.00050  -0.00256   0.00280
   S      3.11676   1.80394  22.68379   0.00559  -0.00114   0.00077
   S      1.56154   4.50883  22.68163  -0.00050   0.00419  -0.00196
   S      1.56031   0.90136  16.64064  -0.01520   0.02945  -0.00299
   S      0.00409   3.60487  16.64092   0.03727  -0.01644   0.00072
   S      4.67649   0.90190  16.64065   0.01518  -0.01500   0.00438
   S      3.12020   3.60539  16.64044  -0.03731   0.00178  -0.00221
PRIMCOORD 97
     48   1
   Re     0.00678   1.91351   3.01696  -0.00047  -0.00011   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00140  -0.00116   0.00000
   Mo     3.11474   1.79867   3.01696  -0.00059  -0.00009   0.00000
   Mo     1.53118   4.46069   3.01696  -0.00130   0.00117   0.00000
   Mo     1.56058   0.90286   9.04547   0.00549  -0.01277   0.00005
   Mo     0.00275   3.60626   9.04298  -0.00186   0.00629  -0.00008
   Mo     4.67449   0.90375   9.04394   0.01286   0.01283   0.00009
   Mo     3.11933   3.60533   9.04478  -0.01673  -0.00652  -0.00005
   S      0.00205   1.80434   7.48936  -0.02383  -0.00904  -0.00009
   S     -1.55551   4.50904   7.48815   0.01828   0.01773   0.00024
   S      3.11678   1.80393   7.48580  -0.00192   0.00894   0.00011
   S      1.56156   4.50882   7.48798   0.00761  -0.01759  -0.00022
   S      1.52418   0.89566   1.48709   0.00101   0.00166  -0.00154
   S      0.00147   3.62066   1.40025   0.00184  -0.00026  -0.00019
   S      4.71192   0.90371   1.48820   0.00147  -0.00066   0.00160
   S      3.11614   3.59186   1.45964   0.00204  -0.00031  -0.00021
   S      0.00121   1.80474  10.60015  -0.02342  -0.00887   0.00013
   S     -1.55470   4.50726  10.60086   0.01821   0.01792   0.00032
   S      3.11809   1.80497  10.60148  -0.00200   0.00867  -0.00055
   S      1.56098   4.50841  10.59979   0.00769  -0.01727  -0.00009
   S      1.52419   0.89566   4.54683   0.00101   0.00166   0.00154
   S      0.00148   3.62066   4.63368   0.00184  -0.00026   0.00019
   S      4.71193   0.90371   4.54570   0.00147  -0.00067  -0.00160
   S      3.11615   3.59186   4.57427   0.00204  -0.00031   0.00021
   Mo     0.00222   1.80345  15.08480   0.00861   0.00400   0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00666  -0.00723  -0.00000
   Mo     3.11854   1.80351  15.08480   0.00039  -0.00396  -0.00000
   Mo     1.56184   4.50710  15.08480  -0.00214   0.00728  -0.00000
   Mo     1.56056   0.90288  21.12413   0.00549  -0.01279  -0.00005
   Mo     0.00273   3.60627  21.12663  -0.00184   0.00628   0.00008
   Mo     4.67447   0.90376  21.12565   0.01286   0.01285  -0.00009
   Mo     3.11931   3.60534  21.12482  -0.01674  -0.00651   0.00005
   S      0.00118   1.80476  19.56945  -0.02343  -0.00886  -0.00013
   S     -1.55473   4.50728  19.56876   0.01820   0.01795  -0.00032
   S      3.11806   1.80499  19.56812  -0.00199   0.00866   0.00055
   S      1.56094   4.50842  19.56982   0.00770  -0.01730   0.00009
   S      1.56030   0.90137  13.52896  -0.00297   0.00971  -0.00011
   S      0.00408   3.60487  13.52869   0.00011  -0.00539   0.00012
   S      4.67649   0.90190  13.52894  -0.00935  -0.00992   0.00009
   S      3.12019   3.60539  13.52916   0.01193   0.00547  -0.00008
   S      0.00203   1.80435  22.68024  -0.02384  -0.00902   0.00009
   S     -1.55552   4.50905  22.68147   0.01827   0.01776  -0.00025
   S      3.11676   1.80394  22.68379  -0.00190   0.00893  -0.00012
   S      1.56154   4.50883  22.68163   0.00761  -0.01762   0.00022
   S      1.56031   0.90136  16.64064  -0.00297   0.00971   0.00011
   S      0.00409   3.60487  16.64092   0.00011  -0.00539  -0.00012
   S      4.67649   0.90190  16.64065  -0.00935  -0.00992  -0.00009
   S      3.12020   3.60539  16.64044   0.01193   0.00547   0.00008
PRIMCOORD 98
     48   1
   Re     0.00678   1.91351   3.01696  -0.00018   0.00015  -0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00067  -0.00057  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00021   0.00022  -0.00000
   Mo     1.53118   4.46069   3.01696  -0.00073   0.00060  -0.00000
   Mo     1.56058   0.90286   9.04547   0.01146  -0.00631  -0.00007
   Mo     0.00275   3.60626   9.04298   0.00162  -0.01633   0.00009
   Mo     4.67449   0.90375   9.04394  -0.00735   0.00646  -0.00017
   Mo     3.11933   3.60533   9.04478  -0.00574   0.01689   0.00019
   S      0.00205   1.80434   7.48936  -0.00812   0.02318   0.00037
   S     -1.55551   4.50904   7.48815  -0.01049   0.00866  -0.00005
   S      3.11678   1.80393   7.48580   0.00251  -0.02353  -0.00036
   S      1.56156   4.50882   7.48798   0.01610  -0.00901  -0.00028
   S      1.52418   0.89566   1.48709   0.00052   0.00006  -0.00123
   S      0.00147   3.62066   1.40025   0.00094  -0.00022   0.00016
   S      4.71192   0.90371   1.48820   0.00042  -0.00108   0.00044
   S      3.11614   3.59186   1.45964   0.00107   0.00041   0.00004
   S      0.00121   1.80474  10.60015  -0.00796   0.02265   0.00013
   S     -1.55470   4.50726  10.60086  -0.01031   0.00831  -0.00048
   S      3.11809   1.80497  10.60148   0.00212  -0.02303   0.00105
   S      1.56098   4.50841  10.59979   0.01613  -0.00942  -0.00051
   S      1.52419   0.89566   4.54683   0.00052   0.00006   0.00124
   S      0.00148   3.62066   4.63368   0.00094  -0.00022  -0.00016
   S      4.71193   0.90371   4.54570   0.00042  -0.00109  -0.00044
   S      3.11615   3.59186   4.57427   0.00108   0.00041  -0.00004
   Mo     0.00222   1.80345  15.08480   0.00274  -0.01076   0.00000
   Mo    -1.55357   4.50645  15.08481   0.00548  -0.00368   0.00000
   Mo     3.11854   1.80351  15.08480  -0.00144   0.01069   0.00000
   Mo     1.56184   4.50710  15.08480  -0.00675   0.00365   0.00000
   Mo     1.56056   0.90288  21.12413   0.01147  -0.00637   0.00007
   Mo     0.00273   3.60627  21.12663   0.00161  -0.01627  -0.00009
   Mo     4.67447   0.90376  21.12565  -0.00728   0.00652   0.00017
   Mo     3.11931   3.60534  21.12482  -0.00581   0.01684  -0.00019
   S      0.00118   1.80476  19.56945  -0.00806   0.02257  -0.00013
   S     -1.55473   4.50728  19.56876  -0.01020   0.00839   0.00047
   S      3.11806   1.80499  19.56812   0.00211  -0.02295  -0.00105
   S      1.56094   4.50842  19.56982   0.01614  -0.00950   0.00051
   S      1.56030   0.90137  13.52896  -0.00932   0.00515   0.00002
   S      0.00408   3.60487  13.52869  -0.00192   0.01478  -0.00018
   S      4.67649   0.90190  13.52894   0.00756  -0.00501   0.00011
   S      3.12019   3.60539  13.52916   0.00365  -0.01473   0.00015
   S      0.00203   1.80435  22.68024  -0.00822   0.02311  -0.00037
   S     -1.55552   4.50905  22.68147  -0.01039   0.00873   0.00005
   S      3.11676   1.80394  22.68379   0.00250  -0.02345   0.00036
   S      1.56154   4.50883  22.68163   0.01611  -0.00908   0.00028
   S      1.56031   0.90136  16.64064  -0.00932   0.00515  -0.00002
   S      0.00409   3.60487  16.64092  -0.00192   0.01478   0.00019
   S      4.67649   0.90190  16.64065   0.00757  -0.00501  -0.00010
   S      3.12020   3.60539  16.64044   0.00364  -0.01473  -0.00014
PRIMCOORD 99
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000   0.00000   0.00008
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000   0.00008
   Mo     3.11474   1.79867   3.01696  -0.00000   0.00000   0.00001
   Mo     1.53118   4.46069   3.01696  -0.00000   0.00000  -0.00018
   Mo     1.56058   0.90286   9.04547   0.00805  -0.01364   0.00003
   Mo     0.00275   3.60626   9.04298  -0.00290   0.00445  -0.00006
   Mo     4.67449   0.90375   9.04394   0.01327   0.01372   0.00012
   Mo     3.11933   3.60533   9.04478  -0.01878  -0.00458  -0.00005
   S      0.00205   1.80434   7.48936  -0.02669  -0.00639  -0.00004
   S     -1.55551   4.50904   7.48815   0.01887   0.01877   0.00026
   S      3.11678   1.80393   7.48580  -0.00314   0.00627   0.00005
   S      1.56156   4.50882   7.48798   0.01129  -0.01875  -0.00032
   S      1.52418   0.89566   1.48709  -0.00012   0.00023  -0.00037
   S      0.00147   3.62066   1.40025   0.00009   0.00012  -0.00004
   S      4.71192   0.90371   1.48820  -0.00052  -0.00050   0.00032
   S      3.11614   3.59186   1.45964   0.00042   0.00014  -0.00007
   S      0.00121   1.80474  10.60015  -0.02651  -0.00636   0.00022
   S     -1.55470   4.50726  10.60086   0.01903   0.01918   0.00030
   S      3.11809   1.80497  10.60148  -0.00325   0.00602  -0.00040
   S      1.56098   4.50841  10.59979   0.01138  -0.01860  -0.00014
   S      1.52419   0.89566   4.54683   0.00012  -0.00023  -0.00037
   S      0.00148   3.62066   4.63368  -0.00008  -0.00012  -0.00004
   S      4.71193   0.90371   4.54570   0.00052   0.00049   0.00032
   S      3.11615   3.59186   4.57427  -0.00042  -0.00014  -0.00007
   Mo     0.00222   1.80345  15.08480   0.00001  -0.00002  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.00001  -0.00000  -0.00001
   Mo     3.11854   1.80351  15.08480   0.00001   0.00002  -0.00002
   Mo     1.56184   4.50710  15.08480  -0.00002   0.00000   0.00003
   Mo     1.56056   0.90288  21.12413  -0.00798   0.01362   0.00003
   Mo     0.00273   3.60627  21.12663   0.00288  -0.00452  -0.00006
   Mo     4.67447   0.90376  21.12565  -0.01328  -0.01371   0.00012
   Mo     3.11931   3.60534  21.12482   0.01874   0.00465  -0.00005
   S      0.00118   1.80476  19.56945   0.02645   0.00645   0.00022
   S     -1.55473   4.50728  19.56876  -0.01905  -0.01916   0.00030
   S      3.11806   1.80499  19.56812   0.00322  -0.00612  -0.00041
   S      1.56094   4.50842  19.56982  -0.01128   0.01858  -0.00014
   S      1.56030   0.90137  13.52896   0.00020  -0.00041   0.00003
   S      0.00408   3.60487  13.52869  -0.00010   0.00014  -0.00004
   S      4.67649   0.90190  13.52894   0.00042   0.00042  -0.00006
   S      3.12019   3.60539  13.52916  -0.00052  -0.00017   0.00007
   S      0.00203   1.80435  22.68024   0.02663   0.00649  -0.00004
   S     -1.55552   4.50905  22.68147  -0.01888  -0.01875   0.00026
   S      3.11676   1.80394  22.68379   0.00311  -0.00637   0.00005
   S      1.56154   4.50883  22.68163  -0.01119   0.01873  -0.00032
   S      1.56031   0.90136  16.64064  -0.00026   0.00042   0.00003
   S      0.00409   3.60487  16.64092   0.00011  -0.00007  -0.00004
   S      4.67649   0.90190  16.64065  -0.00040  -0.00044  -0.00006
   S      3.12020   3.60539  16.64044   0.00055   0.00010   0.00007
PRIMCOORD100
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000   0.00000   0.00001
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000  -0.00014
   Mo     3.11474   1.79867   3.01696  -0.00000   0.00000   0.00009
   Mo     1.53118   4.46069   3.01696  -0.00000   0.00000   0.00020
   Mo     1.56058   0.90286   9.04547  -0.01202   0.00472   0.00009
   Mo     0.00275   3.60626   9.04298  -0.00140   0.01865  -0.00014
   Mo     4.67449   0.90375   9.04394   0.00941  -0.00484   0.00019
   Mo     3.11933   3.60533   9.04478   0.00404  -0.01922  -0.00022
   S      0.00205   1.80434   7.48936   0.00574  -0.02640  -0.00041
   S     -1.55551   4.50904   7.48815   0.01343  -0.00630   0.00011
   S      3.11678   1.80393   7.48580  -0.00222   0.02653   0.00041
   S      1.56156   4.50882   7.48798  -0.01699   0.00677   0.00036
   S      1.52418   0.89566   1.48709   0.00013  -0.00030   0.00031
   S      0.00147   3.62066   1.40025  -0.00014  -0.00043  -0.00040
   S      4.71192   0.90371   1.48820  -0.00003   0.00017   0.00001
   S      3.11614   3.59186   1.45964   0.00009   0.00070  -0.00008
   S      0.00121   1.80474  10.60015   0.00564  -0.02616  -0.00016
   S     -1.55470   4.50726  10.60086   0.01343  -0.00597   0.00058
   S      3.11809   1.80497  10.60148  -0.00186   0.02634  -0.00123
   S      1.56098   4.50841  10.59979  -0.01720   0.00737   0.00048
   S      1.52419   0.89566   4.54683  -0.00013   0.00030   0.00032
   S      0.00148   3.62066   4.63368   0.00014   0.00043  -0.00040
   S      4.71193   0.90371   4.54570   0.00003  -0.00017   0.00001
   S      3.11615   3.59186   4.57427  -0.00008  -0.00070  -0.00008
   Mo     0.00222   1.80345  15.08480  -0.00000  -0.00001   0.00005
   Mo    -1.55357   4.50645  15.08481   0.00001  -0.00001   0.00002
   Mo     3.11854   1.80351  15.08480  -0.00001   0.00001  -0.00004
   Mo     1.56184   4.50710  15.08480  -0.00000   0.00000  -0.00004
   Mo     1.56056   0.90288  21.12413   0.01203  -0.00473   0.00009
   Mo     0.00273   3.60627  21.12663   0.00143  -0.01868  -0.00014
   Mo     4.67447   0.90376  21.12565  -0.00944   0.00485   0.00019
   Mo     3.11931   3.60534  21.12482  -0.00403   0.01925  -0.00022
   S      0.00118   1.80476  19.56945  -0.00563   0.02621  -0.00016
   S     -1.55473   4.50728  19.56876  -0.01347   0.00599   0.00058
   S      3.11806   1.80499  19.56812   0.00189  -0.02638  -0.00124
   S      1.56094   4.50842  19.56982   0.01720  -0.00740   0.00049
   S      1.56030   0.90137  13.52896  -0.00034   0.00011   0.00001
   S      0.00408   3.60487  13.52869  -0.00002   0.00062  -0.00006
   S      4.67649   0.90190  13.52894   0.00027  -0.00022   0.00003
   S      3.12019   3.60539  13.52916   0.00009  -0.00056   0.00005
   S      0.00203   1.80435  22.68024  -0.00573   0.02644  -0.00041
   S     -1.55552   4.50905  22.68147  -0.01348   0.00632   0.00011
   S      3.11676   1.80394  22.68379   0.00225  -0.02658   0.00041
   S      1.56154   4.50883  22.68163   0.01699  -0.00679   0.00036
   S      1.56031   0.90136  16.64064   0.00033  -0.00010   0.00001
   S      0.00409   3.60487  16.64092  -0.00000  -0.00058  -0.00006
   S      4.67649   0.90190  16.64065  -0.00023   0.00021   0.00003
   S      3.12020   3.60539  16.64044  -0.00009   0.00052   0.00005
PRIMCOORD101
     48   1
   Re     0.00678   1.91351   3.01696  -0.00023  -0.00006   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00089  -0.00092   0.00000
   Mo     3.11474   1.79867   3.01696  -0.00074  -0.00007   0.00000
   Mo     1.53118   4.46069   3.01696  -0.00076   0.00056   0.00000
   Mo     1.56058   0.90286   9.04547  -0.01197  -0.00968   0.00014
   Mo     0.00275   3.60626   9.04298   0.01618   0.00199  -0.00003
   Mo     4.67449   0.90375   9.04394  -0.00964   0.00965  -0.00015
   Mo     3.11933   3.60533   9.04478   0.00534  -0.00209   0.00003
   S      0.00205   1.80434   7.48936   0.00693  -0.00255   0.00001
   S     -1.55551   4.50904   7.48815  -0.01337   0.01315   0.00025
   S      3.11678   1.80393   7.48580   0.02346   0.00293   0.00000
   S      1.56156   4.50882   7.48798  -0.01701  -0.01350  -0.00012
   S      1.52418   0.89566   1.48709   0.00063   0.00128  -0.00051
   S      0.00147   3.62066   1.40025   0.00118  -0.00009  -0.00023
   S      4.71192   0.90371   1.48820   0.00072  -0.00033   0.00009
   S      3.11614   3.59186   1.45964   0.00174  -0.00004   0.00003
   S      0.00121   1.80474  10.60015   0.00723  -0.00249  -0.00017
   S     -1.55470   4.50726  10.60086  -0.01312   0.01290  -0.00034
   S      3.11809   1.80497  10.60148   0.02256   0.00311   0.00009
   S      1.56098   4.50841  10.59979  -0.01641  -0.01323   0.00027
   S      1.52419   0.89566   4.54683   0.00063   0.00127   0.00051
   S      0.00148   3.62066   4.63368   0.00118  -0.00008   0.00024
   S      4.71193   0.90371   4.54570   0.00072  -0.00033  -0.00008
   S      3.11615   3.59186   4.57427   0.00174  -0.00003  -0.00003
   Mo     0.00222   1.80345  15.08480  -0.00281   0.00182  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.00768  -0.01059   0.00000
   Mo     3.11854   1.80351  15.08480  -0.01471  -0.00176   0.00000
   Mo     1.56184   4.50710  15.08480   0.00970   0.01058   0.00000
   Mo     1.56056   0.90288  21.12413  -0.01201  -0.00966  -0.00014
   Mo     0.00273   3.60627  21.12663   0.01619   0.00201   0.00003
   Mo     4.67447   0.90376  21.12565  -0.00966   0.00964   0.00014
   Mo     3.11931   3.60534  21.12482   0.00538  -0.00210  -0.00003
   S      0.00118   1.80476  19.56945   0.00728  -0.00251   0.00017
   S     -1.55473   4.50728  19.56876  -0.01314   0.01287   0.00034
   S      3.11806   1.80499  19.56812   0.02258   0.00313  -0.00009
   S      1.56094   4.50842  19.56982  -0.01645  -0.01320  -0.00027
   S      1.56030   0.90137  13.52896   0.01378   0.01466  -0.00030
   S      0.00408   3.60487  13.52869  -0.02075  -0.00261   0.00009
   S      4.67649   0.90190  13.52894   0.01042  -0.01412   0.00019
   S      3.12019   3.60539  13.52916  -0.00325   0.00203  -0.00001
   S      0.00203   1.80435  22.68024   0.00698  -0.00258  -0.00002
   S     -1.55552   4.50905  22.68147  -0.01339   0.01313  -0.00025
   S      3.11676   1.80394  22.68379   0.02348   0.00295  -0.00001
   S      1.56154   4.50883  22.68163  -0.01706  -0.01347   0.00012
   S      1.56031   0.90136  16.64064   0.01378   0.01466   0.00030
   S      0.00409   3.60487  16.64092  -0.02075  -0.00261  -0.00009
   S      4.67649   0.90190  16.64065   0.01042  -0.01412  -0.00019
   S      3.12020   3.60539  16.64044  -0.00324   0.00203   0.00001
PRIMCOORD102
     48   1
   Re     0.00678   1.91351   3.01696   0.00000   0.00000  -0.00006
   Mo    -1.53014   4.45530   3.01697   0.00000   0.00000   0.00013
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000   0.00010
   Mo     1.53118   4.46069   3.01696   0.00000  -0.00000  -0.00027
   Mo     1.56058   0.90286   9.04547   0.01296   0.01318  -0.00018
   Mo     0.00275   3.60626   9.04298  -0.01910  -0.00206   0.00003
   Mo     4.67449   0.90375   9.04394   0.01056  -0.01315   0.00017
   Mo     3.11933   3.60533   9.04478  -0.00430   0.00211  -0.00003
   S      0.00205   1.80434   7.48936  -0.00520   0.00263  -0.00005
   S     -1.55551   4.50904   7.48815   0.01467  -0.01780  -0.00033
   S      3.11678   1.80393   7.48580  -0.02772  -0.00305   0.00008
   S      1.56156   4.50882   7.48798   0.01824   0.01824   0.00013
   S      1.52418   0.89566   1.48709  -0.00031  -0.00009  -0.00012
   S      0.00147   3.62066   1.40025   0.00077  -0.00006   0.00040
   S      4.71192   0.90371   1.48820  -0.00026   0.00012   0.00006
   S      3.11614   3.59186   1.45964  -0.00031  -0.00001  -0.00010
   S      0.00121   1.80474  10.60015  -0.00567   0.00259   0.00010
   S     -1.55470   4.50726  10.60086   0.01454  -0.01785   0.00049
   S      3.11809   1.80497  10.60148  -0.02716  -0.00323  -0.00010
   S      1.56098   4.50841  10.59979   0.01792   0.01825  -0.00036
   S      1.52419   0.89566   4.54683   0.00031   0.00009  -0.00012
   S      0.00148   3.62066   4.63368  -0.00077   0.00006   0.00040
   S      4.71193   0.90371   4.54570   0.00026  -0.00012   0.00006
   S      3.11615   3.59186   4.57427   0.00031   0.00001  -0.00010
   Mo     0.00222   1.80345  15.08480  -0.00001   0.00000  -0.00001
   Mo    -1.55357   4.50645  15.08481  -0.00000   0.00001   0.00002
   Mo     3.11854   1.80351  15.08480   0.00001  -0.00000  -0.00004
   Mo     1.56184   4.50710  15.08480   0.00000  -0.00001   0.00006
   Mo     1.56056   0.90288  21.12413  -0.01296  -0.01317  -0.00018
   Mo     0.00273   3.60627  21.12663   0.01910   0.00206   0.00003
   Mo     4.67447   0.90376  21.12565  -0.01056   0.01314   0.00017
   Mo     3.11931   3.60534  21.12482   0.00431  -0.00211  -0.00003
   S      0.00118   1.80476  19.56945   0.00568  -0.00259   0.00010
   S     -1.55473   4.50728  19.56876  -0.01454   0.01783   0.00049
   S      3.11806   1.80499  19.56812   0.02715   0.00324  -0.00010
   S      1.56094   4.50842  19.56982  -0.01793  -0.01824  -0.00036
   S      1.56030   0.90137  13.52896   0.00039   0.00037  -0.00005
   S      0.00408   3.60487  13.52869  -0.00061  -0.00011  -0.00001
   S      4.67649   0.90190  13.52894   0.00031  -0.00027   0.00004
   S      3.12019   3.60539  13.52916  -0.00006   0.00001   0.00002
   S      0.00203   1.80435  22.68024   0.00521  -0.00264  -0.00005
   S     -1.55552   4.50905  22.68147  -0.01467   0.01779  -0.00033
   S      3.11676   1.80394  22.68379   0.02771   0.00305   0.00008
   S      1.56154   4.50883  22.68163  -0.01825  -0.01823   0.00013
   S      1.56031   0.90136  16.64064  -0.00039  -0.00040  -0.00005
   S      0.00409   3.60487  16.64092   0.00063   0.00011  -0.00001
   S      4.67649   0.90190  16.64065  -0.00031   0.00031   0.00004
   S      3.12020   3.60539  16.64044   0.00004  -0.00000   0.00002
PRIMCOORD103
     48   1
   Re     0.00678   1.91351   3.01696  -0.00037  -0.00005  -0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00126  -0.00123  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00083  -0.00007  -0.00000
   Mo     1.53118   4.46069   3.01696  -0.00110   0.00110  -0.00000
   Mo     1.56058   0.90286   9.04547  -0.00018  -0.00679   0.00007
   Mo     0.00275   3.60626   9.04298   0.00273   0.00228  -0.00003
   Mo     4.67449   0.90375   9.04394   0.00253   0.00691   0.00001
   Mo     3.11933   3.60533   9.04478  -0.00516  -0.00236  -0.00003
   S      0.00205   1.80434   7.48936  -0.00733  -0.00308   0.00000
   S     -1.55551   4.50904   7.48815   0.00350   0.00905   0.00003
   S      3.11678   1.80393   7.48580   0.00422   0.00329  -0.00001
   S      1.56156   4.50882   7.48798  -0.00036  -0.00939  -0.00009
   S      1.52418   0.89566   1.48709   0.00103   0.00167  -0.00115
   S      0.00147   3.62066   1.40025   0.00137  -0.00021  -0.00017
   S      4.71192   0.90371   1.48820   0.00124  -0.00092   0.00104
   S      3.11614   3.59186   1.45964   0.00222  -0.00007   0.00004
   S      0.00121   1.80474  10.60015  -0.00789  -0.00326  -0.00000
   S     -1.55470   4.50726  10.60086   0.00399   0.00984   0.00008
   S      3.11809   1.80497  10.60148   0.00419   0.00342  -0.00015
   S      1.56098   4.50841  10.59979  -0.00011  -0.00996   0.00013
   S      1.52419   0.89566   4.54683   0.00103   0.00167   0.00115
   S      0.00148   3.62066   4.63368   0.00137  -0.00022   0.00016
   S      4.71193   0.90371   4.54570   0.00125  -0.00092  -0.00105
   S      3.11615   3.59186   4.57427   0.00222  -0.00007  -0.00004
   Mo     0.00222   1.80345  15.08480  -0.02230  -0.00636  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.01358   0.02141   0.00000
   Mo     3.11854   1.80351  15.08480   0.00200   0.00627   0.00000
   Mo     1.56184   4.50710  15.08480   0.00639  -0.02141   0.00000
   Mo     1.56056   0.90288  21.12413  -0.00018  -0.00678  -0.00007
   Mo     0.00273   3.60627  21.12663   0.00272   0.00228   0.00003
   Mo     4.67447   0.90376  21.12565   0.00253   0.00690  -0.00001
   Mo     3.11931   3.60534  21.12482  -0.00516  -0.00236   0.00003
   S      0.00118   1.80476  19.56945  -0.00789  -0.00326   0.00000
   S     -1.55473   4.50728  19.56876   0.00400   0.00983  -0.00007
   S      3.11806   1.80499  19.56812   0.00417   0.00342   0.00015
   S      1.56094   4.50842  19.56982  -0.00010  -0.00995  -0.00012
   S      1.56030   0.90137  13.52896   0.00866  -0.02941   0.00034
   S      0.00408   3.60487  13.52869   0.00395   0.00852  -0.00016
   S      4.67649   0.90190  13.52894   0.01974   0.02966  -0.00017
   S      3.12019   3.60539  13.52916  -0.03183  -0.00870   0.00005
   S      0.00203   1.80435  22.68024  -0.00732  -0.00308   0.00000
   S     -1.55552   4.50905  22.68147   0.00351   0.00904  -0.00003
   S      3.11676   1.80394  22.68379   0.00421   0.00329   0.00002
   S      1.56154   4.50883  22.68163  -0.00036  -0.00938   0.00010
   S      1.56031   0.90136  16.64064   0.00866  -0.02941  -0.00034
   S      0.00409   3.60487  16.64092   0.00395   0.00852   0.00016
   S      4.67649   0.90190  16.64065   0.01974   0.02966   0.00017
   S      3.12020   3.60539  16.64044  -0.03183  -0.00870  -0.00005
PRIMCOORD104
     48   1
   Re     0.00678   1.91351   3.01696  -0.00008   0.00008   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00019  -0.00019   0.00000
   Mo     3.11474   1.79867   3.01696  -0.00010   0.00024   0.00000
   Mo     1.53118   4.46069   3.01696  -0.00037   0.00033   0.00000
   Mo     1.56058   0.90286   9.04547   0.00403  -0.00243  -0.00002
   Mo     0.00275   3.60626   9.04298   0.00163  -0.00748   0.00007
   Mo     4.67449   0.90375   9.04394  -0.00457   0.00246  -0.00011
   Mo     3.11933   3.60533   9.04478  -0.00110   0.00773   0.00006
   S      0.00205   1.80434   7.48936  -0.00165   0.01031   0.00015
   S     -1.55551   4.50904   7.48815  -0.00652   0.00317   0.00001
   S      3.11678   1.80393   7.48580   0.00247  -0.01045  -0.00014
   S      1.56156   4.50882   7.48798   0.00571  -0.00330  -0.00012
   S      1.52418   0.89566   1.48709   0.00023  -0.00012  -0.00044
   S      0.00147   3.62066   1.40025   0.00029  -0.00003   0.00020
   S      4.71192   0.90371   1.48820   0.00013  -0.00054   0.00018
   S      3.11614   3.59186   1.45964   0.00056  -0.00010  -0.00001
   S      0.00121   1.80474  10.60015  -0.00170   0.01094  -0.00001
   S     -1.55470   4.50726  10.60086  -0.00687   0.00326  -0.00031
   S      3.11809   1.80497  10.60148   0.00239  -0.01104   0.00054
   S      1.56098   4.50841  10.59979   0.00620  -0.00375  -0.00019
   S      1.52419   0.89566   4.54683   0.00023  -0.00012   0.00045
   S      0.00148   3.62066   4.63368   0.00029  -0.00003  -0.00019
   S      4.71193   0.90371   4.54570   0.00013  -0.00055  -0.00018
   S      3.11615   3.59186   4.57427   0.00056  -0.00010   0.00001
   Mo     0.00222   1.80345  15.08480  -0.00440   0.02439  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.01331   0.00707  -0.00000
   Mo     3.11854   1.80351  15.08480   0.00346  -0.02411  -0.00000
   Mo     1.56184   4.50710  15.08480   0.01415  -0.00696  -0.00000
   Mo     1.56056   0.90288  21.12413   0.00403  -0.00242   0.00002
   Mo     0.00273   3.60627  21.12663   0.00163  -0.00748  -0.00007
   Mo     4.67447   0.90376  21.12565  -0.00457   0.00245   0.00011
   Mo     3.11931   3.60534  21.12482  -0.00110   0.00774  -0.00006
   S      0.00118   1.80476  19.56945  -0.00170   0.01095   0.00001
   S     -1.55473   4.50728  19.56876  -0.00687   0.00325   0.00032
   S      3.11806   1.80499  19.56812   0.00238  -0.01105  -0.00053
   S      1.56094   4.50842  19.56982   0.00621  -0.00374   0.00019
   S      1.56030   0.90137  13.52896   0.02056  -0.00988  -0.00003
   S      0.00408   3.60487  13.52869   0.00502  -0.03378   0.00055
   S      4.67649   0.90190  13.52894  -0.01924   0.00964  -0.00029
   S      3.12019   3.60539  13.52916  -0.00617   0.03344  -0.00039
   S      0.00203   1.80435  22.68024  -0.00165   0.01031  -0.00015
   S     -1.55552   4.50905  22.68147  -0.00652   0.00317  -0.00001
   S      3.11676   1.80394  22.68379   0.00247  -0.01045   0.00014
   S      1.56154   4.50883  22.68163   0.00571  -0.00329   0.00012
   S      1.56031   0.90136  16.64064   0.02056  -0.00988   0.00002
   S      0.00409   3.60487  16.64092   0.00502  -0.03378  -0.00055
   S      4.67649   0.90190  16.64065  -0.01924   0.00964   0.00029
   S      3.12020   3.60539  16.64044  -0.00617   0.03344   0.00039
PRIMCOORD105
     48   1
   Re     0.00678   1.91351   3.01696  -0.00020  -0.00005  -0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00074  -0.00083  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00072  -0.00008  -0.00000
   Mo     1.53118   4.46069   3.01696  -0.00059   0.00059  -0.00000
   Mo     1.56058   0.90286   9.04547  -0.00753  -0.00529   0.00009
   Mo     0.00275   3.60626   9.04298   0.00983   0.00113  -0.00000
   Mo     4.67449   0.90375   9.04394  -0.00622   0.00527  -0.00012
   Mo     3.11933   3.60533   9.04478   0.00395  -0.00113   0.00005
   S      0.00205   1.80434   7.48936   0.00497  -0.00142  -0.00002
   S     -1.55551   4.50904   7.48815  -0.00852   0.00702   0.00010
   S      3.11678   1.80393   7.48580   0.01401   0.00155  -0.00007
   S      1.56156   4.50882   7.48798  -0.01054  -0.00719  -0.00000
   S      1.52418   0.89566   1.48709   0.00068   0.00113  -0.00046
   S      0.00147   3.62066   1.40025   0.00076  -0.00007  -0.00016
   S      4.71192   0.90371   1.48820   0.00070  -0.00049   0.00019
   S      3.11614   3.59186   1.45964   0.00154   0.00004   0.00007
   S      0.00121   1.80474  10.60015   0.00552  -0.00146  -0.00008
   S     -1.55470   4.50726  10.60086  -0.00900   0.00725  -0.00025
   S      3.11809   1.80497  10.60148   0.01439   0.00184   0.00008
   S      1.56098   4.50841  10.59979  -0.01091  -0.00754   0.00024
   S      1.52419   0.89566   4.54683   0.00068   0.00113   0.00046
   S      0.00148   3.62066   4.63368   0.00076  -0.00007   0.00016
   S      4.71193   0.90371   4.54570   0.00070  -0.00049  -0.00019
   S      3.11615   3.59186   4.57427   0.00154   0.00004  -0.00007
   Mo     0.00222   1.80345  15.08480   0.01258  -0.00270   0.00000
   Mo    -1.55357   4.50645  15.08481  -0.01599   0.00913  -0.00000
   Mo     3.11854   1.80351  15.08480   0.02284   0.00275  -0.00000
   Mo     1.56184   4.50710  15.08480  -0.01911  -0.00921   0.00000
   Mo     1.56056   0.90288  21.12413  -0.00753  -0.00528  -0.00009
   Mo     0.00273   3.60627  21.12663   0.00983   0.00113   0.00000
   Mo     4.67447   0.90376  21.12565  -0.00622   0.00527   0.00012
   Mo     3.11931   3.60534  21.12482   0.00395  -0.00113  -0.00005
   S      0.00118   1.80476  19.56945   0.00552  -0.00146   0.00008
   S     -1.55473   4.50728  19.56876  -0.00900   0.00724   0.00025
   S      3.11806   1.80499  19.56812   0.01439   0.00184  -0.00008
   S      1.56094   4.50842  19.56982  -0.01091  -0.00754  -0.00024
   S      1.56030   0.90137  13.52896  -0.02721  -0.01292   0.00031
   S      0.00408   3.60487  13.52869   0.03232   0.00406  -0.00003
   S      4.67649   0.90190  13.52894  -0.02251   0.01231  -0.00029
   S      3.12019   3.60539  13.52916   0.01686  -0.00343   0.00008
   S      0.00203   1.80435  22.68024   0.00497  -0.00142   0.00002
   S     -1.55552   4.50905  22.68147  -0.00852   0.00701  -0.00010
   S      3.11676   1.80394  22.68379   0.01400   0.00155   0.00007
   S      1.56154   4.50883  22.68163  -0.01054  -0.00718   0.00000
   S      1.56031   0.90136  16.64064  -0.02721  -0.01292  -0.00031
   S      0.00409   3.60487  16.64092   0.03232   0.00405   0.00003
   S      4.67649   0.90190  16.64065  -0.02251   0.01231   0.00029
   S      3.12020   3.60539  16.64044   0.01686  -0.00343  -0.00008
PRIMCOORD106
     48   1
   Re     0.00678   1.91351   3.01696  -0.00648  -0.00016   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.01810  -0.02044   0.00000
   Mo     3.11474   1.79867   3.01696  -0.01579  -0.00056   0.00000
   Mo     1.53118   4.46069   3.01696  -0.01659   0.01991   0.00000
   Mo     1.56058   0.90286   9.04547   0.00034   0.00207   0.00000
   Mo     0.00275   3.60626   9.04298  -0.00074  -0.00009   0.00006
   Mo     4.67449   0.90375   9.04394   0.00029  -0.00179  -0.00019
   Mo     3.11933   3.60533   9.04478   0.00138   0.00004   0.00009
   S      0.00205   1.80434   7.48936   0.00225  -0.00022  -0.00000
   S     -1.55551   4.50904   7.48815  -0.00059  -0.00220  -0.00059
   S      3.11678   1.80393   7.48580  -0.00300  -0.00054   0.00002
   S      1.56156   4.50882   7.48798  -0.00055   0.00265   0.00046
   S      1.52418   0.89566   1.48709   0.02076   0.02263  -0.01700
   S      0.00147   3.62066   1.40025   0.01189  -0.00129  -0.00261
   S      4.71192   0.90371   1.48820   0.01959  -0.01926   0.01302
   S      3.11614   3.59186   1.45964   0.04216   0.00000  -0.00083
   S      0.00121   1.80474  10.60015   0.00157   0.00004  -0.00021
   S     -1.55470   4.50726  10.60086  -0.00059  -0.00241   0.00003
   S      3.11809   1.80497  10.60148  -0.00260   0.00000  -0.00023
   S      1.56098   4.50841  10.59979  -0.00040   0.00198   0.00047
   S      1.52419   0.89566   4.54683   0.02076   0.02263   0.01700
   S      0.00148   3.62066   4.63368   0.01189  -0.00129   0.00261
   S      4.71193   0.90371   4.54570   0.01959  -0.01926  -0.01301
   S      3.11615   3.59186   4.57427   0.04216   0.00000   0.00083
   Mo     0.00222   1.80345  15.08480   0.00045   0.00018  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00012  -0.00070  -0.00000
   Mo     3.11854   1.80351  15.08480  -0.00041  -0.00017  -0.00000
   Mo     1.56184   4.50710  15.08480   0.00008   0.00069  -0.00000
   Mo     1.56056   0.90288  21.12413   0.00034   0.00207  -0.00000
   Mo     0.00273   3.60627  21.12663  -0.00074  -0.00009  -0.00006
   Mo     4.67447   0.90376  21.12565   0.00029  -0.00179   0.00019
   Mo     3.11931   3.60534  21.12482   0.00138   0.00004  -0.00009
   S      0.00118   1.80476  19.56945   0.00157   0.00004   0.00021
   S     -1.55473   4.50728  19.56876  -0.00059  -0.00240  -0.00003
   S      3.11806   1.80499  19.56812  -0.00260   0.00000   0.00023
   S      1.56094   4.50842  19.56982  -0.00040   0.00198  -0.00047
   S      1.56030   0.90137  13.52896   0.00012   0.00102   0.00002
   S      0.00408   3.60487  13.52869  -0.00048  -0.00021  -0.00001
   S      4.67649   0.90190  13.52894  -0.00015  -0.00108  -0.00001
   S      3.12019   3.60539  13.52916   0.00053   0.00029  -0.00001
   S      0.00203   1.80435  22.68024   0.00225  -0.00022   0.00000
   S     -1.55552   4.50905  22.68147  -0.00059  -0.00220   0.00059
   S      3.11676   1.80394  22.68379  -0.00300  -0.00054  -0.00002
   S      1.56154   4.50883  22.68163  -0.00055   0.00265  -0.00046
   S      1.56031   0.90136  16.64064   0.00012   0.00102  -0.00002
   S      0.00409   3.60487  16.64092  -0.00048  -0.00021   0.00001
   S      4.67649   0.90190  16.64065  -0.00015  -0.00108   0.00000
   S      3.12020   3.60539  16.64044   0.00053   0.00029   0.00001
PRIMCOORD107
     48   1
   Re     0.00678   1.91351   3.01696   0.00000   0.00000  -0.00070
   Mo    -1.53014   4.45530   3.01697   0.00000   0.00000   0.02309
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000   0.00483
   Mo     1.53118   4.46069   3.01696  -0.00000   0.00000  -0.03158
   Mo     1.56058   0.90286   9.04547  -0.00023  -0.00028   0.00043
   Mo     0.00275   3.60626   9.04298  -0.00006   0.00004   0.00021
   Mo     4.67449   0.90375   9.04394  -0.00025   0.00000  -0.00034
   Mo     3.11933   3.60533   9.04478   0.00027  -0.00022  -0.00032
   S      0.00205   1.80434   7.48936  -0.00087   0.00059  -0.00034
   S     -1.55551   4.50904   7.48815   0.00032  -0.00092  -0.00026
   S      3.11678   1.80393   7.48580   0.00127   0.00064   0.00038
   S      1.56156   4.50882   7.48798  -0.00041   0.00028   0.00014
   S      1.52418   0.89566   1.48709  -0.00510   0.01702  -0.01699
   S      0.00147   3.62066   1.40025   0.03562   0.00074   0.01013
   S      4.71192   0.90371   1.48820  -0.00049  -0.02411   0.01401
   S      3.11614   3.59186   1.45964  -0.03773   0.00594   0.00052
   S      0.00121   1.80474  10.60015   0.00067   0.00050  -0.00005
   S     -1.55470   4.50726  10.60086   0.00058   0.00042  -0.00107
   S      3.11809   1.80497  10.60148  -0.00003  -0.00004   0.00018
   S      1.56098   4.50841  10.59979  -0.00087  -0.00014   0.00089
   S      1.52419   0.89566   4.54683   0.00510  -0.01702  -0.01699
   S      0.00148   3.62066   4.63368  -0.03562  -0.00075   0.01013
   S      4.71193   0.90371   4.54570   0.00049   0.02411   0.01401
   S      3.11615   3.59186   4.57427   0.03773  -0.00594   0.00052
   Mo     0.00222   1.80345  15.08480  -0.00000   0.00000   0.00003
   Mo    -1.55357   4.50645  15.08481  -0.00000   0.00000   0.00001
   Mo     3.11854   1.80351  15.08480   0.00000   0.00000   0.00003
   Mo     1.56184   4.50710  15.08480  -0.00000  -0.00000   0.00001
   Mo     1.56056   0.90288  21.12413   0.00023   0.00028   0.00043
   Mo     0.00273   3.60627  21.12663   0.00006  -0.00004   0.00021
   Mo     4.67447   0.90376  21.12565   0.00025  -0.00000  -0.00034
   Mo     3.11931   3.60534  21.12482  -0.00027   0.00022  -0.00032
   S      0.00118   1.80476  19.56945  -0.00067  -0.00050  -0.00005
   S     -1.55473   4.50728  19.56876  -0.00058  -0.00042  -0.00107
   S      3.11806   1.80499  19.56812   0.00003   0.00004   0.00018
   S      1.56094   4.50842  19.56982   0.00087   0.00014   0.00089
   S      1.56030   0.90137  13.52896   0.00000   0.00000   0.00005
   S      0.00408   3.60487  13.52869   0.00006   0.00002  -0.00007
   S      4.67649   0.90190  13.52894   0.00000  -0.00003  -0.00009
   S      3.12019   3.60539  13.52916  -0.00002   0.00000   0.00001
   S      0.00203   1.80435  22.68024   0.00087  -0.00059  -0.00034
   S     -1.55552   4.50905  22.68147  -0.00032   0.00092  -0.00026
   S      3.11676   1.80394  22.68379  -0.00127  -0.00064   0.00038
   S      1.56154   4.50883  22.68163   0.00041  -0.00028   0.00014
   S      1.56031   0.90136  16.64064  -0.00000  -0.00000   0.00005
   S      0.00409   3.60487  16.64092  -0.00006  -0.00002  -0.00007
   S      4.67649   0.90190  16.64065  -0.00000   0.00003  -0.00009
   S      3.12020   3.60539  16.64044   0.00002  -0.00000   0.00001
PRIMCOORD108
     48   1
   Re     0.00678   1.91351   3.01696  -0.00049   0.00452  -0.00000
   Mo    -1.53014   4.45530   3.01697   0.00779   0.01939  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00159   0.02712  -0.00000
   Mo     1.53118   4.46069   3.01696  -0.00933   0.01966  -0.00000
   Mo     1.56058   0.90286   9.04547  -0.00020  -0.00103   0.00033
   Mo     0.00275   3.60626   9.04298  -0.00011  -0.00037  -0.00033
   Mo     4.67449   0.90375   9.04394  -0.00030  -0.00078   0.00051
   Mo     3.11933   3.60533   9.04478  -0.00003  -0.00080  -0.00044
   S      0.00205   1.80434   7.48936   0.00045   0.00018   0.00003
   S     -1.55551   4.50904   7.48815  -0.00102   0.00114   0.00051
   S      3.11678   1.80393   7.48580   0.00020   0.00261  -0.00085
   S      1.56156   4.50882   7.48798   0.00126   0.00053   0.00025
   S      1.52418   0.89566   1.48709  -0.00295  -0.03330   0.00432
   S      0.00147   3.62066   1.40025   0.00145  -0.00551   0.01442
   S      4.71192   0.90371   1.48820   0.00637  -0.03433   0.00246
   S      3.11614   3.59186   1.45964   0.00124  -0.03903  -0.00360
   S      0.00121   1.80474  10.60015   0.00024   0.00001   0.00076
   S     -1.55470   4.50726  10.60086  -0.00017   0.00198  -0.00017
   S      3.11809   1.80497  10.60148   0.00049   0.00049  -0.00074
   S      1.56098   4.50841  10.59979   0.00045   0.00206   0.00031
   S      1.52419   0.89566   4.54683  -0.00295  -0.03330  -0.00432
   S      0.00148   3.62066   4.63368   0.00146  -0.00551  -0.01442
   S      4.71193   0.90371   4.54570   0.00637  -0.03433  -0.00246
   S      3.11615   3.59186   4.57427   0.00124  -0.03902   0.00359
   Mo     0.00222   1.80345  15.08480   0.00004  -0.00017   0.00000
   Mo    -1.55357   4.50645  15.08481   0.00008   0.00004   0.00000
   Mo     3.11854   1.80351  15.08480   0.00007   0.00014   0.00000
   Mo     1.56184   4.50710  15.08480   0.00001   0.00005   0.00000
   Mo     1.56056   0.90288  21.12413  -0.00020  -0.00103  -0.00033
   Mo     0.00273   3.60627  21.12663  -0.00011  -0.00037   0.00033
   Mo     4.67447   0.90376  21.12565  -0.00030  -0.00078  -0.00051
   Mo     3.11931   3.60534  21.12482  -0.00003  -0.00080   0.00044
   S      0.00118   1.80476  19.56945   0.00024   0.00001  -0.00076
   S     -1.55473   4.50728  19.56876  -0.00017   0.00198   0.00016
   S      3.11806   1.80499  19.56812   0.00049   0.00049   0.00074
   S      1.56094   4.50842  19.56982   0.00045   0.00206  -0.00032
   S      1.56030   0.90137  13.52896  -0.00031  -0.00005   0.00006
   S      0.00408   3.60487  13.52869  -0.00005   0.00009  -0.00007
   S      4.67649   0.90190  13.52894   0.00014  -0.00008   0.00004
   S      3.12019   3.60539  13.52916  -0.00008  -0.00011   0.00009
   S      0.00203   1.80435  22.68024   0.00045   0.00018  -0.00003
   S     -1.55552   4.50905  22.68147  -0.00102   0.00114  -0.00050
   S      3.11676   1.80394  22.68379   0.00020   0.00261   0.00086
   S      1.56154   4.50883  22.68163   0.00126   0.00053  -0.00024
   S      1.56031   0.90136  16.64064  -0.00031  -0.00005  -0.00005
   S      0.00409   3.60487  16.64092  -0.00005   0.00009   0.00008
   S      4.67649   0.90190  16.64065   0.00014  -0.00008  -0.00003
   S      3.12020   3.60539  16.64044  -0.00008  -0.00011  -0.00008
PRIMCOORD109
     48   1
   Re     0.00678   1.91351   3.01696   0.00000  -0.00000  -0.00140
   Mo    -1.53014   4.45530   3.01697   0.00000   0.00000  -0.02279
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000   0.03060
   Mo     1.53118   4.46069   3.01696   0.00000   0.00000  -0.01198
   Mo     1.56058   0.90286   9.04547  -0.00014  -0.00105   0.00012
   Mo     0.00275   3.60626   9.04298  -0.00020  -0.00113   0.00026
   Mo     4.67449   0.90375   9.04394  -0.00044  -0.00105   0.00075
   Mo     3.11933   3.60533   9.04478  -0.00032  -0.00119  -0.00117
   S      0.00205   1.80434   7.48936   0.00090   0.00368  -0.00098
   S     -1.55551   4.50904   7.48815   0.00074   0.00038   0.00009
   S      3.11678   1.80393   7.48580   0.00004   0.00287   0.00133
   S      1.56156   4.50882   7.48798  -0.00002  -0.00023  -0.00018
   S      1.52418   0.89566   1.48709  -0.01724  -0.02501  -0.00885
   S      0.00147   3.62066   1.40025  -0.00719   0.00729   0.03437
   S      4.71192   0.90371   1.48820   0.01721  -0.01609  -0.01428
   S      3.11614   3.59186   1.45964   0.00776   0.03226  -0.00063
   S      0.00121   1.80474  10.60015   0.00000   0.00208  -0.00082
   S     -1.55470   4.50726  10.60086   0.00174   0.00189   0.00051
   S      3.11809   1.80497  10.60148   0.00086   0.00040  -0.00015
   S      1.56098   4.50841  10.59979  -0.00095   0.00227  -0.00008
   S      1.52419   0.89566   4.54683   0.01724   0.02500  -0.00885
   S      0.00148   3.62066   4.63368   0.00719  -0.00729   0.03437
   S      4.71193   0.90371   4.54570  -0.01721   0.01609  -0.01427
   S      3.11615   3.59186   4.57427  -0.00776  -0.03226  -0.00063
   Mo     0.00222   1.80345  15.08480  -0.00000   0.00000   0.00010
   Mo    -1.55357   4.50645  15.08481  -0.00000   0.00000   0.00002
   Mo     3.11854   1.80351  15.08480  -0.00000   0.00000   0.00002
   Mo     1.56184   4.50710  15.08480  -0.00000   0.00000  -0.00001
   Mo     1.56056   0.90288  21.12413   0.00014   0.00105   0.00012
   Mo     0.00273   3.60627  21.12663   0.00020   0.00113   0.00026
   Mo     4.67447   0.90376  21.12565   0.00044   0.00105   0.00075
   Mo     3.11931   3.60534  21.12482   0.00032   0.00119  -0.00117
   S      0.00118   1.80476  19.56945  -0.00000  -0.00208  -0.00082
   S     -1.55473   4.50728  19.56876  -0.00174  -0.00189   0.00051
   S      3.11806   1.80499  19.56812  -0.00086  -0.00040  -0.00015
   S      1.56094   4.50842  19.56982   0.00095  -0.00227  -0.00008
   S      1.56030   0.90137  13.52896   0.00007  -0.00005  -0.00004
   S      0.00408   3.60487  13.52869   0.00002   0.00008  -0.00008
   S      4.67649   0.90190  13.52894  -0.00008  -0.00006  -0.00003
   S      3.12019   3.60539  13.52916  -0.00001   0.00001   0.00005
   S      0.00203   1.80435  22.68024  -0.00090  -0.00368  -0.00098
   S     -1.55552   4.50905  22.68147  -0.00074  -0.00038   0.00009
   S      3.11676   1.80394  22.68379  -0.00004  -0.00287   0.00133
   S      1.56154   4.50883  22.68163   0.00002   0.00023  -0.00018
   S      1.56031   0.90136  16.64064  -0.00007   0.00005  -0.00004
   S      0.00409   3.60487  16.64092  -0.00001  -0.00008  -0.00008
   S      4.67649   0.90190  16.64065   0.00008   0.00006  -0.00003
   S      3.12020   3.60539  16.64044   0.00001  -0.00001   0.00005
PRIMCOORD110
     48   1
   Re     0.00678   1.91351   3.01696  -0.00009  -0.00032   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00060  -0.00097   0.00000
   Mo     3.11474   1.79867   3.01696   0.00029  -0.00117  -0.00000
   Mo     1.53118   4.46069   3.01696   0.00030  -0.00065   0.00000
   Mo     1.56058   0.90286   9.04547  -0.00287  -0.01198   0.00090
   Mo     0.00275   3.60626   9.04298  -0.00310  -0.01221   0.00065
   Mo     4.67449   0.90375   9.04394  -0.00342  -0.01208  -0.00020
   Mo     3.11933   3.60533   9.04478  -0.00323  -0.01197  -0.00133
   S      0.00205   1.80434   7.48936   0.00394   0.01813  -0.00090
   S     -1.55551   4.50904   7.48815   0.00312   0.01714  -0.00003
   S      3.11678   1.80393   7.48580   0.00549   0.01883   0.00090
   S      1.56156   4.50882   7.48798   0.00636   0.01812   0.00102
   S      1.52418   0.89566   1.48709   0.00030   0.00134  -0.00116
   S      0.00147   3.62066   1.40025   0.00037   0.00072  -0.00152
   S      4.71192   0.90371   1.48820  -0.00047   0.00110   0.00018
   S      3.11614   3.59186   1.45964   0.00005   0.00182  -0.00012
   S      0.00121   1.80474  10.60015   0.00534   0.01841  -0.00101
   S     -1.55470   4.50726  10.60086   0.00586   0.01902  -0.00015
   S      3.11809   1.80497  10.60148   0.00412   0.01668  -0.00027
   S      1.56098   4.50841  10.59979   0.00366   0.01834   0.00028
   S      1.52419   0.89566   4.54683   0.00030   0.00134   0.00117
   S      0.00148   3.62066   4.63368   0.00037   0.00072   0.00151
   S      4.71193   0.90371   4.54570  -0.00047   0.00109  -0.00018
   S      3.11615   3.59186   4.57427   0.00005   0.00183   0.00012
   Mo     0.00222   1.80345  15.08480   0.00360   0.01122   0.00000
   Mo    -1.55357   4.50645  15.08481   0.00373   0.01134  -0.00000
   Mo     3.11854   1.80351  15.08480   0.00362   0.01137   0.00000
   Mo     1.56184   4.50710  15.08480   0.00357   0.01127  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00287  -0.01196  -0.00090
   Mo     0.00273   3.60627  21.12663  -0.00310  -0.01220  -0.00065
   Mo     4.67447   0.90376  21.12565  -0.00341  -0.01207   0.00020
   Mo     3.11931   3.60534  21.12482  -0.00323  -0.01195   0.00133
   S      0.00118   1.80476  19.56945   0.00533   0.01840   0.00101
   S     -1.55473   4.50728  19.56876   0.00585   0.01900   0.00015
   S      3.11806   1.80499  19.56812   0.00411   0.01666   0.00027
   S      1.56094   4.50842  19.56982   0.00365   0.01832  -0.00028
   S      1.56030   0.90137  13.52896  -0.00546  -0.01706   0.00032
   S      0.00408   3.60487  13.52869  -0.00552  -0.01683   0.00035
   S      4.67649   0.90190  13.52894  -0.00539  -0.01687   0.00026
   S      3.12019   3.60539  13.52916  -0.00543  -0.01711   0.00025
   S      0.00203   1.80435  22.68024   0.00393   0.01812   0.00090
   S     -1.55552   4.50905  22.68147   0.00311   0.01712   0.00002
   S      3.11676   1.80394  22.68379   0.00548   0.01881  -0.00090
   S      1.56154   4.50883  22.68163   0.00635   0.01810  -0.00102
   S      1.56031   0.90136  16.64064  -0.00546  -0.01706  -0.00032
   S      0.00409   3.60487  16.64092  -0.00553  -0.01683  -0.00035
   S      4.67649   0.90190  16.64065  -0.00539  -0.01687  -0.00026
   S      3.12020   3.60539  16.64044  -0.00543  -0.01711  -0.00025
PRIMCOORD111
     48   1
   Re     0.00678   1.91351   3.01696   0.00000   0.00000   0.00007
   Mo    -1.53014   4.45530   3.01697   0.00000   0.00000   0.00155
   Mo     3.11474   1.79867   3.01696  -0.00000   0.00000  -0.00259
   Mo     1.53118   4.46069   3.01696  -0.00000   0.00000   0.00123
   Mo     1.56058   0.90286   9.04547  -0.00299  -0.01456   0.00112
   Mo     0.00275   3.60626   9.04298  -0.00327  -0.01478   0.00068
   Mo     4.67449   0.90375   9.04394  -0.00362  -0.01462  -0.00013
   Mo     3.11933   3.60533   9.04478  -0.00341  -0.01454  -0.00159
   S      0.00205   1.80434   7.48936   0.00402   0.02184  -0.00105
   S     -1.55551   4.50904   7.48815   0.00295   0.02083   0.00012
   S      3.11678   1.80393   7.48580   0.00587   0.02291   0.00090
   S      1.56156   4.50882   7.48798   0.00703   0.02191   0.00124
   S      1.52418   0.89566   1.48709   0.00141   0.00187   0.00097
   S      0.00147   3.62066   1.40025   0.00019  -0.00062  -0.00282
   S      4.71192   0.90371   1.48820  -0.00137   0.00155   0.00109
   S      3.11614   3.59186   1.45964  -0.00027  -0.00265   0.00013
   S      0.00121   1.80474  10.60015   0.00563   0.02209  -0.00117
   S     -1.55470   4.50726  10.60086   0.00624   0.02309  -0.00015
   S      3.11809   1.80497  10.60148   0.00430   0.02017  -0.00044
   S      1.56098   4.50841  10.59979   0.00376   0.02231   0.00044
   S      1.52419   0.89566   4.54683  -0.00141  -0.00187   0.00097
   S      0.00148   3.62066   4.63368  -0.00019   0.00062  -0.00282
   S      4.71193   0.90371   4.54570   0.00137  -0.00155   0.00109
   S      3.11615   3.59186   4.57427   0.00026   0.00265   0.00014
   Mo     0.00222   1.80345  15.08480  -0.00000  -0.00000  -0.00013
   Mo    -1.55357   4.50645  15.08481  -0.00000  -0.00000   0.00003
   Mo     3.11854   1.80351  15.08480  -0.00000  -0.00000   0.00005
   Mo     1.56184   4.50710  15.08480  -0.00000  -0.00000   0.00005
   Mo     1.56056   0.90288  21.12413   0.00299   0.01457   0.00112
   Mo     0.00273   3.60627  21.12663   0.00327   0.01479   0.00069
   Mo     4.67447   0.90376  21.12565   0.00362   0.01463  -0.00013
   Mo     3.11931   3.60534  21.12482   0.00341   0.01455  -0.00159
   S      0.00118   1.80476  19.56945  -0.00563  -0.02210  -0.00117
   S     -1.55473   4.50728  19.56876  -0.00624  -0.02311  -0.00015
   S      3.11806   1.80499  19.56812  -0.00431  -0.02019  -0.00044
   S      1.56094   4.50842  19.56982  -0.00376  -0.02233   0.00044
   S      1.56030   0.90137  13.52896  -0.00011   0.00001   0.00002
   S      0.00408   3.60487  13.52869  -0.00000  -0.00012   0.00000
   S      4.67649   0.90190  13.52894   0.00010   0.00001   0.00002
   S      3.12019   3.60539  13.52916  -0.00000   0.00001  -0.00007
   S      0.00203   1.80435  22.68024  -0.00402  -0.02186  -0.00105
   S     -1.55552   4.50905  22.68147  -0.00295  -0.02085   0.00012
   S      3.11676   1.80394  22.68379  -0.00587  -0.02293   0.00090
   S      1.56154   4.50883  22.68163  -0.00703  -0.02193   0.00124
   S      1.56031   0.90136  16.64064   0.00011  -0.00000   0.00002
   S      0.00409   3.60487  16.64092   0.00001   0.00013   0.00000
   S      4.67649   0.90190  16.64065  -0.00010  -0.00000   0.00002
   S      3.12020   3.60539  16.64044   0.00000   0.00001  -0.00007
PRIMCOORD112
     48   1
   Re     0.00678   1.91351   3.01696  -0.00010   0.00019  -0.00000
   Mo    -1.53014   4.45530   3.01697   0.00011   0.00033  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00002   0.00052  -0.00000
   Mo     1.53118   4.46069   3.01696  -0.00053   0.00050  -0.00000
   Mo     1.56058   0.90286   9.04547  -0.00676   0.00870  -0.00003
   Mo     0.00275   3.60626   9.04298  -0.00650   0.00868  -0.00047
   Mo     4.67449   0.90375   9.04394  -0.00635   0.00850  -0.00069
   Mo     3.11933   3.60533   9.04478  -0.00651   0.00854   0.00115
   S      0.00205   1.80434   7.48936   0.00954  -0.01305   0.00077
   S     -1.55551   4.50904   7.48815   0.01095  -0.01273  -0.00085
   S      3.11678   1.80393   7.48580   0.01006  -0.01367  -0.00080
   S      1.56156   4.50882   7.48798   0.00858  -0.01206  -0.00016
   S      1.52418   0.89566   1.48709   0.00000  -0.00043   0.00025
   S      0.00147   3.62066   1.40025   0.00019  -0.00049   0.00118
   S      4.71192   0.90371   1.48820   0.00033  -0.00051   0.00076
   S      3.11614   3.59186   1.45964   0.00037  -0.00109  -0.00010
   S      0.00121   1.80474  10.60015   0.01042  -0.01310   0.00085
   S     -1.55470   4.50726  10.60086   0.00876  -0.01318  -0.00010
   S      3.11809   1.80497  10.60148   0.00929  -0.01161   0.00041
   S      1.56098   4.50841  10.59979   0.01079  -0.01362   0.00010
   S      1.52419   0.89566   4.54683   0.00000  -0.00043  -0.00026
   S      0.00148   3.62066   4.63368   0.00019  -0.00049  -0.00118
   S      4.71193   0.90371   4.54570   0.00033  -0.00051  -0.00076
   S      3.11615   3.59186   4.57427   0.00037  -0.00109   0.00010
   Mo     0.00222   1.80345  15.08480   0.00874   0.01195   0.00000
   Mo    -1.55357   4.50645  15.08481   0.00882   0.01200   0.00000
   Mo     3.11854   1.80351  15.08480   0.00869   0.01209   0.00000
   Mo     1.56184   4.50710  15.08480   0.00880   0.01199  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00673   0.00869   0.00003
   Mo     0.00273   3.60627  21.12663  -0.00647   0.00867   0.00047
   Mo     4.67447   0.90376  21.12565  -0.00632   0.00849   0.00069
   Mo     3.11931   3.60534  21.12482  -0.00647   0.00853  -0.00115
   S      0.00118   1.80476  19.56945   0.01037  -0.01308  -0.00086
   S     -1.55473   4.50728  19.56876   0.00871  -0.01316   0.00010
   S      3.11806   1.80499  19.56812   0.00925  -0.01160  -0.00041
   S      1.56094   4.50842  19.56982   0.01075  -0.01360  -0.00010
   S      1.56030   0.90137  13.52896  -0.01313  -0.01796   0.00036
   S      0.00408   3.60487  13.52869  -0.01328  -0.01794   0.00033
   S      4.67649   0.90190  13.52894  -0.01304  -0.01788   0.00024
   S      3.12019   3.60539  13.52916  -0.01315  -0.01811   0.00040
   S      0.00203   1.80435  22.68024   0.00950  -0.01303  -0.00077
   S     -1.55552   4.50905  22.68147   0.01090  -0.01271   0.00085
   S      3.11676   1.80394  22.68379   0.01001  -0.01365   0.00080
   S      1.56154   4.50883  22.68163   0.00854  -0.01205   0.00017
   S      1.56031   0.90136  16.64064  -0.01314  -0.01796  -0.00036
   S      0.00409   3.60487  16.64092  -0.01328  -0.01794  -0.00033
   S      4.67649   0.90190  16.64065  -0.01303  -0.01787  -0.00024
   S      3.12020   3.60539  16.64044  -0.01315  -0.01811  -0.00039
PRIMCOORD113
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000   0.00001
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000  -0.00012
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000  -0.00000
   Mo     1.53118   4.46069   3.01696  -0.00000  -0.00000   0.00010
   Mo     1.56058   0.90286   9.04547  -0.01488   0.00352   0.00105
   Mo     0.00275   3.60626   9.04298  -0.01466   0.00330  -0.00010
   Mo     4.67449   0.90375   9.04394  -0.01474   0.00316  -0.00138
   Mo     3.11933   3.60533   9.04478  -0.01481   0.00331   0.00038
   S      0.00205   1.80434   7.48936   0.02074  -0.00514   0.00025
   S     -1.55551   4.50904   7.48815   0.02236  -0.00580  -0.00140
   S      3.11678   1.80393   7.48580   0.02349  -0.00531  -0.00033
   S      1.56156   4.50882   7.48798   0.02178  -0.00362   0.00088
   S      1.52418   0.89566   1.48709   0.00002  -0.00002   0.00021
   S      0.00147   3.62066   1.40025  -0.00002   0.00001  -0.00007
   S      4.71192   0.90371   1.48820   0.00005   0.00004  -0.00022
   S      3.11614   3.59186   1.45964   0.00010  -0.00001   0.00003
   S      0.00121   1.80474  10.60015   0.02390  -0.00507   0.00025
   S     -1.55470   4.50726  10.60086   0.02165  -0.00433  -0.00043
   S      3.11809   1.80497  10.60148   0.02052  -0.00452   0.00041
   S      1.56098   4.50841  10.59979   0.02248  -0.00600   0.00060
   S      1.52419   0.89566   4.54683  -0.00002   0.00004   0.00023
   S      0.00148   3.62066   4.63368   0.00003  -0.00001  -0.00006
   S      4.71193   0.90371   4.54570  -0.00005  -0.00004  -0.00023
   S      3.11615   3.59186   4.57427  -0.00009   0.00002   0.00003
   Mo     0.00222   1.80345  15.08480   0.00002  -0.00011   0.00005
   Mo    -1.55357   4.50645  15.08481   0.00002  -0.00011  -0.00014
   Mo     3.11854   1.80351  15.08480   0.00002  -0.00011  -0.00000
   Mo     1.56184   4.50710  15.08480   0.00002  -0.00011   0.00006
   Mo     1.56056   0.90288  21.12413   0.01472  -0.00357   0.00103
   Mo     0.00273   3.60627  21.12663   0.01449  -0.00336  -0.00011
   Mo     4.67447   0.90376  21.12565   0.01457  -0.00321  -0.00136
   Mo     3.11931   3.60534  21.12482   0.01464  -0.00336   0.00039
   S      0.00118   1.80476  19.56945  -0.02363   0.00515   0.00025
   S     -1.55473   4.50728  19.56876  -0.02140   0.00442  -0.00043
   S      3.11806   1.80499  19.56812  -0.02030   0.00459   0.00041
   S      1.56094   4.50842  19.56982  -0.02224   0.00607   0.00059
   S      1.56030   0.90137  13.52896  -0.00003   0.00007   0.00002
   S      0.00408   3.60487  13.52869  -0.00018   0.00024   0.00001
   S      4.67649   0.90190  13.52894  -0.00011   0.00019  -0.00007
   S      3.12019   3.60539  13.52916   0.00005   0.00019   0.00002
   S      0.00203   1.80435  22.68024  -0.02052   0.00522   0.00025
   S     -1.55552   4.50905  22.68147  -0.02213   0.00586  -0.00138
   S      3.11676   1.80394  22.68379  -0.02322   0.00539  -0.00033
   S      1.56154   4.50883  22.68163  -0.02152   0.00371   0.00087
   S      1.56031   0.90136  16.64064  -0.00004   0.00026   0.00002
   S      0.00409   3.60487  16.64092   0.00011   0.00009   0.00002
   S      4.67649   0.90190  16.64065   0.00004   0.00014  -0.00006
   S      3.12020   3.60539  16.64044  -0.00012   0.00014   0.00003
PRIMCOORD114
     48   1
   Re     0.00678   1.91351   3.01696   0.00022   0.00009   0.00000
   Mo    -1.53014   4.45530   3.01697   0.00052   0.00058  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00043   0.00047  -0.00000
   Mo     1.53118   4.46069   3.01696   0.00032  -0.00003   0.00000
   Mo     1.56058   0.90286   9.04547   0.01125   0.00205  -0.00113
   Mo     0.00275   3.60626   9.04298   0.01118   0.00231  -0.00021
   Mo     4.67449   0.90375   9.04394   0.01136   0.00236   0.00108
   Mo     3.11933   3.60533   9.04478   0.01138   0.00221   0.00028
   S      0.00205   1.80434   7.48936  -0.01561  -0.00322   0.00015
   S     -1.55551   4.50904   7.48815  -0.01642  -0.00238   0.00104
   S      3.11678   1.80393   7.48580  -0.01820  -0.00343  -0.00018
   S      1.56156   4.50882   7.48798  -0.01737  -0.00432  -0.00113
   S      1.52418   0.89566   1.48709  -0.00020  -0.00077   0.00115
   S      0.00147   3.62066   1.40025  -0.00062  -0.00010   0.00019
   S      4.71192   0.90371   1.48820   0.00017  -0.00044  -0.00133
   S      3.11614   3.59186   1.45964  -0.00048  -0.00046   0.00011
   S      0.00121   1.80474  10.60015  -0.01845  -0.00340   0.00029
   S     -1.55470   4.50726  10.60086  -0.01709  -0.00416   0.00035
   S      3.11809   1.80497  10.60148  -0.01551  -0.00305  -0.00011
   S      1.56098   4.50841  10.59979  -0.01674  -0.00265  -0.00048
   S      1.52419   0.89566   4.54683  -0.00020  -0.00077  -0.00115
   S      0.00148   3.62066   4.63368  -0.00062  -0.00010  -0.00020
   S      4.71193   0.90371   4.54570   0.00017  -0.00044   0.00133
   S      3.11615   3.59186   4.57427  -0.00048  -0.00046  -0.00011
   Mo     0.00222   1.80345  15.08480  -0.00471   0.01263   0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00468   0.01264  -0.00000
   Mo     3.11854   1.80351  15.08480  -0.00466   0.01277   0.00000
   Mo     1.56184   4.50710  15.08480  -0.00474   0.01274  -0.00000
   Mo     1.56056   0.90288  21.12413   0.01147   0.00200   0.00115
   Mo     0.00273   3.60627  21.12663   0.01140   0.00226   0.00020
   Mo     4.67447   0.90376  21.12565   0.01159   0.00231  -0.00110
   Mo     3.11931   3.60534  21.12482   0.01160   0.00216  -0.00027
   S      0.00118   1.80476  19.56945  -0.01881  -0.00332  -0.00029
   S     -1.55473   4.50728  19.56876  -0.01742  -0.00409  -0.00036
   S      3.11806   1.80499  19.56812  -0.01583  -0.00298   0.00012
   S      1.56094   4.50842  19.56982  -0.01708  -0.00256   0.00048
   S      1.56030   0.90137  13.52896   0.00698  -0.01902   0.00031
   S      0.00408   3.60487  13.52869   0.00698  -0.01897   0.00037
   S      4.67649   0.90190  13.52894   0.00712  -0.01894   0.00041
   S      3.12019   3.60539  13.52916   0.00720  -0.01915   0.00040
   S      0.00203   1.80435  22.68024  -0.01593  -0.00314  -0.00015
   S     -1.55552   4.50905  22.68147  -0.01676  -0.00229  -0.00106
   S      3.11676   1.80394  22.68379  -0.01856  -0.00334   0.00017
   S      1.56154   4.50883  22.68163  -0.01770  -0.00426   0.00114
   S      1.56031   0.90136  16.64064   0.00698  -0.01901  -0.00031
   S      0.00409   3.60487  16.64092   0.00698  -0.01897  -0.00036
   S      4.67649   0.90190  16.64065   0.00711  -0.01894  -0.00041
   S      3.12020   3.60539  16.64044   0.00720  -0.01915  -0.00040
PRIMCOORD115
     48   1
   Re     0.00678   1.91351   3.01696   0.00012  -0.00001  -0.00000
   Mo    -1.53014   4.45530   3.01697   0.00018   0.00015  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00028   0.00000  -0.00000
   Mo     1.53118   4.46069   3.01696   0.00025  -0.00023  -0.00000
   Mo     1.56058   0.90286   9.04547   0.00665  -0.00125  -0.00054
   Mo     0.00275   3.60626   9.04298   0.00656  -0.00114  -0.00001
   Mo     4.67449   0.90375   9.04394   0.00659  -0.00107   0.00077
   Mo     3.11933   3.60533   9.04478   0.00665  -0.00112  -0.00018
   S      0.00205   1.80434   7.48936  -0.00915   0.00188  -0.00011
   S     -1.55551   4.50904   7.48815  -0.00998   0.00211   0.00079
   S      3.11678   1.80393   7.48580  -0.01063   0.00190   0.00012
   S      1.56156   4.50882   7.48798  -0.00979   0.00097  -0.00045
   S      1.52418   0.89566   1.48709  -0.00001  -0.00013   0.00062
   S      0.00147   3.62066   1.40025  -0.00031   0.00009  -0.00012
   S      4.71192   0.90371   1.48820   0.00004   0.00004  -0.00092
   S      3.11614   3.59186   1.45964  -0.00026   0.00015   0.00008
   S      0.00121   1.80474  10.60015  -0.01079   0.00170  -0.00014
   S     -1.55470   4.50726  10.60086  -0.00969   0.00139   0.00021
   S      3.11809   1.80497  10.60148  -0.00899   0.00145  -0.00022
   S      1.56098   4.50841  10.59979  -0.01000   0.00229  -0.00032
   S      1.52419   0.89566   4.54683  -0.00000  -0.00013  -0.00062
   S      0.00148   3.62066   4.63368  -0.00031   0.00009   0.00012
   S      4.71193   0.90371   4.54570   0.00004   0.00005   0.00092
   S      3.11615   3.59186   4.57427  -0.00026   0.00015  -0.00008
   Mo     0.00222   1.80345  15.08480   0.01837  -0.00464   0.00000
   Mo    -1.55357   4.50645  15.08481   0.01864  -0.00461   0.00000
   Mo     3.11854   1.80351  15.08480   0.01842  -0.00474  -0.00000
   Mo     1.56184   4.50710  15.08480   0.01866  -0.00473   0.00000
   Mo     1.56056   0.90288  21.12413   0.00666  -0.00125   0.00055
   Mo     0.00273   3.60627  21.12663   0.00657  -0.00114   0.00001
   Mo     4.67447   0.90376  21.12565   0.00659  -0.00107  -0.00077
   Mo     3.11931   3.60534  21.12482   0.00666  -0.00112   0.00018
   S      0.00118   1.80476  19.56945  -0.01080   0.00170   0.00014
   S     -1.55473   4.50728  19.56876  -0.00971   0.00139  -0.00021
   S      3.11806   1.80499  19.56812  -0.00900   0.00145   0.00021
   S      1.56094   4.50842  19.56982  -0.01001   0.00229   0.00032
   S      1.56030   0.90137  13.52896  -0.02755   0.00691  -0.00018
   S      0.00408   3.60487  13.52869  -0.02789   0.00697  -0.00020
   S      4.67649   0.90190  13.52894  -0.02763   0.00707  -0.00020
   S      3.12019   3.60539  13.52916  -0.02793   0.00708  -0.00025
   S      0.00203   1.80435  22.68024  -0.00916   0.00188   0.00011
   S     -1.55552   4.50905  22.68147  -0.00999   0.00211  -0.00079
   S      3.11676   1.80394  22.68379  -0.01064   0.00190  -0.00011
   S      1.56154   4.50883  22.68163  -0.00980   0.00097   0.00046
   S      1.56031   0.90136  16.64064  -0.02755   0.00691   0.00018
   S      0.00409   3.60487  16.64092  -0.02789   0.00697   0.00020
   S      4.67649   0.90190  16.64065  -0.02763   0.00706   0.00020
   S      3.12020   3.60539  16.64044  -0.02793   0.00708   0.00026
PRIMCOORD116
     48   1
   Re     0.00678   1.91351   3.01696   0.00000  -0.00000   0.00043
   Mo    -1.53014   4.45530   3.01697  -0.00000   0.00000  -0.00086
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000   0.00097
   Mo     1.53118   4.46069   3.01696   0.00000   0.00000  -0.00124
   Mo     1.56058   0.90286   9.04547  -0.00036  -0.00096  -0.01030
   Mo     0.00275   3.60626   9.04298  -0.00021  -0.00123  -0.00675
   Mo     4.67449   0.90375   9.04394   0.00024  -0.00088  -0.00668
   Mo     3.11933   3.60533   9.04478   0.00002  -0.00124   0.02460
   S      0.00205   1.80434   7.48936   0.00236   0.00037   0.01726
   S     -1.55551   4.50904   7.48815   0.02004   0.01512  -0.00609
   S      3.11678   1.80393   7.48580  -0.00210  -0.02178  -0.00590
   S      1.56156   4.50882   7.48798  -0.01983   0.01273  -0.00941
   S      1.52418   0.89566   1.48709  -0.00023  -0.00104  -0.00093
   S      0.00147   3.62066   1.40025   0.00024   0.00084   0.00130
   S      4.71192   0.90371   1.48820   0.00021  -0.00117  -0.00065
   S      3.11614   3.59186   1.45964  -0.00019   0.00135   0.00054
   S      0.00121   1.80474  10.60015  -0.00218   0.00281   0.01740
   S     -1.55470   4.50726  10.60086  -0.01933  -0.01222  -0.00462
   S      3.11809   1.80497  10.60148   0.00228   0.02562  -0.00421
   S      1.56098   4.50841  10.59979   0.01971  -0.00974  -0.00683
   S      1.52419   0.89566   4.54683   0.00023   0.00103  -0.00092
   S      0.00148   3.62066   4.63368  -0.00024  -0.00084   0.00133
   S      4.71193   0.90371   4.54570  -0.00021   0.00116  -0.00064
   S      3.11615   3.59186   4.57427   0.00019  -0.00135   0.00056
   Mo     0.00222   1.80345  15.08480   0.00000  -0.00000   0.00071
   Mo    -1.55357   4.50645  15.08481   0.00000  -0.00000  -0.00005
   Mo     3.11854   1.80351  15.08480   0.00000   0.00000  -0.00045
   Mo     1.56184   4.50710  15.08480   0.00000  -0.00000  -0.00010
   Mo     1.56056   0.90288  21.12413   0.00036   0.00095  -0.01027
   Mo     0.00273   3.60627  21.12663   0.00021   0.00123  -0.00673
   Mo     4.67447   0.90376  21.12565  -0.00024   0.00087  -0.00666
   Mo     3.11931   3.60534  21.12482  -0.00002   0.00124   0.02453
   S      0.00118   1.80476  19.56945   0.00218  -0.00280   0.01735
   S     -1.55473   4.50728  19.56876   0.01927   0.01218  -0.00460
   S      3.11806   1.80499  19.56812  -0.00227  -0.02554  -0.00420
   S      1.56094   4.50842  19.56982  -0.01966   0.00971  -0.00681
   S      1.56030   0.90137  13.52896   0.00045   0.00003  -0.00006
   S      0.00408   3.60487  13.52869  -0.00001   0.00019  -0.00033
   S      4.67649   0.90190  13.52894  -0.00043   0.00006  -0.00007
   S      3.12019   3.60539  13.52916  -0.00002  -0.00029   0.00024
   S      0.00203   1.80435  22.68024  -0.00236  -0.00037   0.01720
   S     -1.55552   4.50905  22.68147  -0.01998  -0.01507  -0.00607
   S      3.11676   1.80394  22.68379   0.00209   0.02171  -0.00589
   S      1.56154   4.50883  22.68163   0.01977  -0.01269  -0.00938
   S      1.56031   0.90136  16.64064  -0.00046  -0.00003  -0.00006
   S      0.00409   3.60487  16.64092   0.00001  -0.00019  -0.00033
   S      4.67649   0.90190  16.64065   0.00043  -0.00005  -0.00007
   S      3.12020   3.60539  16.64044   0.00002   0.00029   0.00023
PRIMCOORD117
     48   1
   Re     0.00678   1.91351   3.01696   0.00004   0.00019   0.00000
   Mo    -1.53014   4.45530   3.01697   0.00012  -0.00129  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00165  -0.00058   0.00000
   Mo     1.53118   4.46069   3.01696  -0.00042  -0.00153  -0.00000
   Mo     1.56058   0.90286   9.04547   0.00030   0.00089   0.00987
   Mo     0.00275   3.60626   9.04298   0.00010   0.00117   0.00641
   Mo     4.67449   0.90375   9.04394  -0.00033   0.00091   0.00715
   Mo     3.11933   3.60533   9.04478  -0.00004   0.00116  -0.02400
   S      0.00205   1.80434   7.48936  -0.00175  -0.00030  -0.01737
   S     -1.55551   4.50904   7.48815  -0.01947  -0.01446   0.00602
   S      3.11678   1.80393   7.48580   0.00167   0.02134   0.00518
   S      1.56156   4.50882   7.48798   0.01949  -0.01274   0.00854
   S      1.52418   0.89566   1.48709   0.00162   0.00248   0.00632
   S      0.00147   3.62066   1.40025  -0.00026  -0.00028   0.00902
   S      4.71192   0.90371   1.48820   0.00063   0.00206   0.00245
   S      3.11614   3.59186   1.45964   0.00085   0.00029   0.00727
   S      0.00121   1.80474  10.60015   0.00172  -0.00307  -0.01681
   S     -1.55470   4.50726  10.60086   0.01880   0.01194   0.00523
   S      3.11809   1.80497  10.60148  -0.00156  -0.02516   0.00402
   S      1.56098   4.50841  10.59979  -0.01899   0.01009   0.00715
   S      1.52419   0.89566   4.54683   0.00162   0.00248  -0.00632
   S      0.00148   3.62066   4.63368  -0.00026  -0.00028  -0.00902
   S      4.71193   0.90371   4.54570   0.00063   0.00207  -0.00245
   S      3.11615   3.59186   4.57427   0.00085   0.00029  -0.00727
   Mo     0.00222   1.80345  15.08480   0.00010   0.00006   0.00000
   Mo    -1.55357   4.50645  15.08481   0.00037   0.00039   0.00000
   Mo     3.11854   1.80351  15.08480  -0.00003  -0.00033  -0.00000
   Mo     1.56184   4.50710  15.08480  -0.00039   0.00039  -0.00000
   Mo     1.56056   0.90288  21.12413   0.00030   0.00089  -0.00990
   Mo     0.00273   3.60627  21.12663   0.00010   0.00118  -0.00643
   Mo     4.67447   0.90376  21.12565  -0.00033   0.00091  -0.00717
   Mo     3.11931   3.60534  21.12482  -0.00005   0.00116   0.02407
   S      0.00118   1.80476  19.56945   0.00172  -0.00308   0.01686
   S     -1.55473   4.50728  19.56876   0.01886   0.01197  -0.00525
   S      3.11806   1.80499  19.56812  -0.00157  -0.02524  -0.00403
   S      1.56094   4.50842  19.56982  -0.01905   0.01012  -0.00717
   S      1.56030   0.90137  13.52896   0.00043  -0.00046   0.00045
   S      0.00408   3.60487  13.52869   0.00000   0.00045   0.00020
   S      4.67649   0.90190  13.52894  -0.00053  -0.00057   0.00025
   S      3.12019   3.60539  13.52916   0.00002  -0.00016  -0.00121
   S      0.00203   1.80435  22.68024  -0.00175  -0.00030   0.01742
   S     -1.55552   4.50905  22.68147  -0.01953  -0.01451  -0.00604
   S      3.11676   1.80394  22.68379   0.00168   0.02141  -0.00520
   S      1.56154   4.50883  22.68163   0.01955  -0.01278  -0.00857
   S      1.56031   0.90136  16.64064   0.00043  -0.00046  -0.00045
   S      0.00409   3.60487  16.64092  -0.00000   0.00045  -0.00020
   S      4.67649   0.90190  16.64065  -0.00053  -0.00057  -0.00025
   S      3.12020   3.60539  16.64044   0.00002  -0.00016   0.00121
PRIMCOORD118
     48   1
   Re     0.00678   1.91351   3.01696   0.00038  -0.00008   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00107   0.00249   0.00000
   Mo     3.11474   1.79867   3.01696  -0.00874  -0.00041  -0.00000
   Mo     1.53118   4.46069   3.01696   0.00015  -0.00259  -0.00000
   Mo     1.56058   0.90286   9.04547  -0.00113  -0.00065  -0.01662
   Mo     0.00275   3.60626   9.04298  -0.00140  -0.00029  -0.00315
   Mo     4.67449   0.90375   9.04394  -0.00110   0.00009   0.02108
   Mo     3.11933   3.60533   9.04478  -0.00071  -0.00003  -0.00141
   S      0.00205   1.80434   7.48936   0.02508   0.00451  -0.00074
   S     -1.55551   4.50904   7.48815   0.00281   0.01049   0.01647
   S      3.11678   1.80393   7.48580  -0.02180   0.00303  -0.00230
   S      1.56156   4.50882   7.48798   0.00046  -0.01666  -0.01255
   S      1.52418   0.89566   1.48709   0.00535  -0.00123   0.00979
   S      0.00147   3.62066   1.40025  -0.00089   0.00041  -0.00403
   S      4.71192   0.90371   1.48820   0.00586   0.00016  -0.01514
   S      3.11614   3.59186   1.45964   0.00308   0.00164  -0.00284
   S      0.00121   1.80474  10.60015  -0.02188  -0.00311  -0.00115
   S     -1.55470   4.50726  10.60086   0.00044  -0.00977   0.01369
   S      3.11809   1.80497  10.60148   0.02531  -0.00245  -0.00211
   S      1.56098   4.50841  10.59979   0.00253   0.01661  -0.01117
   S      1.52419   0.89566   4.54683   0.00535  -0.00124  -0.00979
   S      0.00148   3.62066   4.63368  -0.00089   0.00041   0.00403
   S      4.71193   0.90371   4.54570   0.00586   0.00016   0.01515
   S      3.11615   3.59186   4.57427   0.00308   0.00164   0.00284
   Mo     0.00222   1.80345  15.08480  -0.00058  -0.00010  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00017  -0.00023   0.00000
   Mo     3.11854   1.80351  15.08480   0.00036  -0.00009   0.00000
   Mo     1.56184   4.50710  15.08480  -0.00008   0.00025  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00113  -0.00065   0.01658
   Mo     0.00273   3.60627  21.12663  -0.00139  -0.00029   0.00315
   Mo     4.67447   0.90376  21.12565  -0.00109   0.00009  -0.02104
   Mo     3.11931   3.60534  21.12482  -0.00071  -0.00003   0.00141
   S      0.00118   1.80476  19.56945  -0.02184  -0.00311   0.00115
   S     -1.55473   4.50728  19.56876   0.00044  -0.00974  -0.01366
   S      3.11806   1.80499  19.56812   0.02527  -0.00244   0.00211
   S      1.56094   4.50842  19.56982   0.00254   0.01658   0.01115
   S      1.56030   0.90137  13.52896   0.00016  -0.00042  -0.00084
   S      0.00408   3.60487  13.52869  -0.00039   0.00013  -0.00018
   S      4.67649   0.90190  13.52894   0.00016   0.00035   0.00089
   S      3.12019   3.60539  13.52916   0.00077   0.00019  -0.00007
   S      0.00203   1.80435  22.68024   0.02503   0.00450   0.00073
   S     -1.55552   4.50905  22.68147   0.00282   0.01047  -0.01645
   S      3.11676   1.80394  22.68379  -0.02176   0.00302   0.00229
   S      1.56154   4.50883  22.68163   0.00045  -0.01663   0.01252
   S      1.56031   0.90136  16.64064   0.00016  -0.00041   0.00083
   S      0.00409   3.60487  16.64092  -0.00040   0.00013   0.00019
   S      4.67649   0.90190  16.64065   0.00015   0.00036  -0.00089
   S      3.12020   3.60539  16.64044   0.00078   0.00018   0.00006
PRIMCOORD119
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000   0.00000   0.00006
   Mo    -1.53014   4.45530   3.01697   0.00000  -0.00000   0.00135
   Mo     3.11474   1.79867   3.01696   0.00001   0.00000  -0.00052
   Mo     1.53118   4.46069   3.01696  -0.00000   0.00000  -0.00072
   Mo     1.56058   0.90286   9.04547  -0.00105  -0.00031  -0.01898
   Mo     0.00275   3.60626   9.04298  -0.00105  -0.00025   0.00026
   Mo     4.67449   0.90375   9.04394  -0.00106   0.00013   0.02078
   Mo     3.11933   3.60533   9.04478  -0.00069  -0.00010  -0.00222
   S      0.00205   1.80434   7.48936   0.02681   0.00063  -0.00114
   S     -1.55551   4.50904   7.48815  -0.00031   0.01340   0.01567
   S      3.11678   1.80393   7.48580  -0.02357   0.00242   0.00035
   S      1.56156   4.50882   7.48798   0.00294  -0.01561  -0.01382
   S      1.52418   0.89566   1.48709   0.00033   0.00082  -0.00029
   S      0.00147   3.62066   1.40025   0.00093   0.00002  -0.00075
   S      4.71192   0.90371   1.48820  -0.00031  -0.00022   0.00072
   S      3.11614   3.59186   1.45964  -0.00088  -0.00049   0.00002
   S      0.00121   1.80474  10.60015  -0.02318  -0.00005  -0.00183
   S     -1.55470   4.50726  10.60086   0.00278  -0.01238   0.01427
   S      3.11809   1.80497  10.60148   0.02635  -0.00220  -0.00001
   S      1.56098   4.50841  10.59979  -0.00027   0.01544  -0.01302
   S      1.52419   0.89566   4.54683  -0.00034  -0.00081  -0.00027
   S      0.00148   3.62066   4.63368  -0.00093  -0.00002  -0.00076
   S      4.71193   0.90371   4.54570   0.00030   0.00022   0.00069
   S      3.11615   3.59186   4.57427   0.00088   0.00049   0.00001
   Mo     0.00222   1.80345  15.08480   0.00000   0.00000  -0.00008
   Mo    -1.55357   4.50645  15.08481   0.00000   0.00000   0.00218
   Mo     3.11854   1.80351  15.08480  -0.00000   0.00000   0.00001
   Mo     1.56184   4.50710  15.08480  -0.00000  -0.00000  -0.00215
   Mo     1.56056   0.90288  21.12413   0.00105   0.00031  -0.01900
   Mo     0.00273   3.60627  21.12663   0.00105   0.00025   0.00025
   Mo     4.67447   0.90376  21.12565   0.00106  -0.00013   0.02082
   Mo     3.11931   3.60534  21.12482   0.00069   0.00010  -0.00222
   S      0.00118   1.80476  19.56945   0.02322   0.00006  -0.00183
   S     -1.55473   4.50728  19.56876  -0.00278   0.01239   0.01430
   S      3.11806   1.80499  19.56812  -0.02639   0.00221  -0.00002
   S      1.56094   4.50842  19.56982   0.00027  -0.01547  -0.01304
   S      1.56030   0.90137  13.52896  -0.00004   0.00133  -0.00135
   S      0.00408   3.60487  13.52869   0.00237  -0.00005   0.00004
   S      4.67649   0.90190  13.52894   0.00003  -0.00131   0.00141
   S      3.12019   3.60539  13.52916  -0.00236   0.00003  -0.00002
   S      0.00203   1.80435  22.68024  -0.02685  -0.00064  -0.00114
   S     -1.55552   4.50905  22.68147   0.00030  -0.01342   0.01570
   S      3.11676   1.80394  22.68379   0.02361  -0.00243   0.00034
   S      1.56154   4.50883  22.68163  -0.00294   0.01564  -0.01384
   S      1.56031   0.90136  16.64064   0.00004  -0.00133  -0.00136
   S      0.00409   3.60487  16.64092  -0.00237   0.00005   0.00004
   S      4.67649   0.90190  16.64065  -0.00003   0.00131   0.00141
   S      3.12020   3.60539  16.64044   0.00236  -0.00003  -0.00002
PRIMCOORD120
     48   1
   Re     0.00678   1.91351   3.01696  -0.00025   0.00036   0.00000
   Mo    -1.53014   4.45530   3.01697   0.00104  -0.00186  -0.00000
   Mo     3.11474   1.79867   3.01696   0.00366  -0.00023   0.00000
   Mo     1.53118   4.46069   3.01696  -0.00150   0.00019  -0.00000
   Mo     1.56058   0.90286   9.04547   0.00000   0.00032  -0.01450
   Mo     0.00275   3.60626   9.04298  -0.00004  -0.00007   0.02136
   Mo     4.67449   0.90375   9.04394  -0.00019   0.00035  -0.00626
   Mo     3.11933   3.60533   9.04478  -0.00006  -0.00050  -0.00065
   S      0.00205   1.80434   7.48936   0.00560  -0.02399   0.00001
   S     -1.55551   4.50904   7.48815  -0.01441   0.01863  -0.00516
   S      3.11678   1.80393   7.48580  -0.00517  -0.00727   0.01621
   S      1.56156   4.50882   7.48798   0.01441   0.01234  -0.01094
   S      1.52418   0.89566   1.48709  -0.00131   0.00288   0.00427
   S      0.00147   3.62066   1.40025   0.00118  -0.00113   0.01450
   S      4.71192   0.90371   1.48820  -0.00287   0.00190   0.01479
   S      3.11614   3.59186   1.45964  -0.00107  -0.00183   0.01074
   S      0.00121   1.80474  10.60015  -0.00511   0.02175  -0.00033
   S     -1.55470   4.50726  10.60086   0.01362  -0.01729  -0.00358
   S      3.11809   1.80497  10.60148   0.00530   0.00696   0.01445
   S      1.56098   4.50841  10.59979  -0.01339  -0.01144  -0.00965
   S      1.52419   0.89566   4.54683  -0.00131   0.00288  -0.00427
   S      0.00148   3.62066   4.63368   0.00118  -0.00113  -0.01450
   S      4.71193   0.90371   4.54570  -0.00287   0.00190  -0.01479
   S      3.11615   3.59186   4.57427  -0.00107  -0.00183  -0.01074
   Mo     0.00222   1.80345  15.08480  -0.00009   0.00043  -0.00001
   Mo    -1.55357   4.50645  15.08481   0.00030  -0.00039   0.00001
   Mo     3.11854   1.80351  15.08480   0.00012   0.00018  -0.00000
   Mo     1.56184   4.50710  15.08480  -0.00027  -0.00026   0.00000
   Mo     1.56056   0.90288  21.12413   0.00000   0.00032   0.01448
   Mo     0.00273   3.60627  21.12663  -0.00004  -0.00007  -0.02133
   Mo     4.67447   0.90376  21.12565  -0.00019   0.00035   0.00624
   Mo     3.11931   3.60534  21.12482  -0.00005  -0.00050   0.00065
   S      0.00118   1.80476  19.56945  -0.00511   0.02171   0.00033
   S     -1.55473   4.50728  19.56876   0.01360  -0.01727   0.00356
   S      3.11806   1.80499  19.56812   0.00531   0.00695  -0.01442
   S      1.56094   4.50842  19.56982  -0.01336  -0.01141   0.00964
   S      1.56030   0.90137  13.52896   0.00029   0.00030  -0.00074
   S      0.00408   3.60487  13.52869  -0.00020  -0.00013   0.00105
   S      4.67649   0.90190  13.52894  -0.00033   0.00047  -0.00032
   S      3.12019   3.60539  13.52916   0.00014  -0.00059   0.00000
   S      0.00203   1.80435  22.68024   0.00561  -0.02395  -0.00001
   S     -1.55552   4.50905  22.68147  -0.01438   0.01861   0.00514
   S      3.11676   1.80394  22.68379  -0.00518  -0.00726  -0.01618
   S      1.56154   4.50883  22.68163   0.01439   0.01231   0.01093
   S      1.56031   0.90136  16.64064   0.00030   0.00028   0.00075
   S      0.00409   3.60487  16.64092  -0.00020  -0.00011  -0.00106
   S      4.67649   0.90190  16.64065  -0.00034   0.00045   0.00033
   S      3.12020   3.60539  16.64044   0.00014  -0.00058  -0.00002
PRIMCOORD121
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000   0.00000  -0.00007
   Mo    -1.53014   4.45530   3.01697   0.00000  -0.00000   0.00034
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000  -0.00078
   Mo     1.53118   4.46069   3.01696  -0.00000  -0.00000   0.00014
   Mo     1.56058   0.90286   9.04547  -0.00001  -0.00025   0.01146
   Mo     0.00275   3.60626   9.04298   0.00003  -0.00012  -0.02316
   Mo     4.67449   0.90375   9.04394  -0.00009  -0.00033   0.01091
   Mo     3.11933   3.60533   9.04478  -0.00004   0.00023   0.00130
   S      0.00205   1.80434   7.48936  -0.00026   0.02554  -0.00029
   S     -1.55551   4.50904   7.48815   0.01560  -0.01628   0.00744
   S      3.11678   1.80393   7.48580   0.00031   0.00741  -0.01811
   S      1.56156   4.50882   7.48798  -0.01549  -0.01580   0.00793
   S      1.52418   0.89566   1.48709   0.00023   0.00030   0.00012
   S      0.00147   3.62066   1.40025   0.00022  -0.00024   0.00010
   S      4.71192   0.90371   1.48820  -0.00033   0.00023   0.00025
   S      3.11614   3.59186   1.45964  -0.00011  -0.00029   0.00018
   S      0.00121   1.80474  10.60015   0.00055  -0.02344   0.00137
   S     -1.55470   4.50726  10.60086  -0.01507   0.01575   0.00803
   S      3.11809   1.80497  10.60148  -0.00033  -0.00704  -0.01600
   S      1.56098   4.50841  10.59979   0.01501   0.01529   0.00823
   S      1.52419   0.89566   4.54683  -0.00023  -0.00029   0.00011
   S      0.00148   3.62066   4.63368  -0.00021   0.00024   0.00006
   S      4.71193   0.90371   4.54570   0.00032  -0.00022   0.00021
   S      3.11615   3.59186   4.57427   0.00011   0.00029   0.00015
   Mo     0.00222   1.80345  15.08480  -0.00000   0.00000   0.00200
   Mo    -1.55357   4.50645  15.08481   0.00000  -0.00000   0.00212
   Mo     3.11854   1.80351  15.08480  -0.00000   0.00000  -0.00582
   Mo     1.56184   4.50710  15.08480  -0.00000  -0.00000   0.00179
   Mo     1.56056   0.90288  21.12413   0.00001   0.00025   0.01149
   Mo     0.00273   3.60627  21.12663  -0.00003   0.00012  -0.02319
   Mo     4.67447   0.90376  21.12565   0.00009   0.00033   0.01092
   Mo     3.11931   3.60534  21.12482   0.00004  -0.00023   0.00130
   S      0.00118   1.80476  19.56945  -0.00056   0.02347   0.00137
   S     -1.55473   4.50728  19.56876   0.01509  -0.01577   0.00803
   S      3.11806   1.80499  19.56812   0.00034   0.00705  -0.01602
   S      1.56094   4.50842  19.56982  -0.01503  -0.01531   0.00824
   S      1.56030   0.90137  13.52896   0.00466   0.00262   0.00114
   S      0.00408   3.60487  13.52869   0.00023   0.00011  -0.00408
   S      4.67649   0.90190  13.52894  -0.00470   0.00242   0.00141
   S      3.12019   3.60539  13.52916  -0.00018  -0.00517   0.00130
   S      0.00203   1.80435  22.68024   0.00027  -0.02557  -0.00029
   S     -1.55552   4.50905  22.68147  -0.01562   0.01631   0.00745
   S      3.11676   1.80394  22.68379  -0.00032  -0.00743  -0.01813
   S      1.56154   4.50883  22.68163   0.01551   0.01582   0.00795
   S      1.56031   0.90136  16.64064  -0.00466  -0.00262   0.00115
   S      0.00409   3.60487  16.64092  -0.00023  -0.00011  -0.00408
   S      4.67649   0.90190  16.64065   0.00470  -0.00242   0.00141
   S      3.12020   3.60539  16.64044   0.00018   0.00517   0.00130
PRIMCOORD122
     48   1
   Re     0.00678   1.91351   3.01696   0.00028  -0.00158  -0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00442   0.00686   0.00000
   Mo     3.11474   1.79867   3.01696  -0.00250   0.00201  -0.00000
   Mo     1.53118   4.46069   3.01696   0.00512   0.00364   0.00000
   Mo     1.56058   0.90286   9.04547  -0.00019   0.00029  -0.00119
   Mo     0.00275   3.60626   9.04298  -0.00005   0.00049   0.00754
   Mo     4.67449   0.90375   9.04394   0.00021   0.00034  -0.00348
   Mo     3.11933   3.60533   9.04478  -0.00007   0.00054  -0.00399
   S      0.00205   1.80434   7.48936  -0.00182  -0.00645  -0.00108
   S     -1.55551   4.50904   7.48815  -0.00603   0.00052  -0.00061
   S      3.11678   1.80393   7.48580   0.00182   0.00084   0.00778
   S      1.56156   4.50882   7.48798   0.00623   0.00248   0.00081
   S      1.52418   0.89566   1.48709  -0.00135  -0.01001  -0.01909
   S      0.00147   3.62066   1.40025  -0.00062   0.00052  -0.04685
   S      4.71192   0.90371   1.48820   0.00366  -0.00714  -0.02849
   S      3.11614   3.59186   1.45964   0.00021   0.00251  -0.02925
   S      0.00121   1.80474  10.60015   0.00138   0.00652  -0.00438
   S     -1.55470   4.50726  10.60086   0.00733  -0.00284  -0.00447
   S      3.11809   1.80497  10.60148  -0.00145  -0.00153   0.00552
   S      1.56098   4.50841  10.59979  -0.00718  -0.00454  -0.00263
   S      1.52419   0.89566   4.54683  -0.00136  -0.01001   0.01909
   S      0.00148   3.62066   4.63368  -0.00062   0.00052   0.04685
   S      4.71193   0.90371   4.54570   0.00366  -0.00714   0.02849
   S      3.11615   3.59186   4.57427   0.00021   0.00251   0.02925
   Mo     0.00222   1.80345  15.08480   0.00006   0.00023   0.00048
   Mo    -1.55357   4.50645  15.08481   0.00024  -0.00002  -0.00018
   Mo     3.11854   1.80351  15.08480  -0.00000  -0.00000  -0.00010
   Mo     1.56184   4.50710  15.08480  -0.00016  -0.00012  -0.00020
   Mo     1.56056   0.90288  21.12413  -0.00019   0.00030   0.00118
   Mo     0.00273   3.60627  21.12663  -0.00005   0.00048  -0.00752
   Mo     4.67447   0.90376  21.12565   0.00022   0.00035   0.00348
   Mo     3.11931   3.60534  21.12482  -0.00007   0.00053   0.00398
   S      0.00118   1.80476  19.56945   0.00138   0.00650   0.00440
   S     -1.55473   4.50728  19.56876   0.00730  -0.00285   0.00446
   S      3.11806   1.80499  19.56812  -0.00145  -0.00152  -0.00552
   S      1.56094   4.50842  19.56982  -0.00715  -0.00454   0.00262
   S      1.56030   0.90137  13.52896   0.00059  -0.00020  -0.00063
   S      0.00408   3.60487  13.52869   0.00010   0.00052   0.00017
   S      4.67649   0.90190  13.52894  -0.00066  -0.00022  -0.00071
   S      3.12019   3.60539  13.52916  -0.00020  -0.00019  -0.00030
   S      0.00203   1.80435  22.68024  -0.00182  -0.00643   0.00105
   S     -1.55552   4.50905  22.68147  -0.00601   0.00050   0.00062
   S      3.11676   1.80394  22.68379   0.00182   0.00085  -0.00776
   S      1.56154   4.50883  22.68163   0.00622   0.00247  -0.00080
   S      1.56031   0.90136  16.64064  -0.00013   0.00034   0.00034
   S      0.00409   3.60487  16.64092   0.00008  -0.00043  -0.00030
   S      4.67649   0.90190  16.64065   0.00005   0.00032   0.00045
   S      3.12020   3.60539  16.64044  -0.00018  -0.00032   0.00099
PRIMCOORD123
     48   1
   Re     0.00678   1.91351   3.01696  -0.00001   0.00003  -0.00001
   Mo    -1.53014   4.45530   3.01697   0.00008  -0.00012   0.00003
   Mo     3.11474   1.79867   3.01696   0.00005  -0.00003  -0.00008
   Mo     1.53118   4.46069   3.01696  -0.00009  -0.00006   0.00006
   Mo     1.56058   0.90286   9.04547   0.00035  -0.00021  -0.00047
   Mo     0.00275   3.60626   9.04298   0.00004   0.00032   0.00107
   Mo     4.67449   0.90375   9.04394  -0.00030  -0.00024  -0.00047
   Mo     3.11933   3.60533   9.04478  -0.00002   0.00001  -0.00014
   S      0.00205   1.80434   7.48936  -0.00002  -0.00107  -0.00119
   S     -1.55551   4.50904   7.48815  -0.00070   0.00082  -0.00003
   S      3.11678   1.80393   7.48580  -0.00002  -0.00038   0.00110
   S      1.56156   4.50882   7.48798   0.00067   0.00083   0.00012
   S      1.52418   0.89566   1.48709   0.00008   0.00024   0.00042
   S      0.00147   3.62066   1.40025  -0.00000  -0.00004   0.00073
   S      4.71192   0.90371   1.48820  -0.00012   0.00019   0.00055
   S      3.11614   3.59186   1.45964   0.00001  -0.00014   0.00043
   S      0.00121   1.80474  10.60015  -0.00002   0.00113   0.00076
   S     -1.55470   4.50726  10.60086   0.00128  -0.00022  -0.00055
   S      3.11809   1.80497  10.60148  -0.00007  -0.00045   0.00055
   S      1.56098   4.50841  10.59979  -0.00128  -0.00026  -0.00062
   S      1.52419   0.89566   4.54683  -0.00004   0.00010  -0.00023
   S      0.00148   3.62066   4.63368   0.00002   0.00002  -0.00088
   S      4.71193   0.90371   4.54570  -0.00001   0.00005  -0.00044
   S      3.11615   3.59186   4.57427  -0.00002   0.00005  -0.00058
   Mo     0.00222   1.80345  15.08480  -0.00000  -0.00000   0.03476
   Mo    -1.55357   4.50645  15.08481  -0.00001  -0.00000  -0.01124
   Mo     3.11854   1.80351  15.08480  -0.00000  -0.00000  -0.00976
   Mo     1.56184   4.50710  15.08480   0.00000   0.00000  -0.01355
   Mo     1.56056   0.90288  21.12413  -0.00034   0.00020  -0.00050
   Mo     0.00273   3.60627  21.12663  -0.00003  -0.00033   0.00132
   Mo     4.67447   0.90376  21.12565   0.00030   0.00023  -0.00059
   Mo     3.11931   3.60534  21.12482   0.00002  -0.00002  -0.00027
   S      0.00118   1.80476  19.56945  -0.00003  -0.00135   0.00061
   S     -1.55473   4.50728  19.56876  -0.00152   0.00031  -0.00070
   S      3.11806   1.80499  19.56812   0.00012   0.00051   0.00073
   S      1.56094   4.50842  19.56982   0.00152   0.00042  -0.00071
   S      1.56030   0.90137  13.52896   0.02794  -0.01708  -0.01025
   S      0.00408   3.60487  13.52869   0.00135   0.03359  -0.00691
   S      4.67649   0.90190  13.52894  -0.02780  -0.01846  -0.00829
   S      3.12019   3.60539  13.52916  -0.00147   0.00194   0.02512
   S      0.00203   1.80435  22.68024   0.00009   0.00128  -0.00123
   S     -1.55552   4.50905  22.68147   0.00090  -0.00083  -0.00005
   S      3.11676   1.80394  22.68379  -0.00004   0.00035   0.00135
   S      1.56154   4.50883  22.68163  -0.00087  -0.00091   0.00015
   S      1.56031   0.90136  16.64064  -0.02794   0.01707  -0.01027
   S      0.00409   3.60487  16.64092  -0.00135  -0.03359  -0.00690
   S      4.67649   0.90190  16.64065   0.02782   0.01846  -0.00831
   S      3.12020   3.60539  16.64044   0.00148  -0.00193   0.02509
PRIMCOORD124
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000   0.00000   0.00001
   Mo    -1.53014   4.45530   3.01697   0.00000  -0.00000   0.00008
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000  -0.00002
   Mo     1.53118   4.46069   3.01696  -0.00000   0.00000  -0.00005
   Mo     1.56058   0.90286   9.04547  -0.00001  -0.00020  -0.00141
   Mo     0.00275   3.60626   9.04298  -0.00041  -0.00003   0.00053
   Mo     4.67449   0.90375   9.04394  -0.00009   0.00027   0.00109
   Mo     3.11933   3.60533   9.04478   0.00041  -0.00010  -0.00022
   S      0.00205   1.80434   7.48936   0.00148  -0.00047  -0.00011
   S     -1.55551   4.50904   7.48815  -0.00045   0.00106   0.00168
   S      3.11678   1.80393   7.48580  -0.00134   0.00006   0.00062
   S      1.56156   4.50882   7.48798   0.00044  -0.00056  -0.00200
   S      1.52418   0.89566   1.48709   0.00001   0.00002  -0.00007
   S      0.00147   3.62066   1.40025   0.00003   0.00001  -0.00006
   S      4.71192   0.90371   1.48820  -0.00003  -0.00000   0.00006
   S      3.11614   3.59186   1.45964  -0.00004  -0.00002  -0.00001
   S      0.00121   1.80474  10.60015  -0.00217   0.00061  -0.00018
   S     -1.55470   4.50726  10.60086   0.00058  -0.00155   0.00011
   S      3.11809   1.80497  10.60148   0.00235  -0.00001   0.00020
   S      1.56098   4.50841  10.59979  -0.00058   0.00106  -0.00024
   S      1.52419   0.89566   4.54683  -0.00001  -0.00002  -0.00007
   S      0.00148   3.62066   4.63368  -0.00002  -0.00001  -0.00007
   S      4.71193   0.90371   4.54570   0.00002   0.00001   0.00005
   S      3.11615   3.59186   4.57427   0.00004   0.00002  -0.00002
   Mo     0.00222   1.80345  15.08480  -0.00000   0.00000   0.00166
   Mo    -1.55357   4.50645  15.08481   0.00000   0.00000  -0.02571
   Mo     3.11854   1.80351  15.08480  -0.00000   0.00000  -0.00599
   Mo     1.56184   4.50710  15.08480   0.00000   0.00000   0.03009
   Mo     1.56056   0.90288  21.12413   0.00001   0.00020  -0.00140
   Mo     0.00273   3.60627  21.12663   0.00041   0.00003   0.00053
   Mo     4.67447   0.90376  21.12565   0.00009  -0.00027   0.00108
   Mo     3.11931   3.60534  21.12482  -0.00041   0.00010  -0.00022
   S      0.00118   1.80476  19.56945   0.00217  -0.00061  -0.00018
   S     -1.55473   4.50728  19.56876  -0.00058   0.00156   0.00010
   S      3.11806   1.80499  19.56812  -0.00234   0.00001   0.00021
   S      1.56094   4.50842  19.56982   0.00058  -0.00105  -0.00024
   S      1.56030   0.90137  13.52896   0.00487  -0.01672   0.02161
   S      0.00408   3.60487  13.52869  -0.03504  -0.00027  -0.00421
   S      4.67649   0.90190  13.52894  -0.00482   0.02291  -0.01844
   S      3.12019   3.60539  13.52916   0.03500  -0.00597   0.00096
   S      0.00203   1.80435  22.68024  -0.00148   0.00047  -0.00010
   S     -1.55552   4.50905  22.68147   0.00045  -0.00106   0.00168
   S      3.11676   1.80394  22.68379   0.00134  -0.00006   0.00062
   S      1.56154   4.50883  22.68163  -0.00044   0.00056  -0.00200
   S      1.56031   0.90136  16.64064  -0.00487   0.01672   0.02161
   S      0.00409   3.60487  16.64092   0.03504   0.00027  -0.00422
   S      4.67649   0.90190  16.64065   0.00482  -0.02292  -0.01844
   S      3.12020   3.60539  16.64044  -0.03500   0.00597   0.00096
PRIMCOORD125
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000   0.00002
   Mo    -1.53014   4.45530   3.01697  -0.00001   0.00001  -0.00005
   Mo     3.11474   1.79867   3.01696   0.00001   0.00000   0.00009
   Mo     1.53118   4.46069   3.01696   0.00001   0.00001   0.00001
   Mo     1.56058   0.90286   9.04547   0.00025   0.00036  -0.00140
   Mo     0.00275   3.60626   9.04298   0.00009  -0.00010   0.00347
   Mo     4.67449   0.90375   9.04394  -0.00027   0.00030  -0.00176
   Mo     3.11933   3.60533   9.04478  -0.00008  -0.00043  -0.00039
   S      0.00205   1.80434   7.48936  -0.00020  -0.00358  -0.00017
   S     -1.55551   4.50904   7.48815  -0.00234   0.00205  -0.00195
   S      3.11678   1.80393   7.48580   0.00024  -0.00090   0.00387
   S      1.56156   4.50882   7.48798   0.00232   0.00223  -0.00132
   S      1.52418   0.89566   1.48709   0.00001  -0.00003  -0.00006
   S      0.00147   3.62066   1.40025  -0.00005   0.00004  -0.00007
   S      4.71192   0.90371   1.48820   0.00000  -0.00001  -0.00009
   S      3.11614   3.59186   1.45964   0.00002  -0.00002  -0.00007
   S      0.00121   1.80474  10.60015   0.00034   0.00422  -0.00029
   S     -1.55470   4.50726  10.60086   0.00282  -0.00248  -0.00070
   S      3.11809   1.80497  10.60148  -0.00030   0.00103   0.00153
   S      1.56098   4.50841  10.59979  -0.00285  -0.00292  -0.00072
   S      1.52419   0.89566   4.54683  -0.00003   0.00000   0.00003
   S      0.00148   3.62066   4.63368   0.00005  -0.00004   0.00009
   S      4.71193   0.90371   4.54570  -0.00001  -0.00001  -0.00002
   S      3.11615   3.59186   4.57427  -0.00003   0.00003   0.00003
   Mo     0.00222   1.80345  15.08480  -0.00000   0.00000   0.00132
   Mo    -1.55357   4.50645  15.08481  -0.00000   0.00000   0.02037
   Mo     3.11854   1.80351  15.08480  -0.00000   0.00000  -0.03232
   Mo     1.56184   4.50710  15.08480  -0.00000   0.00000   0.01075
   Mo     1.56056   0.90288  21.12413  -0.00025  -0.00035  -0.00140
   Mo     0.00273   3.60627  21.12663  -0.00009   0.00010   0.00347
   Mo     4.67447   0.90376  21.12565   0.00027  -0.00030  -0.00177
   Mo     3.11931   3.60534  21.12482   0.00008   0.00043  -0.00037
   S      0.00118   1.80476  19.56945  -0.00035  -0.00421  -0.00027
   S     -1.55473   4.50728  19.56876  -0.00281   0.00248  -0.00070
   S      3.11806   1.80499  19.56812   0.00031  -0.00104   0.00152
   S      1.56094   4.50842  19.56982   0.00284   0.00292  -0.00071
   S      1.56030   0.90137  13.52896   0.02097   0.02550   0.00794
   S      0.00408   3.60487  13.52869   0.00609  -0.01027  -0.02379
   S      4.67649   0.90190  13.52894  -0.02114   0.01879   0.01504
   S      3.12019   3.60539  13.52916  -0.00592  -0.03411   0.00059
   S      0.00203   1.80435  22.68024   0.00021   0.00358  -0.00017
   S     -1.55552   4.50905  22.68147   0.00233  -0.00206  -0.00196
   S      3.11676   1.80394  22.68379  -0.00024   0.00091   0.00386
   S      1.56154   4.50883  22.68163  -0.00231  -0.00224  -0.00133
   S      1.56031   0.90136  16.64064  -0.02096  -0.02551   0.00794
   S      0.00409   3.60487  16.64092  -0.00608   0.01026  -0.02379
   S      4.67649   0.90190  16.64065   0.02114  -0.01880   0.01504
   S      3.12020   3.60539  16.64044   0.00592   0.03410   0.00060
PRIMCOORD126
     48   1
   Re     0.00678   1.91351   3.01696  -0.00155  -0.00042  -0.00000
   Mo    -1.53014   4.45530   3.01697   0.00084  -0.00580  -0.00000
   Mo     3.11474   1.79867   3.01696   0.02777   0.00121  -0.00000
   Mo     1.53118   4.46069   3.01696   0.00152   0.00926  -0.00000
   Mo     1.56058   0.90286   9.04547  -0.00019   0.00087  -0.00244
   Mo     0.00275   3.60626   9.04298   0.00082  -0.00002  -0.00231
   Mo     4.67449   0.90375   9.04394  -0.00003  -0.00017   0.00649
   Mo     3.11933   3.60533   9.04478  -0.00028  -0.00003  -0.00196
   S      0.00205   1.80434   7.48936   0.00749   0.00290  -0.00075
   S     -1.55551   4.50904   7.48815  -0.00015   0.00051   0.00353
   S      3.11678   1.80393   7.48580  -0.00673   0.00261  -0.00115
   S      1.56156   4.50882   7.48798  -0.00090  -0.00703  -0.00008
   S      1.52418   0.89566   1.48709  -0.01793   0.00205  -0.04370
   S      0.00147   3.62066   1.40025   0.00570  -0.00156  -0.00891
   S      4.71192   0.90371   1.48820  -0.01684  -0.00350   0.03622
   S      3.11614   3.59186   1.45964  -0.01167  -0.00275  -0.00597
   S      0.00121   1.80474  10.60015  -0.00505  -0.00329  -0.00237
   S     -1.55470   4.50726  10.60086  -0.00055  -0.00043   0.00671
   S      3.11809   1.80497  10.60148   0.00516  -0.00299  -0.00230
   S      1.56098   4.50841  10.59979  -0.00007   0.00574  -0.00341
   S      1.52419   0.89566   4.54683  -0.01793   0.00205   0.04370
   S      0.00148   3.62066   4.63368   0.00570  -0.00156   0.00891
   S      4.71193   0.90371   4.54570  -0.01684  -0.00350  -0.03622
   S      3.11615   3.59186   4.57427  -0.01167  -0.00275   0.00597
   Mo     0.00222   1.80345  15.08480  -0.00010  -0.00006  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00001   0.00001  -0.00000
   Mo     3.11854   1.80351  15.08480   0.00024  -0.00002   0.00001
   Mo     1.56184   4.50710  15.08480   0.00006   0.00020  -0.00001
   Mo     1.56056   0.90288  21.12413  -0.00019   0.00087   0.00244
   Mo     0.00273   3.60627  21.12663   0.00082  -0.00002   0.00231
   Mo     4.67447   0.90376  21.12565  -0.00002  -0.00017  -0.00649
   Mo     3.11931   3.60534  21.12482  -0.00028  -0.00003   0.00196
   S      0.00118   1.80476  19.56945  -0.00505  -0.00329   0.00237
   S     -1.55473   4.50728  19.56876  -0.00054  -0.00043  -0.00671
   S      3.11806   1.80499  19.56812   0.00516  -0.00299   0.00230
   S      1.56094   4.50842  19.56982  -0.00007   0.00574   0.00341
   S      1.56030   0.90137  13.52896  -0.00011  -0.00027  -0.00027
   S      0.00408   3.60487  13.52869  -0.00023   0.00005  -0.00027
   S      4.67649   0.90190  13.52894  -0.00011  -0.00003   0.00054
   S      3.12019   3.60539  13.52916   0.00014   0.00006  -0.00012
   S      0.00203   1.80435  22.68024   0.00749   0.00290   0.00076
   S     -1.55552   4.50905  22.68147  -0.00015   0.00051  -0.00352
   S      3.11676   1.80394  22.68379  -0.00674   0.00261   0.00115
   S      1.56154   4.50883  22.68163  -0.00090  -0.00703   0.00008
   S      1.56031   0.90136  16.64064  -0.00008  -0.00025   0.00026
   S      0.00409   3.60487  16.64092  -0.00024   0.00005   0.00029
   S      4.67649   0.90190  16.64065  -0.00013  -0.00001  -0.00055
   S      3.12020   3.60539  16.64044   0.00014   0.00003   0.00012
PRIMCOORD127
     48   1
   Re     0.00678   1.91351   3.01696  -0.00014   0.00260  -0.00000
   Mo    -1.53014   4.45530   3.01697   0.00099  -0.01582  -0.00000
   Mo     3.11474   1.79867   3.01696   0.00089   0.02089  -0.00000
   Mo     1.53118   4.46069   3.01696  -0.00019  -0.01519  -0.00000
   Mo     1.56058   0.90286   9.04547  -0.00079   0.00019  -0.00019
   Mo     0.00275   3.60626   9.04298   0.00006  -0.00029   0.00022
   Mo     4.67449   0.90375   9.04394   0.00074  -0.00006  -0.00014
   Mo     3.11933   3.60533   9.04478  -0.00028   0.00027   0.00006
   S      0.00205   1.80434   7.48936   0.00007  -0.00162   0.00351
   S     -1.55551   4.50904   7.48815   0.00118   0.00166   0.00243
   S      3.11678   1.80393   7.48580  -0.00002  -0.00205   0.00111
   S      1.56156   4.50882   7.48798  -0.00088   0.00167   0.00313
   S      1.52418   0.89566   1.48709  -0.01062  -0.00470  -0.03783
   S      0.00147   3.62066   1.40025  -0.00203   0.01227   0.01610
   S      4.71192   0.90371   1.48820   0.00997  -0.00322  -0.03548
   S      3.11614   3.59186   1.45964   0.00056   0.00342   0.03306
   S      0.00121   1.80474  10.60015  -0.00000  -0.00002  -0.00496
   S     -1.55470   4.50726  10.60086   0.00070  -0.00005  -0.00184
   S      3.11809   1.80497  10.60148   0.00016  -0.00021  -0.00056
   S      1.56098   4.50841  10.59979  -0.00037   0.00013  -0.00298
   S      1.52419   0.89566   4.54683  -0.01062  -0.00470   0.03783
   S      0.00148   3.62066   4.63368  -0.00203   0.01227  -0.01610
   S      4.71193   0.90371   4.54570   0.00997  -0.00322   0.03548
   S      3.11615   3.59186   4.57427   0.00056   0.00342  -0.03307
   Mo     0.00222   1.80345  15.08480   0.00005   0.00005   0.00000
   Mo    -1.55357   4.50645  15.08481   0.00010   0.00007   0.00000
   Mo     3.11854   1.80351  15.08480  -0.00005  -0.00008   0.00000
   Mo     1.56184   4.50710  15.08480  -0.00010   0.00000   0.00000
   Mo     1.56056   0.90288  21.12413  -0.00079   0.00019   0.00019
   Mo     0.00273   3.60627  21.12663   0.00006  -0.00030  -0.00022
   Mo     4.67447   0.90376  21.12565   0.00074  -0.00006   0.00014
   Mo     3.11931   3.60534  21.12482  -0.00028   0.00027  -0.00006
   S      0.00118   1.80476  19.56945  -0.00000  -0.00002   0.00495
   S     -1.55473   4.50728  19.56876   0.00070  -0.00005   0.00183
   S      3.11806   1.80499  19.56812   0.00016  -0.00021   0.00056
   S      1.56094   4.50842  19.56982  -0.00037   0.00013   0.00297
   S      1.56030   0.90137  13.52896   0.00012  -0.00004   0.00011
   S      0.00408   3.60487  13.52869  -0.00002   0.00005   0.00005
   S      4.67649   0.90190  13.52894  -0.00014   0.00001  -0.00009
   S      3.12019   3.60539  13.52916   0.00002  -0.00009  -0.00034
   S      0.00203   1.80435  22.68024   0.00007  -0.00162  -0.00350
   S     -1.55552   4.50905  22.68147   0.00118   0.00166  -0.00242
   S      3.11676   1.80394  22.68379  -0.00002  -0.00205  -0.00110
   S      1.56154   4.50883  22.68163  -0.00087   0.00167  -0.00312
   S      1.56031   0.90136  16.64064   0.00012  -0.00004  -0.00011
   S      0.00409   3.60487  16.64092  -0.00003   0.00005  -0.00005
   S      4.67649   0.90190  16.64065  -0.00014   0.00001   0.00009
   S      3.12020   3.60539  16.64044   0.00002  -0.00009   0.00034
PRIMCOORD128
     48   1
   Re     0.00678   1.91351   3.01696   0.00001  -0.00111  -0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00569   0.00044  -0.00000
   Mo     3.11474   1.79867   3.01696   0.00019   0.00502  -0.00000
   Mo     1.53118   4.46069   3.01696   0.00568   0.00025  -0.00000
   Mo     1.56058   0.90286   9.04547  -0.00059  -0.00004  -0.00007
   Mo     0.00275   3.60626   9.04298   0.00007  -0.00041   0.00019
   Mo     4.67449   0.90375   9.04394   0.00063  -0.00009   0.00008
   Mo     3.11933   3.60533   9.04478  -0.00006   0.00019  -0.00048
   S      0.00205   1.80434   7.48936   0.00001   0.00050  -0.01757
   S     -1.55551   4.50904   7.48815   0.00052  -0.00002  -0.01845
   S      3.11678   1.80393   7.48580  -0.00003   0.00005  -0.01915
   S      1.56156   4.50882   7.48798  -0.00054  -0.00006  -0.01834
   S      1.52418   0.89566   1.48709   0.00191  -0.00249   0.00096
   S      0.00147   3.62066   1.40025  -0.00028   0.00079  -0.01413
   S      4.71192   0.90371   1.48820  -0.00228  -0.00169   0.00095
   S      3.11614   3.59186   1.45964   0.00032  -0.00192   0.01705
   S      0.00121   1.80474  10.60015  -0.00022   0.00040   0.01646
   S     -1.55470   4.50726  10.60086   0.00064   0.00013   0.01852
   S      3.11809   1.80497  10.60148   0.00016  -0.00029   0.02002
   S      1.56098   4.50841  10.59979  -0.00068   0.00032   0.01819
   S      1.52419   0.89566   4.54683   0.00191  -0.00249  -0.00096
   S      0.00148   3.62066   4.63368  -0.00028   0.00079   0.01413
   S      4.71193   0.90371   4.54570  -0.00228  -0.00169  -0.00095
   S      3.11615   3.59186   4.57427   0.00032  -0.00192  -0.01705
   Mo     0.00222   1.80345  15.08480   0.00010  -0.00013  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.00010  -0.00013   0.00000
   Mo     3.11854   1.80351  15.08480  -0.00003  -0.00028   0.00000
   Mo     1.56184   4.50710  15.08480  -0.00002  -0.00015   0.00000
   Mo     1.56056   0.90288  21.12413  -0.00059  -0.00004   0.00007
   Mo     0.00273   3.60627  21.12663   0.00007  -0.00041  -0.00019
   Mo     4.67447   0.90376  21.12565   0.00063  -0.00009  -0.00008
   Mo     3.11931   3.60534  21.12482  -0.00006   0.00019   0.00048
   S      0.00118   1.80476  19.56945  -0.00022   0.00040  -0.01649
   S     -1.55473   4.50728  19.56876   0.00064   0.00013  -0.01854
   S      3.11806   1.80499  19.56812   0.00016  -0.00029  -0.02005
   S      1.56094   4.50842  19.56982  -0.00068   0.00032  -0.01821
   S      1.56030   0.90137  13.52896   0.00011   0.00027   0.02104
   S      0.00408   3.60487  13.52869  -0.00012   0.00029   0.02086
   S      4.67649   0.90190  13.52894  -0.00021   0.00025   0.02077
   S      3.12019   3.60539  13.52916  -0.00000   0.00025   0.02062
   S      0.00203   1.80435  22.68024   0.00001   0.00050   0.01760
   S     -1.55552   4.50905  22.68147   0.00052  -0.00002   0.01847
   S      3.11676   1.80394  22.68379  -0.00003   0.00005   0.01918
   S      1.56154   4.50883  22.68163  -0.00054  -0.00006   0.01837
   S      1.56031   0.90136  16.64064   0.00011   0.00027  -0.02104
   S      0.00409   3.60487  16.64092  -0.00012   0.00029  -0.02086
   S      4.67649   0.90190  16.64065  -0.00021   0.00025  -0.02077
   S      3.12020   3.60539  16.64044  -0.00000   0.00025  -0.02062
PRIMCOORD129
     48   1
   Re     0.00678   1.91351   3.01696   0.00000  -0.00017  -0.00011
   Mo    -1.53014   4.45530   3.01697  -0.00067   0.00016  -0.00007
   Mo     3.11474   1.79867   3.01696   0.00000   0.00041  -0.00015
   Mo     1.53118   4.46069   3.01696   0.00066   0.00015  -0.00011
   Mo     1.56058   0.90286   9.04547   0.00051  -0.00013  -0.00007
   Mo     0.00275   3.60626   9.04298  -0.00014   0.00059  -0.00077
   Mo     4.67449   0.90375   9.04394  -0.00056  -0.00004  -0.00025
   Mo     3.11933   3.60533   9.04478   0.00002   0.00013   0.00050
   S      0.00205   1.80434   7.48936  -0.00005   0.00042   0.02435
   S     -1.55551   4.50904   7.48815   0.00086  -0.00025   0.02595
   S      3.11678   1.80393   7.48580   0.00010  -0.00077   0.02532
   S      1.56156   4.50882   7.48798  -0.00069  -0.00017   0.02576
   S      1.52418   0.89566   1.48709   0.00018  -0.00011   0.00057
   S      0.00147   3.62066   1.40025  -0.00003  -0.00001  -0.00182
   S      4.71192   0.90371   1.48820  -0.00016  -0.00009   0.00061
   S      3.11614   3.59186   1.45964  -0.00001  -0.00029   0.00159
   S      0.00121   1.80474  10.60015   0.00023  -0.00050  -0.02294
   S     -1.55470   4.50726  10.60086  -0.00061  -0.00019  -0.02560
   S      3.11809   1.80497  10.60148  -0.00010   0.00019  -0.02589
   S      1.56098   4.50841  10.59979   0.00081  -0.00036  -0.02520
   S      1.52419   0.89566   4.54683   0.00053  -0.00025  -0.00060
   S      0.00148   3.62066   4.63368   0.00000  -0.00001   0.00112
   S      4.71193   0.90371   4.54570  -0.00056  -0.00014  -0.00051
   S      3.11615   3.59186   4.57427   0.00008  -0.00029  -0.00230
   Mo     0.00222   1.80345  15.08480   0.00000   0.00002   0.00031
   Mo    -1.55357   4.50645  15.08481   0.00001  -0.00000   0.00029
   Mo     3.11854   1.80351  15.08480  -0.00000  -0.00000   0.00025
   Mo     1.56184   4.50710  15.08480  -0.00002   0.00000   0.00028
   Mo     1.56056   0.90288  21.12413  -0.00056   0.00012  -0.00010
   Mo     0.00273   3.60627  21.12663   0.00015  -0.00059  -0.00074
   Mo     4.67447   0.90376  21.12565   0.00060   0.00002  -0.00028
   Mo     3.11931   3.60534  21.12482  -0.00003  -0.00008   0.00046
   S      0.00118   1.80476  19.56945  -0.00023   0.00050  -0.02250
   S     -1.55473   4.50728  19.56876   0.00062   0.00019  -0.02522
   S      3.11806   1.80499  19.56812   0.00011  -0.00020  -0.02568
   S      1.56094   4.50842  19.56982  -0.00080   0.00036  -0.02476
   S      1.56030   0.90137  13.52896  -0.00002   0.00003  -0.00064
   S      0.00408   3.60487  13.52869   0.00002  -0.00005  -0.00057
   S      4.67649   0.90190  13.52894   0.00002   0.00001  -0.00062
   S      3.12019   3.60539  13.52916  -0.00002  -0.00002  -0.00060
   S      0.00203   1.80435  22.68024   0.00005  -0.00025   0.02395
   S     -1.55552   4.50905  22.68147  -0.00064   0.00020   0.02557
   S      3.11676   1.80394  22.68379  -0.00010   0.00068   0.02508
   S      1.56154   4.50883  22.68163   0.00049   0.00012   0.02534
   S      1.56031   0.90136  16.64064   0.00002  -0.00004   0.00055
   S      0.00409   3.60487  16.64092  -0.00002   0.00002   0.00050
   S      4.67649   0.90190  16.64065  -0.00001  -0.00002   0.00058
   S      3.12020   3.60539  16.64044   0.00003   0.00001   0.00064
PRIMCOORD130
     48   1
   Re     0.00678   1.91351   3.01696  -0.00001   0.00390  -0.00001
   Mo    -1.53014   4.45530   3.01697   0.01558  -0.00382  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00005  -0.00967  -0.00001
   Mo     1.53118   4.46069   3.01696  -0.01536  -0.00342  -0.00000
   Mo     1.56058   0.90286   9.04547   0.00052   0.00007  -0.00027
   Mo     0.00275   3.60626   9.04298  -0.00008   0.00005   0.00033
   Mo     4.67449   0.90375   9.04394  -0.00048   0.00020  -0.00032
   Mo     3.11933   3.60533   9.04478   0.00021  -0.00057  -0.00037
   S      0.00205   1.80434   7.48936  -0.00002  -0.00197  -0.00327
   S     -1.55551   4.50904   7.48815  -0.00252   0.00063  -0.00299
   S      3.11678   1.80393   7.48580  -0.00005   0.00100  -0.00122
   S      1.56156   4.50882   7.48798   0.00236   0.00069  -0.00346
   S      1.52418   0.89566   1.48709  -0.00817   0.00428  -0.01340
   S      0.00147   3.62066   1.40025   0.00041   0.00022   0.03425
   S      4.71192   0.90371   1.48820   0.00834   0.00276  -0.01288
   S      3.11614   3.59186   1.45964  -0.00084   0.00674  -0.04550
   S      0.00121   1.80474  10.60015   0.00004   0.00001   0.00383
   S     -1.55470   4.50726  10.60086  -0.00022   0.00007   0.00301
   S      3.11809   1.80497  10.60148  -0.00012   0.00023   0.00091
   S      1.56098   4.50841  10.59979   0.00004   0.00003   0.00369
   S      1.52419   0.89566   4.54683  -0.00815   0.00427   0.01340
   S      0.00148   3.62066   4.63368   0.00041   0.00022  -0.03428
   S      4.71193   0.90371   4.54570   0.00832   0.00276   0.01288
   S      3.11615   3.59186   4.57427  -0.00083   0.00674   0.04546
   Mo     0.00222   1.80345  15.08480  -0.00001  -0.00047   0.00001
   Mo    -1.55357   4.50645  15.08481  -0.00033   0.00005   0.00001
   Mo     3.11854   1.80351  15.08480   0.00000  -0.00009   0.00001
   Mo     1.56184   4.50710  15.08480   0.00033   0.00003   0.00001
   Mo     1.56056   0.90288  21.12413   0.00047   0.00009   0.00027
   Mo     0.00273   3.60627  21.12663  -0.00006  -0.00001  -0.00040
   Mo     4.67447   0.90376  21.12565  -0.00042   0.00020   0.00030
   Mo     3.11931   3.60534  21.12482   0.00021  -0.00058   0.00041
   S      0.00118   1.80476  19.56945   0.00002   0.00005  -0.00603
   S     -1.55473   4.50728  19.56876  -0.00016   0.00009  -0.00547
   S      3.11806   1.80499  19.56812  -0.00011   0.00021  -0.00341
   S      1.56094   4.50842  19.56982  -0.00004   0.00007  -0.00611
   S      1.56030   0.90137  13.52896   0.00009   0.00018   0.01383
   S      0.00408   3.60487  13.52869   0.00003   0.00022   0.01232
   S      4.67649   0.90190  13.52894  -0.00006   0.00020   0.01378
   S      3.12019   3.60539  13.52916  -0.00003   0.00014   0.01399
   S      0.00203   1.80435  22.68024  -0.00001  -0.00200   0.00561
   S     -1.55552   4.50905  22.68147  -0.00259   0.00066   0.00548
   S      3.11676   1.80394  22.68379  -0.00006   0.00107   0.00366
   S      1.56154   4.50883  22.68163   0.00242   0.00070   0.00594
   S      1.56031   0.90136  16.64064   0.00009   0.00017  -0.01384
   S      0.00409   3.60487  16.64092   0.00003   0.00023  -0.01232
   S      4.67649   0.90190  16.64065  -0.00007   0.00020  -0.01379
   S      3.12020   3.60539  16.64044  -0.00003   0.00014  -0.01399
PRIMCOORD131
     48   1
   Re     0.00678   1.91351   3.01696  -0.00001  -0.00104  -0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00291   0.00152  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00013   0.00064  -0.00000
   Mo     1.53118   4.46069   3.01696   0.00280   0.00143  -0.00000
   Mo     1.56058   0.90286   9.04547   0.00062  -0.00009  -0.00015
   Mo     0.00275   3.60626   9.04298  -0.00003   0.00062  -0.00050
   Mo     4.67449   0.90375   9.04394  -0.00066  -0.00010  -0.00021
   Mo     3.11933   3.60533   9.04478  -0.00004  -0.00001   0.00016
   S      0.00205   1.80434   7.48936   0.00001   0.00042   0.01498
   S     -1.55551   4.50904   7.48815   0.00055  -0.00030   0.01693
   S      3.11678   1.80393   7.48580   0.00004  -0.00039   0.01725
   S      1.56156   4.50882   7.48798  -0.00047  -0.00030   0.01702
   S      1.52418   0.89566   1.48709   0.00223  -0.00004   0.00504
   S      0.00147   3.62066   1.40025   0.00006  -0.00078  -0.00535
   S      4.71192   0.90371   1.48820  -0.00202   0.00009   0.00470
   S      3.11614   3.59186   1.45964   0.00013  -0.00165   0.00747
   S      0.00121   1.80474  10.60015   0.00011  -0.00025  -0.01435
   S     -1.55470   4.50726  10.60086  -0.00039  -0.00024  -0.01685
   S      3.11809   1.80497  10.60148  -0.00004   0.00014  -0.01752
   S      1.56098   4.50841  10.59979   0.00049  -0.00029  -0.01686
   S      1.52419   0.89566   4.54683   0.00223  -0.00004  -0.00504
   S      0.00148   3.62066   4.63368   0.00006  -0.00078   0.00535
   S      4.71193   0.90371   4.54570  -0.00202   0.00009  -0.00470
   S      3.11615   3.59186   4.57427   0.00013  -0.00165  -0.00747
   Mo     0.00222   1.80345  15.08480   0.00021  -0.00043  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00021   0.00009   0.00000
   Mo     3.11854   1.80351  15.08480  -0.00018  -0.00020  -0.00000
   Mo     1.56184   4.50710  15.08480   0.00025  -0.00015   0.00000
   Mo     1.56056   0.90288  21.12413   0.00062  -0.00009   0.00015
   Mo     0.00273   3.60627  21.12663  -0.00003   0.00062   0.00050
   Mo     4.67447   0.90376  21.12565  -0.00066  -0.00010   0.00021
   Mo     3.11931   3.60534  21.12482  -0.00004  -0.00001  -0.00016
   S      0.00118   1.80476  19.56945   0.00011  -0.00025   0.01436
   S     -1.55473   4.50728  19.56876  -0.00039  -0.00024   0.01686
   S      3.11806   1.80499  19.56812  -0.00004   0.00014   0.01752
   S      1.56094   4.50842  19.56982   0.00049  -0.00029   0.01687
   S      1.56030   0.90137  13.52896   0.00005   0.00029   0.02656
   S      0.00408   3.60487  13.52869  -0.00008   0.00020   0.02485
   S      4.67649   0.90190  13.52894  -0.00009   0.00038   0.02562
   S      3.12019   3.60539  13.52916   0.00001   0.00017   0.02610
   S      0.00203   1.80435  22.68024   0.00001   0.00042  -0.01499
   S     -1.55552   4.50905  22.68147   0.00055  -0.00030  -0.01693
   S      3.11676   1.80394  22.68379   0.00004  -0.00039  -0.01726
   S      1.56154   4.50883  22.68163  -0.00047  -0.00030  -0.01702
   S      1.56031   0.90136  16.64064   0.00005   0.00029  -0.02656
   S      0.00409   3.60487  16.64092  -0.00008   0.00020  -0.02485
   S      4.67649   0.90190  16.64065  -0.00009   0.00038  -0.02562
   S      3.12020   3.60539  16.64044   0.00001   0.00017  -0.02610
PRIMCOORD132
     48   1
   Re     0.00678   1.91351   3.01696  -0.00004   0.00001   0.00000
   Mo    -1.53014   4.45530   3.01697   0.00113  -0.00011   0.00000
   Mo     3.11474   1.79867   3.01696   0.00016  -0.00113   0.00000
   Mo     1.53118   4.46069   3.01696  -0.00100   0.00046  -0.00000
   Mo     1.56058   0.90286   9.04547  -0.00923  -0.00813  -0.00027
   Mo     0.00275   3.60626   9.04298   0.00030   0.00313   0.00048
   Mo     4.67449   0.90375   9.04394   0.00938  -0.00864  -0.00022
   Mo     3.11933   3.60533   9.04478  -0.00037   0.01309  -0.00007
   S      0.00205   1.80434   7.48936  -0.00007   0.00433   0.00537
   S     -1.55551   4.50904   7.48815   0.00309  -0.00279   0.01662
   S      3.11678   1.80393   7.48580  -0.00021   0.00204  -0.03786
   S      1.56156   4.50882   7.48798  -0.00295  -0.00255   0.01823
   S      1.52418   0.89566   1.48709   0.00051   0.00159   0.00048
   S      0.00147   3.62066   1.40025   0.00001  -0.00028   0.00271
   S      4.71192   0.90371   1.48820  -0.00067   0.00088   0.00171
   S      3.11614   3.59186   1.45964  -0.00018  -0.00113  -0.00298
   S      0.00121   1.80474  10.60015  -0.00012   0.00506  -0.00532
   S     -1.55470   4.50726  10.60086   0.00363  -0.00319  -0.01725
   S      3.11809   1.80497  10.60148  -0.00000   0.00187   0.03940
   S      1.56098   4.50841  10.59979  -0.00356  -0.00305  -0.01891
   S      1.52419   0.89566   4.54683   0.00051   0.00158  -0.00048
   S      0.00148   3.62066   4.63368   0.00001  -0.00028  -0.00271
   S      4.71193   0.90371   4.54570  -0.00067   0.00087  -0.00171
   S      3.11615   3.59186   4.57427  -0.00018  -0.00112   0.00298
   Mo     0.00222   1.80345  15.08480  -0.00016   0.00069  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.00022  -0.00068  -0.00000
   Mo     3.11854   1.80351  15.08480   0.00014   0.00046   0.00000
   Mo     1.56184   4.50710  15.08480  -0.00022  -0.00052  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00928  -0.00818   0.00027
   Mo     0.00273   3.60627  21.12663   0.00028   0.00315  -0.00048
   Mo     4.67447   0.90376  21.12565   0.00943  -0.00868   0.00023
   Mo     3.11931   3.60534  21.12482  -0.00035   0.01316   0.00007
   S      0.00118   1.80476  19.56945  -0.00012   0.00509   0.00533
   S     -1.55473   4.50728  19.56876   0.00365  -0.00321   0.01738
   S      3.11806   1.80499  19.56812  -0.00001   0.00188  -0.03962
   S      1.56094   4.50842  19.56982  -0.00358  -0.00307   0.01898
   S      1.56030   0.90137  13.52896   0.00102   0.00080  -0.00120
   S      0.00408   3.60487  13.52869   0.00001  -0.00014   0.00226
   S      4.67649   0.90190  13.52894  -0.00097   0.00078  -0.00049
   S      3.12019   3.60539  13.52916  -0.00002  -0.00134   0.00108
   S      0.00203   1.80435  22.68024  -0.00007   0.00436  -0.00538
   S     -1.55552   4.50905  22.68147   0.00310  -0.00280  -0.01675
   S      3.11676   1.80394  22.68379  -0.00022   0.00206   0.03807
   S      1.56154   4.50883  22.68163  -0.00297  -0.00257  -0.01830
   S      1.56031   0.90136  16.64064   0.00102   0.00081   0.00120
   S      0.00409   3.60487  16.64092   0.00001  -0.00015  -0.00226
   S      4.67649   0.90190  16.64065  -0.00097   0.00078   0.00049
   S      3.12020   3.60539  16.64044  -0.00002  -0.00135  -0.00108
PRIMCOORD133
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000   0.00001
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000   0.00008
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000   0.00012
   Mo     1.53118   4.46069   3.01696   0.00000  -0.00000   0.00001
   Mo     1.56058   0.90286   9.04547   0.00961   0.00744   0.00025
   Mo     0.00275   3.60626   9.04298  -0.00120  -0.00272  -0.00042
   Mo     4.67449   0.90375   9.04394  -0.00974   0.00896   0.00017
   Mo     3.11933   3.60533   9.04478   0.00126  -0.01311   0.00006
   S      0.00205   1.80434   7.48936   0.00041  -0.00440  -0.00631
   S     -1.55551   4.50904   7.48815  -0.00333   0.00289  -0.01391
   S      3.11678   1.80393   7.48580  -0.00012  -0.00183   0.03871
   S      1.56156   4.50882   7.48798   0.00322   0.00230  -0.01967
   S      1.52418   0.89566   1.48709   0.00061   0.00047  -0.00026
   S      0.00147   3.62066   1.40025  -0.00005  -0.00014   0.00047
   S      4.71192   0.90371   1.48820  -0.00056   0.00043  -0.00018
   S      3.11614   3.59186   1.45964  -0.00005  -0.00098  -0.00034
   S      0.00121   1.80474  10.60015   0.00046  -0.00506   0.00632
   S     -1.55470   4.50726  10.60086  -0.00372   0.00332   0.01437
   S      3.11809   1.80497  10.60148  -0.00037  -0.00173  -0.04005
   S      1.56098   4.50841  10.59979   0.00366   0.00280   0.02032
   S      1.52419   0.89566   4.54683  -0.00061  -0.00048  -0.00024
   S      0.00148   3.62066   4.63368   0.00005   0.00014   0.00048
   S      4.71193   0.90371   4.54570   0.00056  -0.00043  -0.00017
   S      3.11615   3.59186   4.57427   0.00004   0.00099  -0.00036
   Mo     0.00222   1.80345  15.08480   0.00000  -0.00000  -0.00003
   Mo    -1.55357   4.50645  15.08481  -0.00000   0.00000  -0.00015
   Mo     3.11854   1.80351  15.08480  -0.00000   0.00000   0.00035
   Mo     1.56184   4.50710  15.08480   0.00000  -0.00000  -0.00018
   Mo     1.56056   0.90288  21.12413  -0.00954  -0.00743   0.00024
   Mo     0.00273   3.60627  21.12663   0.00114   0.00272  -0.00042
   Mo     4.67447   0.90376  21.12565   0.00968  -0.00889   0.00017
   Mo     3.11931   3.60534  21.12482  -0.00120   0.01305   0.00006
   S      0.00118   1.80476  19.56945  -0.00044   0.00503   0.00625
   S     -1.55473   4.50728  19.56876   0.00370  -0.00329   0.01443
   S      3.11806   1.80499  19.56812   0.00035   0.00172  -0.03983
   S      1.56094   4.50842  19.56982  -0.00363  -0.00280   0.02011
   S      1.56030   0.90137  13.52896  -0.00098  -0.00081   0.00019
   S      0.00408   3.60487  13.52869   0.00011   0.00029  -0.00038
   S      4.67649   0.90190  13.52894   0.00097  -0.00092   0.00012
   S      3.12019   3.60539  13.52916  -0.00009   0.00143   0.00010
   S      0.00203   1.80435  22.68024  -0.00039   0.00438  -0.00623
   S     -1.55552   4.50905  22.68147   0.00331  -0.00287  -0.01397
   S      3.11676   1.80394  22.68379   0.00011   0.00182   0.03850
   S      1.56154   4.50883  22.68163  -0.00320  -0.00230  -0.01946
   S      1.56031   0.90136  16.64064   0.00097   0.00081   0.00017
   S      0.00409   3.60487  16.64092  -0.00011  -0.00029  -0.00037
   S      4.67649   0.90190  16.64065  -0.00097   0.00092   0.00013
   S      3.12020   3.60539  16.64044   0.00008  -0.00142   0.00010
PRIMCOORD134
     48   1
   Re     0.00678   1.91351   3.01696   0.00015   0.00003   0.00000
   Mo    -1.53014   4.45530   3.01697   0.00051   0.00067   0.00000
   Mo     3.11474   1.79867   3.01696  -0.00151  -0.00050   0.00000
   Mo     1.53118   4.46069   3.01696  -0.00034   0.00003   0.00000
   Mo     1.56058   0.90286   9.04547  -0.00228   0.00972  -0.00031
   Mo     0.00275   3.60626   9.04298   0.01358  -0.00348  -0.00006
   Mo     4.67449   0.90375   9.04394   0.00237  -0.00551   0.00032
   Mo     3.11933   3.60533   9.04478  -0.01311  -0.00071   0.00004
   S      0.00205   1.80434   7.48936  -0.00465  -0.00024   0.01036
   S     -1.55551   4.50904   7.48815   0.00039  -0.00183  -0.03520
   S      3.11678   1.80393   7.48580   0.00449  -0.00121  -0.00091
   S      1.56156   4.50882   7.48798  -0.00110   0.00330   0.02710
   S      1.52418   0.89566   1.48709   0.00111  -0.00081   0.00303
   S      0.00147   3.62066   1.40025  -0.00160   0.00025   0.00030
   S      4.71192   0.90371   1.48820   0.00058   0.00034  -0.00123
   S      3.11614   3.59186   1.45964   0.00140  -0.00011  -0.00147
   S      0.00121   1.80474  10.60015  -0.00499  -0.00037  -0.01036
   S     -1.55470   4.50726  10.60086   0.00034  -0.00196   0.03640
   S      3.11809   1.80497  10.60148   0.00486  -0.00115   0.00079
   S      1.56098   4.50841  10.59979  -0.00089   0.00338  -0.02814
   S      1.52419   0.89566   4.54683   0.00111  -0.00081  -0.00303
   S      0.00148   3.62066   4.63368  -0.00159   0.00025  -0.00030
   S      4.71193   0.90371   4.54570   0.00058   0.00033   0.00123
   S      3.11615   3.59186   4.57427   0.00140  -0.00011   0.00146
   Mo     0.00222   1.80345  15.08480  -0.00076  -0.00004  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00003  -0.00038   0.00000
   Mo     3.11854   1.80351  15.08480   0.00076  -0.00004   0.00000
   Mo     1.56184   4.50710  15.08480   0.00002   0.00047  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00233   0.00974   0.00031
   Mo     0.00273   3.60627  21.12663   0.01366  -0.00349   0.00006
   Mo     4.67447   0.90376  21.12565   0.00242  -0.00558  -0.00032
   Mo     3.11931   3.60534  21.12482  -0.01319  -0.00066  -0.00004
   S      0.00118   1.80476  19.56945  -0.00502  -0.00035   0.01044
   S     -1.55473   4.50728  19.56876   0.00036  -0.00199  -0.03655
   S      3.11806   1.80499  19.56812   0.00489  -0.00115  -0.00095
   S      1.56094   4.50842  19.56982  -0.00091   0.00339   0.02838
   S      1.56030   0.90137  13.52896   0.00026  -0.00099  -0.00157
   S      0.00408   3.60487  13.52869  -0.00126   0.00036   0.00009
   S      4.67649   0.90190  13.52894  -0.00028   0.00052   0.00222
   S      3.12019   3.60539  13.52916   0.00129   0.00010   0.00012
   S      0.00203   1.80435  22.68024  -0.00467  -0.00023  -0.01044
   S     -1.55552   4.50905  22.68147   0.00041  -0.00185   0.03535
   S      3.11676   1.80394  22.68379   0.00451  -0.00121   0.00106
   S      1.56154   4.50883  22.68163  -0.00112   0.00331  -0.02733
   S      1.56031   0.90136  16.64064   0.00027  -0.00100   0.00157
   S      0.00409   3.60487  16.64092  -0.00127   0.00036  -0.00009
   S      4.67649   0.90190  16.64065  -0.00029   0.00053  -0.00222
   S      3.12020   3.60539  16.64044   0.00130   0.00010  -0.00011
PRIMCOORD135
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000   0.00007
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000   0.00023
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000   0.00015
   Mo     1.53118   4.46069   3.01696   0.00000   0.00000   0.00015
   Mo     1.56058   0.90286   9.04547   0.00152  -0.01023   0.00034
   Mo     0.00275   3.60626   9.04298  -0.01374   0.00345   0.00004
   Mo     4.67449   0.90375   9.04394  -0.00154   0.00516  -0.00038
   Mo     3.11933   3.60533   9.04478   0.01327   0.00154  -0.00007
   S      0.00205   1.80434   7.48936   0.00444   0.00057  -0.00938
   S     -1.55551   4.50904   7.48815  -0.00010   0.00156   0.03640
   S      3.11678   1.80393   7.48580  -0.00438   0.00131  -0.00188
   S      1.56156   4.50882   7.48798   0.00085  -0.00334  -0.02666
   S      1.52418   0.89566   1.48709  -0.00010  -0.00068  -0.00033
   S      0.00147   3.62066   1.40025  -0.00085   0.00034  -0.00041
   S      4.71192   0.90371   1.48820  -0.00014   0.00033   0.00020
   S      3.11614   3.59186   1.45964   0.00072   0.00026  -0.00039
   S      0.00121   1.80474  10.60015   0.00504   0.00069   0.00938
   S     -1.55470   4.50726  10.60086  -0.00007   0.00188  -0.03739
   S      3.11809   1.80497  10.60148  -0.00500   0.00119   0.00209
   S      1.56098   4.50841  10.59979   0.00059  -0.00356   0.02761
   S      1.52419   0.89566   4.54683   0.00009   0.00068  -0.00031
   S      0.00148   3.62066   4.63368   0.00086  -0.00034  -0.00041
   S      4.71193   0.90371   4.54570   0.00014  -0.00033   0.00019
   S      3.11615   3.59186   4.57427  -0.00072  -0.00026  -0.00039
   Mo     0.00222   1.80345  15.08480   0.00001  -0.00000  -0.00008
   Mo    -1.55357   4.50645  15.08481  -0.00000   0.00000   0.00028
   Mo     3.11854   1.80351  15.08480  -0.00001   0.00000  -0.00007
   Mo     1.56184   4.50710  15.08480   0.00000  -0.00000  -0.00023
   Mo     1.56056   0.90288  21.12413  -0.00152   0.01016   0.00033
   Mo     0.00273   3.60627  21.12663   0.01367  -0.00343   0.00004
   Mo     4.67447   0.90376  21.12565   0.00155  -0.00514  -0.00037
   Mo     3.11931   3.60534  21.12482  -0.01320  -0.00152  -0.00007
   S      0.00118   1.80476  19.56945  -0.00502  -0.00068   0.00933
   S     -1.55473   4.50728  19.56876   0.00007  -0.00187  -0.03717
   S      3.11806   1.80499  19.56812   0.00497  -0.00118   0.00203
   S      1.56094   4.50842  19.56982  -0.00059   0.00354   0.02748
   S      1.56030   0.90137  13.52896  -0.00010   0.00104   0.00033
   S      0.00408   3.60487  13.52869   0.00135  -0.00033   0.00002
   S      4.67649   0.90190  13.52894   0.00012  -0.00052  -0.00037
   S      3.12019   3.60539  13.52916  -0.00134  -0.00021   0.00014
   S      0.00203   1.80435  22.68024  -0.00441  -0.00056  -0.00933
   S     -1.55552   4.50905  22.68147   0.00010  -0.00155   0.03619
   S      3.11676   1.80394  22.68379   0.00435  -0.00130  -0.00182
   S      1.56154   4.50883  22.68163  -0.00085   0.00332  -0.02653
   S      1.56031   0.90136  16.64064   0.00010  -0.00103   0.00031
   S      0.00409   3.60487  16.64092  -0.00134   0.00033   0.00003
   S      4.67649   0.90190  16.64065  -0.00012   0.00052  -0.00034
   S      3.12020   3.60539  16.64044   0.00133   0.00021   0.00012
PRIMCOORD136
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000  -0.00003
   Mo    -1.53014   4.45530   3.01697  -0.00000   0.00000   0.00027
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000   0.00028
   Mo     1.53118   4.46069   3.01696   0.00000   0.00000   0.00043
   Mo     1.56058   0.90286   9.04547   0.00991  -0.00550  -0.00048
   Mo     0.00275   3.60626   9.04298   0.00332   0.01323   0.00001
   Mo     4.67449   0.90375   9.04394  -0.00998  -0.00925  -0.00009
   Mo     3.11933   3.60533   9.04478  -0.00327   0.00182   0.00038
   S      0.00205   1.80434   7.48936  -0.00086   0.00035  -0.03959
   S     -1.55551   4.50904   7.48815  -0.00324  -0.00296   0.00655
   S      3.11678   1.80393   7.48580   0.00100   0.00402   0.00725
   S      1.56156   4.50882   7.48798   0.00315  -0.00191   0.02176
   S      1.52418   0.89566   1.48709   0.00060  -0.00033   0.00034
   S      0.00147   3.62066   1.40025   0.00010   0.00088  -0.00024
   S      4.71192   0.90371   1.48820  -0.00061  -0.00054   0.00002
   S      3.11614   3.59186   1.45964  -0.00019   0.00022  -0.00134
   S      0.00121   1.80474  10.60015  -0.00140   0.00091   0.04037
   S     -1.55470   4.50726  10.60086  -0.00353  -0.00372  -0.00648
   S      3.11809   1.80497  10.60148   0.00137   0.00474  -0.00714
   S      1.56098   4.50841  10.59979   0.00357  -0.00227  -0.02231
   S      1.52419   0.89566   4.54683  -0.00060   0.00033   0.00034
   S      0.00148   3.62066   4.63368  -0.00010  -0.00088  -0.00024
   S      4.71193   0.90371   4.54570   0.00061   0.00054   0.00002
   S      3.11615   3.59186   4.57427   0.00019  -0.00022  -0.00135
   Mo     0.00222   1.80345  15.08480   0.00007  -0.00003  -0.00035
   Mo    -1.55357   4.50645  15.08481  -0.00005   0.00004   0.00000
   Mo     3.11854   1.80351  15.08480  -0.00007   0.00003   0.00002
   Mo     1.56184   4.50710  15.08480   0.00005  -0.00004   0.00016
   Mo     1.56056   0.90288  21.12413  -0.00990   0.00549  -0.00047
   Mo     0.00273   3.60627  21.12663  -0.00331  -0.01322   0.00001
   Mo     4.67447   0.90376  21.12565   0.00998   0.00924  -0.00009
   Mo     3.11931   3.60534  21.12482   0.00326  -0.00182   0.00038
   S      0.00118   1.80476  19.56945   0.00139  -0.00090   0.04035
   S     -1.55473   4.50728  19.56876   0.00354   0.00371  -0.00648
   S      3.11806   1.80499  19.56812  -0.00136  -0.00474  -0.00714
   S      1.56094   4.50842  19.56982  -0.00357   0.00228  -0.02230
   S      1.56030   0.90137  13.52896  -0.00096   0.00051  -0.00001
   S      0.00408   3.60487  13.52869  -0.00038  -0.00131  -0.00017
   S      4.67649   0.90190  13.52894   0.00097   0.00097  -0.00021
   S      3.12019   3.60539  13.52916   0.00038  -0.00019   0.00057
   S      0.00203   1.80435  22.68024   0.00086  -0.00035  -0.03957
   S     -1.55552   4.50905  22.68147   0.00324   0.00295   0.00655
   S      3.11676   1.80394  22.68379  -0.00100  -0.00402   0.00726
   S      1.56154   4.50883  22.68163  -0.00315   0.00191   0.02174
   S      1.56031   0.90136  16.64064   0.00099  -0.00054  -0.00034
   S      0.00409   3.60487  16.64092   0.00033   0.00132   0.00006
   S      4.67649   0.90190  16.64065  -0.00100  -0.00094   0.00012
   S      3.12020   3.60539  16.64044  -0.00034   0.00017   0.00036
PRIMCOORD137
     48   1
   Re     0.00678   1.91351   3.01696   0.00001   0.00003   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00001  -0.00019   0.00000
   Mo     3.11474   1.79867   3.01696  -0.00008   0.00019   0.00000
   Mo     1.53118   4.46069   3.01696   0.00004  -0.00014   0.00000
   Mo     1.56058   0.90286   9.04547   0.00246  -0.00136   0.00001
   Mo     0.00275   3.60626   9.04298   0.00048   0.00310  -0.00008
   Mo     4.67449   0.90375   9.04394  -0.00250  -0.00191  -0.00011
   Mo     3.11933   3.60533   9.04478  -0.00047   0.00027   0.00014
   S      0.00205   1.80434   7.48936   0.00007  -0.00006  -0.00947
   S     -1.55551   4.50904   7.48815  -0.00093  -0.00054   0.00239
   S      3.11678   1.80393   7.48580   0.00001   0.00100   0.00247
   S      1.56156   4.50882   7.48798   0.00094  -0.00057   0.00421
   S      1.52418   0.89566   1.48709  -0.00033   0.00023  -0.00034
   S      0.00147   3.62066   1.40025  -0.00003  -0.00028   0.00025
   S      4.71192   0.90371   1.48820   0.00039   0.00014  -0.00041
   S      3.11614   3.59186   1.45964  -0.00001   0.00003   0.00032
   S      0.00121   1.80474  10.60015   0.00135  -0.00052   0.00929
   S     -1.55470   4.50726  10.60086  -0.00199   0.00015  -0.00191
   S      3.11809   1.80497  10.60148  -0.00136   0.00170  -0.00217
   S      1.56098   4.50841  10.59979   0.00198  -0.00143  -0.00478
   S      1.52419   0.89566   4.54683  -0.00033   0.00023   0.00035
   S      0.00148   3.62066   4.63368  -0.00003  -0.00029  -0.00025
   S      4.71193   0.90371   4.54570   0.00039   0.00015   0.00041
   S      3.11615   3.59186   4.57427  -0.00001   0.00003  -0.00032
   Mo     0.00222   1.80345  15.08480  -0.01571   0.00622  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.01089  -0.00895   0.00000
   Mo     3.11854   1.80351  15.08480   0.01585  -0.00613   0.00000
   Mo     1.56184   4.50710  15.08480  -0.01097   0.00890   0.00000
   Mo     1.56056   0.90288  21.12413   0.00238  -0.00131  -0.00001
   Mo     0.00273   3.60627  21.12663   0.00046   0.00300   0.00008
   Mo     4.67447   0.90376  21.12565  -0.00241  -0.00184   0.00011
   Mo     3.11931   3.60534  21.12482  -0.00045   0.00025  -0.00014
   S      0.00118   1.80476  19.56945   0.00136  -0.00053  -0.00896
   S     -1.55473   4.50728  19.56876  -0.00196   0.00018   0.00184
   S      3.11806   1.80499  19.56812  -0.00137   0.00166   0.00210
   S      1.56094   4.50842  19.56982   0.00195  -0.00141   0.00461
   S      1.56030   0.90137  13.52896  -0.00404   0.00296  -0.03701
   S      0.00408   3.60487  13.52869   0.00537  -0.00228   0.02640
   S      4.67649   0.90190  13.52894   0.00385  -0.00262   0.03769
   S      3.12019   3.60539  13.52916  -0.00526   0.00190  -0.02526
   S      0.00203   1.80435  22.68024   0.00007  -0.00007   0.00914
   S     -1.55552   4.50905  22.68147  -0.00091  -0.00052  -0.00232
   S      3.11676   1.80394  22.68379   0.00000   0.00096  -0.00241
   S      1.56154   4.50883  22.68163   0.00091  -0.00055  -0.00405
   S      1.56031   0.90136  16.64064  -0.00403   0.00296   0.03701
   S      0.00409   3.60487  16.64092   0.00537  -0.00227  -0.02640
   S      4.67649   0.90190  16.64065   0.00384  -0.00263  -0.03769
   S      3.12020   3.60539  16.64044  -0.00526   0.00190   0.02526
PRIMCOORD138
     48   1
   Re     0.00678   1.91351   3.01696   0.00001  -0.00003   0.00000
   Mo    -1.53014   4.45530   3.01697   0.00058   0.00066   0.00000
   Mo     3.11474   1.79867   3.01696  -0.00003  -0.00100   0.00000
   Mo     1.53118   4.46069   3.01696  -0.00057   0.00046   0.00000
   Mo     1.56058   0.90286   9.04547  -0.00962   0.00498   0.00046
   Mo     0.00275   3.60626   9.04298  -0.00357  -0.01270  -0.00007
   Mo     4.67449   0.90375   9.04394   0.00969   0.00901   0.00003
   Mo     3.11933   3.60533   9.04478   0.00351  -0.00162  -0.00033
   S      0.00205   1.80434   7.48936   0.00101  -0.00025   0.03853
   S     -1.55551   4.50904   7.48815   0.00317   0.00290  -0.00486
   S      3.11678   1.80393   7.48580  -0.00114  -0.00385  -0.00708
   S      1.56156   4.50882   7.48798  -0.00305   0.00172  -0.02131
   S      1.52418   0.89566   1.48709   0.00118  -0.00050   0.00173
   S      0.00147   3.62066   1.40025   0.00040   0.00125   0.00037
   S      4.71192   0.90371   1.48820  -0.00120  -0.00086   0.00146
   S      3.11614   3.59186   1.45964  -0.00039   0.00008  -0.00217
   S      0.00121   1.80474  10.60015   0.00186  -0.00090  -0.03923
   S     -1.55470   4.50726  10.60086   0.00317   0.00379   0.00495
   S      3.11809   1.80497  10.60148  -0.00184  -0.00431   0.00703
   S      1.56098   4.50841  10.59979  -0.00320   0.00181   0.02180
   S      1.52419   0.89566   4.54683   0.00117  -0.00050  -0.00173
   S      0.00148   3.62066   4.63368   0.00040   0.00124  -0.00037
   S      4.71193   0.90371   4.54570  -0.00120  -0.00086  -0.00146
   S      3.11615   3.59186   4.57427  -0.00039   0.00008   0.00216
   Mo     0.00222   1.80345  15.08480  -0.00369   0.00074  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.00253  -0.00141   0.00000
   Mo     3.11854   1.80351  15.08480   0.00374  -0.00216   0.00000
   Mo     1.56184   4.50710  15.08480  -0.00256   0.00282   0.00000
   Mo     1.56056   0.90288  21.12413  -0.00965   0.00499  -0.00046
   Mo     0.00273   3.60627  21.12663  -0.00358  -0.01273   0.00007
   Mo     4.67447   0.90376  21.12565   0.00972   0.00903  -0.00003
   Mo     3.11931   3.60534  21.12482   0.00352  -0.00162   0.00033
   S      0.00118   1.80476  19.56945   0.00187  -0.00090   0.03933
   S     -1.55473   4.50728  19.56876   0.00318   0.00380  -0.00497
   S      3.11806   1.80499  19.56812  -0.00184  -0.00433  -0.00706
   S      1.56094   4.50842  19.56982  -0.00321   0.00182  -0.02186
   S      1.56030   0.90137  13.52896   0.00022   0.00038  -0.00641
   S      0.00408   3.60487  13.52869   0.00170   0.00075   0.00545
   S      4.67649   0.90190  13.52894  -0.00030  -0.00147   0.01113
   S      3.12019   3.60539  13.52916  -0.00164   0.00038  -0.00674
   S      0.00203   1.80435  22.68024   0.00101  -0.00025  -0.03863
   S     -1.55552   4.50905  22.68147   0.00318   0.00291   0.00488
   S      3.11676   1.80394  22.68379  -0.00114  -0.00386   0.00711
   S      1.56154   4.50883  22.68163  -0.00305   0.00173   0.02136
   S      1.56031   0.90136  16.64064   0.00023   0.00038   0.00641
   S      0.00409   3.60487  16.64092   0.00170   0.00075  -0.00545
   S      4.67649   0.90190  16.64065  -0.00031  -0.00147  -0.01113
   S      3.12020   3.60539  16.64044  -0.00165   0.00038   0.00674
PRIMCOORD139
     48   1
   Re     0.00678   1.91351   3.01696   0.00002  -0.00003   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00027  -0.00002   0.00000
   Mo     3.11474   1.79867   3.01696  -0.00007   0.00023   0.00000
   Mo     1.53118   4.46069   3.01696   0.00023  -0.00010   0.00000
   Mo     1.56058   0.90286   9.04547   0.00006  -0.00014   0.00010
   Mo     0.00275   3.60626   9.04298  -0.00026   0.00002   0.00009
   Mo     4.67449   0.90375   9.04394  -0.00006   0.00017  -0.00009
   Mo     3.11933   3.60533   9.04478   0.00025  -0.00004  -0.00013
   S      0.00205   1.80434   7.48936   0.00016   0.00004   0.00003
   S     -1.55551   4.50904   7.48815   0.00018   0.00015   0.00060
   S      3.11678   1.80393   7.48580  -0.00017  -0.00015  -0.00003
   S      1.56156   4.50882   7.48798  -0.00014  -0.00006  -0.00083
   S      1.52418   0.89566   1.48709   0.00013  -0.00006  -0.00000
   S      0.00147   3.62066   1.40025   0.00006   0.00007  -0.00051
   S      4.71192   0.90371   1.48820  -0.00005  -0.00007  -0.00019
   S      3.11614   3.59186   1.45964  -0.00002  -0.00005   0.00077
   S      0.00121   1.80474  10.60015   0.00121   0.00064   0.00052
   S     -1.55470   4.50726  10.60086   0.00161   0.00102  -0.00038
   S      3.11809   1.80497  10.60148  -0.00124  -0.00126  -0.00031
   S      1.56098   4.50841  10.59979  -0.00160  -0.00043   0.00050
   S      1.52419   0.89566   4.54683   0.00013  -0.00006   0.00000
   S      0.00148   3.62066   4.63368   0.00006   0.00007   0.00052
   S      4.71193   0.90371   4.54570  -0.00005  -0.00007   0.00019
   S      3.11615   3.59186   4.57427  -0.00002  -0.00005  -0.00076
   Mo     0.00222   1.80345  15.08480  -0.01100  -0.00580  -0.00000
   Mo    -1.55357   4.50645  15.08481  -0.01598  -0.00936  -0.00000
   Mo     3.11854   1.80351  15.08480   0.01111   0.01214  -0.00000
   Mo     1.56184   4.50710  15.08480   0.01596   0.00305  -0.00000
   Mo     1.56056   0.90288  21.12413   0.00006  -0.00014  -0.00010
   Mo     0.00273   3.60627  21.12663  -0.00027   0.00002  -0.00009
   Mo     4.67447   0.90376  21.12565  -0.00005   0.00017   0.00009
   Mo     3.11931   3.60534  21.12482   0.00025  -0.00004   0.00013
   S      0.00118   1.80476  19.56945   0.00121   0.00064  -0.00053
   S     -1.55473   4.50728  19.56876   0.00161   0.00103   0.00037
   S      3.11806   1.80499  19.56812  -0.00124  -0.00126   0.00029
   S      1.56094   4.50842  19.56982  -0.00160  -0.00043  -0.00051
   S      1.56030   0.90137  13.52896   0.00549   0.00089  -0.03267
   S      0.00408   3.60487  13.52869   0.00395   0.00399  -0.03128
   S      4.67649   0.90190  13.52894  -0.00562  -0.00316   0.01940
   S      3.12019   3.60539  13.52916  -0.00395  -0.00174   0.04387
   S      0.00203   1.80435  22.68024   0.00016   0.00004  -0.00002
   S     -1.55552   4.50905  22.68147   0.00018   0.00015  -0.00059
   S      3.11676   1.80394  22.68379  -0.00017  -0.00015   0.00005
   S      1.56154   4.50883  22.68163  -0.00014  -0.00006   0.00085
   S      1.56031   0.90136  16.64064   0.00549   0.00089   0.03267
   S      0.00409   3.60487  16.64092   0.00395   0.00399   0.03127
   S      4.67649   0.90190  16.64065  -0.00562  -0.00316  -0.01940
   S      3.12020   3.60539  16.64044  -0.00395  -0.00174  -0.04387
PRIMCOORD140
     48   1
   Re     0.00678   1.91351   3.01696  -0.00002   0.00002   0.00000
   Mo    -1.53014   4.45530   3.01697   0.00020  -0.00006   0.00000
   Mo     3.11474   1.79867   3.01696   0.00007  -0.00010   0.00000
   Mo     1.53118   4.46069   3.01696  -0.00018  -0.00001   0.00000
   Mo     1.56058   0.90286   9.04547  -0.00009   0.00051   0.00012
   Mo     0.00275   3.60626   9.04298  -0.00008  -0.00062  -0.00019
   Mo     4.67449   0.90375   9.04394   0.00011   0.00060   0.00011
   Mo     3.11933   3.60533   9.04478   0.00008  -0.00048  -0.00009
   S      0.00205   1.80434   7.48936  -0.00001  -0.00031   0.00167
   S     -1.55551   4.50904   7.48815  -0.00000   0.00030  -0.00094
   S      3.11678   1.80393   7.48580  -0.00001  -0.00036   0.00117
   S      1.56156   4.50882   7.48798  -0.00001   0.00031  -0.00124
   S      1.52418   0.89566   1.48709  -0.00009  -0.00005  -0.00013
   S      0.00147   3.62066   1.40025  -0.00001   0.00016   0.00037
   S      4.71192   0.90371   1.48820   0.00005  -0.00005   0.00004
   S      3.11614   3.59186   1.45964  -0.00001   0.00015  -0.00040
   S      0.00121   1.80474  10.60015  -0.00019  -0.00205  -0.00138
   S     -1.55470   4.50726  10.60086  -0.00034   0.00174   0.00057
   S      3.11809   1.80497  10.60148   0.00014  -0.00165  -0.00081
   S      1.56098   4.50841  10.59979   0.00036   0.00196   0.00104
   S      1.52419   0.89566   4.54683  -0.00009  -0.00005   0.00014
   S      0.00148   3.62066   4.63368  -0.00001   0.00016  -0.00037
   S      4.71193   0.90371   4.54570   0.00005  -0.00005  -0.00004
   S      3.11615   3.59186   4.57427  -0.00001   0.00015   0.00040
   Mo     0.00222   1.80345  15.08480   0.00204   0.01738  -0.00000
   Mo    -1.55357   4.50645  15.08481   0.00334  -0.01448  -0.00000
   Mo     3.11854   1.80351  15.08480  -0.00214   0.01392  -0.00000
   Mo     1.56184   4.50710  15.08480  -0.00326  -0.01687  -0.00000
   Mo     1.56056   0.90288  21.12413  -0.00010   0.00051  -0.00012
   Mo     0.00273   3.60627  21.12663  -0.00008  -0.00062   0.00019
   Mo     4.67447   0.90376  21.12565   0.00011   0.00061  -0.00011
   Mo     3.11931   3.60534  21.12482   0.00009  -0.00048   0.00009
   S      0.00118   1.80476  19.56945  -0.00019  -0.00205   0.00138
   S     -1.55473   4.50728  19.56876  -0.00034   0.00174  -0.00058
   S      3.11806   1.80499  19.56812   0.00014  -0.00165   0.00081
   S      1.56094   4.50842  19.56982   0.00036   0.00196  -0.00105
   S      1.56030   0.90137  13.52896  -0.00113  -0.00612  -0.02675
   S      0.00408   3.60487  13.52869  -0.00083   0.00529   0.04050
   S      4.67649   0.90190  13.52894   0.00129  -0.00530  -0.03664
   S      3.12019   3.60539  13.52916   0.00068   0.00622   0.02508
   S      0.00203   1.80435  22.68024  -0.00001  -0.00031  -0.00167
   S     -1.55552   4.50905  22.68147  -0.00000   0.00030   0.00095
   S      3.11676   1.80394  22.68379  -0.00001  -0.00036  -0.00117
   S      1.56154   4.50883  22.68163  -0.00001   0.00031   0.00125
   S      1.56031   0.90136  16.64064  -0.00113  -0.00612   0.02675
   S      0.00409   3.60487  16.64092  -0.00083   0.00529  -0.04050
   S      4.67649   0.90190  16.64065   0.00129  -0.00530   0.03663
   S      3.12020   3.60539  16.64044   0.00068   0.00622  -0.02508
PRIMCOORD141
     48   1
   Re     0.00678   1.91351   3.01696  -0.00000  -0.00000  -0.00485
   Mo    -1.53014   4.45530   3.01697  -0.00000   0.00000  -0.02381
   Mo     3.11474   1.79867   3.01696   0.00000   0.00000  -0.02612
   Mo     1.53118   4.46069   3.01696   0.00000   0.00000  -0.02128
   Mo     1.56058   0.90286   9.04547   0.00001  -0.00011  -0.00039
   Mo     0.00275   3.60626   9.04298  -0.00004   0.00023  -0.00009
   Mo     4.67449   0.90375   9.04394  -0.00002  -0.00005  -0.00030
   Mo     3.11933   3.60533   9.04478   0.00008   0.00010  -0.00044
   S      0.00205   1.80434   7.48936   0.00002  -0.00010  -0.00032
   S     -1.55551   4.50904   7.48815  -0.00015  -0.00024   0.00077
   S      3.11678   1.80393   7.48580   0.00003   0.00026   0.00097
   S      1.56156   4.50882   7.48798   0.00010  -0.00023   0.00031
   S      1.52418   0.89566   1.48709   0.01168  -0.00249   0.02740
   S      0.00147   3.62066   1.40025  -0.00133   0.00692   0.02930
   S      4.71192   0.90371   1.48820  -0.01150  -0.00061   0.02560
   S      3.11614   3.59186   1.45964   0.00174  -0.00431   0.03902
   S      0.00121   1.80474  10.60015  -0.00003   0.00005   0.00060
   S     -1.55470   4.50726  10.60086   0.00006  -0.00014  -0.00001
   S      3.11809   1.80497  10.60148  -0.00001   0.00002   0.00041
   S      1.56098   4.50841  10.59979  -0.00010  -0.00012   0.00022
   S      1.52419   0.89566   4.54683  -0.01168   0.00249   0.02740
   S      0.00148   3.62066   4.63368   0.00133  -0.00692   0.02930
   S      4.71193   0.90371   4.54570   0.01150   0.00061   0.02560
   S      3.11615   3.59186   4.57427  -0.00174   0.00431   0.03902
   Mo     0.00222   1.80345  15.08480   0.00000  -0.00000  -0.00009
   Mo    -1.55357   4.50645  15.08481   0.00000   0.00000  -0.00006
   Mo     3.11854   1.80351  15.08480   0.00000  -0.00000  -0.00004
   Mo     1.56184   4.50710  15.08480   0.00000  -0.00000  -0.00005
   Mo     1.56056   0.90288  21.12413  -0.00001   0.00011  -0.00039
   Mo     0.00273   3.60627  21.12663   0.00004  -0.00023  -0.00009
   Mo     4.67447   0.90376  21.12565   0.00002   0.00005  -0.00030
   Mo     3.11931   3.60534  21.12482  -0.00008  -0.00010  -0.00044
   S      0.00118   1.80476  19.56945   0.00003  -0.00005   0.00060
   S     -1.55473   4.50728  19.56876  -0.00006   0.00014  -0.00001
   S      3.11806   1.80499  19.56812   0.00001  -0.00002   0.00041
   S      1.56094   4.50842  19.56982   0.00010   0.00012   0.00022
   S      1.56030   0.90137  13.52896  -0.00003   0.00000   0.00011
   S      0.00408   3.60487  13.52869  -0.00000  -0.00001   0.00008
   S      4.67649   0.90190  13.52894   0.00002   0.00001   0.00008
   S      3.12019   3.60539  13.52916  -0.00000   0.00001   0.00008
   S      0.00203   1.80435  22.68024  -0.00002   0.00010  -0.00032
   S     -1.55552   4.50905  22.68147   0.00014   0.00024   0.00077
   S      3.11676   1.80394  22.68379  -0.00003  -0.00026   0.00097
   S      1.56154   4.50883  22.68163  -0.00010   0.00023   0.00031
   S      1.56031   0.90136  16.64064   0.00003  -0.00000   0.00011
   S      0.00409   3.60487  16.64092   0.00000   0.00001   0.00008
   S      4.67649   0.90190  16.64065  -0.00002  -0.00001   0.00008
   S      3.12020   3.60539  16.64044   0.00000  -0.00001   0.00008
PRIMCOORD142
     48   1
   Re     0.00678   1.91351   3.01696   0.00000   0.00000  -0.00002
   Mo    -1.53014   4.45530   3.01697   0.00000  -0.00000   0.00034
   Mo     3.11474   1.79867   3.01696  -0.00000  -0.00000   0.00043
   Mo     1.53118   4.46069   3.01696  -0.00000  -0.00000   0.00027
   Mo     1.56058   0.90286   9.04547   0.00004   0.00001  -0.01342
   Mo     0.00275   3.60626   9.04298   0.00001  -0.00009  -0.01375
   Mo     4.67449   0.90375   9.04394   0.00000   0.00002  -0.01350
   Mo     3.11933   3.60533   9.04478  -0.00001  -0.00008  -0.01308
   S      0.00205   1.80434   7.48936  -0.00010   0.00018   0.02042
   S     -1.55551   4.50904   7.48815   0.00037   0.00006   0.01985
   S      3.11678   1.80393   7.48580   0.00004  -0.00036   0.01968
   S      1.56156   4.50882   7.48798  -0.00036   0.00011   0.01990
   S      1.52418   0.89566   1.48709  -0.00046   0.00012  -0.00043
   S      0.00147   3.62066   1.40025  -0.00001  -0.00022  -0.00047
   S      4.71192   0.90371   1.48820   0.00047   0.00004  -0.00036
   S      3.11614   3.59186   1.45964  -0.00006   0.00011  -0.00078
   S      0.00121   1.80474  10.60015  -0.00003  -0.00006   0.02052
   S     -1.55470   4.50726  10.60086  -0.00034   0.00012   0.02049
   S      3.11809   1.80497  10.60148  -0.00003   0.00029   0.02023
   S      1.56098   4.50841  10.59979   0.00028   0.00009   0.02046
   S      1.52419   0.89566   4.54683   0.00046  -0.00012  -0.00043
   S      0.00148   3.62066   4.63368   0.00001   0.00022  -0.00047
   S      4.71193   0.90371   4.54570  -0.00047  -0.00003  -0.00036
   S      3.11615   3.59186   4.57427   0.00006  -0.00011  -0.00078
   Mo     0.00222   1.80345  15.08480  -0.00000   0.00000  -0.00959
   Mo    -1.55357   4.50645  15.08481  -0.00000  -0.00000  -0.00965
   Mo     3.11854   1.80351  15.08480  -0.00000   0.00000  -0.00969
   Mo     1.56184   4.50710  15.08480  -0.00000   0.00000  -0.00964
   Mo     1.56056   0.90288  21.12413  -0.00004  -0.00001  -0.01342
   Mo     0.00273   3.60627  21.12663  -0.00001   0.00009  -0.01375
   Mo     4.67447   0.90376  21.12565  -0.00000  -0.00002  -0.01350
   Mo     3.11931   3.60534  21.12482   0.00001   0.00008  -0.01308
   S      0.00118   1.80476  19.56945   0.00003   0.00006   0.02052
   S     -1.55473   4.50728  19.56876   0.00034  -0.00012   0.02049
   S      3.11806   1.80499  19.56812   0.00003  -0.00029   0.02023
   S      1.56094   4.50842  19.56982  -0.00028  -0.00009   0.02046
   S      1.56030   0.90137  13.52896   0.00003   0.00004   0.01436
   S      0.00408   3.60487  13.52869  -0.00003   0.00008   0.01434
   S      4.67649   0.90190  13.52894  -0.00007   0.00005   0.01437
   S      3.12019   3.60539  13.52916  -0.00001   0.00002   0.01440
   S      0.00203   1.80435  22.68024   0.00010  -0.00018   0.02042
   S     -1.55552   4.50905  22.68147  -0.00037  -0.00006   0.01985
   S      3.11676   1.80394  22.68379  -0.00004   0.00036   0.01968
   S      1.56154   4.50883  22.68163   0.00036  -0.00011   0.01990
   S      1.56031   0.90136  16.64064  -0.00003  -0.00004   0.01436
   S      0.00409   3.60487  16.64092   0.00003  -0.00008   0.01434
   S      4.67649   0.90190  16.64065   0.00007  -0.00005   0.01437
   S      3.12020   3.60539  16.64044   0.00001  -0.00002   0.01440
PRIMCOORD143
     48   1
   Re     0.00678   1.91351   3.01696   0.00001  -0.00001   0.00000
   Mo    -1.53014   4.45530   3.01697  -0.00002  -0.00006  -0.00000
   Mo     3.11474   1.79867   3.01696  -0.00002   0.00003  -0.00000
   Mo     1.53118   4.46069   3.01696   0.00002  -0.00004  -0.00000
   Mo     1.56058   0.90286   9.04547   0.00002  -0.00002  -0.01501
   Mo     0.00275   3.60626   9.04298   0.00001  -0.00006  -0.01530
   Mo     4.67449   0.90375   9.04394   0.00002   0.00001  -0.01506
   Mo     3.11933   3.60533   9.04478   0.00000  -0.00006  -0.01467
   S      0.00205   1.80434   7.48936  -0.00008   0.00010   0.02282
   S     -1.55551   4.50904   7.48815   0.00026   0.00007   0.02247
   S      3.11678   1.80393   7.48580   0.00004  -0.00030   0.02232
   S      1.56156   4.50882   7.48798  -0.00024   0.00008   0.02240
   S      1.52418   0.89566   1.48709   0.00011   0.00003   0.00030
   S      0.00147   3.62066   1.40025   0.00000   0.00010   0.00036
   S      4.71192   0.90371   1.48820  -0.00011   0.00000   0.00027
   S      3.11614   3.59186   1.45964   0.00001  -0.00001   0.00050
   S      0.00121   1.80474  10.60015  -0.00004  -0.00008   0.02293
   S     -1.55470   4.50726  10.60086  -0.00039   0.00012   0.02275
   S      3.11809   1.80497  10.60148  -0.00003   0.00034   0.02253
   S      1.56098   4.50841  10.59979   0.00031   0.00008   0.02280
   S      1.52419   0.89566   4.54683   0.00011   0.00003  -0.00030
   S      0.00148   3.62066   4.63368   0.00000   0.00010  -0.00036
   S      4.71193   0.90371   4.54570  -0.00011   0.00000  -0.00027
   S      3.11615   3.59186   4.57427   0.00001  -0.00001  -0.00050
   Mo     0.00222   1.80345  15.08480   0.00001  -0.00004   0.00000
   Mo    -1.55357   4.50645  15.08481  -0.00003   0.00002   0.00000
   Mo     3.11854   1.80351  15.08480  -0.00000  -0.00000   0.00000
   Mo     1.56184   4.50710  15.08480   0.00003   0.00001   0.00000
   Mo     1.56056   0.90288  21.12413   0.00002  -0.00002   0.01501
   Mo     0.00273   3.60627  21.12663   0.00001  -0.00006   0.01530
   Mo     4.67447   0.90376  21.12565   0.00002   0.00001   0.01506
   Mo     3.11931   3.60534  21.12482   0.00000  -0.00006   0.01467
   S      0.00118   1.80476  19.56945  -0.00004  -0.00008  -0.02293
   S     -1.55473   4.50728  19.56876  -0.00039   0.00012  -0.02275
   S      3.11806   1.80499  19.56812  -0.00003   0.00034  -0.02253
   S      1.56094   4.50842  19.56982   0.00031   0.00008  -0.02280
   S      1.56030   0.90137  13.52896  -0.00003   0.00000  -0.00031
   S      0.00408   3.60487  13.52869  -0.00001  -0.00001  -0.00032
   S      4.67649   0.90190  13.52894   0.00002   0.00001  -0.00032
   S      3.12019   3.60539  13.52916   0.00000   0.00002  -0.00039
   S      0.00203   1.80435  22.68024  -0.00008   0.00010  -0.02282
   S     -1.55552   4.50905  22.68147   0.00026   0.00007  -0.02247
   S      3.11676   1.80394  22.68379   0.00004  -0.00030  -0.02232
   S      1.56154   4.50883  22.68163  -0.00024   0.00008  -0.02240
   S      1.56031   0.90136  16.64064  -0.00003   0.00000   0.00031
   S      0.00409   3.60487  16.64092  -0.00001  -0.00001   0.00032
   S      4.67649   0.90190  16.64065   0.00002   0.00001   0.00032
   S      3.12020   3.60539  16.64044   0.00000   0.00002   0.00038
PRIMCOORD144
     48   1
   Re     0.00678   1.91351   3.01696   0.00000   0.00000  -0.00003
   Mo    -1.53014   4.45530   3.01697  -0.00000  -0.00000  -0.00009
   Mo     3.11474   1.79867   3.01696   0.00000  -0.00000  -0.00010
   Mo     1.53118   4.46069   3.01696  -0.00000  -0.00000  -0.00010
   Mo     1.56058   0.90286   9.04547  -0.00001   0.00001   0.00672
   Mo     0.00275   3.60626   9.04298  -0.00000   0.00002   0.00684
   Mo     4.67449   0.90375   9.04394  -0.00001   0.00000   0.00673
   Mo     3.11933   3.60533   9.04478  -0.00000   0.00002   0.00659
   S      0.00205   1.80434   7.48936   0.00003  -0.00002  -0.00999
   S     -1.55551   4.50904   7.48815  -0.00009  -0.00002  -0.00989
   S      3.11678   1.80393   7.48580  -0.00002   0.00012  -0.00982
   S      1.56156   4.50882   7.48798   0.00007  -0.00003  -0.00985
   S      1.52418   0.89566   1.48709   0.00006   0.00001   0.00018
   S      0.00147   3.62066   1.40025   0.00001   0.00002   0.00024
   S      4.71192   0.90371   1.48820  -0.00006  -0.00001   0.00016
   S      3.11614   3.59186   1.45964  -0.00001   0.00000   0.00023
   S      0.00121   1.80474  10.60015   0.00002   0.00002  -0.01065
   S     -1.55470   4.50726  10.60086   0.00015  -0.00005  -0.01054
   S      3.11809   1.80497  10.60148   0.00001  -0.00014  -0.01045
   S      1.56098   4.50841  10.59979  -0.00011  -0.00004  -0.01057
   S      1.52419   0.89566   4.54683  -0.00006  -0.00001   0.00018
   S      0.00148   3.62066   4.63368  -0.00001  -0.00002   0.00024
   S      4.71193   0.90371   4.54570   0.00006   0.00001   0.00016
   S      3.11615   3.59186   4.57427   0.00001  -0.00000   0.00023
   Mo     0.00222   1.80345  15.08480   0.00000  -0.00000  -0.01882
   Mo    -1.55357   4.50645  15.08481  -0.00000   0.00000  -0.01893
   Mo     3.11854   1.80351  15.08480   0.00000  -0.00000  -0.01901
   Mo     1.56184   4.50710  15.08480   0.00000  -0.00000  -0.01892
   Mo     1.56056   0.90288  21.12413   0.00001  -0.00001   0.00672
   Mo     0.00273   3.60627  21.12663   0.00000  -0.00002   0.00684
   Mo     4.67447   0.90376  21.12565   0.00001  -0.00000   0.00673
   Mo     3.11931   3.60534  21.12482   0.00000  -0.00002   0.00659
   S      0.00118   1.80476  19.56945  -0.00002  -0.00002  -0.01065
   S     -1.55473   4.50728  19.56876  -0.00015   0.00005  -0.01054
   S      3.11806   1.80499  19.56812  -0.00001   0.00014  -0.01045
   S      1.56094   4.50842  19.56982   0.00011   0.00004  -0.01057
   S      1.56030   0.90137  13.52896   0.00007   0.00009   0.02856
   S      0.00408   3.60487  13.52869  -0.00006   0.00015   0.02854
   S      4.67649   0.90190  13.52894  -0.00015   0.00009   0.02857
   S      3.12019   3.60539  13.52916  -0.00002   0.00003   0.02863
   S      0.00203   1.80435  22.68024  -0.00003   0.00002  -0.00999
   S     -1.55552   4.50905  22.68147   0.00009   0.00002  -0.00989
   S      3.11676   1.80394  22.68379   0.00002  -0.00012  -0.00982
   S      1.56154   4.50883  22.68163  -0.00007   0.00003  -0.00986
   S      1.56031   0.90136  16.64064  -0.00007  -0.00009   0.02856
   S      0.00409   3.60487  16.64092   0.00006  -0.00015   0.02854
   S      4.67649   0.90190  16.64065   0.00015  -0.00009   0.02858
   S      3.12020   3.60539  16.64044   0.00002  -0.00003   0.02863


==> anc/LDA_DynModes/MoSubst.3x3x1.LDA.dyn.axsf <==
ANIMSTEPS 162
CRYSTAL
PRIMVEC
    9.355898270    0.000044225    0.003022283
   -4.678469417    8.102146593   -0.003045289
   -0.003870423    0.002268618   12.055465530
PRIMCOORD  1
     54   1
   Re     0.03474   1.78037   3.01354   0.00403   0.00465  -0.01214
   Mo     3.12051   1.79926   3.01453   0.00403   0.00465  -0.01214
   Mo     6.21742   1.81537   3.01553   0.00403   0.00465  -0.01214
   Mo    -1.58233   4.51086   3.01250   0.00403   0.00465  -0.01214
   Mo     1.55957   4.50006   3.01352   0.00403   0.00465  -0.01214
   Mo     4.67635   4.50199   3.01453   0.00403   0.00465  -0.01214
   Mo    -3.11702   7.20082   3.01150   0.00403   0.00465  -0.01214
   Mo     0.00049   7.20139   3.01250   0.00403   0.00465  -0.01214
   Mo     3.11944   7.20206   3.01351   0.00403   0.00465  -0.01214
   Mo     1.55542   0.90249   9.04193   0.00403   0.00465  -0.01214
   Mo     4.67511   0.90146   9.04294   0.00403   0.00465  -0.01214
   Mo     7.79412   0.90153   9.04395   0.00403   0.00465  -0.01214
   Mo    -0.00250   3.60246   9.04092   0.00403   0.00465  -0.01214
   Mo     3.11501   3.60162   9.04192   0.00403   0.00465  -0.01214
   Mo     6.23272   3.60351   9.04293   0.00403   0.00465  -0.01214
   Mo    -1.56213   6.30353   9.03990   0.00403   0.00465  -0.01214
   Mo     1.55375   6.30470   9.04091   0.00403   0.00465  -0.01214
   Mo     4.67531   6.30436   9.04192   0.00403   0.00465  -0.01214
   S      1.56282   0.89819   1.45265   0.00403   0.00465  -0.01214
   S      4.67600   0.89683   1.45314   0.00403   0.00465  -0.01214
   S      7.81111   0.92054   1.47356   0.00403   0.00465  -0.01214
   S     -0.01048   3.57821   1.47053   0.00403   0.00465  -0.01214
   S      3.11737   3.60387   1.45312   0.00403   0.00465  -0.01214
   S      6.22907   3.60559   1.45080   0.00403   0.00465  -0.01214
   S     -1.55769   6.30504   1.45010   0.00403   0.00465  -0.01214
   S      1.55876   6.30178   1.45219   0.00403   0.00465  -0.01214
   S      4.67452   6.30116   1.45312   0.00403   0.00465  -0.01214
   S      1.56181   0.89879   4.57575   0.00403   0.00465  -0.01214
   S      4.67499   0.89742   4.57727   0.00403   0.00465  -0.01214
   S      7.81011   0.92113   4.55888   0.00403   0.00465  -0.01214
   S     -0.01148   3.57879   4.55585   0.00403   0.00465  -0.01214
   S      3.11636   3.60446   4.57526   0.00403   0.00465  -0.01214
   S      6.22806   3.60618   4.57959   0.00403   0.00465  -0.01214
   S     -1.55870   6.30563   4.57423   0.00403   0.00465  -0.01214
   S      1.55775   6.30238   4.57416   0.00403   0.00465  -0.01214
   S      4.67351   6.30175   4.57525   0.00403   0.00465  -0.01214
   S     -0.00340   1.80240   7.48488   0.00403   0.00465  -0.01214
   S      3.11594   1.80046   7.48469   0.00403   0.00465  -0.01214
   S      6.23560   1.80233   7.48636   0.00403   0.00465  -0.01214
   S     -1.56193   4.50166   7.48333   0.00403   0.00465  -0.01214
   S      1.55613   4.50381   7.48441   0.00403   0.00465  -0.01214
   S      4.67436   4.50315   7.48575   0.00403   0.00465  -0.01214
   S     -3.12033   7.20420   7.48165   0.00403   0.00465  -0.01214
   S     -0.00331   7.20360   7.48237   0.00403   0.00465  -0.01214
   S      3.11449   7.20318   7.48440   0.00403   0.00465  -0.01214
   S     -0.00441   1.80299  10.59764   0.00403   0.00465  -0.01214
   S      3.11493   1.80105  10.59984   0.00403   0.00465  -0.01214
   S      6.23460   1.80292  10.60019   0.00403   0.00465  -0.01214
   S     -1.56294   4.50225  10.59716   0.00403   0.00465  -0.01214
   S      1.55513   4.50440  10.59809   0.00403   0.00465  -0.01214
   S      4.67335   4.50374  10.59877   0.00403   0.00465  -0.01214
   S     -3.12134   7.20479  10.59681   0.00403   0.00465  -0.01214
   S     -0.00432   7.20419  10.59810   0.00403   0.00465  -0.01214
   S      3.11348   7.20377  10.59809   0.00403   0.00465  -0.01214
PRIMCOORD  2
     54   1
   Re     0.03474   1.78037   3.01354  -0.01013  -0.00685  -0.00598
   Mo     3.12051   1.79926   3.01453  -0.01013  -0.00685  -0.00598
   Mo     6.21742   1.81537   3.01553  -0.01013  -0.00685  -0.00598
   Mo    -1.58233   4.51086   3.01250  -0.01013  -0.00685  -0.00598
   Mo     1.55957   4.50006   3.01352  -0.01013  -0.00685  -0.00598
   Mo     4.67635   4.50199   3.01453  -0.01013  -0.00685  -0.00598
   Mo    -3.11702   7.20082   3.01150  -0.01013  -0.00685  -0.00598
   Mo     0.00049   7.20139   3.01250  -0.01013  -0.00685  -0.00598
   Mo     3.11944   7.20206   3.01351  -0.01013  -0.00685  -0.00598
   Mo     1.55542   0.90249   9.04193  -0.01013  -0.00685  -0.00598
   Mo     4.67511   0.90146   9.04294  -0.01013  -0.00685  -0.00598
   Mo     7.79412   0.90153   9.04395  -0.01013  -0.00685  -0.00598
   Mo    -0.00250   3.60246   9.04092  -0.01013  -0.00685  -0.00598
   Mo     3.11501   3.60162   9.04192  -0.01013  -0.00685  -0.00598
   Mo     6.23272   3.60351   9.04293  -0.01013  -0.00685  -0.00598
   Mo    -1.56213   6.30353   9.03990  -0.01013  -0.00685  -0.00598
   Mo     1.55375   6.30470   9.04091  -0.01013  -0.00685  -0.00598
   Mo     4.67531   6.30436   9.04192  -0.01013  -0.00685  -0.00598
   S      1.56282   0.89819   1.45265  -0.01013  -0.00685  -0.00598
   S      4.67600   0.89683   1.45314  -0.01013  -0.00685  -0.00598
   S      7.81111   0.92054   1.47356  -0.01013  -0.00685  -0.00598
   S     -0.01048   3.57821   1.47053  -0.01013  -0.00685  -0.00598
   S      3.11737   3.60387   1.45312  -0.01013  -0.00685  -0.00598
   S      6.22907   3.60559   1.45080  -0.01013  -0.00685  -0.00598
   S     -1.55769   6.30504   1.45010  -0.01013  -0.00685  -0.00598
   S      1.55876   6.30178   1.45219  -0.01013  -0.00685  -0.00598
   S      4.67452   6.30116   1.45312  -0.01013  -0.00685  -0.00598
   S      1.56181   0.89879   4.57575  -0.01013  -0.00685  -0.00598
   S      4.67499   0.89742   4.57727  -0.01013  -0.00685  -0.00598
   S      7.81011   0.92113   4.55888  -0.01013  -0.00685  -0.00598
   S     -0.01148   3.57879   4.55585  -0.01013  -0.00685  -0.00598
   S      3.11636   3.60446   4.57526  -0.01013  -0.00685  -0.00598
   S      6.22806   3.60618   4.57959  -0.01013  -0.00685  -0.00598
   S     -1.55870   6.30563   4.57423  -0.01013  -0.00685  -0.00598
   S      1.55775   6.30238   4.57416  -0.01013  -0.00685  -0.00598
   S      4.67351   6.30175   4.57525  -0.01013  -0.00685  -0.00598
   S     -0.00340   1.80240   7.48488  -0.01013  -0.00685  -0.00598
   S      3.11594   1.80046   7.48469  -0.01013  -0.00685  -0.00598
   S      6.23560   1.80233   7.48636  -0.01013  -0.00685  -0.00598
   S     -1.56193   4.50166   7.48333  -0.01013  -0.00685  -0.00598
   S      1.55613   4.50381   7.48441  -0.01013  -0.00685  -0.00598
   S      4.67436   4.50315   7.48575  -0.01013  -0.00685  -0.00598
   S     -3.12033   7.20420   7.48165  -0.01013  -0.00685  -0.00598
   S     -0.00331   7.20360   7.48237  -0.01013  -0.00685  -0.00598
   S      3.11449   7.20318   7.48440  -0.01013  -0.00685  -0.00598
   S     -0.00441   1.80299  10.59764  -0.01013  -0.00685  -0.00598
   S      3.11493   1.80105  10.59984  -0.01013  -0.00685  -0.00598
   S      6.23460   1.80292  10.60019  -0.01013  -0.00685  -0.00598
   S     -1.56294   4.50225  10.59716  -0.01013  -0.00685  -0.00598
   S      1.55513   4.50440  10.59809  -0.01013  -0.00685  -0.00598
   S      4.67335   4.50374  10.59877  -0.01013  -0.00685  -0.00598
   S     -3.12134   7.20479  10.59681  -0.01013  -0.00685  -0.00598
   S     -0.00432   7.20419  10.59810  -0.01013  -0.00685  -0.00598
   S      3.11348   7.20377  10.59809  -0.01013  -0.00685  -0.00598
PRIMCOORD  3
     54   1
   Re     0.03474   1.78037   3.01354   0.00815  -0.01080  -0.00143
   Mo     3.12051   1.79926   3.01453   0.00815  -0.01080  -0.00143
   Mo     6.21742   1.81537   3.01553   0.00815  -0.01080  -0.00143
   Mo    -1.58233   4.51086   3.01250   0.00815  -0.01080  -0.00143
   Mo     1.55957   4.50006   3.01352   0.00815  -0.01080  -0.00143
   Mo     4.67635   4.50199   3.01453   0.00815  -0.01080  -0.00143
   Mo    -3.11702   7.20082   3.01150   0.00815  -0.01080  -0.00143
   Mo     0.00049   7.20139   3.01250   0.00815  -0.01080  -0.00143
   Mo     3.11944   7.20206   3.01351   0.00815  -0.01080  -0.00143
   Mo     1.55542   0.90249   9.04193   0.00815  -0.01080  -0.00143
   Mo     4.67511   0.90146   9.04294   0.00815  -0.01080  -0.00143
   Mo     7.79412   0.90153   9.04395   0.00815  -0.01080  -0.00143
   Mo    -0.00250   3.60246   9.04092   0.00815  -0.01080  -0.00143
   Mo     3.11501   3.60162   9.04192   0.00815  -0.01080  -0.00143
   Mo     6.23272   3.60351   9.04293   0.00815  -0.01080  -0.00143
   Mo    -1.56213   6.30353   9.03990   0.00815  -0.01080  -0.00143
   Mo     1.55375   6.30470   9.04091   0.00815  -0.01080  -0.00143
   Mo     4.67531   6.30436   9.04192   0.00815  -0.01080  -0.00143
   S      1.56282   0.89819   1.45265   0.00815  -0.01080  -0.00143
   S      4.67600   0.89683   1.45314   0.00815  -0.01080  -0.00143
   S      7.81111   0.92054   1.47356   0.00815  -0.01080  -0.00143
   S     -0.01048   3.57821   1.47053   0.00815  -0.01080  -0.00143
   S      3.11737   3.60387   1.45312   0.00815  -0.01080  -0.00143
   S      6.22907   3.60559   1.45080   0.00815  -0.01080  -0.00143
   S     -1.55769   6.30504   1.45010   0.00815  -0.01080  -0.00143
   S      1.55876   6.30178   1.45219   0.00815  -0.01080  -0.00143
   S      4.67452   6.30116   1.45312   0.00815  -0.01080  -0.00143
   S      1.56181   0.89879   4.57575   0.00815  -0.01080  -0.00143
   S      4.67499   0.89742   4.57727   0.00815  -0.01080  -0.00143
   S      7.81011   0.92113   4.55888   0.00815  -0.01080  -0.00143
   S     -0.01148   3.57879   4.55585   0.00815  -0.01080  -0.00143
   S      3.11636   3.60446   4.57526   0.00815  -0.01080  -0.00143
   S      6.22806   3.60618   4.57959   0.00815  -0.01080  -0.00143
   S     -1.55870   6.30563   4.57423   0.00815  -0.01080  -0.00143
   S      1.55775   6.30238   4.57416   0.00815  -0.01080  -0.00143
   S      4.67351   6.30175   4.57525   0.00815  -0.01080  -0.00143
   S     -0.00340   1.80240   7.48488   0.00815  -0.01080  -0.00143
   S      3.11594   1.80046   7.48469   0.00815  -0.01080  -0.00143
   S      6.23560   1.80233   7.48636   0.00815  -0.01080  -0.00143
   S     -1.56193   4.50166   7.48333   0.00815  -0.01080  -0.00143
   S      1.55613   4.50381   7.48441   0.00815  -0.01080  -0.00143
   S      4.67436   4.50315   7.48575   0.00815  -0.01080  -0.00143
   S     -3.12033   7.20420   7.48165   0.00815  -0.01080  -0.00143
   S     -0.00331   7.20360   7.48237   0.00815  -0.01080  -0.00143
   S      3.11449   7.20318   7.48440   0.00815  -0.01080  -0.00143
   S     -0.00441   1.80299  10.59764   0.00815  -0.01080  -0.00143
   S      3.11493   1.80105  10.59984   0.00815  -0.01080  -0.00143
   S      6.23460   1.80292  10.60019   0.00815  -0.01080  -0.00143
   S     -1.56294   4.50225  10.59716   0.00815  -0.01080  -0.00143
   S      1.55513   4.50440  10.59809   0.00815  -0.01080  -0.00143
   S      4.67335   4.50374  10.59877   0.00815  -0.01080  -0.00143
   S     -3.12134   7.20479  10.59681   0.00815  -0.01080  -0.00143
   S     -0.00432   7.20419  10.59810   0.00815  -0.01080  -0.00143
   S      3.11348   7.20377  10.59809   0.00815  -0.01080  -0.00143
PRIMCOORD  4
     54   1
   Re     0.03474   1.78037   3.01354   0.01281  -0.00554   0.00000
   Mo     3.12051   1.79926   3.01453   0.01204  -0.00532   0.00000
   Mo     6.21742   1.81537   3.01553   0.01199  -0.00506  -0.00000
   Mo    -1.58233   4.51086   3.01250   0.01189  -0.00506  -0.00000
   Mo     1.55957   4.50006   3.01352   0.01205  -0.00522   0.00000
   Mo     4.67635   4.50199   3.01453   0.01203  -0.00519   0.00000
   Mo    -3.11702   7.20082   3.01150   0.01222  -0.00518   0.00000
   Mo     0.00049   7.20139   3.01250   0.01203  -0.00520   0.00000
   Mo     3.11944   7.20206   3.01351   0.01214  -0.00522   0.00000
   Mo     1.55542   0.90249   9.04193  -0.01290   0.00556   0.00000
   Mo     4.67511   0.90146   9.04294  -0.01297   0.00556  -0.00000
   Mo     7.79412   0.90153   9.04395  -0.01293   0.00557  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.01295   0.00558  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.01295   0.00554  -0.00000
   Mo     6.23272   3.60351   9.04293  -0.01304   0.00563  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.01290   0.00556  -0.00000
   Mo     1.55375   6.30470   9.04091  -0.01287   0.00554  -0.00000
   Mo     4.67531   6.30436   9.04192  -0.01289   0.00559   0.00000
   S      1.56282   0.89819   1.45265   0.01229  -0.00536  -0.00030
   S      4.67600   0.89683   1.45314   0.01208  -0.00515   0.00001
   S      7.81111   0.92054   1.47356   0.01217  -0.00515   0.00017
   S     -0.01048   3.57821   1.47053   0.01202  -0.00524   0.00014
   S      3.11737   3.60387   1.45312   0.01196  -0.00519   0.00002
   S      6.22907   3.60559   1.45080   0.01198  -0.00513  -0.00000
   S     -1.55769   6.30504   1.45010   0.01205  -0.00520  -0.00006
   S      1.55876   6.30178   1.45219   0.01199  -0.00517   0.00008
   S      4.67452   6.30116   1.45312   0.01204  -0.00517   0.00002
   S      1.56181   0.89879   4.57575   0.01229  -0.00536   0.00030
   S      4.67499   0.89742   4.57727   0.01208  -0.00515  -0.00001
   S      7.81011   0.92113   4.55888   0.01217  -0.00515  -0.00017
   S     -0.01148   3.57879   4.55585   0.01202  -0.00524  -0.00014
   S      3.11636   3.60446   4.57526   0.01196  -0.00519  -0.00002
   S      6.22806   3.60618   4.57959   0.01198  -0.00513   0.00000
   S     -1.55870   6.30563   4.57423   0.01205  -0.00520   0.00006
   S      1.55775   6.30238   4.57416   0.01199  -0.00517  -0.00008
   S      4.67351   6.30175   4.57525   0.01204  -0.00517  -0.00002
   S     -0.00340   1.80240   7.48488  -0.01287   0.00555   0.00002
   S      3.11594   1.80046   7.48469  -0.01285   0.00549  -0.00001
   S      6.23560   1.80233   7.48636  -0.01294   0.00561   0.00006
   S     -1.56193   4.50166   7.48333  -0.01295   0.00555   0.00004
   S      1.55613   4.50381   7.48441  -0.01292   0.00550  -0.00003
   S      4.67436   4.50315   7.48575  -0.01293   0.00557  -0.00002
   S     -3.12033   7.20420   7.48165  -0.01278   0.00552   0.00000
   S     -0.00331   7.20360   7.48237  -0.01283   0.00552   0.00002
   S      3.11449   7.20318   7.48440  -0.01281   0.00557  -0.00001
   S     -0.00441   1.80299  10.59764  -0.01287   0.00555  -0.00002
   S      3.11493   1.80105  10.59984  -0.01285   0.00549   0.00001
   S      6.23460   1.80292  10.60019  -0.01294   0.00561  -0.00006
   S     -1.56294   4.50225  10.59716  -0.01295   0.00555  -0.00004
   S      1.55513   4.50440  10.59809  -0.01292   0.00550   0.00003
   S      4.67335   4.50374  10.59877  -0.01293   0.00557   0.00002
   S     -3.12134   7.20479  10.59681  -0.01278   0.00552  -0.00000
   S     -0.00432   7.20419  10.59810  -0.01283   0.00552  -0.00002
   S      3.11348   7.20377  10.59809  -0.01281   0.00557   0.00001
PRIMCOORD  5
     54   1
   Re     0.03474   1.78037   3.01354  -0.00534  -0.01238   0.00000
   Mo     3.12051   1.79926   3.01453  -0.00498  -0.01205   0.00000
   Mo     6.21742   1.81537   3.01553  -0.00552  -0.01230   0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00519  -0.01250   0.00000
   Mo     1.55957   4.50006   3.01352  -0.00519  -0.01215   0.00000
   Mo     4.67635   4.50199   3.01453  -0.00518  -0.01208   0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00530  -0.01191   0.00000
   Mo     0.00049   7.20139   3.01250  -0.00513  -0.01193   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00528  -0.01212   0.00000
   Mo     1.55542   0.90249   9.04193   0.00554   0.01291  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00562   0.01288  -0.00000
   Mo     7.79412   0.90153   9.04395   0.00551   0.01295  -0.00000
   Mo    -0.00250   3.60246   9.04092   0.00562   0.01290  -0.00000
   Mo     3.11501   3.60162   9.04192   0.00560   0.01300  -0.00000
   Mo     6.23272   3.60351   9.04293   0.00554   0.01285  -0.00000
   Mo    -1.56213   6.30353   9.03990   0.00551   0.01294  -0.00000
   Mo     1.55375   6.30470   9.04091   0.00556   0.01291  -0.00000
   Mo     4.67531   6.30436   9.04192   0.00560   0.01302  -0.00000
   S      1.56282   0.89819   1.45265  -0.00512  -0.01196  -0.00000
   S      4.67600   0.89683   1.45314  -0.00524  -0.01208  -0.00025
   S      7.81111   0.92054   1.47356  -0.00527  -0.01213  -0.00007
   S     -0.01048   3.57821   1.47053  -0.00518  -0.01218   0.00008
   S      3.11737   3.60387   1.45312  -0.00516  -0.01197   0.00002
   S      6.22907   3.60559   1.45080  -0.00520  -0.01213   0.00001
   S     -1.55769   6.30504   1.45010  -0.00519  -0.01215   0.00026
   S      1.55876   6.30178   1.45219  -0.00523  -0.01206   0.00001
   S      4.67452   6.30116   1.45312  -0.00516  -0.01200  -0.00002
   S      1.56181   0.89879   4.57575  -0.00512  -0.01196   0.00001
   S      4.67499   0.89742   4.57727  -0.00524  -0.01208   0.00025
   S      7.81011   0.92113   4.55888  -0.00527  -0.01213   0.00008
   S     -0.01148   3.57879   4.55585  -0.00518  -0.01218  -0.00008
   S      3.11636   3.60446   4.57526  -0.00516  -0.01197  -0.00001
   S      6.22806   3.60618   4.57959  -0.00520  -0.01213  -0.00000
   S     -1.55870   6.30563   4.57423  -0.00519  -0.01215  -0.00026
   S      1.55775   6.30238   4.57416  -0.00523  -0.01206  -0.00001
   S      4.67351   6.30175   4.57525  -0.00516  -0.01200   0.00002
   S     -0.00340   1.80240   7.48488   0.00550   0.01282  -0.00000
   S      3.11594   1.80046   7.48469   0.00557   0.01287   0.00004
   S      6.23560   1.80233   7.48636   0.00551   0.01284  -0.00002
   S     -1.56193   4.50166   7.48333   0.00554   0.01282   0.00001
   S      1.55613   4.50381   7.48441   0.00560   0.01285   0.00003
   S      4.67436   4.50315   7.48575   0.00557   0.01291   0.00001
   S     -3.12033   7.20420   7.48165   0.00555   0.01291  -0.00004
   S     -0.00331   7.20360   7.48237   0.00551   0.01279  -0.00000
   S      3.11449   7.20318   7.48440   0.00549   0.01293  -0.00006
   S     -0.00441   1.80299  10.59764   0.00550   0.01282  -0.00000
   S      3.11493   1.80105  10.59984   0.00557   0.01287  -0.00004
   S      6.23460   1.80292  10.60019   0.00551   0.01284   0.00001
   S     -1.56294   4.50225  10.59716   0.00554   0.01282  -0.00002
   S      1.55513   4.50440  10.59809   0.00560   0.01285  -0.00004
   S      4.67335   4.50374  10.59877   0.00557   0.01291  -0.00001
   S     -3.12134   7.20479  10.59681   0.00555   0.01291   0.00003
   S     -0.00432   7.20419  10.59810   0.00551   0.01279   0.00000
   S      3.11348   7.20377  10.59809   0.00549   0.01293   0.00005
PRIMCOORD  6
     54   1
   Re     0.03474   1.78037   3.01354   0.00001  -0.00001  -0.01472
   Mo     3.12051   1.79926   3.01453  -0.00001  -0.00000  -0.01308
   Mo     6.21742   1.81537   3.01553  -0.00000  -0.00000  -0.01307
   Mo    -1.58233   4.51086   3.01250  -0.00000  -0.00000  -0.01307
   Mo     1.55957   4.50006   3.01352   0.00000  -0.00000  -0.01312
   Mo     4.67635   4.50199   3.01453  -0.00001   0.00000  -0.01285
   Mo    -3.11702   7.20082   3.01150  -0.00001   0.00001  -0.01308
   Mo     0.00049   7.20139   3.01250  -0.00000  -0.00000  -0.01278
   Mo     3.11944   7.20206   3.01351   0.00000  -0.00000  -0.01312
   Mo     1.55542   0.90249   9.04193  -0.00000   0.00000   0.01409
   Mo     4.67511   0.90146   9.04294  -0.00000   0.00000   0.01414
   Mo     7.79412   0.90153   9.04395   0.00001  -0.00000   0.01427
   Mo    -0.00250   3.60246   9.04092   0.00001   0.00000   0.01428
   Mo     3.11501   3.60162   9.04192  -0.00000   0.00000   0.01403
   Mo     6.23272   3.60351   9.04293   0.00000   0.00000   0.01418
   Mo    -1.56213   6.30353   9.03990  -0.00001   0.00000   0.01415
   Mo     1.55375   6.30470   9.04091   0.00000  -0.00000   0.01422
   Mo     4.67531   6.30436   9.04192  -0.00000   0.00001   0.01402
   S      1.56282   0.89819   1.45265   0.00055  -0.00032  -0.01359
   S      4.67600   0.89683   1.45314   0.00002  -0.00011  -0.01283
   S      7.81111   0.92054   1.47356  -0.00055  -0.00029  -0.01366
   S     -0.01048   3.57821   1.47053  -0.00003   0.00062  -0.01366
   S      3.11737   3.60387   1.45312   0.00012   0.00005  -0.01284
   S      6.22907   3.60559   1.45080  -0.00007   0.00004  -0.01284
   S     -1.55769   6.30504   1.45010   0.00010   0.00003  -0.01283
   S      1.55876   6.30178   1.45219  -0.00011   0.00007  -0.01287
   S      4.67452   6.30116   1.45312   0.00001  -0.00013  -0.01284
   S      1.56181   0.89879   4.57575  -0.00055   0.00032  -0.01358
   S      4.67499   0.89742   4.57727  -0.00003   0.00011  -0.01283
   S      7.81011   0.92113   4.55888   0.00056   0.00028  -0.01366
   S     -0.01148   3.57879   4.55585   0.00004  -0.00063  -0.01366
   S      3.11636   3.60446   4.57526  -0.00013  -0.00005  -0.01284
   S      6.22806   3.60618   4.57959   0.00006  -0.00004  -0.01284
   S     -1.55870   6.30563   4.57423  -0.00011  -0.00003  -0.01283
   S      1.55775   6.30238   4.57416   0.00012  -0.00008  -0.01287
   S      4.67351   6.30175   4.57525  -0.00002   0.00013  -0.01284
   S     -0.00340   1.80240   7.48488  -0.00003   0.00002   0.01403
   S      3.11594   1.80046   7.48469  -0.00001  -0.00001   0.01389
   S      6.23560   1.80233   7.48636   0.00004   0.00001   0.01408
   S     -1.56193   4.50166   7.48333   0.00001  -0.00004   0.01408
   S      1.55613   4.50381   7.48441  -0.00003   0.00001   0.01406
   S      4.67436   4.50315   7.48575   0.00006  -0.00003   0.01386
   S     -3.12033   7.20420   7.48165   0.00002   0.00003   0.01388
   S     -0.00331   7.20360   7.48237   0.00002  -0.00001   0.01403
   S      3.11449   7.20318   7.48440  -0.00002   0.00002   0.01406
   S     -0.00441   1.80299  10.59764   0.00004  -0.00002   0.01403
   S      3.11493   1.80105  10.59984   0.00001   0.00002   0.01389
   S      6.23460   1.80292  10.60019  -0.00003  -0.00001   0.01408
   S     -1.56294   4.50225  10.59716  -0.00001   0.00004   0.01408
   S      1.55513   4.50440  10.59809   0.00004  -0.00001   0.01407
   S      4.67335   4.50374  10.59877  -0.00007   0.00004   0.01386
   S     -3.12134   7.20479  10.59681  -0.00003  -0.00001   0.01389
   S     -0.00432   7.20419  10.59810  -0.00002   0.00001   0.01403
   S      3.11348   7.20377  10.59809   0.00002  -0.00002   0.01406
PRIMCOORD  7
     54   1
   Re     0.03474   1.78037   3.01354   0.04772  -0.02739   0.00007
   Mo     3.12051   1.79926   3.01453  -0.00716  -0.00463   0.00001
   Mo     6.21742   1.81537   3.01553  -0.01020   0.01453  -0.00005
   Mo    -1.58233   4.51086   3.01250  -0.01776   0.00142  -0.00005
   Mo     1.55957   4.50006   3.01352  -0.01364   0.00073   0.00002
   Mo     4.67635   4.50199   3.01453  -0.01668   0.00957  -0.00001
   Mo    -3.11702   7.20082   3.01150   0.00031   0.00850   0.00001
   Mo     0.00049   7.20139   3.01250  -0.00377   0.00214  -0.00002
   Mo     3.11944   7.20206   3.01351  -0.00754   0.01133   0.00002
   Mo     1.55542   0.90249   9.04193   0.00238  -0.00134   0.00000
   Mo     4.67511   0.90146   9.04294   0.00119   0.00099  -0.00001
   Mo     7.79412   0.90153   9.04395   0.00012  -0.00018  -0.00002
   Mo    -0.00250   3.60246   9.04092   0.00029   0.00008  -0.00002
   Mo     3.11501   3.60162   9.04192  -0.00185  -0.00045   0.00001
   Mo     6.23272   3.60351   9.04293   0.00034  -0.00019  -0.00001
   Mo    -1.56213   6.30353   9.03990  -0.00029  -0.00149  -0.00001
   Mo     1.55375   6.30470   9.04091   0.00099  -0.00051  -0.00001
   Mo     4.67531   6.30436   9.04192  -0.00058   0.00186   0.00001
   S      1.56282   0.89819   1.45265   0.02231  -0.01286  -0.02067
   S      4.67600   0.89683   1.45314   0.00038   0.00377   0.00086
   S      7.81111   0.92054   1.47356   0.00804   0.01423   0.00816
   S     -0.01048   3.57821   1.47053  -0.00838  -0.01398   0.00806
   S      3.11737   3.60387   1.45312  -0.01541   0.00422   0.00144
   S      6.22907   3.60559   1.45080  -0.01598   0.00911   0.00022
   S     -1.55769   6.30504   1.45010  -0.00313  -0.00227   0.00090
   S      1.55876   6.30178   1.45219  -0.00612   0.00343   0.00163
   S      4.67452   6.30116   1.45312  -0.01147   0.01117   0.00144
   S      1.56181   0.89879   4.57575   0.02231  -0.01286   0.02075
   S      4.67499   0.89742   4.57727   0.00042   0.00376  -0.00089
   S      7.81011   0.92113   4.55888   0.00800   0.01425  -0.00814
   S     -0.01148   3.57879   4.55585  -0.00842  -0.01395  -0.00804
   S      3.11636   3.60446   4.57526  -0.01538   0.00422  -0.00142
   S      6.22806   3.60618   4.57959  -0.01596   0.00910  -0.00030
   S     -1.55870   6.30563   4.57423  -0.00311  -0.00230  -0.00094
   S      1.55775   6.30238   4.57416  -0.00614   0.00344  -0.00160
   S      4.67351   6.30175   4.57525  -0.01145   0.01115  -0.00143
   S     -0.00340   1.80240   7.48488   0.00160  -0.00084   0.00038
   S      3.11594   1.80046   7.48469   0.00055   0.00028   0.00040
   S      6.23560   1.80233   7.48636   0.00112   0.00008  -0.00021
   S     -1.56193   4.50166   7.48333   0.00050  -0.00097  -0.00020
   S      1.55613   4.50381   7.48441  -0.00069  -0.00006  -0.00026
   S      4.67436   4.50315   7.48575  -0.00190   0.00110   0.00111
   S     -3.12033   7.20420   7.48165  -0.00003  -0.00057   0.00040
   S     -0.00331   7.20360   7.48237   0.00075  -0.00043   0.00052
   S      3.11449   7.20318   7.48440  -0.00027   0.00075  -0.00026
   S     -0.00441   1.80299  10.59764   0.00159  -0.00083  -0.00041
   S      3.11493   1.80105  10.59984   0.00056   0.00028  -0.00039
   S      6.23460   1.80292  10.60019   0.00113   0.00008   0.00019
   S     -1.56294   4.50225  10.59716   0.00051  -0.00098   0.00018
   S      1.55513   4.50440  10.59809  -0.00071  -0.00005   0.00024
   S      4.67335   4.50374  10.59877  -0.00189   0.00110  -0.00111
   S     -3.12134   7.20479  10.59681  -0.00002  -0.00058  -0.00040
   S     -0.00432   7.20419  10.59810   0.00076  -0.00044  -0.00054
   S      3.11348   7.20377  10.59809  -0.00028   0.00076   0.00025
PRIMCOORD  8
     54   1
   Re     0.03474   1.78037   3.01354   0.02592   0.04521   0.00000
   Mo     3.12051   1.79926   3.01453  -0.00107  -0.01693  -0.00002
   Mo     6.21742   1.81537   3.01553  -0.01094  -0.01125   0.00001
   Mo    -1.58233   4.51086   3.01250  -0.00416  -0.01511  -0.00001
   Mo     1.55957   4.50006   3.01352  -0.00162  -0.00052  -0.00001
   Mo     4.67635   4.50199   3.01453  -0.00322  -0.00564   0.00000
   Mo    -3.11702   7.20082   3.01150  -0.01417  -0.00950   0.00002
   Mo     0.00049   7.20139   3.01250  -0.00641  -0.01109   0.00000
   Mo     3.11944   7.20206   3.01351   0.00037  -0.00174   0.00002
   Mo     1.55542   0.90249   9.04193   0.00111   0.00192  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00089  -0.00201   0.00001
   Mo     7.79412   0.90153   9.04395   0.00097   0.00182   0.00001
   Mo    -0.00250   3.60246   9.04092   0.00115   0.00179  -0.00001
   Mo     3.11501   3.60162   9.04192  -0.00026  -0.00126   0.00000
   Mo     6.23272   3.60351   9.04293   0.00004  -0.00002  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00223  -0.00026  -0.00001
   Mo     1.55375   6.30470   9.04091  -0.00012  -0.00024   0.00000
   Mo     4.67531   6.30436   9.04192  -0.00101  -0.00090  -0.00001
   S      1.56282   0.89819   1.45265  -0.00235  -0.00392   0.00008
   S      4.67600   0.89683   1.45314  -0.00510  -0.01694  -0.00383
   S      7.81111   0.92054   1.47356   0.02013   0.01576   0.01440
   S     -0.01048   3.57821   1.47053   0.00363   0.02538  -0.01444
   S      3.11737   3.60387   1.45312   0.00050  -0.01174   0.00203
   S      6.22907   3.60559   1.45080  -0.00818  -0.01425   0.00001
   S     -1.55769   6.30504   1.45010  -0.01209  -0.01288   0.00383
   S      1.55876   6.30178   1.45219  -0.00064  -0.00109  -0.00000
   S      4.67452   6.30116   1.45312  -0.01040  -0.00552  -0.00205
   S      1.56181   0.89879   4.57575  -0.00233  -0.00390  -0.00007
   S      4.67499   0.89742   4.57727  -0.00512  -0.01693   0.00383
   S      7.81011   0.92113   4.55888   0.02014   0.01577  -0.01437
   S     -0.01148   3.57879   4.55585   0.00363   0.02540   0.01442
   S      3.11636   3.60446   4.57526   0.00049  -0.01175  -0.00206
   S      6.22806   3.60618   4.57959  -0.00818  -0.01424  -0.00001
   S     -1.55870   6.30563   4.57423  -0.01208  -0.01289  -0.00382
   S      1.55775   6.30238   4.57416  -0.00065  -0.00111   0.00000
   S      4.67351   6.30175   4.57525  -0.01040  -0.00553   0.00208
   S     -0.00340   1.80240   7.48488   0.00118   0.00203   0.00001
   S      3.11594   1.80046   7.48469   0.00200  -0.00123  -0.00024
   S      6.23560   1.80233   7.48636   0.00026  -0.00022   0.00031
   S     -1.56193   4.50166   7.48333  -0.00027   0.00011  -0.00032
   S      1.55613   4.50381   7.48441   0.00081   0.00065  -0.00063
   S      4.67436   4.50315   7.48575  -0.00069  -0.00125  -0.00000
   S     -3.12033   7.20420   7.48165  -0.00214   0.00109   0.00024
   S     -0.00331   7.20360   7.48237  -0.00123  -0.00210   0.00001
   S      3.11449   7.20318   7.48440   0.00015   0.00098   0.00060
   S     -0.00441   1.80299  10.59764   0.00119   0.00204  -0.00001
   S      3.11493   1.80105  10.59984   0.00199  -0.00123   0.00025
   S      6.23460   1.80292  10.60019   0.00026  -0.00021  -0.00029
   S     -1.56294   4.50225  10.59716  -0.00027   0.00012   0.00030
   S      1.55513   4.50440  10.59809   0.00080   0.00065   0.00062
   S      4.67335   4.50374  10.59877  -0.00069  -0.00125  -0.00000
   S     -3.12134   7.20479  10.59681  -0.00213   0.00108  -0.00025
   S     -0.00432   7.20419  10.59810  -0.00124  -0.00212  -0.00001
   S      3.11348   7.20377  10.59809   0.00016   0.00097  -0.00060
PRIMCOORD  9
     54   1
   Re     0.03474   1.78037   3.01354   0.00005  -0.00003  -0.04559
   Mo     3.12051   1.79926   3.01453   0.00001  -0.00000   0.00369
   Mo     6.21742   1.81537   3.01553   0.00000   0.00001   0.00736
   Mo    -1.58233   4.51086   3.01250  -0.00001  -0.00001   0.00734
   Mo     1.55957   4.50006   3.01352  -0.00003   0.00001   0.00418
   Mo     4.67635   4.50199   3.01453  -0.00002   0.00001   0.02310
   Mo    -3.11702   7.20082   3.01150   0.00001  -0.00001   0.00370
   Mo     0.00049   7.20139   3.01250  -0.00000   0.00000   0.02133
   Mo     3.11944   7.20206   3.01351  -0.00003   0.00002   0.00417
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000   0.00576
   Mo     4.67511   0.90146   9.04294  -0.00000  -0.00000  -0.00339
   Mo     7.79412   0.90153   9.04395   0.00000  -0.00000   0.00524
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00000   0.00524
   Mo     3.11501   3.60162   9.04192  -0.00000  -0.00001  -0.00341
   Mo     6.23272   3.60351   9.04293  -0.00000   0.00000  -0.00440
   Mo    -1.56213   6.30353   9.03990   0.00000   0.00000  -0.00338
   Mo     1.55375   6.30470   9.04091  -0.00000   0.00000  -0.00319
   Mo     4.67531   6.30436   9.04192   0.00000   0.00001  -0.00341
   S      1.56282   0.89819   1.45265   0.01679  -0.00971  -0.01600
   S      4.67600   0.89683   1.45314   0.00156  -0.00579   0.01289
   S      7.81111   0.92054   1.47356  -0.01707  -0.00862  -0.01439
   S     -0.01048   3.57821   1.47053  -0.00106   0.01909  -0.01439
   S      3.11737   3.60387   1.45312   0.00764   0.00468   0.01218
   S      6.22907   3.60559   1.45080  -0.00638   0.00368   0.01496
   S     -1.55769   6.30504   1.45010   0.00580   0.00155   0.01289
   S      1.55876   6.30178   1.45219  -0.00581   0.00335   0.01191
   S      4.67452   6.30116   1.45312  -0.00023  -0.00897   0.01218
   S      1.56181   0.89879   4.57575  -0.01673   0.00967  -0.01600
   S      4.67499   0.89742   4.57727  -0.00154   0.00580   0.01288
   S      7.81011   0.92113   4.55888   0.01709   0.00864  -0.01439
   S     -0.01148   3.57879   4.55585   0.00106  -0.01912  -0.01439
   S      3.11636   3.60446   4.57526  -0.00770  -0.00466   0.01217
   S      6.22806   3.60618   4.57959   0.00635  -0.00366   0.01496
   S     -1.55870   6.30563   4.57423  -0.00579  -0.00157   0.01288
   S      1.55775   6.30238   4.57416   0.00578  -0.00333   0.01192
   S      4.67351   6.30175   4.57525   0.00018   0.00900   0.01217
   S     -0.00340   1.80240   7.48488   0.00022  -0.00013   0.00753
   S      3.11594   1.80046   7.48469  -0.00370  -0.00198  -0.00028
   S      6.23560   1.80233   7.48636   0.00346  -0.00225  -0.00100
   S     -1.56193   4.50166   7.48333   0.00368  -0.00187  -0.00100
   S      1.55613   4.50381   7.48441  -0.00330  -0.00206  -0.00042
   S      4.67436   4.50315   7.48575  -0.00040   0.00023  -0.00461
   S     -3.12033   7.20420   7.48165  -0.00013   0.00420  -0.00028
   S     -0.00331   7.20360   7.48237   0.00011  -0.00007  -0.00398
   S      3.11449   7.20318   7.48440   0.00013   0.00389  -0.00042
   S     -0.00441   1.80299  10.59764  -0.00021   0.00012   0.00753
   S      3.11493   1.80105  10.59984   0.00369   0.00198  -0.00027
   S      6.23460   1.80292  10.60019  -0.00346   0.00225  -0.00101
   S     -1.56294   4.50225  10.59716  -0.00368   0.00187  -0.00101
   S      1.55513   4.50440  10.59809   0.00329   0.00206  -0.00042
   S      4.67335   4.50374  10.59877   0.00039  -0.00022  -0.00462
   S     -3.12134   7.20479  10.59681   0.00013  -0.00419  -0.00028
   S     -0.00432   7.20419  10.59810  -0.00011   0.00007  -0.00397
   S      3.11348   7.20377  10.59809  -0.00013  -0.00388  -0.00042
PRIMCOORD 10
     54   1
   Re     0.03474   1.78037   3.01354   0.00326   0.00564  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00489   0.00017  -0.00002
   Mo     6.21742   1.81537   3.01553   0.03515  -0.00163   0.00000
   Mo    -1.58233   4.51086   3.01250  -0.01886   0.02961  -0.00000
   Mo     1.55957   4.50006   3.01352  -0.01380  -0.00956  -0.00001
   Mo     4.67635   4.50199   3.01453  -0.00880  -0.01540   0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00247   0.00444   0.00002
   Mo     0.00049   7.20139   3.01250   0.00116   0.00226   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00140  -0.01682   0.00001
   Mo     1.55542   0.90249   9.04193   0.00119   0.00208   0.00000
   Mo     4.67511   0.90146   9.04294   0.00370  -0.00063   0.00001
   Mo     7.79412   0.90153   9.04395   0.00297  -0.00082   0.00001
   Mo    -0.00250   3.60246   9.04092  -0.00216   0.00218  -0.00001
   Mo     3.11501   3.60162   9.04192  -0.00141  -0.00235  -0.00000
   Mo     6.23272   3.60351   9.04293   0.00041   0.00059  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00243   0.00291  -0.00001
   Mo     1.55375   6.30470   9.04091  -0.00076  -0.00131  -0.00000
   Mo     4.67531   6.30436   9.04192  -0.00127  -0.00244   0.00000
   S      1.56282   0.89819   1.45265   0.00269   0.00479  -0.00003
   S      4.67600   0.89683   1.45314   0.02222   0.00741   0.00705
   S      7.81111   0.92054   1.47356   0.02004  -0.01692  -0.00284
   S     -0.01048   3.57821   1.47053  -0.02450   0.00890   0.00283
   S      3.11737   3.60387   1.45312  -0.01036  -0.00829  -0.00277
   S      6.22907   3.60559   1.45080  -0.00109  -0.00208  -0.00000
   S     -1.55769   6.30504   1.45010  -0.00488   0.02302  -0.00703
   S      1.55876   6.30178   1.45219  -0.00649  -0.01106   0.00000
   S      4.67452   6.30116   1.45312  -0.00202  -0.01318   0.00277
   S      1.56181   0.89879   4.57575   0.00271   0.00482   0.00003
   S      4.67499   0.89742   4.57727   0.02221   0.00742  -0.00707
   S      7.81011   0.92113   4.55888   0.02003  -0.01690   0.00286
   S     -0.01148   3.57879   4.55585  -0.02449   0.00889  -0.00285
   S      3.11636   3.60446   4.57526  -0.01037  -0.00830   0.00274
   S      6.22806   3.60618   4.57959  -0.00109  -0.00209   0.00000
   S     -1.55870   6.30563   4.57423  -0.00487   0.02302   0.00705
   S      1.55775   6.30238   4.57416  -0.00650  -0.01107  -0.00000
   S      4.67351   6.30175   4.57525  -0.00202  -0.01320  -0.00273
   S     -0.00340   1.80240   7.48488   0.00125   0.00218   0.00000
   S      3.11594   1.80046   7.48469   0.00328  -0.00147  -0.00023
   S      6.23560   1.80233   7.48636   0.00420   0.00013   0.00018
   S     -1.56193   4.50166   7.48333  -0.00194   0.00372  -0.00019
   S      1.55613   4.50381   7.48441  -0.00145  -0.00094  -0.00021
   S      4.67436   4.50315   7.48575  -0.00160  -0.00290   0.00001
   S     -3.12033   7.20420   7.48165  -0.00292   0.00212   0.00022
   S     -0.00331   7.20360   7.48237  -0.00002   0.00003   0.00001
   S      3.11449   7.20318   7.48440  -0.00006  -0.00177   0.00022
   S     -0.00441   1.80299  10.59764   0.00126   0.00219  -0.00000
   S      3.11493   1.80105  10.59984   0.00327  -0.00146   0.00024
   S      6.23460   1.80292  10.60019   0.00420   0.00013  -0.00017
   S     -1.56294   4.50225  10.59716  -0.00193   0.00372   0.00017
   S      1.55513   4.50440  10.59809  -0.00145  -0.00094   0.00020
   S      4.67335   4.50374  10.59877  -0.00160  -0.00290  -0.00001
   S     -3.12134   7.20479  10.59681  -0.00292   0.00212  -0.00022
   S     -0.00432   7.20419  10.59810  -0.00002   0.00002  -0.00001
   S      3.11348   7.20377  10.59809  -0.00006  -0.00178  -0.00020
PRIMCOORD 11
     54   1
   Re     0.03474   1.78037   3.01354  -0.00028  -0.00047   0.00000
   Mo     3.12051   1.79926   3.01453  -0.02719  -0.00678  -0.00004
   Mo     6.21742   1.81537   3.01553   0.00484   0.00656  -0.00003
   Mo    -1.58233   4.51086   3.01250   0.00316   0.00749   0.00003
   Mo     1.55957   4.50006   3.01352   0.00058   0.01873  -0.00001
   Mo     4.67635   4.50199   3.01453  -0.01141  -0.01967  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00779  -0.02676   0.00004
   Mo     0.00049   7.20139   3.01250   0.00661   0.01118  -0.00000
   Mo     3.11944   7.20206   3.01351   0.01602   0.01005   0.00001
   Mo     1.55542   0.90249   9.04193  -0.00289  -0.00500  -0.00000
   Mo     4.67511   0.90146   9.04294  -0.00179   0.00230   0.00001
   Mo     7.79412   0.90153   9.04395   0.00278   0.00269   0.00002
   Mo    -0.00250   3.60246   9.04092   0.00094   0.00378  -0.00002
   Mo     3.11501   3.60162   9.04192  -0.00574  -0.00191  -0.00001
   Mo     6.23272   3.60351   9.04293  -0.00077  -0.00145   0.00000
   Mo    -1.56213   6.30353   9.03990   0.00288  -0.00039  -0.00001
   Mo     1.55375   6.30470   9.04091   0.00356   0.00619   0.00000
   Mo     4.67531   6.30436   9.04192   0.00127  -0.00594   0.00001
   S      1.56282   0.89819   1.45265  -0.01443  -0.02491  -0.00005
   S      4.67600   0.89683   1.45314  -0.00847   0.01387   0.00518
   S      7.81111   0.92054   1.47356   0.00387   0.00760  -0.00345
   S     -0.01048   3.57821   1.47053   0.00448   0.00712   0.00344
   S      3.11737   3.60387   1.45312  -0.01936  -0.00745  -0.00131
   S      6.22907   3.60559   1.45080   0.00057   0.00109  -0.00000
   S     -1.55769   6.30504   1.45010   0.01636  -0.00034  -0.00513
   S      1.55876   6.30178   1.45219   0.01302   0.02228   0.00001
   S      4.67452   6.30116   1.45312   0.00329  -0.02036   0.00133
   S      1.56181   0.89879   4.57575  -0.01441  -0.02487   0.00005
   S      4.67499   0.89742   4.57727  -0.00846   0.01390  -0.00524
   S      7.81011   0.92113   4.55888   0.00385   0.00762   0.00343
   S     -0.01148   3.57879   4.55585   0.00451   0.00711  -0.00341
   S      3.11636   3.60446   4.57526  -0.01936  -0.00748   0.00127
   S      6.22806   3.60618   4.57959   0.00054   0.00105   0.00000
   S     -1.55870   6.30563   4.57423   0.01638  -0.00033   0.00520
   S      1.55775   6.30238   4.57416   0.01302   0.02228  -0.00001
   S      4.67351   6.30175   4.57525   0.00327  -0.02037  -0.00129
   S     -0.00340   1.80240   7.48488   0.00166   0.00292   0.00000
   S      3.11594   1.80046   7.48469  -0.00567  -0.00247   0.00004
   S      6.23560   1.80233   7.48636   0.00030  -0.00002  -0.00002
   S     -1.56193   4.50166   7.48333  -0.00012   0.00026   0.00001
   S      1.55613   4.50381   7.48441  -0.00075   0.00634  -0.00011
   S      4.67436   4.50315   7.48575  -0.00365  -0.00643   0.00001
   S     -3.12033   7.20420   7.48165   0.00071  -0.00613  -0.00005
   S     -0.00331   7.20360   7.48237   0.00220   0.00385  -0.00000
   S      3.11449   7.20318   7.48440   0.00587   0.00251   0.00011
   S     -0.00441   1.80299  10.59764   0.00168   0.00294  -0.00000
   S      3.11493   1.80105  10.59984  -0.00568  -0.00246  -0.00003
   S      6.23460   1.80292  10.60019   0.00029  -0.00001   0.00005
   S     -1.56294   4.50225  10.59716  -0.00010   0.00026  -0.00004
   S      1.55513   4.50440  10.59809  -0.00077   0.00633   0.00008
   S      4.67335   4.50374  10.59877  -0.00366  -0.00644  -0.00001
   S     -3.12134   7.20479  10.59681   0.00072  -0.00613   0.00004
   S     -0.00432   7.20419  10.59810   0.00219   0.00383   0.00000
   S      3.11348   7.20377  10.59809   0.00586   0.00249  -0.00009
PRIMCOORD 12
     54   1
   Re     0.03474   1.78037   3.01354  -0.00000   0.00000  -0.00003
   Mo     3.12051   1.79926   3.01453  -0.00002  -0.00000   0.00425
   Mo     6.21742   1.81537   3.01553  -0.00001   0.00001   0.02172
   Mo    -1.58233   4.51086   3.01250  -0.00000   0.00000  -0.02286
   Mo     1.55957   4.50006   3.01352   0.00000   0.00000  -0.01774
   Mo     4.67635   4.50199   3.01453  -0.00002  -0.00003  -0.00069
   Mo    -3.11702   7.20082   3.01150   0.00002  -0.00001  -0.00406
   Mo     0.00049   7.20139   3.01250   0.00002   0.00002   0.00076
   Mo     3.11944   7.20206   3.01351   0.00001   0.00001   0.01867
   Mo     1.55542   0.90249   9.04193   0.00001   0.00002   0.00012
   Mo     4.67511   0.90146   9.04294   0.00000   0.00001  -0.01109
   Mo     7.79412   0.90153   9.04395   0.00001   0.00000  -0.02109
   Mo    -0.00250   3.60246   9.04092  -0.00000   0.00001   0.02127
   Mo     3.11501   3.60162   9.04192  -0.00002  -0.00001   0.01011
   Mo     6.23272   3.60351   9.04293  -0.00001  -0.00001   0.00085
   Mo    -1.56213   6.30353   9.03990   0.00001   0.00001   0.01079
   Mo     1.55375   6.30470   9.04091   0.00001   0.00000  -0.00095
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00002  -0.01001
   S      1.56282   0.89819   1.45265   0.00112   0.00183   0.00008
   S      4.67600   0.89683   1.45314   0.00691   0.00499   0.01170
   S      7.81111   0.92054   1.47356  -0.00816  -0.00389   0.01795
   S     -0.01048   3.57821   1.47053   0.00147  -0.00899  -0.01806
   S      3.11737   3.60387   1.45312   0.00651  -0.00542  -0.00615
   S      6.22907   3.60559   1.45080  -0.00812  -0.01414  -0.00080
   S     -1.55769   6.30504   1.45010   0.00141   0.00932  -0.01144
   S      1.55876   6.30178   1.45219   0.00707   0.01246   0.00074
   S      4.67452   6.30116   1.45312  -0.00825   0.00376   0.00603
   S      1.56181   0.89879   4.57575  -0.00114  -0.00185   0.00008
   S      4.67499   0.89742   4.57727  -0.00692  -0.00496   0.01170
   S      7.81011   0.92113   4.55888   0.00815   0.00390   0.01795
   S     -0.01148   3.57879   4.55585  -0.00148   0.00900  -0.01807
   S      3.11636   3.60446   4.57526  -0.00655   0.00539  -0.00614
   S      6.22806   3.60618   4.57959   0.00810   0.01413  -0.00080
   S     -1.55870   6.30563   4.57423  -0.00135  -0.00931  -0.01143
   S      1.55775   6.30238   4.57416  -0.00702  -0.01242   0.00073
   S      4.67351   6.30175   4.57525   0.00826  -0.00380   0.00602
   S     -0.00340   1.80240   7.48488   0.00799   0.01386   0.00013
   S      3.11594   1.80046   7.48469  -0.00449   0.00658  -0.00031
   S      6.23560   1.80233   7.48636  -0.00339   0.00750  -0.01381
   S     -1.56193   4.50166   7.48333   0.00758   0.00027   0.01450
   S      1.55613   4.50381   7.48441  -0.00447  -0.00698   0.01340
   S      4.67436   4.50315   7.48575  -0.00316  -0.00619   0.00041
   S     -3.12033   7.20420   7.48165   0.00779  -0.00049   0.00033
   S     -0.00331   7.20360   7.48237  -0.00468  -0.00744  -0.00056
   S      3.11449   7.20318   7.48440  -0.00306  -0.00690  -0.01412
   S     -0.00441   1.80299  10.59764  -0.00798  -0.01383   0.00013
   S      3.11493   1.80105  10.59984   0.00449  -0.00657  -0.00029
   S      6.23460   1.80292  10.60019   0.00339  -0.00751  -0.01380
   S     -1.56294   4.50225  10.59716  -0.00760  -0.00027   0.01449
   S      1.55513   4.50440  10.59809   0.00446   0.00698   0.01340
   S      4.67335   4.50374  10.59877   0.00313   0.00614   0.00041
   S     -3.12134   7.20479  10.59681  -0.00778   0.00050   0.00031
   S     -0.00432   7.20419  10.59810   0.00471   0.00746  -0.00056
   S      3.11348   7.20377  10.59809   0.00308   0.00690  -0.01412
PRIMCOORD 13
     54   1
   Re     0.03474   1.78037   3.01354  -0.00003   0.00001  -0.00088
   Mo     3.12051   1.79926   3.01453  -0.00001  -0.00003   0.00924
   Mo     6.21742   1.81537   3.01553  -0.00004   0.00001  -0.01515
   Mo    -1.58233   4.51086   3.01250  -0.00003   0.00003  -0.01356
   Mo     1.55957   4.50006   3.01352   0.00001  -0.00004   0.00497
   Mo     4.67635   4.50199   3.01453  -0.00001   0.00001  -0.02265
   Mo    -3.11702   7.20082   3.01150   0.00003   0.00002   0.00980
   Mo     0.00049   7.20139   3.01250   0.00004  -0.00003   0.02454
   Mo     3.11944   7.20206   3.01351   0.00004   0.00001   0.00397
   Mo     1.55542   0.90249   9.04193  -0.00001   0.00000  -0.00593
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00002  -0.00889
   Mo     7.79412   0.90153   9.04395  -0.00001   0.00001   0.00793
   Mo    -0.00250   3.60246   9.04092  -0.00001  -0.00000   0.00658
   Mo     3.11501   3.60162   9.04192  -0.00001  -0.00002   0.00172
   Mo     6.23272   3.60351   9.04293  -0.00002   0.00001   0.02493
   Mo    -1.56213   6.30353   9.03990   0.00002   0.00000  -0.00983
   Mo     1.55375   6.30470   9.04091   0.00003  -0.00002  -0.01874
   Mo     4.67531   6.30436   9.04192   0.00001   0.00002   0.00212
   S      1.56282   0.89819   1.45265   0.00425  -0.00266   0.00824
   S      4.67600   0.89683   1.45314  -0.00903  -0.01209   0.00839
   S      7.81111   0.92054   1.47356   0.00501  -0.00560  -0.00520
   S     -0.01048   3.57821   1.47053   0.00715  -0.00097  -0.00405
   S      3.11737   3.60387   1.45312  -0.01037  -0.00737  -0.00378
   S      6.22907   3.60559   1.45080   0.00314  -0.00113  -0.02227
   S     -1.55769   6.30504   1.45010   0.00578   0.01329   0.00933
   S      1.55876   6.30178   1.45219  -0.00755   0.00389   0.01458
   S      4.67452   6.30116   1.45312   0.00176   0.01255  -0.00397
   S      1.56181   0.89879   4.57575  -0.00429   0.00269   0.00824
   S      4.67499   0.89742   4.57727   0.00902   0.01202   0.00840
   S      7.81011   0.92113   4.55888  -0.00507   0.00563  -0.00522
   S     -0.01148   3.57879   4.55585  -0.00721   0.00100  -0.00406
   S      3.11636   3.60446   4.57526   0.01038   0.00729  -0.00377
   S      6.22806   3.60618   4.57959  -0.00320   0.00117  -0.02228
   S     -1.55870   6.30563   4.57423  -0.00573  -0.01325   0.00933
   S      1.55775   6.30238   4.57416   0.00767  -0.00396   0.01458
   S      4.67351   6.30175   4.57525  -0.00169  -0.01251  -0.00397
   S     -0.00340   1.80240   7.48488  -0.00557   0.00263   0.00384
   S      3.11594   1.80046   7.48469  -0.00074   0.00444  -0.00568
   S      6.23560   1.80233   7.48636   0.00621   0.01130   0.01060
   S     -1.56193   4.50166   7.48333  -0.00717  -0.01117   0.00959
   S      1.55613   4.50381   7.48441  -0.00158  -0.00961  -0.00471
   S      4.67436   4.50315   7.48575   0.00868  -0.00486   0.01254
   S     -3.12033   7.20420   7.48165  -0.00471  -0.00144  -0.00592
   S     -0.00331   7.20360   7.48237  -0.00296   0.00213  -0.01660
   S      3.11449   7.20318   7.48440   0.00764   0.00668  -0.00393
   S     -0.00441   1.80299  10.59764   0.00555  -0.00262   0.00385
   S      3.11493   1.80105  10.59984   0.00073  -0.00448  -0.00568
   S      6.23460   1.80292  10.60019  -0.00623  -0.01129   0.01059
   S     -1.56294   4.50225  10.59716   0.00715   0.01118   0.00958
   S      1.55513   4.50440  10.59809   0.00158   0.00958  -0.00471
   S      4.67335   4.50374  10.59877  -0.00872   0.00489   0.01253
   S     -3.12134   7.20479  10.59681   0.00474   0.00147  -0.00591
   S     -0.00432   7.20419  10.59810   0.00301  -0.00216  -0.01659
   S      3.11348   7.20377  10.59809  -0.00762  -0.00666  -0.00393
PRIMCOORD 14
     54   1
   Re     0.03474   1.78037   3.01354   0.00813  -0.00476   0.00001
   Mo     3.12051   1.79926   3.01453  -0.00304   0.01501   0.00004
   Mo     6.21742   1.81537   3.01553   0.01314  -0.00786   0.00002
   Mo    -1.58233   4.51086   3.01250   0.01367  -0.00733   0.00001
   Mo     1.55957   4.50006   3.01352   0.00260   0.01788  -0.00007
   Mo     4.67635   4.50199   3.01453   0.01447  -0.00828  -0.00008
   Mo    -3.11702   7.20082   3.01150  -0.01471  -0.00517   0.00004
   Mo     0.00049   7.20139   3.01250  -0.02432   0.01400   0.00007
   Mo     3.11944   7.20206   3.01351  -0.01426  -0.01085  -0.00005
   Mo     1.55542   0.90249   9.04193  -0.00158   0.00073  -0.00005
   Mo     4.67511   0.90146   9.04294  -0.00337   0.00397  -0.00006
   Mo     7.79412   0.90153   9.04395   0.00221  -0.00466   0.00003
   Mo    -0.00250   3.60246   9.04092   0.00523   0.00037   0.00005
   Mo     3.11501   3.60162   9.04192   0.00386   0.00483   0.00003
   Mo     6.23272   3.60351   9.04293   0.00856  -0.00491   0.00005
   Mo    -1.56213   6.30353   9.03990  -0.00499   0.00089  -0.00005
   Mo     1.55375   6.30470   9.04091  -0.00783   0.00461   0.00000
   Mo     4.67531   6.30436   9.04192  -0.00224  -0.00585   0.00002
   S      1.56282   0.89819   1.45265   0.00375  -0.00240   0.00044
   S      4.67600   0.89683   1.45314  -0.00508   0.01524   0.00114
   S      7.81111   0.92054   1.47356   0.00995  -0.01271  -0.00022
   S     -0.01048   3.57821   1.47053   0.01632  -0.00225  -0.00017
   S      3.11737   3.60387   1.45312   0.00438   0.01499  -0.00012
   S      6.22907   3.60559   1.45080   0.01929  -0.01091  -0.00082
   S     -1.55769   6.30504   1.45010  -0.01575  -0.00324   0.00109
   S      1.55876   6.30178   1.45219  -0.02668   0.01549  -0.00238
   S      4.67452   6.30116   1.45312  -0.01105  -0.01124  -0.00016
   S      1.56181   0.89879   4.57575   0.00372  -0.00237  -0.00035
   S      4.67499   0.89742   4.57727  -0.00505   0.01529  -0.00102
   S      7.81011   0.92113   4.55888   0.00996  -0.01275   0.00021
   S     -0.01148   3.57879   4.55585   0.01636  -0.00222   0.00013
   S      3.11636   3.60446   4.57526   0.00440   0.01510   0.00002
   S      6.22806   3.60618   4.57959   0.01923  -0.01086   0.00078
   S     -1.55870   6.30563   4.57423  -0.01578  -0.00330  -0.00099
   S      1.55775   6.30238   4.57416  -0.02658   0.01542   0.00233
   S      4.67351   6.30175   4.57525  -0.01112  -0.01131   0.00008
   S     -0.00340   1.80240   7.48488   0.00086  -0.00054  -0.00011
   S      3.11594   1.80046   7.48469  -0.00249   0.00551   0.00013
   S      6.23560   1.80233   7.48636   0.00325  -0.00480  -0.00004
   S     -1.56193   4.50166   7.48333   0.00590  -0.00045  -0.00003
   S      1.55613   4.50381   7.48441   0.00243   0.00537   0.00016
   S      4.67436   4.50315   7.48575   0.00872  -0.00509  -0.00037
   S     -3.12033   7.20420   7.48165  -0.00598  -0.00085   0.00011
   S     -0.00331   7.20360   7.48237  -0.00920   0.00539  -0.00038
   S      3.11449   7.20318   7.48440  -0.00336  -0.00472   0.00015
   S     -0.00441   1.80299  10.59764   0.00091  -0.00059   0.00013
   S      3.11493   1.80105  10.59984  -0.00249   0.00543  -0.00021
   S      6.23460   1.80292  10.60019   0.00319  -0.00485   0.00005
   S     -1.56294   4.50225  10.59716   0.00590  -0.00037   0.00007
   S      1.55513   4.50440  10.59809   0.00244   0.00540  -0.00010
   S      4.67335   4.50374  10.59877   0.00871  -0.00507   0.00046
   S     -3.12134   7.20479  10.59681  -0.00592  -0.00082  -0.00019
   S     -0.00432   7.20419  10.59810  -0.00924   0.00543   0.00027
   S      3.11348   7.20377  10.59809  -0.00337  -0.00473  -0.00011
PRIMCOORD 15
     54   1
   Re     0.03474   1.78037   3.01354  -0.00000   0.00000  -0.00086
   Mo     3.12051   1.79926   3.01453  -0.00000  -0.00001   0.02396
   Mo     6.21742   1.81537   3.01553  -0.00000  -0.00000  -0.00542
   Mo    -1.58233   4.51086   3.01250  -0.00001   0.00000  -0.00885
   Mo     1.55957   4.50006   3.01352  -0.00001  -0.00001  -0.00983
   Mo     4.67635   4.50199   3.01453  -0.00002   0.00000   0.01180
   Mo    -3.11702   7.20082   3.01150   0.00001   0.00001   0.01601
   Mo     0.00049   7.20139   3.01250   0.00003  -0.00001  -0.01107
   Mo     3.11944   7.20206   3.01351   0.00001   0.00002  -0.01480
   Mo     1.55542   0.90249   9.04193  -0.00000   0.00000  -0.02392
   Mo     4.67511   0.90146   9.04294   0.00001  -0.00000  -0.00171
   Mo     7.79412   0.90153   9.04395   0.00001   0.00000   0.01068
   Mo    -0.00250   3.60246   9.04092   0.00001  -0.00001   0.01086
   Mo     3.11501   3.60162   9.04192  -0.00002   0.00000  -0.01595
   Mo     6.23272   3.60351   9.04293  -0.00002   0.00001   0.00655
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000   0.00515
   Mo     1.55375   6.30470   9.04091   0.00002  -0.00001   0.01710
   Mo     4.67531   6.30436   9.04192  -0.00001   0.00001  -0.00922
   S      1.56282   0.89819   1.45265   0.00957  -0.00198   0.01726
   S      4.67600   0.89683   1.45314  -0.01149   0.00861   0.00317
   S      7.81111   0.92054   1.47356   0.00253   0.00464  -0.00928
   S     -0.01048   3.57821   1.47053   0.00043  -0.00417  -0.00860
   S      3.11737   3.60387   1.45312   0.00792  -0.01004   0.01128
   S      6.22907   3.60559   1.45080  -0.00809   0.00301  -0.00099
   S     -1.55769   6.30504   1.45010  -0.01026   0.00553  -0.00178
   S      1.55876   6.30178   1.45219  -0.00093  -0.00150  -0.01586
   S      4.67452   6.30116   1.45312   0.01141  -0.00456   0.00564
   S      1.56181   0.89879   4.57575  -0.00959   0.00199   0.01727
   S      4.67499   0.89742   4.57727   0.01152  -0.00865   0.00318
   S      7.81011   0.92113   4.55888  -0.00253  -0.00461  -0.00926
   S     -0.01148   3.57879   4.55585  -0.00046   0.00417  -0.00860
   S      3.11636   3.60446   4.57526  -0.00795   0.01002   0.01128
   S      6.22806   3.60618   4.57959   0.00805  -0.00301  -0.00098
   S     -1.55870   6.30563   4.57423   0.01030  -0.00553  -0.00176
   S      1.55775   6.30238   4.57416   0.00099   0.00149  -0.01586
   S      4.67351   6.30175   4.57525  -0.01140   0.00459   0.00564
   S     -0.00340   1.80240   7.48488  -0.01314   0.00751  -0.00104
   S      3.11594   1.80046   7.48469   0.00803  -0.00128  -0.01826
   S      6.23560   1.80233   7.48636   0.00504   0.00044   0.00691
   S     -1.56193   4.50166   7.48333   0.00206  -0.00163   0.01004
   S      1.55613   4.50381   7.48441  -0.01008   0.00877   0.00522
   S      4.67436   4.50315   7.48575   0.00798  -0.00161  -0.00814
   S     -3.12033   7.20420   7.48165   0.00501  -0.00927  -0.01230
   S     -0.00331   7.20360   7.48237   0.00509  -0.00583   0.00912
   S      3.11449   7.20318   7.48440  -0.01001   0.00291   0.00807
   S     -0.00441   1.80299  10.59764   0.01316  -0.00751  -0.00102
   S      3.11493   1.80105  10.59984  -0.00803   0.00128  -0.01828
   S      6.23460   1.80292  10.60019  -0.00502  -0.00043   0.00690
   S     -1.56294   4.50225  10.59716  -0.00206   0.00162   0.01003
   S      1.55513   4.50440  10.59809   0.01007  -0.00878   0.00524
   S      4.67335   4.50374  10.59877  -0.00803   0.00163  -0.00816
   S     -3.12134   7.20479  10.59681  -0.00502   0.00928  -0.01232
   S     -0.00432   7.20419  10.59810  -0.00506   0.00581   0.00910
   S      3.11348   7.20377  10.59809   0.01002  -0.00290   0.00809
PRIMCOORD 16
     54   1
   Re     0.03474   1.78037   3.01354  -0.00001  -0.00001  -0.00021
   Mo     3.12051   1.79926   3.01453   0.00000   0.00000  -0.01847
   Mo     6.21742   1.81537   3.01553  -0.00001   0.00003  -0.01020
   Mo    -1.58233   4.51086   3.01250   0.00003   0.00000   0.00613
   Mo     1.55957   4.50006   3.01352   0.00000  -0.00003  -0.01620
   Mo     4.67635   4.50199   3.01453   0.00002   0.00004   0.00295
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00001   0.02528
   Mo     0.00049   7.20139   3.01250  -0.00001  -0.00002  -0.00278
   Mo     3.11944   7.20206   3.01351  -0.00003  -0.00001   0.01371
   Mo     1.55542   0.90249   9.04193  -0.00001  -0.00001  -0.00406
   Mo     4.67511   0.90146   9.04294  -0.00001   0.00000   0.01968
   Mo     7.79412   0.90153   9.04395  -0.00001  -0.00001   0.00123
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00002   0.00219
   Mo     3.11501   3.60162   9.04192   0.00001   0.00001   0.01599
   Mo     6.23272   3.60351   9.04293   0.00001   0.00001   0.00146
   Mo    -1.56213   6.30353   9.03990   0.00001  -0.00000  -0.01716
   Mo     1.55375   6.30470   9.04091  -0.00000  -0.00001   0.00255
   Mo     4.67531   6.30436   9.04192   0.00000   0.00001  -0.02196
   S      1.56282   0.89819   1.45265  -0.00712  -0.01550   0.00291
   S      4.67600   0.89683   1.45314   0.00272  -0.00516  -0.01367
   S      7.81111   0.92054   1.47356   0.00391  -0.00838   0.00144
   S     -0.01048   3.57821   1.47053  -0.00834  -0.00224  -0.00455
   S      3.11737   3.60387   1.45312   0.00678   0.00535  -0.01384
   S      6.22907   3.60559   1.45080   0.00157   0.00710  -0.00047
   S     -1.55769   6.30504   1.45010  -0.01048   0.00196   0.01241
   S      1.55876   6.30178   1.45219   0.00603   0.00889  -0.00236
   S      4.67452   6.30116   1.45312   0.00466   0.00703   0.01830
   S      1.56181   0.89879   4.57575   0.00712   0.01550   0.00291
   S      4.67499   0.89742   4.57727  -0.00274   0.00515  -0.01368
   S      7.81011   0.92113   4.55888  -0.00396   0.00838   0.00143
   S     -0.01148   3.57879   4.55585   0.00836   0.00220  -0.00453
   S      3.11636   3.60446   4.57526  -0.00673  -0.00534  -0.01385
   S      6.22806   3.60618   4.57959  -0.00153  -0.00702  -0.00047
   S     -1.55870   6.30563   4.57423   0.01048  -0.00197   0.01242
   S      1.55775   6.30238   4.57416  -0.00606  -0.00896  -0.00236
   S      4.67351   6.30175   4.57525  -0.00467  -0.00697   0.01832
   S     -0.00340   1.80240   7.48488  -0.00164   0.00225  -0.00029
   S      3.11594   1.80046   7.48469   0.00867   0.00395   0.01387
   S      6.23560   1.80233   7.48636  -0.00706  -0.00362   0.00994
   S     -1.56193   4.50166   7.48333   0.00079  -0.00829  -0.00602
   S      1.55613   4.50381   7.48441   0.00498  -0.00314   0.00903
   S      4.67436   4.50315   7.48575  -0.00570  -0.01358  -0.00197
   S     -3.12033   7.20420   7.48165   0.00220   0.00680  -0.01895
   S     -0.00331   7.20360   7.48237   0.00731   0.01128   0.00225
   S      3.11449   7.20318   7.48440  -0.00943   0.00444  -0.00794
   S     -0.00441   1.80299  10.59764   0.00162  -0.00228  -0.00028
   S      3.11493   1.80105  10.59984  -0.00868  -0.00395   0.01386
   S      6.23460   1.80292  10.60019   0.00704   0.00364   0.00993
   S     -1.56294   4.50225  10.59716  -0.00076   0.00828  -0.00602
   S      1.55513   4.50440  10.59809  -0.00497   0.00312   0.00902
   S      4.67335   4.50374  10.59877   0.00571   0.01362  -0.00198
   S     -3.12134   7.20479  10.59681  -0.00219  -0.00680  -0.01894
   S     -0.00432   7.20419  10.59810  -0.00731  -0.01128   0.00225
   S      3.11348   7.20377  10.59809   0.00942  -0.00445  -0.00793
PRIMCOORD 17
     54   1
   Re     0.03474   1.78037   3.01354   0.00001  -0.00001  -0.00113
   Mo     3.12051   1.79926   3.01453  -0.00002   0.00003  -0.00237
   Mo     6.21742   1.81537   3.01553   0.00001  -0.00003  -0.01613
   Mo    -1.58233   4.51086   3.01250   0.00003   0.00000  -0.01647
   Mo     1.55957   4.50006   3.01352   0.00003   0.00004   0.02092
   Mo     4.67635   4.50199   3.01453   0.00005  -0.00003   0.01302
   Mo    -3.11702   7.20082   3.01150  -0.00004  -0.00000  -0.00444
   Mo     0.00049   7.20139   3.01250  -0.00007   0.00004  -0.01167
   Mo     3.11944   7.20206   3.01351  -0.00002  -0.00005   0.01910
   Mo     1.55542   0.90249   9.04193  -0.00002   0.00001   0.00422
   Mo     4.67511   0.90146   9.04294  -0.00002   0.00000   0.01723
   Mo     7.79412   0.90153   9.04395  -0.00000  -0.00002  -0.00347
   Mo    -0.00250   3.60246   9.04092   0.00002   0.00001  -0.00397
   Mo     3.11501   3.60162   9.04192   0.00001   0.00001  -0.01557
   Mo     6.23272   3.60351   9.04293   0.00004  -0.00002   0.00914
   Mo    -1.56213   6.30353   9.03990  -0.00001   0.00001   0.01889
   Mo     1.55375   6.30470   9.04091  -0.00001   0.00001  -0.01320
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00002  -0.01340
   S      1.56282   0.89819   1.45265  -0.00099   0.00151  -0.00346
   S      4.67600   0.89683   1.45314  -0.00455   0.00113  -0.01319
   S      7.81111   0.92054   1.47356   0.00562  -0.01185   0.00047
   S     -0.01048   3.57821   1.47053   0.01388   0.00139   0.00113
   S      3.11737   3.60387   1.45312  -0.00311   0.00872   0.01397
   S      6.22907   3.60559   1.45080  -0.01078   0.00602  -0.00863
   S     -1.55769   6.30504   1.45010  -0.00248   0.00310  -0.01423
   S      1.55876   6.30178   1.45219   0.01183  -0.00759   0.01222
   S      4.67452   6.30116   1.45312  -0.00924  -0.00250   0.01227
   S      1.56181   0.89879   4.57575   0.00098  -0.00151  -0.00346
   S      4.67499   0.89742   4.57727   0.00449  -0.00107  -0.01318
   S      7.81011   0.92113   4.55888  -0.00559   0.01177   0.00044
   S     -0.01148   3.57879   4.55585  -0.01380  -0.00138   0.00110
   S      3.11636   3.60446   4.57526   0.00318  -0.00867   0.01398
   S      6.22806   3.60618   4.57959   0.01089  -0.00608  -0.00861
   S     -1.55870   6.30563   4.57423   0.00239  -0.00308  -0.01423
   S      1.55775   6.30238   4.57416  -0.01195   0.00767   0.01221
   S      4.67351   6.30175   4.57525   0.00922   0.00241   0.01227
   S     -0.00340   1.80240   7.48488   0.00234  -0.00161  -0.00150
   S      3.11594   1.80046   7.48469   0.00506  -0.01150   0.00277
   S      6.23560   1.80233   7.48636  -0.00728   0.00100   0.00996
   S     -1.56193   4.50166   7.48333  -0.00473   0.00662   0.01047
   S      1.55613   4.50381   7.48441  -0.00489  -0.00148  -0.01442
   S      4.67436   4.50315   7.48575   0.00981  -0.00470  -0.00866
   S     -3.12033   7.20420   7.48165   0.01226   0.00056   0.00445
   S     -0.00331   7.20360   7.48237  -0.01185   0.00615   0.01018
   S      3.11449   7.20318   7.48440  -0.00034   0.00476  -0.01325
   S     -0.00441   1.80299  10.59764  -0.00236   0.00163  -0.00150
   S      3.11493   1.80105  10.59984  -0.00509   0.01152   0.00276
   S      6.23460   1.80292  10.60019   0.00728  -0.00105   0.00997
   S     -1.56294   4.50225  10.59716   0.00478  -0.00660   0.01048
   S      1.55513   4.50440  10.59809   0.00491   0.00151  -0.01442
   S      4.67335   4.50374  10.59877  -0.00973   0.00466  -0.00867
   S     -3.12134   7.20479  10.59681  -0.01229  -0.00054   0.00445
   S     -0.00432   7.20419  10.59810   0.01181  -0.00613   0.01020
   S      3.11348   7.20377  10.59809   0.00033  -0.00479  -0.01325
PRIMCOORD 18
     54   1
   Re     0.03474   1.78037   3.01354  -0.00046  -0.00069   0.00000
   Mo     3.12051   1.79926   3.01453   0.00092  -0.01814   0.00001
   Mo     6.21742   1.81537   3.01553   0.00239   0.01941   0.00001
   Mo    -1.58233   4.51086   3.01250   0.01549   0.01184  -0.00001
   Mo     1.55957   4.50006   3.01352   0.01167  -0.01290   0.00000
   Mo     4.67635   4.50199   3.01453   0.00133   0.00238  -0.00000
   Mo    -3.11702   7.20082   3.01150  -0.01599  -0.00830  -0.00001
   Mo     0.00049   7.20139   3.01250   0.00168   0.00268   0.00000
   Mo     3.11944   7.20206   3.01351  -0.01687   0.00383   0.00000
   Mo     1.55542   0.90249   9.04193  -0.00586  -0.01000   0.00000
   Mo     4.67511   0.90146   9.04294   0.00445   0.00086  -0.00002
   Mo     7.79412   0.90153   9.04395  -0.00498   0.00922  -0.00000
   Mo    -0.00250   3.60246   9.04092   0.01037   0.00038   0.00000
   Mo     3.11501   3.60162   9.04192   0.00555  -0.01275  -0.00002
   Mo     6.23272   3.60351   9.04293   0.00735   0.01286  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00142   0.00432   0.00002
   Mo     1.55375   6.30470   9.04091  -0.00169  -0.00323  -0.00000
   Mo     4.67531   6.30436   9.04192  -0.01373  -0.00148   0.00002
   S      1.56282   0.89819   1.45265  -0.00727  -0.01262   0.00002
   S      4.67600   0.89683   1.45314   0.00958   0.00294   0.00003
   S      7.81111   0.92054   1.47356  -0.00694   0.00934   0.00101
   S     -0.01048   3.57821   1.47053   0.01135  -0.00134  -0.00103
   S      3.11737   3.60387   1.45312   0.01081  -0.01856   0.00097
   S      6.22907   3.60559   1.45080   0.01198   0.02088  -0.00001
   S     -1.55769   6.30504   1.45010  -0.00207   0.00978  -0.00006
   S      1.55876   6.30178   1.45219  -0.00587  -0.01043   0.00002
   S      4.67452   6.30116   1.45312  -0.02134   0.00019  -0.00096
   S      1.56181   0.89879   4.57575  -0.00727  -0.01263  -0.00002
   S      4.67499   0.89742   4.57727   0.00958   0.00293  -0.00001
   S      7.81011   0.92113   4.55888  -0.00693   0.00934  -0.00100
   S     -0.01148   3.57879   4.55585   0.01135  -0.00133   0.00102
   S      3.11636   3.60446   4.57526   0.01081  -0.01855  -0.00095
   S      6.22806   3.60618   4.57959   0.01199   0.02090   0.00001
   S     -1.55870   6.30563   4.57423  -0.00207   0.00977   0.00004
   S      1.55775   6.30238   4.57416  -0.00587  -0.01043  -0.00002
   S      4.67351   6.30175   4.57525  -0.02133   0.00019   0.00095
   S     -0.00340   1.80240   7.48488  -0.00009   0.00004   0.00000
   S      3.11594   1.80046   7.48469  -0.00134  -0.01423   0.00015
   S      6.23560   1.80233   7.48636  -0.00001   0.01452   0.00004
   S     -1.56193   4.50166   7.48333   0.01244   0.00732  -0.00005
   S      1.55613   4.50381   7.48441   0.01140  -0.00584  -0.00029
   S      4.67436   4.50315   7.48575  -0.00083  -0.00133   0.00001
   S     -3.12033   7.20420   7.48165  -0.01159  -0.00818  -0.00016
   S     -0.00331   7.20360   7.48237   0.00076   0.00105   0.00002
   S      3.11449   7.20318   7.48440  -0.01062   0.00699   0.00028
   S     -0.00441   1.80299  10.59764  -0.00009   0.00005  -0.00000
   S      3.11493   1.80105  10.59984  -0.00133  -0.01422  -0.00019
   S      6.23460   1.80292  10.60019  -0.00003   0.01451  -0.00007
   S     -1.56294   4.50225  10.59716   0.01244   0.00730   0.00008
   S      1.55513   4.50440  10.59809   0.01142  -0.00585   0.00028
   S      4.67335   4.50374  10.59877  -0.00085  -0.00136  -0.00001
   S     -3.12134   7.20479  10.59681  -0.01159  -0.00816   0.00020
   S     -0.00432   7.20419  10.59810   0.00078   0.00107  -0.00002
   S      3.11348   7.20377  10.59809  -0.01064   0.00700  -0.00027
PRIMCOORD 19
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000  -0.00810
   Mo     3.12051   1.79926   3.01453  -0.00001  -0.00000   0.00064
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00000   0.00101
   Mo    -1.58233   4.51086   3.01250   0.00001  -0.00000   0.00096
   Mo     1.55957   4.50006   3.01352  -0.00000  -0.00000   0.00134
   Mo     4.67635   4.50199   3.01453  -0.00000   0.00000   0.00185
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00001   0.00064
   Mo     0.00049   7.20139   3.01250   0.00000  -0.00000   0.00508
   Mo     3.11944   7.20206   3.01351  -0.00000   0.00000   0.00139
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000  -0.02689
   Mo     4.67511   0.90146   9.04294   0.00000   0.00000   0.00955
   Mo     7.79412   0.90153   9.04395   0.00001   0.00000  -0.02493
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00001  -0.02494
   Mo     3.11501   3.60162   9.04192  -0.00001  -0.00000   0.01498
   Mo     6.23272   3.60351   9.04293   0.00000   0.00000   0.01696
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000   0.00954
   Mo     1.55375   6.30470   9.04091  -0.00000   0.00000   0.01015
   Mo     4.67531   6.30436   9.04192  -0.00000   0.00001   0.01501
   S      1.56282   0.89819   1.45265   0.00255  -0.00147  -0.00282
   S      4.67600   0.89683   1.45314   0.00018  -0.00151   0.00284
   S      7.81111   0.92054   1.47356  -0.00249  -0.00166  -0.00241
   S     -0.01048   3.57821   1.47053   0.00019   0.00297  -0.00245
   S      3.11737   3.60387   1.45312   0.00015   0.00045   0.00144
   S      6.22907   3.60559   1.45080  -0.00030   0.00015   0.00141
   S     -1.55769   6.30504   1.45010   0.00140   0.00062   0.00282
   S      1.55876   6.30178   1.45219  -0.00111   0.00066   0.00337
   S      4.67452   6.30116   1.45312  -0.00033  -0.00034   0.00146
   S      1.56181   0.89879   4.57575  -0.00256   0.00148  -0.00282
   S      4.67499   0.89742   4.57727  -0.00018   0.00151   0.00283
   S      7.81011   0.92113   4.55888   0.00250   0.00165  -0.00241
   S     -0.01148   3.57879   4.55585  -0.00018  -0.00297  -0.00245
   S      3.11636   3.60446   4.57526  -0.00015  -0.00045   0.00144
   S      6.22806   3.60618   4.57959   0.00030  -0.00016   0.00140
   S     -1.55870   6.30563   4.57423  -0.00140  -0.00061   0.00281
   S      1.55775   6.30238   4.57416   0.00112  -0.00066   0.00336
   S      4.67351   6.30175   4.57525   0.00033   0.00035   0.00146
   S     -0.00340   1.80240   7.48488  -0.00078   0.00045  -0.03360
   S      3.11594   1.80046   7.48469   0.01392   0.00946  -0.00112
   S      6.23560   1.80233   7.48636  -0.01319   0.00986   0.00070
   S     -1.56193   4.50166   7.48333  -0.01512   0.00649   0.00069
   S      1.55613   4.50381   7.48441   0.01450   0.00723   0.00010
   S      4.67436   4.50315   7.48575   0.00073  -0.00041   0.02100
   S     -3.12033   7.20420   7.48165  -0.00126  -0.01680  -0.00111
   S     -0.00331   7.20360   7.48237   0.00026  -0.00014   0.01261
   S      3.11449   7.20318   7.48440   0.00099  -0.01616   0.00012
   S     -0.00441   1.80299  10.59764   0.00079  -0.00046  -0.03359
   S      3.11493   1.80105  10.59984  -0.01392  -0.00947  -0.00112
   S      6.23460   1.80292  10.60019   0.01320  -0.00986   0.00072
   S     -1.56294   4.50225  10.59716   0.01512  -0.00649   0.00071
   S      1.55513   4.50440  10.59809  -0.01451  -0.00724   0.00010
   S      4.67335   4.50374  10.59877  -0.00074   0.00042   0.02100
   S     -3.12134   7.20479  10.59681   0.00127   0.01680  -0.00112
   S     -0.00432   7.20419  10.59810  -0.00026   0.00015   0.01262
   S      3.11348   7.20377  10.59809  -0.00099   0.01618   0.00012
PRIMCOORD 20
     54   1
   Re     0.03474   1.78037   3.01354   0.00232  -0.00140  -0.00001
   Mo     3.12051   1.79926   3.01453  -0.00624  -0.00379   0.00007
   Mo     6.21742   1.81537   3.01553  -0.00515  -0.00000  -0.00017
   Mo    -1.58233   4.51086   3.01250  -0.00309   0.00363  -0.00017
   Mo     1.55957   4.50006   3.01352   0.00258   0.00006   0.00009
   Mo     4.67635   4.50199   3.01453   0.00332  -0.00144  -0.00001
   Mo    -3.11702   7.20082   3.01150   0.00049   0.00846   0.00007
   Mo     0.00049   7.20139   3.01250   0.00309  -0.00208   0.00004
   Mo     3.11944   7.20206   3.01351   0.00135  -0.00267   0.00009
   Mo     1.55542   0.90249   9.04193  -0.02679   0.01405   0.00003
   Mo     4.67511   0.90146   9.04294  -0.01429  -0.00618  -0.00007
   Mo     7.79412   0.90153   9.04395  -0.01227  -0.00816  -0.00002
   Mo    -0.00250   3.60246   9.04092   0.00148   0.01700  -0.00003
   Mo     3.11501   3.60162   9.04192   0.01228  -0.00801   0.00010
   Mo     6.23272   3.60351   9.04293   0.01583  -0.00925  -0.00025
   Mo    -1.56213   6.30353   9.03990  -0.00124   0.01583  -0.00007
   Mo     1.55375   6.30470   9.04091   0.01276  -0.00575   0.00022
   Mo     4.67531   6.30436   9.04192   0.01229  -0.00954   0.00010
   S      1.56282   0.89819   1.45265  -0.00355   0.00286  -0.00522
   S      4.67600   0.89683   1.45314  -0.00411  -0.00251   0.00030
   S      7.81111   0.92054   1.47356  -0.00237  -0.00078   0.00233
   S     -0.01048   3.57821   1.47053  -0.00094   0.00216   0.00224
   S      3.11737   3.60387   1.45312   0.00192  -0.00237   0.00111
   S      6.22907   3.60559   1.45080   0.00074  -0.00089  -0.00098
   S     -1.55769   6.30504   1.45010  -0.00029   0.00437   0.00053
   S      1.55876   6.30178   1.45219   0.00345  -0.00219  -0.00117
   S      4.67452   6.30116   1.45312   0.00370   0.00025   0.00106
   S      1.56181   0.89879   4.57575  -0.00362   0.00289   0.00534
   S      4.67499   0.89742   4.57727  -0.00394  -0.00243  -0.00034
   S      7.81011   0.92113   4.55888  -0.00247  -0.00062  -0.00241
   S     -0.01148   3.57879   4.55585  -0.00113   0.00218  -0.00233
   S      3.11636   3.60446   4.57526   0.00200  -0.00235  -0.00098
   S      6.22806   3.60618   4.57959   0.00085  -0.00095   0.00068
   S     -1.55870   6.30563   4.57423  -0.00027   0.00418  -0.00058
   S      1.55775   6.30238   4.57416   0.00340  -0.00216   0.00136
   S      4.67351   6.30175   4.57525   0.00372   0.00017  -0.00093
   S     -0.00340   1.80240   7.48488  -0.02655   0.01662   0.00028
   S      3.11594   1.80046   7.48469  -0.01699  -0.00488  -0.00023
   S      6.23560   1.80233   7.48636  -0.01114  -0.01208  -0.00016
   S     -1.56193   4.50166   7.48333   0.00482   0.01656  -0.00020
   S      1.55613   4.50381   7.48441   0.01605  -0.00272  -0.00002
   S      4.67436   4.50315   7.48575   0.01972  -0.01350   0.00066
   S     -3.12033   7.20420   7.48165  -0.00533   0.01451  -0.00016
   S     -0.00331   7.20360   7.48237   0.00735  -0.00338   0.00017
   S      3.11449   7.20318   7.48440   0.01217  -0.01120  -0.00004
   S     -0.00441   1.80299  10.59764  -0.02661   0.01666  -0.00031
   S      3.11493   1.80105  10.59984  -0.01691  -0.00496   0.00027
   S      6.23460   1.80292  10.60019  -0.01117  -0.01189  -0.00014
   S     -1.56294   4.50225  10.59716   0.00465   0.01649  -0.00011
   S      1.55513   4.50440  10.59809   0.01596  -0.00287   0.00029
   S      4.67335   4.50374  10.59877   0.01998  -0.01365  -0.00070
   S     -3.12134   7.20479  10.59681  -0.00522   0.01448   0.00020
   S     -0.00432   7.20419  10.59810   0.00714  -0.00327  -0.00009
   S      3.11348   7.20377  10.59809   0.01225  -0.01105   0.00031
PRIMCOORD 21
     54   1
   Re     0.03474   1.78037   3.01354  -0.00117  -0.00158   0.00000
   Mo     3.12051   1.79926   3.01453   0.00682   0.00439   0.00004
   Mo     6.21742   1.81537   3.01553  -0.00201  -0.00441   0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00259  -0.00427   0.00003
   Mo     1.55957   4.50006   3.01352   0.00000  -0.00144   0.00005
   Mo     4.67635   4.50199   3.01453   0.00232   0.00453   0.00001
   Mo    -3.11702   7.20082   3.01150   0.00051   0.00724  -0.00005
   Mo     0.00049   7.20139   3.01250  -0.00211  -0.00340  -0.00001
   Mo     3.11944   7.20206   3.01351  -0.00123  -0.00040  -0.00007
   Mo     1.55542   0.90249   9.04193  -0.00541  -0.01312  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00248  -0.00184   0.00005
   Mo     7.79412   0.90153   9.04395   0.01909   0.01513  -0.00003
   Mo    -0.00250   3.60246   9.04092   0.00370   0.02224   0.00003
   Mo     3.11501   3.60162   9.04192  -0.01549  -0.01514   0.00007
   Mo     6.23272   3.60351   9.04293  -0.00517  -0.00718   0.00003
   Mo    -1.56213   6.30353   9.03990  -0.00295  -0.00070  -0.00004
   Mo     1.55375   6.30470   9.04091   0.01088   0.02108  -0.00003
   Mo     4.67531   6.30436   9.04192  -0.00707  -0.02032  -0.00008
   S      1.56282   0.89819   1.45265   0.00453   0.00739   0.00032
   S      4.67600   0.89683   1.45314   0.00034  -0.00430  -0.00137
   S      7.81111   0.92054   1.47356  -0.00084  -0.00185  -0.00051
   S     -0.01048   3.57821   1.47053  -0.00121  -0.00186   0.00027
   S      3.11737   3.60387   1.45312   0.00339   0.00443  -0.00001
   S      6.22907   3.60559   1.45080  -0.00199  -0.00316   0.00007
   S     -1.55769   6.30504   1.45010  -0.00377  -0.00232   0.00129
   S      1.55876   6.30178   1.45219  -0.00141  -0.00221   0.00008
   S      4.67452   6.30116   1.45312   0.00191   0.00522  -0.00012
   S      1.56181   0.89879   4.57575   0.00450   0.00733  -0.00032
   S      4.67499   0.89742   4.57727   0.00036  -0.00432   0.00140
   S      7.81011   0.92113   4.55888  -0.00084  -0.00191   0.00045
   S     -0.01148   3.57879   4.55585  -0.00122  -0.00189  -0.00020
   S      3.11636   3.60446   4.57526   0.00342   0.00444   0.00009
   S      6.22806   3.60618   4.57959  -0.00201  -0.00317  -0.00004
   S     -1.55870   6.30563   4.57423  -0.00379  -0.00227  -0.00131
   S      1.55775   6.30238   4.57416  -0.00137  -0.00214  -0.00011
   S      4.67351   6.30175   4.57525   0.00190   0.00527   0.00002
   S     -0.00340   1.80240   7.48488   0.01421   0.02068   0.00001
   S      3.11594   1.80046   7.48469  -0.00779  -0.01740  -0.00018
   S      6.23560   1.80233   7.48636   0.00797  -0.00333   0.00014
   S     -1.56193   4.50166   7.48333  -0.00719   0.00320  -0.00011
   S      1.55613   4.50381   7.48441   0.00294   0.02070   0.00028
   S      4.67436   4.50315   7.48575  -0.01529  -0.02404  -0.00006
   S     -3.12033   7.20420   7.48165  -0.01091  -0.01752   0.00020
   S     -0.00331   7.20360   7.48237   0.00101   0.00335  -0.00002
   S      3.11449   7.20318   7.48440   0.01483   0.01409  -0.00029
   S     -0.00441   1.80299  10.59764   0.01419   0.02063  -0.00001
   S      3.11493   1.80105  10.59984  -0.00783  -0.01744   0.00028
   S      6.23460   1.80292  10.60019   0.00803  -0.00335  -0.00009
   S     -1.56294   4.50225  10.59716  -0.00720   0.00326   0.00012
   S      1.55513   4.50440  10.59809   0.00291   0.02076  -0.00022
   S      4.67335   4.50374  10.59877  -0.01526  -0.02393   0.00007
   S     -3.12134   7.20479  10.59681  -0.01095  -0.01757  -0.00031
   S     -0.00432   7.20419  10.59810   0.00100   0.00328   0.00000
   S      3.11348   7.20377  10.59809   0.01488   0.01407   0.00017
PRIMCOORD 22
     54   1
   Re     0.03474   1.78037   3.01354   0.00003  -0.00001   0.00103
   Mo     3.12051   1.79926   3.01453  -0.00002  -0.00003  -0.00411
   Mo     6.21742   1.81537   3.01553  -0.00002   0.00001   0.01824
   Mo    -1.58233   4.51086   3.01250  -0.00002  -0.00000   0.01878
   Mo     1.55957   4.50006   3.01352  -0.00003   0.00000  -0.01333
   Mo     4.67635   4.50199   3.01453  -0.00001   0.00001   0.00959
   Mo    -3.11702   7.20082   3.01150   0.00002   0.00004  -0.00445
   Mo     0.00049   7.20139   3.01250   0.00005  -0.00002  -0.01201
   Mo     3.11944   7.20206   3.01351  -0.00001   0.00001  -0.01427
   Mo     1.55542   0.90249   9.04193  -0.00024   0.00010  -0.00048
   Mo     4.67511   0.90146   9.04294  -0.00010   0.00001   0.00267
   Mo     7.79412   0.90153   9.04395  -0.00014  -0.00010   0.00117
   Mo    -0.00250   3.60246   9.04092  -0.00004   0.00010   0.00201
   Mo     3.11501   3.60162   9.04192   0.00008  -0.00007  -0.00377
   Mo     6.23272   3.60351   9.04293   0.00015  -0.00003   0.02957
   Mo    -1.56213   6.30353   9.03990   0.00005   0.00017   0.00261
   Mo     1.55375   6.30470   9.04091   0.00010  -0.00008  -0.02896
   Mo     4.67531   6.30436   9.04192   0.00013  -0.00010  -0.00466
   S      1.56282   0.89819   1.45265  -0.00201   0.00134  -0.00356
   S      4.67600   0.89683   1.45314   0.00764   0.00810   0.00072
   S      7.81111   0.92054   1.47356  -0.00606   0.01047   0.00241
   S     -0.01048   3.57821   1.47053  -0.01192   0.00033   0.00305
   S      3.11737   3.60387   1.45312   0.00841   0.00038  -0.00344
   S      6.22907   3.60559   1.45080   0.00334  -0.00172   0.02028
   S     -1.55769   6.30504   1.45010  -0.00305  -0.01097   0.00082
   S      1.55876   6.30178   1.45219  -0.00103   0.00019  -0.01709
   S      4.67452   6.30116   1.45312   0.00410  -0.00775  -0.00401
   S      1.56181   0.89879   4.57575   0.00201  -0.00133  -0.00350
   S      4.67499   0.89742   4.57727  -0.00763  -0.00814   0.00071
   S      7.81011   0.92113   4.55888   0.00604  -0.01044   0.00239
   S     -0.01148   3.57879   4.55585   0.01186  -0.00034   0.00306
   S      3.11636   3.60446   4.57526  -0.00846  -0.00039  -0.00348
   S      6.22806   3.60618   4.57959  -0.00337   0.00173   0.02027
   S     -1.55870   6.30563   4.57423   0.00310   0.01097   0.00079
   S      1.55775   6.30238   4.57416   0.00106  -0.00022  -0.01707
   S      4.67351   6.30175   4.57525  -0.00408   0.00780  -0.00404
   S     -0.00340   1.80240   7.48488  -0.00157   0.00120   0.00136
   S      3.11594   1.80046   7.48469   0.00150  -0.00166  -0.00046
   S      6.23560   1.80233   7.48636  -0.00058   0.01194   0.01459
   S     -1.56193   4.50166   7.48333  -0.01024  -0.00558   0.01492
   S      1.55613   4.50381   7.48441  -0.00223  -0.01148  -0.01378
   S      4.67436   4.50315   7.48575   0.01263  -0.00768   0.00926
   S     -3.12033   7.20420   7.48165   0.00254  -0.00032  -0.00089
   S     -0.00331   7.20360   7.48237  -0.01102   0.00646  -0.01048
   S      3.11449   7.20318   7.48440   0.00849   0.00739  -0.01454
   S     -0.00441   1.80299  10.59764   0.00103  -0.00103   0.00136
   S      3.11493   1.80105  10.59984  -0.00181   0.00159  -0.00046
   S      6.23460   1.80292  10.60019   0.00042  -0.01203   0.01461
   S     -1.56294   4.50225  10.59716   0.01036   0.00593   0.01494
   S      1.55513   4.50440  10.59809   0.00240   0.01135  -0.01379
   S      4.67335   4.50374  10.59877  -0.01230   0.00744   0.00924
   S     -3.12134   7.20479  10.59681  -0.00255   0.00054  -0.00089
   S     -0.00432   7.20419  10.59810   0.01123  -0.00640  -0.01047
   S      3.11348   7.20377  10.59809  -0.00829  -0.00767  -0.01455
PRIMCOORD 23
     54   1
   Re     0.03474   1.78037   3.01354   0.00136   0.00255  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00240   0.00240   0.00007
   Mo     6.21742   1.81537   3.01553  -0.00306  -0.00272   0.00003
   Mo    -1.58233   4.51086   3.01250  -0.00083  -0.00408  -0.00011
   Mo     1.55957   4.50006   3.01352  -0.00453  -0.00133   0.00003
   Mo     4.67635   4.50199   3.01453   0.00083   0.00200  -0.00003
   Mo    -3.11702   7.20082   3.01150   0.00109   0.00298  -0.00005
   Mo     0.00049   7.20139   3.01250   0.00070   0.00087   0.00004
   Mo     3.11944   7.20206   3.01351   0.00111  -0.00437   0.00003
   Mo     1.55542   0.90249   9.04193  -0.00781  -0.01468   0.00000
   Mo     4.67511   0.90146   9.04294   0.00274   0.02752   0.00008
   Mo     7.79412   0.90153   9.04395  -0.00578  -0.01257   0.00006
   Mo    -0.00250   3.60246   9.04092  -0.00759  -0.01192  -0.00007
   Mo     3.11501   3.60162   9.04192  -0.01570  -0.00325   0.00002
   Mo     6.23272   3.60351   9.04293   0.00873   0.01505  -0.00007
   Mo    -1.56213   6.30353   9.03990   0.02207   0.01558  -0.00007
   Mo     1.55375   6.30470   9.04091  -0.00089  -0.00024   0.00007
   Mo     4.67531   6.30436   9.04192   0.00433  -0.01536  -0.00001
   S      1.56282   0.89819   1.45265   0.00215   0.00354   0.00012
   S      4.67600   0.89683   1.45314  -0.00097  -0.00025  -0.00184
   S      7.81111   0.92054   1.47356   0.00056  -0.00265   0.00245
   S     -0.01048   3.57821   1.47053  -0.00265  -0.00090  -0.00255
   S      3.11737   3.60387   1.45312  -0.00090   0.00313   0.00073
   S      6.22907   3.60559   1.45080  -0.00158  -0.00231   0.00000
   S     -1.55769   6.30504   1.45010   0.00060  -0.00109   0.00181
   S      1.55876   6.30178   1.45219  -0.00094  -0.00182   0.00004
   S      4.67452   6.30116   1.45312   0.00304   0.00106  -0.00077
   S      1.56181   0.89879   4.57575   0.00210   0.00346  -0.00010
   S      4.67499   0.89742   4.57727  -0.00095  -0.00026   0.00196
   S      7.81011   0.92113   4.55888   0.00058  -0.00263  -0.00240
   S     -0.01148   3.57879   4.55585  -0.00276  -0.00086   0.00248
   S      3.11636   3.60446   4.57526  -0.00086   0.00318  -0.00067
   S      6.22806   3.60618   4.57959  -0.00152  -0.00222  -0.00010
   S     -1.55870   6.30563   4.57423   0.00053  -0.00118  -0.00193
   S      1.55775   6.30238   4.57416  -0.00094  -0.00183   0.00004
   S      4.67351   6.30175   4.57525   0.00310   0.00104   0.00072
   S     -0.00340   1.80240   7.48488  -0.00953  -0.01792  -0.00001
   S      3.11594   1.80046   7.48469  -0.01491   0.00048  -0.00007
   S      6.23560   1.80233   7.48636   0.00805   0.01744   0.00010
   S     -1.56193   4.50166   7.48333   0.01141   0.01505  -0.00015
   S      1.55613   4.50381   7.48441  -0.01553  -0.00426   0.00004
   S      4.67436   4.50315   7.48575  -0.00642  -0.01085  -0.00006
   S     -3.12033   7.20420   7.48165   0.00755  -0.01337   0.00009
   S     -0.00331   7.20360   7.48237   0.01610   0.02901   0.00002
   S      3.11449   7.20318   7.48440   0.00329  -0.01551   0.00004
   S     -0.00441   1.80299  10.59764  -0.00949  -0.01784   0.00001
   S      3.11493   1.80105  10.59984  -0.01496   0.00049   0.00015
   S      6.23460   1.80292  10.60019   0.00807   0.01756  -0.00004
   S     -1.56294   4.50225  10.59716   0.01141   0.01506  -0.00004
   S      1.55513   4.50440  10.59809  -0.01559  -0.00433  -0.00003
   S      4.67335   4.50374  10.59877  -0.00635  -0.01085   0.00000
   S     -3.12134   7.20479  10.59681   0.00760  -0.01342  -0.00016
   S     -0.00432   7.20419  10.59810   0.01599   0.02894   0.00004
   S      3.11348   7.20377  10.59809   0.00335  -0.01554   0.00008
PRIMCOORD 24
     54   1
   Re     0.03474   1.78037   3.01354  -0.00075  -0.00167  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00337  -0.00100   0.00001
   Mo     6.21742   1.81537   3.01553  -0.00434   0.00235  -0.00005
   Mo    -1.58233   4.51086   3.01250   0.00473  -0.00274   0.00004
   Mo     1.55957   4.50006   3.01352   0.00214   0.00155   0.00005
   Mo     4.67635   4.50199   3.01453   0.00108   0.00110  -0.00001
   Mo    -3.11702   7.20082   3.01150   0.00030  -0.00338  -0.00000
   Mo     0.00049   7.20139   3.01250   0.00075   0.00216   0.00002
   Mo     3.11944   7.20206   3.01351  -0.00028   0.00218  -0.00005
   Mo     1.55542   0.90249   9.04193   0.00834   0.01511   0.00000
   Mo     4.67511   0.90146   9.04294   0.02600  -0.00252   0.00001
   Mo     7.79412   0.90153   9.04395   0.01658  -0.01230  -0.00006
   Mo    -0.00250   3.60246   9.04092  -0.02031   0.00851   0.00005
   Mo     3.11501   3.60162   9.04192  -0.00355  -0.00889   0.00004
   Mo     6.23272   3.60351   9.04293  -0.00093   0.00036  -0.00002
   Mo    -1.56213   6.30353   9.03990  -0.01383   0.02151   0.00001
   Mo     1.55375   6.30470   9.04091  -0.00731  -0.01522   0.00001
   Mo     4.67531   6.30436   9.04192  -0.00500  -0.00648  -0.00006
   S      1.56282   0.89819   1.45265  -0.00205  -0.00359  -0.00006
   S      4.67600   0.89683   1.45314  -0.00340   0.00175  -0.00070
   S      7.81111   0.92054   1.47356  -0.00309   0.00245   0.00052
   S     -0.01048   3.57821   1.47053   0.00424  -0.00145  -0.00050
   S      3.11737   3.60387   1.45312   0.00067   0.00002   0.00045
   S      6.22907   3.60559   1.45080   0.00172   0.00203  -0.00003
   S     -1.55769   6.30504   1.45010   0.00271  -0.00203   0.00077
   S      1.55876   6.30178   1.45219   0.00059   0.00205  -0.00007
   S      4.67452   6.30116   1.45312  -0.00065   0.00021  -0.00041
   S      1.56181   0.89879   4.57575  -0.00206  -0.00360   0.00007
   S      4.67499   0.89742   4.57727  -0.00336   0.00177   0.00068
   S      7.81011   0.92113   4.55888  -0.00312   0.00243  -0.00061
   S     -0.01148   3.57879   4.55585   0.00423  -0.00150   0.00059
   S      3.11636   3.60446   4.57526   0.00072   0.00001  -0.00040
   S      6.22806   3.60618   4.57959   0.00168   0.00198   0.00001
   S     -1.55870   6.30563   4.57423   0.00269  -0.00201  -0.00073
   S      1.55775   6.30238   4.57416   0.00065   0.00211   0.00008
   S      4.67351   6.30175   4.57525  -0.00069   0.00022   0.00035
   S     -0.00340   1.80240   7.48488   0.00412   0.00839  -0.00001
   S      3.11594   1.80046   7.48469   0.02234  -0.00492   0.00009
   S      6.23560   1.80233   7.48636   0.02645  -0.00330  -0.00009
   S     -1.56193   4.50166   7.48333  -0.01739   0.02185   0.00006
   S      1.55613   4.50381   7.48441  -0.01260  -0.01375  -0.00016
   S      4.67436   4.50315   7.48575  -0.00565  -0.00812   0.00000
   S     -3.12033   7.20420   7.48165  -0.01410   0.01751  -0.00008
   S     -0.00331   7.20360   7.48237   0.00123  -0.00073   0.00001
   S      3.11449   7.20318   7.48440  -0.00446  -0.01694   0.00017
   S     -0.00441   1.80299  10.59764   0.00407   0.00832   0.00001
   S      3.11493   1.80105  10.59984   0.02234  -0.00495  -0.00003
   S      6.23460   1.80292  10.60019   0.02650  -0.00331   0.00004
   S     -1.56294   4.50225  10.59716  -0.01744   0.02185  -0.00003
   S      1.55513   4.50440  10.59809  -0.01259  -0.01372   0.00025
   S      4.67335   4.50374  10.59877  -0.00561  -0.00806  -0.00003
   S     -3.12134   7.20479  10.59681  -0.01415   0.01749   0.00003
   S     -0.00432   7.20419  10.59810   0.00124  -0.00072   0.00002
   S      3.11348   7.20377  10.59809  -0.00442  -0.01691  -0.00026
PRIMCOORD 25
     54   1
   Re     0.03474   1.78037   3.01354   0.00001   0.00002  -0.00003
   Mo     3.12051   1.79926   3.01453   0.00002  -0.00000  -0.00873
   Mo     6.21742   1.81537   3.01553   0.00002  -0.00004  -0.02176
   Mo    -1.58233   4.51086   3.01250  -0.00004  -0.00000   0.02131
   Mo     1.55957   4.50006   3.01352  -0.00001   0.00002   0.01194
   Mo     4.67635   4.50199   3.01453  -0.00000  -0.00000  -0.00038
   Mo    -3.11702   7.20082   3.01150  -0.00001   0.00002   0.00934
   Mo     0.00049   7.20139   3.01250  -0.00001  -0.00001   0.00043
   Mo     3.11944   7.20206   3.01351   0.00002  -0.00000  -0.01210
   Mo     1.55542   0.90249   9.04193  -0.00005  -0.00009   0.00025
   Mo     4.67511   0.90146   9.04294  -0.00003   0.00008  -0.01670
   Mo     7.79412   0.90153   9.04395  -0.00007  -0.00003  -0.02342
   Mo    -0.00250   3.60246   9.04092   0.00001  -0.00007   0.02298
   Mo     3.11501   3.60162   9.04192  -0.00001   0.00001   0.00572
   Mo     6.23272   3.60351   9.04293   0.00004   0.00007  -0.00059
   Mo    -1.56213   6.30353   9.03990   0.00008   0.00002   0.01736
   Mo     1.55375   6.30470   9.04091   0.00001   0.00002   0.00034
   Mo     4.67531   6.30436   9.04192   0.00001  -0.00001  -0.00594
   S      1.56282   0.89819   1.45265  -0.00278  -0.00514   0.00026
   S      4.67600   0.89683   1.45314  -0.00513  -0.00634  -0.01320
   S      7.81111   0.92054   1.47356   0.00793   0.00098  -0.01491
   S     -0.01048   3.57821   1.47053  -0.00298   0.00726   0.01462
   S      3.11737   3.60387   1.45312  -0.00473   0.00583   0.00108
   S      6.22907   3.60559   1.45080   0.00781   0.01339  -0.00036
   S     -1.55769   6.30504   1.45010  -0.00283  -0.00711   0.01366
   S      1.55876   6.30178   1.45219  -0.00493  -0.00811   0.00012
   S      4.67452   6.30116   1.45312   0.00768  -0.00078  -0.00122
   S      1.56181   0.89879   4.57575   0.00280   0.00518   0.00026
   S      4.67499   0.89742   4.57727   0.00516   0.00629  -0.01320
   S      7.81011   0.92113   4.55888  -0.00788  -0.00100  -0.01491
   S     -0.01148   3.57879   4.55585   0.00293  -0.00723   0.01462
   S      3.11636   3.60446   4.57526   0.00473  -0.00582   0.00108
   S      6.22806   3.60618   4.57959  -0.00784  -0.01345  -0.00036
   S     -1.55870   6.30563   4.57423   0.00278   0.00711   0.01365
   S      1.55775   6.30238   4.57416   0.00495   0.00813   0.00012
   S      4.67351   6.30175   4.57525  -0.00766   0.00079  -0.00122
   S     -0.00340   1.80240   7.48488   0.00844   0.01421  -0.00009
   S      3.11594   1.80046   7.48469  -0.00659   0.00550  -0.00454
   S      6.23560   1.80233   7.48636  -0.00201   0.00833  -0.01787
   S     -1.56193   4.50166   7.48333   0.00850   0.00304   0.01744
   S      1.55613   4.50381   7.48441  -0.00665  -0.00560   0.01291
   S      4.67436   4.50315   7.48575  -0.00188  -0.00286  -0.00036
   S     -3.12033   7.20420   7.48165   0.00839  -0.00280   0.00495
   S     -0.00331   7.20360   7.48237  -0.00643  -0.01113   0.00044
   S      3.11449   7.20318   7.48440  -0.00185  -0.00881  -0.01289
   S     -0.00441   1.80299  10.59764  -0.00855  -0.01441  -0.00009
   S      3.11493   1.80105  10.59984   0.00642  -0.00549  -0.00454
   S      6.23460   1.80292  10.60019   0.00195  -0.00819  -0.01787
   S     -1.56294   4.50225  10.59716  -0.00834  -0.00302   0.01744
   S      1.55513   4.50440  10.59809   0.00662   0.00559   0.01291
   S      4.67335   4.50374  10.59877   0.00190   0.00288  -0.00036
   S     -3.12134   7.20479  10.59681  -0.00831   0.00266   0.00495
   S     -0.00432   7.20419  10.59810   0.00653   0.01131   0.00044
   S      3.11348   7.20377  10.59809   0.00185   0.00878  -0.01288
PRIMCOORD 26
     54   1
   Re     0.03474   1.78037   3.01354   0.00001   0.00000  -0.00014
   Mo     3.12051   1.79926   3.01453  -0.00001  -0.00002   0.02156
   Mo     6.21742   1.81537   3.01553   0.00003   0.00000   0.00353
   Mo    -1.58233   4.51086   3.01250  -0.00000   0.00003  -0.00204
   Mo     1.55957   4.50006   3.01352   0.00001   0.00002   0.01427
   Mo     4.67635   4.50199   3.01453  -0.00004  -0.00007  -0.00502
   Mo    -3.11702   7.20082   3.01150  -0.00001  -0.00002  -0.01652
   Mo     0.00049   7.20139   3.01250   0.00002   0.00004   0.00537
   Mo     3.11944   7.20206   3.01351  -0.00000   0.00002  -0.02098
   Mo     1.55542   0.90249   9.04193   0.00000   0.00004   0.00323
   Mo     4.67511   0.90146   9.04294  -0.00005  -0.00004   0.02121
   Mo     7.79412   0.90153   9.04395  -0.00009   0.00002  -0.00878
   Mo    -0.00250   3.60246   9.04092   0.00004  -0.00005   0.00406
   Mo     3.11501   3.60162   9.04192   0.00007   0.00003   0.01850
   Mo     6.23272   3.60351   9.04293  -0.00001   0.00000  -0.00303
   Mo    -1.56213   6.30353   9.03990   0.00001  -0.00005  -0.00990
   Mo     1.55375   6.30470   9.04091   0.00000  -0.00004  -0.00026
   Mo     4.67531   6.30436   9.04192   0.00001   0.00009  -0.02506
   S      1.56282   0.89819   1.45265   0.00847   0.01202   0.00220
   S      4.67600   0.89683   1.45314  -0.00639   0.00318   0.01321
   S      7.81111   0.92054   1.47356  -0.00138   0.00975  -0.00780
   S     -0.01048   3.57821   1.47053   0.00636   0.00281   0.00558
   S      3.11737   3.60387   1.45312  -0.00673  -0.00741   0.01349
   S      6.22907   3.60559   1.45080   0.00060  -0.00360  -0.00151
   S     -1.55769   6.30504   1.45010   0.00798  -0.00102  -0.00560
   S      1.55876   6.30178   1.45219  -0.00944  -0.00896  -0.00058
   S      4.67452   6.30116   1.45312   0.00124  -0.00573  -0.01876
   S      1.56181   0.89879   4.57575  -0.00849  -0.01207   0.00220
   S      4.67499   0.89742   4.57727   0.00644  -0.00313   0.01321
   S      7.81011   0.92113   4.55888   0.00141  -0.00972  -0.00777
   S     -0.01148   3.57879   4.55585  -0.00634  -0.00276   0.00555
   S      3.11636   3.60446   4.57526   0.00666   0.00732   0.01351
   S      6.22806   3.60618   4.57959  -0.00061   0.00357  -0.00152
   S     -1.55870   6.30563   4.57423  -0.00795   0.00109  -0.00561
   S      1.55775   6.30238   4.57416   0.00946   0.00901  -0.00057
   S      4.67351   6.30175   4.57525  -0.00129   0.00564  -0.01879
   S     -0.00340   1.80240   7.48488   0.00465   0.00355  -0.00073
   S      3.11594   1.80046   7.48469   0.00624   0.00291   0.01906
   S      6.23560   1.80233   7.48636  -0.01102  -0.00345   0.00431
   S     -1.56193   4.50166   7.48333   0.00310  -0.00440  -0.00417
   S      1.55613   4.50381   7.48441   0.00488  -0.00521   0.00969
   S      4.67436   4.50315   7.48575  -0.00780  -0.01399  -0.00418
   S     -3.12033   7.20420   7.48165   0.00610   0.00879  -0.01404
   S     -0.00331   7.20360   7.48237   0.00316   0.01050   0.00488
   S      3.11449   7.20318   7.48440  -0.00917   0.00154  -0.01484
   S     -0.00441   1.80299  10.59764  -0.00473  -0.00361  -0.00074
   S      3.11493   1.80105  10.59984  -0.00622  -0.00285   0.01906
   S      6.23460   1.80292  10.60019   0.01083   0.00345   0.00433
   S     -1.56294   4.50225  10.59716  -0.00303   0.00428  -0.00418
   S      1.55513   4.50440  10.59809  -0.00477   0.00512   0.00969
   S      4.67335   4.50374  10.59877   0.00790   0.01419  -0.00419
   S     -3.12134   7.20479  10.59681  -0.00603  -0.00871  -0.01405
   S     -0.00432   7.20419  10.59810  -0.00318  -0.01062   0.00488
   S      3.11348   7.20377  10.59809   0.00908  -0.00148  -0.01483
PRIMCOORD 27
     54   1
   Re     0.03474   1.78037   3.01354   0.00001  -0.00001  -0.00043
   Mo     3.12051   1.79926   3.01453   0.00000  -0.00001   0.00339
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00001   0.00414
   Mo    -1.58233   4.51086   3.01250   0.00002  -0.00000   0.00487
   Mo     1.55957   4.50006   3.01352  -0.00002   0.00002  -0.01804
   Mo     4.67635   4.50199   3.01453  -0.00000   0.00002  -0.01889
   Mo    -3.11702   7.20082   3.01150   0.00001   0.00001   0.01330
   Mo     0.00049   7.20139   3.01250   0.00001  -0.00002   0.01996
   Mo     3.11944   7.20206   3.01351  -0.00003  -0.00000  -0.00818
   Mo     1.55542   0.90249   9.04193  -0.00005   0.00002   0.01135
   Mo     4.67511   0.90146   9.04294  -0.00002  -0.00003   0.01753
   Mo     7.79412   0.90153   9.04395  -0.00001  -0.00000  -0.00622
   Mo    -0.00250   3.60246   9.04092  -0.00001   0.00004  -0.01043
   Mo     3.11501   3.60162   9.04192  -0.00001  -0.00002  -0.01893
   Mo     6.23272   3.60351   9.04293   0.00001  -0.00001  -0.00935
   Mo    -1.56213   6.30353   9.03990   0.00002   0.00002   0.02524
   Mo     1.55375   6.30470   9.04091   0.00005  -0.00001  -0.00218
   Mo     4.67531   6.30436   9.04192   0.00002  -0.00001  -0.00713
   S      1.56282   0.89819   1.45265   0.00195  -0.00555   0.00727
   S      4.67600   0.89683   1.45314  -0.00021  -0.00700   0.01214
   S      7.81111   0.92054   1.47356  -0.00164   0.00371  -0.00154
   S     -0.01048   3.57821   1.47053  -0.00808  -0.00243  -0.00564
   S      3.11737   3.60387   1.45312  -0.00023  -0.00910  -0.01499
   S      6.22907   3.60559   1.45080   0.00844  -0.00431  -0.00420
   S     -1.55769   6.30504   1.45010   0.00232   0.00528   0.01671
   S      1.55876   6.30178   1.45219  -0.01040   0.01005  -0.00271
   S      4.67452   6.30116   1.45312   0.00798   0.00888  -0.00630
   S      1.56181   0.89879   4.57575  -0.00193   0.00556   0.00728
   S      4.67499   0.89742   4.57727   0.00022   0.00696   0.01213
   S      7.81011   0.92113   4.55888   0.00164  -0.00373  -0.00154
   S     -0.01148   3.57879   4.55585   0.00808   0.00242  -0.00563
   S      3.11636   3.60446   4.57526   0.00020   0.00913  -0.01502
   S      6.22806   3.60618   4.57959  -0.00843   0.00431  -0.00423
   S     -1.55870   6.30563   4.57423  -0.00230  -0.00530   0.01671
   S      1.55775   6.30238   4.57416   0.01038  -0.01005  -0.00267
   S      4.67351   6.30175   4.57525  -0.00800  -0.00881  -0.00632
   S     -0.00340   1.80240   7.48488   0.00596  -0.00542  -0.00261
   S      3.11594   1.80046   7.48469   0.00216  -0.01455   0.00452
   S      6.23560   1.80233   7.48636  -0.00824  -0.00645   0.00064
   S     -1.56193   4.50166   7.48333  -0.00031   0.01440   0.00230
   S      1.55613   4.50381   7.48441  -0.00375   0.00503  -0.01379
   S      4.67436   4.50315   7.48575   0.00398   0.00271  -0.01543
   S     -3.12033   7.20420   7.48165   0.01196   0.00134   0.01318
   S     -0.00331   7.20360   7.48237  -0.00999   0.00273   0.01791
   S      3.11449   7.20318   7.48440  -0.00187   0.00022  -0.00681
   S     -0.00441   1.80299  10.59764  -0.00604   0.00550  -0.00262
   S      3.11493   1.80105  10.59984  -0.00223   0.01449   0.00451
   S      6.23460   1.80292  10.60019   0.00820   0.00641   0.00064
   S     -1.56294   4.50225  10.59716   0.00029  -0.01435   0.00231
   S      1.55513   4.50440  10.59809   0.00378  -0.00503  -0.01377
   S      4.67335   4.50374  10.59877  -0.00398  -0.00275  -0.01545
   S     -3.12134   7.20479  10.59681  -0.01195  -0.00130   0.01317
   S     -0.00432   7.20419  10.59810   0.01008  -0.00277   0.01793
   S      3.11348   7.20377  10.59809   0.00195  -0.00022  -0.00680
PRIMCOORD 28
     54   1
   Re     0.03474   1.78037   3.01354  -0.00288   0.00156  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00254  -0.00562   0.00002
   Mo     6.21742   1.81537   3.01553  -0.00429   0.00373   0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00420   0.00229   0.00000
   Mo     1.55957   4.50006   3.01352  -0.00105  -0.00645  -0.00000
   Mo     4.67635   4.50199   3.01453  -0.00652   0.00392  -0.00002
   Mo    -3.11702   7.20082   3.01150   0.00553  -0.00015   0.00000
   Mo     0.00049   7.20139   3.01250   0.00847  -0.00471   0.00003
   Mo     3.11944   7.20206   3.01351   0.00421   0.00439  -0.00002
   Mo     1.55542   0.90249   9.04193   0.00320  -0.00020   0.00001
   Mo     4.67511   0.90146   9.04294  -0.00557   0.01304   0.00002
   Mo     7.79412   0.90153   9.04395   0.00945  -0.01309  -0.00001
   Mo    -0.00250   3.60246   9.04092   0.01376  -0.00091  -0.00000
   Mo     3.11501   3.60162   9.04192   0.00644   0.01445  -0.00001
   Mo     6.23272   3.60351   9.04293   0.02081  -0.01282   0.00000
   Mo    -1.56213   6.30353   9.03990  -0.01567  -0.00054   0.00001
   Mo     1.55375   6.30470   9.04091  -0.02409   0.01306  -0.00001
   Mo     4.67531   6.30436   9.04192  -0.00862  -0.01280  -0.00002
   S      1.56282   0.89819   1.45265  -0.00053  -0.00032   0.00089
   S      4.67600   0.89683   1.45314   0.00297  -0.00501  -0.00062
   S      7.81111   0.92054   1.47356  -0.00347   0.00500  -0.00001
   S     -0.01048   3.57821   1.47053  -0.00523   0.00030  -0.00012
   S      3.11737   3.60387   1.45312  -0.00185  -0.00554  -0.00015
   S      6.22907   3.60559   1.45080  -0.00732   0.00507   0.00056
   S     -1.55769   6.30504   1.45010   0.00606   0.00023  -0.00062
   S      1.55876   6.30178   1.45219   0.00852  -0.00523   0.00084
   S      4.67452   6.30116   1.45312   0.00286   0.00439  -0.00023
   S      1.56181   0.89879   4.57575  -0.00055  -0.00033  -0.00087
   S      4.67499   0.89742   4.57727   0.00298  -0.00500   0.00066
   S      7.81011   0.92113   4.55888  -0.00346   0.00498  -0.00001
   S     -0.01148   3.57879   4.55585  -0.00522   0.00030   0.00012
   S      3.11636   3.60446   4.57526  -0.00183  -0.00551   0.00014
   S      6.22806   3.60618   4.57959  -0.00734   0.00508  -0.00057
   S     -1.55870   6.30563   4.57423   0.00604   0.00022   0.00065
   S      1.55775   6.30238   4.57416   0.00855  -0.00523  -0.00083
   S      4.67351   6.30175   4.57525   0.00284   0.00438   0.00019
   S     -0.00340   1.80240   7.48488   0.00852  -0.00434   0.00016
   S      3.11594   1.80046   7.48469  -0.00230   0.01621   0.00018
   S      6.23560   1.80233   7.48636   0.01254  -0.01178   0.00012
   S     -1.56193   4.50166   7.48333   0.01395  -0.00404   0.00010
   S      1.55613   4.50381   7.48441   0.00261   0.01521  -0.00003
   S      4.67436   4.50315   7.48575   0.01875  -0.01094  -0.00033
   S     -3.12033   7.20420   7.48165  -0.01562  -0.00357   0.00014
   S     -0.00331   7.20360   7.48237  -0.02704   0.01511  -0.00028
   S      3.11449   7.20318   7.48440  -0.01166  -0.01172   0.00003
   S     -0.00441   1.80299  10.59764   0.00851  -0.00434  -0.00017
   S      3.11493   1.80105  10.59984  -0.00231   0.01623  -0.00017
   S      6.23460   1.80292  10.60019   0.01257  -0.01177  -0.00010
   S     -1.56294   4.50225  10.59716   0.01395  -0.00406  -0.00009
   S      1.55513   4.50440  10.59809   0.00261   0.01521   0.00002
   S      4.67335   4.50374  10.59877   0.01875  -0.01092   0.00032
   S     -3.12134   7.20479  10.59681  -0.01565  -0.00358  -0.00015
   S     -0.00432   7.20419  10.59810  -0.02702   0.01510   0.00029
   S      3.11348   7.20377  10.59809  -0.01165  -0.01172  -0.00006
PRIMCOORD 29
     54   1
   Re     0.03474   1.78037   3.01354  -0.00001   0.00001  -0.00070
   Mo     3.12051   1.79926   3.01453  -0.00003   0.00002   0.02014
   Mo     6.21742   1.81537   3.01553  -0.00002  -0.00002  -0.01125
   Mo    -1.58233   4.51086   3.01250  -0.00001   0.00001  -0.01134
   Mo     1.55957   4.50006   3.01352   0.00004  -0.00001  -0.00881
   Mo     4.67635   4.50199   3.01453   0.00003  -0.00002   0.01268
   Mo    -3.11702   7.20082   3.01150  -0.00001   0.00003   0.02042
   Mo     0.00049   7.20139   3.01250  -0.00002   0.00001  -0.01271
   Mo     3.11944   7.20206   3.01351   0.00004  -0.00003  -0.00843
   Mo     1.55542   0.90249   9.04193   0.00006  -0.00004   0.02284
   Mo     4.67511   0.90146   9.04294   0.00004   0.00003  -0.00337
   Mo     7.79412   0.90153   9.04395   0.00005   0.00002  -0.01112
   Mo    -0.00250   3.60246   9.04092   0.00003  -0.00006  -0.01150
   Mo     3.11501   3.60162   9.04192  -0.00003   0.00002   0.01434
   Mo     6.23272   3.60351   9.04293  -0.00004   0.00004  -0.00645
   Mo    -1.56213   6.30353   9.03990  -0.00002  -0.00003  -0.00316
   Mo     1.55375   6.30470   9.04091  -0.00002   0.00000  -0.01614
   Mo     4.67531   6.30436   9.04192  -0.00006   0.00002   0.01489
   S      1.56282   0.89819   1.45265   0.00767  -0.00456   0.01775
   S      4.67600   0.89683   1.45314  -0.01192   0.00696  -0.00165
   S      7.81111   0.92054   1.47356   0.00473   0.00044  -0.00902
   S     -0.01048   3.57821   1.47053   0.00185  -0.00441  -0.00923
   S      3.11737   3.60387   1.45312   0.00751  -0.00762   0.01060
   S      6.22907   3.60559   1.45080  -0.00897   0.00513  -0.00414
   S     -1.55769   6.30504   1.45010  -0.01209   0.00692  -0.00157
   S      1.55876   6.30178   1.45219   0.00208  -0.00103  -0.01337
   S      4.67452   6.30116   1.45312   0.01034  -0.00256   0.01089
   S      1.56181   0.89879   4.57575  -0.00773   0.00460   0.01776
   S      4.67499   0.89742   4.57727   0.01184  -0.00694  -0.00163
   S      7.81011   0.92113   4.55888  -0.00472  -0.00049  -0.00903
   S     -0.01148   3.57879   4.55585  -0.00183   0.00443  -0.00924
   S      3.11636   3.60446   4.57526  -0.00745   0.00762   0.01060
   S      6.22806   3.60618   4.57959   0.00900  -0.00518  -0.00411
   S     -1.55870   6.30563   4.57423   0.01205  -0.00687  -0.00155
   S      1.55775   6.30238   4.57416  -0.00206   0.00104  -0.01339
   S      4.67351   6.30175   4.57525  -0.01027   0.00251   0.01090
   S     -0.00340   1.80240   7.48488   0.01245  -0.00736   0.00015
   S      3.11594   1.80046   7.48469  -0.00913   0.00177   0.01487
   S      6.23560   1.80233   7.48636  -0.00321   0.00080  -0.00939
   S     -1.56193   4.50166   7.48333  -0.00242   0.00256  -0.00946
   S      1.55613   4.50381   7.48441   0.00945  -0.00753  -0.00577
   S      4.67436   4.50315   7.48575  -0.00718   0.00438   0.00998
   S     -3.12033   7.20420   7.48165  -0.00626   0.00686   0.01521
   S     -0.00331   7.20360   7.48237  -0.00531   0.00299  -0.01001
   S      3.11449   7.20318   7.48440   0.01139  -0.00436  -0.00536
   S     -0.00441   1.80299  10.59764  -0.01228   0.00726   0.00015
   S      3.11493   1.80105  10.59984   0.00919  -0.00174   0.01488
   S      6.23460   1.80292  10.60019   0.00330  -0.00072  -0.00940
   S     -1.56294   4.50225  10.59716   0.00243  -0.00264  -0.00947
   S      1.55513   4.50440  10.59809  -0.00949   0.00752  -0.00578
   S      4.67335   4.50374  10.59877   0.00706  -0.00430   0.00999
   S     -3.12134   7.20479  10.59681   0.00621  -0.00694   0.01522
   S     -0.00432   7.20419  10.59810   0.00527  -0.00296  -0.01002
   S      3.11348   7.20377  10.59809  -0.01146   0.00441  -0.00537
PRIMCOORD 30
     54   1
   Re     0.03474   1.78037   3.01354  -0.00031  -0.00038   0.00000
   Mo     3.12051   1.79926   3.01453  -0.00264   0.01191  -0.00002
   Mo     6.21742   1.81537   3.01553  -0.00186  -0.01228   0.00003
   Mo    -1.58233   4.51086   3.01250  -0.00989  -0.00766  -0.00001
   Mo     1.55957   4.50006   3.01352  -0.00821   0.00999  -0.00002
   Mo     4.67635   4.50199   3.01453  -0.00120  -0.00183  -0.00001
   Mo    -3.11702   7.20082   3.01150   0.01186   0.00370  -0.00001
   Mo     0.00049   7.20139   3.01250  -0.00042  -0.00104   0.00001
   Mo     3.11944   7.20206   3.01351   0.01299  -0.00200   0.00003
   Mo     1.55542   0.90249   9.04193  -0.00443  -0.00827  -0.00002
   Mo     4.67511   0.90146   9.04294   0.00822  -0.00298   0.00001
   Mo     7.79412   0.90153   9.04395  -0.00759   0.01081   0.00002
   Mo    -0.00250   3.60246   9.04092   0.01401  -0.00148  -0.00001
   Mo     3.11501   3.60162   9.04192   0.01514  -0.01603  -0.00002
   Mo     6.23272   3.60351   9.04293   0.01052   0.01712   0.00001
   Mo    -1.56213   6.30353   9.03990  -0.00761   0.00530  -0.00000
   Mo     1.55375   6.30470   9.04091  -0.00625  -0.00914   0.00001
   Mo     4.67531   6.30436   9.04192  -0.02214   0.00450  -0.00001
   S      1.56282   0.89819   1.45265   0.00379   0.00663   0.00000
   S      4.67600   0.89683   1.45314  -0.00721  -0.00093   0.00048
   S      7.81111   0.92054   1.47356   0.00405  -0.00581  -0.00094
   S     -0.01048   3.57821   1.47053  -0.00724   0.00063   0.00096
   S      3.11737   3.60387   1.45312  -0.00835   0.01238  -0.00049
   S      6.22907   3.60559   1.45080  -0.00789  -0.01334   0.00001
   S     -1.55769   6.30504   1.45010   0.00300  -0.00670  -0.00050
   S      1.55876   6.30178   1.45219   0.00505   0.00838   0.00003
   S      4.67452   6.30116   1.45312   0.01505  -0.00091   0.00045
   S      1.56181   0.89879   4.57575   0.00381   0.00663  -0.00003
   S      4.67499   0.89742   4.57727  -0.00724  -0.00092  -0.00047
   S      7.81011   0.92113   4.55888   0.00406  -0.00580   0.00099
   S     -0.01148   3.57879   4.55585  -0.00723   0.00064  -0.00098
   S      3.11636   3.60446   4.57526  -0.00835   0.01237   0.00044
   S      6.22806   3.60618   4.57959  -0.00789  -0.01332  -0.00000
   S     -1.55870   6.30563   4.57423   0.00299  -0.00670   0.00051
   S      1.55775   6.30238   4.57416   0.00505   0.00835  -0.00002
   S      4.67351   6.30175   4.57525   0.01507  -0.00093  -0.00044
   S     -0.00340   1.80240   7.48488   0.00029  -0.00050   0.00000
   S      3.11594   1.80046   7.48469   0.00505  -0.01744   0.00014
   S      6.23560   1.80233   7.48636   0.00043   0.01760  -0.00019
   S     -1.56193   4.50166   7.48333   0.01577   0.00865   0.00021
   S      1.55613   4.50381   7.48441   0.01803  -0.01288   0.00018
   S      4.67436   4.50315   7.48575   0.00307   0.00441  -0.00001
   S     -3.12033   7.20420   7.48165  -0.01848  -0.00485  -0.00016
   S     -0.00331   7.20360   7.48237  -0.00329  -0.00381   0.00003
   S      3.11449   7.20318   7.48440  -0.02098   0.00871  -0.00018
   S     -0.00441   1.80299  10.59764   0.00032  -0.00048  -0.00000
   S      3.11493   1.80105  10.59984   0.00503  -0.01742  -0.00015
   S      6.23460   1.80292  10.60019   0.00042   0.01762   0.00022
   S     -1.56294   4.50225  10.59716   0.01578   0.00865  -0.00021
   S      1.55513   4.50440  10.59809   0.01804  -0.01291  -0.00018
   S      4.67335   4.50374  10.59877   0.00305   0.00440  -0.00000
   S     -3.12134   7.20479  10.59681  -0.01848  -0.00484   0.00014
   S     -0.00432   7.20419  10.59810  -0.00330  -0.00382  -0.00001
   S      3.11348   7.20377  10.59809  -0.02097   0.00869   0.00019
PRIMCOORD 31
     54   1
   Re     0.03474   1.78037   3.01354  -0.00626   0.00328   0.00001
   Mo     3.12051   1.79926   3.01453   0.03004   0.01227   0.00004
   Mo     6.21742   1.81537   3.01553   0.01607   0.00252  -0.00007
   Mo    -1.58233   4.51086   3.01250   0.00457  -0.01454  -0.00007
   Mo     1.55957   4.50006   3.01352  -0.01294  -0.00528   0.00002
   Mo     4.67635   4.50199   3.01453  -0.02223   0.01232  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00433  -0.03178   0.00004
   Mo     0.00049   7.20139   3.01250  -0.00778   0.00334  -0.00002
   Mo     3.11944   7.20206   3.01351  -0.00198   0.01596   0.00003
   Mo     1.55542   0.90249   9.04193  -0.00845   0.00479   0.00003
   Mo     4.67511   0.90146   9.04294  -0.00295  -0.00276  -0.00001
   Mo     7.79412   0.90153   9.04395  -0.00288  -0.00018  -0.00002
   Mo    -0.00250   3.60246   9.04092  -0.00134   0.00253  -0.00002
   Mo     3.11501   3.60162   9.04192   0.00464  -0.00246   0.00004
   Mo     6.23272   3.60351   9.04293   0.00216  -0.00116  -0.00003
   Mo    -1.56213   6.30353   9.03990   0.00096   0.00409  -0.00001
   Mo     1.55375   6.30470   9.04091   0.00308  -0.00182   0.00000
   Mo     4.67531   6.30436   9.04192   0.00434  -0.00286   0.00004
   S      1.56282   0.89819   1.45265   0.01809  -0.01019   0.02113
   S      4.67600   0.89683   1.45314   0.01904   0.00433  -0.00242
   S      7.81111   0.92054   1.47356   0.00765   0.00726  -0.00929
   S     -0.01048   3.57821   1.47053  -0.00195  -0.00947  -0.00809
   S      3.11737   3.60387   1.45312  -0.01067   0.00668  -0.00457
   S      6.22907   3.60559   1.45080  -0.01388   0.00748   0.00455
   S     -1.55769   6.30504   1.45010   0.00441  -0.01902  -0.00309
   S      1.55876   6.30178   1.45219  -0.00718   0.00476   0.00646
   S      4.67452   6.30116   1.45312  -0.01164   0.00616  -0.00403
   S      1.56181   0.89879   4.57575   0.01808  -0.01018  -0.02104
   S      4.67499   0.89742   4.57727   0.01912   0.00433   0.00238
   S      7.81011   0.92113   4.55888   0.00758   0.00732   0.00926
   S     -0.01148   3.57879   4.55585  -0.00204  -0.00944   0.00806
   S      3.11636   3.60446   4.57526  -0.01066   0.00669   0.00462
   S      6.22806   3.60618   4.57959  -0.01382   0.00744  -0.00468
   S     -1.55870   6.30563   4.57423   0.00445  -0.01909   0.00305
   S      1.55775   6.30238   4.57416  -0.00721   0.00478  -0.00644
   S      4.67351   6.30175   4.57525  -0.01165   0.00614   0.00409
   S     -0.00340   1.80240   7.48488  -0.00759   0.00433  -0.00113
   S      3.11594   1.80046   7.48469  -0.00387  -0.00213   0.00013
   S      6.23560   1.80233   7.48636  -0.00332  -0.00180  -0.00012
   S     -1.56193   4.50166   7.48333  -0.00005   0.00393  -0.00011
   S      1.55613   4.50381   7.48441   0.00389  -0.00214   0.00087
   S      4.67436   4.50315   7.48575   0.00450  -0.00264  -0.00091
   S     -3.12033   7.20420   7.48165  -0.00017   0.00434   0.00013
   S     -0.00331   7.20360   7.48237   0.00283  -0.00155  -0.00030
   S      3.11449   7.20318   7.48440   0.00368  -0.00236   0.00084
   S     -0.00441   1.80299  10.59764  -0.00763   0.00436   0.00112
   S      3.11493   1.80105  10.59984  -0.00383  -0.00215  -0.00008
   S      6.23460   1.80292  10.60019  -0.00332  -0.00179   0.00006
   S     -1.56294   4.50225  10.59716  -0.00005   0.00391   0.00005
   S      1.55513   4.50440  10.59809   0.00384  -0.00213  -0.00085
   S      4.67335   4.50374  10.59877   0.00455  -0.00266   0.00096
   S     -3.12134   7.20479  10.59681  -0.00014   0.00432  -0.00008
   S     -0.00432   7.20419  10.59810   0.00282  -0.00154   0.00028
   S      3.11348   7.20377  10.59809   0.00365  -0.00233  -0.00082
PRIMCOORD 32
     54   1
   Re     0.03474   1.78037   3.01354  -0.00392  -0.00731  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00376  -0.00023  -0.00000
   Mo     6.21742   1.81537   3.01553   0.01557  -0.01005   0.00001
   Mo    -1.58233   4.51086   3.01250  -0.01701   0.00950  -0.00001
   Mo     1.55957   4.50006   3.01352   0.03038   0.01321  -0.00002
   Mo     4.67635   4.50199   3.01453  -0.00543  -0.01094  -0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00236   0.00529   0.00000
   Mo     0.00049   7.20139   3.01250  -0.01508  -0.02698   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00352   0.03183   0.00002
   Mo     1.55542   0.90249   9.04193  -0.00074  -0.00175  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00176   0.00318   0.00001
   Mo     7.79412   0.90153   9.04395  -0.00075  -0.00287   0.00002
   Mo    -0.00250   3.60246   9.04092  -0.00194  -0.00223  -0.00002
   Mo     3.11501   3.60162   9.04192  -0.00066   0.00042  -0.00000
   Mo     6.23272   3.60351   9.04293   0.00108   0.00199   0.00000
   Mo    -1.56213   6.30353   9.03990   0.00177   0.00287  -0.00001
   Mo     1.55375   6.30470   9.04091  -0.00096  -0.00136   0.00000
   Mo     4.67531   6.30436   9.04192   0.00031  -0.00032   0.00000
   S      1.56282   0.89819   1.45265   0.00197   0.00484  -0.00072
   S      4.67600   0.89683   1.45314   0.00442  -0.02109   0.00995
   S      7.81111   0.92054   1.47356   0.00471   0.01389  -0.01708
   S     -0.01048   3.57821   1.47053   0.00976   0.01174   0.01774
   S      3.11737   3.60387   1.45312   0.00931  -0.00647  -0.00784
   S      6.22907   3.60559   1.45080  -0.00544  -0.01022  -0.00015
   S     -1.55769   6.30504   1.45010  -0.02073  -0.00547  -0.00974
   S      1.55876   6.30178   1.45219   0.00724   0.01164  -0.00024
   S      4.67452   6.30116   1.45312  -0.00945   0.00443   0.00809
   S      1.56181   0.89879   4.57575   0.00198   0.00484   0.00072
   S      4.67499   0.89742   4.57727   0.00441  -0.02109  -0.00994
   S      7.81011   0.92113   4.55888   0.00471   0.01392   0.01711
   S     -0.01148   3.57879   4.55585   0.00980   0.01174  -0.01777
   S      3.11636   3.60446   4.57526   0.00928  -0.00646   0.00781
   S      6.22806   3.60618   4.57959  -0.00544  -0.01021   0.00016
   S     -1.55870   6.30563   4.57423  -0.02073  -0.00547   0.00973
   S      1.55775   6.30238   4.57416   0.00722   0.01160   0.00024
   S      4.67351   6.30175   4.57525  -0.00943   0.00441  -0.00807
   S     -0.00340   1.80240   7.48488  -0.00123  -0.00261   0.00002
   S      3.11594   1.80046   7.48469  -0.00042   0.00048   0.00036
   S      6.23560   1.80233   7.48636   0.00194   0.00198  -0.00024
   S     -1.56193   4.50166   7.48333   0.00081   0.00242   0.00025
   S      1.55613   4.50381   7.48441  -0.00196  -0.00202   0.00030
   S      4.67436   4.50315   7.48575   0.00004   0.00031  -0.00000
   S     -3.12033   7.20420   7.48165   0.00051  -0.00041  -0.00032
   S     -0.00331   7.20360   7.48237   0.00169   0.00318   0.00000
   S      3.11449   7.20318   7.48440  -0.00105  -0.00266  -0.00037
   S     -0.00441   1.80299  10.59764  -0.00122  -0.00259  -0.00002
   S      3.11493   1.80105  10.59984  -0.00043   0.00049  -0.00035
   S      6.23460   1.80292  10.60019   0.00194   0.00199   0.00027
   S     -1.56294   4.50225  10.59716   0.00083   0.00242  -0.00028
   S      1.55513   4.50440  10.59809  -0.00197  -0.00203  -0.00032
   S      4.67335   4.50374  10.59877   0.00004   0.00031   0.00000
   S     -3.12134   7.20479  10.59681   0.00052  -0.00042   0.00031
   S     -0.00432   7.20419  10.59810   0.00167   0.00316   0.00000
   S      3.11348   7.20377  10.59809  -0.00105  -0.00268   0.00039
PRIMCOORD 33
     54   1
   Re     0.03474   1.78037   3.01354  -0.00435  -0.00761  -0.00000
   Mo     3.12051   1.79926   3.01453   0.02762  -0.01985   0.00009
   Mo     6.21742   1.81537   3.01553  -0.00821  -0.00648  -0.00010
   Mo    -1.58233   4.51086   3.01250  -0.00158  -0.01054   0.00011
   Mo     1.55957   4.50006   3.01352  -0.00412   0.01662  -0.00013
   Mo     4.67635   4.50199   3.01453  -0.00600  -0.01040  -0.00000
   Mo    -3.11702   7.20082   3.01150  -0.03139   0.01414  -0.00009
   Mo     0.00049   7.20139   3.01250   0.01310   0.02240  -0.00000
   Mo     3.11944   7.20206   3.01351   0.01673   0.00475   0.00013
   Mo     1.55542   0.90249   9.04193  -0.00011   0.00054  -0.00000
   Mo     4.67511   0.90146   9.04294  -0.00225   0.00026   0.00003
   Mo     7.79412   0.90153   9.04395   0.00265  -0.00410  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00481  -0.00035   0.00001
   Mo     3.11501   3.60162   9.04192   0.00471  -0.00197  -0.00003
   Mo     6.23272   3.60351   9.04293   0.00046   0.00120  -0.00000
   Mo    -1.56213   6.30353   9.03990   0.00174  -0.00157  -0.00003
   Mo     1.55375   6.30470   9.04091   0.00149   0.00323  -0.00000
   Mo     4.67531   6.30436   9.04192  -0.00408   0.00255   0.00003
   S      1.56282   0.89819   1.45265   0.00538   0.00945  -0.00006
   S      4.67600   0.89683   1.45314   0.01683  -0.00438  -0.02055
   S      7.81111   0.92054   1.47356  -0.00101   0.00105  -0.00275
   S     -0.01048   3.57821   1.47053   0.00139  -0.00043   0.00272
   S      3.11737   3.60387   1.45312  -0.01150  -0.01190   0.00801
   S      6.22907   3.60559   1.45080  -0.00172  -0.00295  -0.00004
   S     -1.55769   6.30504   1.45010  -0.01235   0.01239   0.02078
   S      1.55876   6.30178   1.45219   0.01198   0.02039   0.00002
   S      4.67452   6.30116   1.45312  -0.00458  -0.01599  -0.00815
   S      1.56181   0.89879   4.57575   0.00532   0.00935   0.00006
   S      4.67499   0.89742   4.57727   0.01696  -0.00436   0.02053
   S      7.81011   0.92113   4.55888  -0.00110   0.00122   0.00278
   S     -0.01148   3.57879   4.55585   0.00158  -0.00042  -0.00274
   S      3.11636   3.60446   4.57526  -0.01159  -0.01179  -0.00806
   S      6.22806   3.60618   4.57959  -0.00181  -0.00309   0.00004
   S     -1.55870   6.30563   4.57423  -0.01239   0.01251  -0.02076
   S      1.55775   6.30238   4.57416   0.01188   0.02023  -0.00002
   S      4.67351   6.30175   4.57525  -0.00444  -0.01602   0.00820
   S     -0.00340   1.80240   7.48488  -0.00006  -0.00003  -0.00029
   S      3.11594   1.80046   7.48469  -0.00065  -0.00083  -0.00114
   S      6.23560   1.80233   7.48636   0.00139  -0.00167   0.00211
   S     -1.56193   4.50166   7.48333  -0.00205   0.00032  -0.00187
   S      1.55613   4.50381   7.48441   0.00071  -0.00108   0.00371
   S      4.67436   4.50315   7.48575   0.00148   0.00247  -0.00023
   S     -3.12033   7.20420   7.48165  -0.00046  -0.00093   0.00140
   S     -0.00331   7.20360   7.48237   0.00029   0.00057  -0.00025
   S      3.11449   7.20318   7.48440  -0.00134   0.00003  -0.00348
   S     -0.00441   1.80299  10.59764  -0.00006  -0.00003   0.00029
   S      3.11493   1.80105  10.59984  -0.00068  -0.00079   0.00113
   S      6.23460   1.80292  10.60019   0.00142  -0.00166  -0.00207
   S     -1.56294   4.50225  10.59716  -0.00205   0.00035   0.00184
   S      1.55513   4.50440  10.59809   0.00074  -0.00110  -0.00373
   S      4.67335   4.50374  10.59877   0.00146   0.00243   0.00023
   S     -3.12134   7.20479  10.59681  -0.00041  -0.00093  -0.00139
   S     -0.00432   7.20419  10.59810   0.00026   0.00053   0.00025
   S      3.11348   7.20377  10.59809  -0.00137   0.00005   0.00349
PRIMCOORD 34
     54   1
   Re     0.03474   1.78037   3.01354  -0.00001   0.00000   0.01614
   Mo     3.12051   1.79926   3.01453   0.00003  -0.00001  -0.01488
   Mo     6.21742   1.81537   3.01553  -0.00003  -0.00002  -0.01410
   Mo    -1.58233   4.51086   3.01250   0.00000   0.00003  -0.01428
   Mo     1.55957   4.50006   3.01352   0.00000  -0.00002  -0.01499
   Mo     4.67635   4.50199   3.01453   0.00000  -0.00000   0.03261
   Mo    -3.11702   7.20082   3.01150   0.00002  -0.00002  -0.01464
   Mo     0.00049   7.20139   3.01250  -0.00005   0.00003   0.03108
   Mo     3.11944   7.20206   3.01351   0.00003   0.00001  -0.01516
   Mo     1.55542   0.90249   9.04193   0.00003  -0.00002  -0.00025
   Mo     4.67511   0.90146   9.04294  -0.00001   0.00001   0.00012
   Mo     7.79412   0.90153   9.04395  -0.00002  -0.00000  -0.00022
   Mo    -0.00250   3.60246   9.04092  -0.00001   0.00002  -0.00023
   Mo     3.11501   3.60162   9.04192  -0.00001  -0.00003   0.00041
   Mo     6.23272   3.60351   9.04293   0.00001  -0.00001   0.00047
   Mo    -1.56213   6.30353   9.03990  -0.00001   0.00001   0.00012
   Mo     1.55375   6.30470   9.04091  -0.00001   0.00000  -0.00015
   Mo     4.67531   6.30436   9.04192   0.00002   0.00002   0.00041
   S      1.56282   0.89819   1.45265  -0.01083   0.00615  -0.00749
   S      4.67600   0.89683   1.45314   0.00009  -0.02012   0.00158
   S      7.81111   0.92054   1.47356   0.00967   0.00606  -0.00747
   S     -0.01048   3.57821   1.47053  -0.00028  -0.01141  -0.00747
   S      3.11737   3.60387   1.45312   0.01855   0.01064   0.00181
   S      6.22907   3.60559   1.45080  -0.01854   0.01061   0.00244
   S     -1.55769   6.30504   1.45010   0.01739   0.01013   0.00161
   S      1.55876   6.30178   1.45219  -0.01769   0.01013   0.00118
   S      4.67452   6.30116   1.45312   0.00023  -0.02139   0.00184
   S      1.56181   0.89879   4.57575   0.01087  -0.00617  -0.00750
   S      4.67499   0.89742   4.57727  -0.00012   0.02012   0.00162
   S      7.81011   0.92113   4.55888  -0.00968  -0.00605  -0.00748
   S     -0.01148   3.57879   4.55585   0.00026   0.01141  -0.00749
   S      3.11636   3.60446   4.57526  -0.01853  -0.01066   0.00180
   S      6.22806   3.60618   4.57959   0.01856  -0.01062   0.00246
   S     -1.55870   6.30563   4.57423  -0.01741  -0.01009   0.00165
   S      1.55775   6.30238   4.57416   0.01767  -0.01011   0.00113
   S      4.67351   6.30175   4.57525  -0.00020   0.02137   0.00183
   S     -0.00340   1.80240   7.48488  -0.00000  -0.00000  -0.00169
   S      3.11594   1.80046   7.48469   0.00014   0.00023   0.00077
   S      6.23560   1.80233   7.48636  -0.00010   0.00008   0.00079
   S     -1.56193   4.50166   7.48333  -0.00012   0.00005   0.00080
   S      1.55613   4.50381   7.48441   0.00023  -0.00005   0.00062
   S      4.67436   4.50315   7.48575   0.00009  -0.00005  -0.00072
   S     -3.12033   7.20420   7.48165  -0.00012  -0.00024   0.00076
   S     -0.00331   7.20360   7.48237  -0.00016   0.00009  -0.00137
   S      3.11449   7.20318   7.48440   0.00016  -0.00017   0.00063
   S     -0.00441   1.80299  10.59764   0.00002  -0.00001  -0.00173
   S      3.11493   1.80105  10.59984  -0.00014  -0.00026   0.00080
   S      6.23460   1.80292  10.60019   0.00008  -0.00008   0.00080
   S     -1.56294   4.50225  10.59716   0.00011  -0.00003   0.00081
   S      1.55513   4.50440  10.59809  -0.00023   0.00005   0.00062
   S      4.67335   4.50374  10.59877  -0.00008   0.00005  -0.00076
   S     -3.12134   7.20479  10.59681   0.00015   0.00025   0.00080
   S     -0.00432   7.20419  10.59810   0.00013  -0.00007  -0.00138
   S      3.11348   7.20377  10.59809  -0.00016   0.00018   0.00063
PRIMCOORD 35
     54   1
   Re     0.03474   1.78037   3.01354  -0.00064  -0.00131   0.00000
   Mo     3.12051   1.79926   3.01453   0.00342  -0.00392   0.00007
   Mo     6.21742   1.81537   3.01553  -0.00023  -0.00220  -0.00006
   Mo    -1.58233   4.51086   3.01250  -0.00212  -0.00108   0.00006
   Mo     1.55957   4.50006   3.01352  -0.00122   0.00311  -0.00007
   Mo     4.67635   4.50199   3.01453   0.00100   0.00201   0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00488   0.00095  -0.00007
   Mo     0.00049   7.20139   3.01250   0.00240   0.00342   0.00000
   Mo     3.11944   7.20206   3.01351   0.00264  -0.00025   0.00007
   Mo     1.55542   0.90249   9.04193  -0.01512  -0.02364   0.00000
   Mo     4.67511   0.90146   9.04294   0.02472  -0.00311   0.00000
   Mo     7.79412   0.90153   9.04395  -0.00989   0.02004  -0.00000
   Mo    -0.00250   3.60246   9.04092   0.02224  -0.00075  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.01066   0.02348  -0.00000
   Mo     6.23272   3.60351   9.04293  -0.01202  -0.01810   0.00000
   Mo    -1.56213   6.30353   9.03990  -0.01287   0.02089  -0.00000
   Mo     1.55375   6.30470   9.04091  -0.01209  -0.01882   0.00000
   Mo     4.67531   6.30436   9.04192   0.02547  -0.00035  -0.00000
   S      1.56282   0.89819   1.45265   0.00019   0.00020   0.00004
   S      4.67600   0.89683   1.45314   0.00231  -0.00061  -0.00279
   S      7.81111   0.92054   1.47356   0.00100  -0.00087  -0.00055
   S     -0.01048   3.57821   1.47053  -0.00111   0.00081   0.00097
   S      3.11737   3.60387   1.45312  -0.00032  -0.00078   0.00300
   S      6.22907   3.60559   1.45080  -0.00095  -0.00123  -0.00005
   S     -1.55769   6.30504   1.45010  -0.00142   0.00167   0.00279
   S      1.55876   6.30178   1.45219   0.00164   0.00287  -0.00042
   S      4.67452   6.30116   1.45312  -0.00057  -0.00058  -0.00296
   S      1.56181   0.89879   4.57575   0.00013   0.00009  -0.00004
   S      4.67499   0.89742   4.57727   0.00241  -0.00061   0.00280
   S      7.81011   0.92113   4.55888   0.00094  -0.00078   0.00056
   S     -0.01148   3.57879   4.55585  -0.00099   0.00081  -0.00098
   S      3.11636   3.60446   4.57526  -0.00037  -0.00069  -0.00300
   S      6.22806   3.60618   4.57959  -0.00100  -0.00132   0.00005
   S     -1.55870   6.30563   4.57423  -0.00148   0.00176  -0.00279
   S      1.55775   6.30238   4.57416   0.00159   0.00277   0.00042
   S      4.67351   6.30175   4.57525  -0.00046  -0.00058   0.00297
   S     -0.00340   1.80240   7.48488  -0.00038  -0.00044  -0.00104
   S      3.11594   1.80046   7.48469  -0.00079  -0.00043   0.02210
   S      6.23560   1.80233   7.48636   0.00104  -0.00007  -0.01738
   S     -1.56193   4.50166   7.48333  -0.00073   0.00090   0.01844
   S      1.55613   4.50381   7.48441  -0.00084   0.00122  -0.01763
   S      4.67436   4.50315   7.48575   0.00062   0.00103  -0.00131
   S     -3.12033   7.20420   7.48165  -0.00006  -0.00106  -0.02077
   S     -0.00331   7.20360   7.48237  -0.00047  -0.00109  -0.00107
   S      3.11449   7.20318   7.48440   0.00154  -0.00020   0.01867
   S     -0.00441   1.80299  10.59764  -0.00038  -0.00043   0.00104
   S      3.11493   1.80105  10.59984  -0.00078  -0.00044  -0.02210
   S      6.23460   1.80292  10.60019   0.00102  -0.00007   0.01739
   S     -1.56294   4.50225  10.59716  -0.00072   0.00089  -0.01845
   S      1.55513   4.50440  10.59809  -0.00087   0.00122   0.01764
   S      4.67335   4.50374  10.59877   0.00062   0.00104   0.00131
   S     -3.12134   7.20479  10.59681  -0.00009  -0.00105   0.02078
   S     -0.00432   7.20419  10.59810  -0.00047  -0.00109   0.00107
   S      3.11348   7.20377  10.59809   0.00156  -0.00022  -0.01867
PRIMCOORD 36
     54   1
   Re     0.03474   1.78037   3.01354   0.00133  -0.00051   0.00002
   Mo     3.12051   1.79926   3.01453  -0.00141  -0.00114  -0.00005
   Mo     6.21742   1.81537   3.01553  -0.00001   0.00338   0.00001
   Mo    -1.58233   4.51086   3.01250  -0.00270  -0.00140  -0.00005
   Mo     1.55957   4.50006   3.01352   0.00181   0.00819   0.00002
   Mo     4.67635   4.50199   3.01453  -0.00139   0.00068   0.00003
   Mo    -3.11702   7.20082   3.01150   0.00164   0.00139   0.00002
   Mo     0.00049   7.20139   3.01250   0.00716  -0.00455   0.00003
   Mo     3.11944   7.20206   3.01351  -0.00709  -0.00583  -0.00005
   Mo     1.55542   0.90249   9.04193  -0.02063   0.01365   0.00002
   Mo     4.67511   0.90146   9.04294   0.00074  -0.02210  -0.00001
   Mo     7.79412   0.90153   9.04395   0.01936   0.01097  -0.00001
   Mo    -0.00250   3.60246   9.04092  -0.00187  -0.02236  -0.00001
   Mo     3.11501   3.60162   9.04192   0.02278   0.01362  -0.00000
   Mo     6.23272   3.60351   9.04293  -0.02124   0.01346   0.00002
   Mo    -1.56213   6.30353   9.03990   0.02091   0.00837  -0.00001
   Mo     1.55375   6.30470   9.04091  -0.01708   0.01122   0.00001
   Mo     4.67531   6.30436   9.04192  -0.00308  -0.02672  -0.00000
   S      1.56282   0.89819   1.45265  -0.00038   0.00002  -0.00065
   S      4.67600   0.89683   1.45314   0.00208  -0.00105   0.00214
   S      7.81111   0.92054   1.47356  -0.00149  -0.00235   0.00273
   S     -0.01048   3.57821   1.47053   0.00143   0.00239   0.00252
   S      3.11737   3.60387   1.45312  -0.00141   0.00026   0.00050
   S      6.22907   3.60559   1.45080  -0.00300   0.00176  -0.00208
   S     -1.55769   6.30504   1.45010   0.00257  -0.00162   0.00144
   S      1.55876   6.30178   1.45219  -0.00004  -0.00059  -0.00838
   S      4.67452   6.30116   1.45312  -0.00080   0.00149   0.00116
   S      1.56181   0.89879   4.57575  -0.00033   0.00006   0.00063
   S      4.67499   0.89742   4.57727   0.00203  -0.00101  -0.00215
   S      7.81011   0.92113   4.55888  -0.00148  -0.00241  -0.00274
   S     -0.01148   3.57879   4.55585   0.00137   0.00242  -0.00253
   S      3.11636   3.60446   4.57526  -0.00142   0.00019  -0.00049
   S      6.22806   3.60618   4.57959  -0.00294   0.00178   0.00207
   S     -1.55870   6.30563   4.57423   0.00256  -0.00169  -0.00144
   S      1.55775   6.30238   4.57416   0.00001  -0.00055   0.00839
   S      4.67351   6.30175   4.57525  -0.00085   0.00153  -0.00115
   S     -0.00340   1.80240   7.48488  -0.00128   0.00076  -0.02088
   S      3.11594   1.80046   7.48469   0.00077   0.00164   0.01134
   S      6.23560   1.80233   7.48636  -0.00036   0.00121   0.01085
   S     -1.56193   4.50166   7.48333  -0.00106  -0.00047   0.00912
   S      1.55613   4.50381   7.48441   0.00068  -0.00044   0.01111
   S      4.67436   4.50315   7.48575   0.00031  -0.00032  -0.02448
   S     -3.12033   7.20420   7.48165  -0.00110  -0.00130   0.01359
   S     -0.00331   7.20360   7.48237   0.00184  -0.00099  -0.02019
   S      3.11449   7.20318   7.48440   0.00055  -0.00020   0.00928
   S     -0.00441   1.80299  10.59764  -0.00132   0.00079   0.02087
   S      3.11493   1.80105  10.59984   0.00080   0.00165  -0.01133
   S      6.23460   1.80292  10.60019  -0.00035   0.00117  -0.01085
   S     -1.56294   4.50225  10.59716  -0.00103  -0.00046  -0.00912
   S      1.55513   4.50440  10.59809   0.00069  -0.00047  -0.01111
   S      4.67335   4.50374  10.59877   0.00027  -0.00030   0.02449
   S     -3.12134   7.20479  10.59681  -0.00109  -0.00134  -0.01359
   S     -0.00432   7.20419  10.59810   0.00180  -0.00096   0.02018
   S      3.11348   7.20377  10.59809   0.00058  -0.00019  -0.00928
PRIMCOORD 37
     54   1
   Re     0.03474   1.78037   3.01354   0.00003   0.00004   0.00005
   Mo     3.12051   1.79926   3.01453  -0.00012   0.00010   0.02467
   Mo     6.21742   1.81537   3.01553   0.00003   0.00002  -0.02365
   Mo    -1.58233   4.51086   3.01250  -0.00000   0.00003   0.02356
   Mo     1.55957   4.50006   3.01352   0.00004  -0.00009  -0.02345
   Mo     4.67635   4.50199   3.01453   0.00001   0.00001   0.00013
   Mo    -3.11702   7.20082   3.01150   0.00015  -0.00006  -0.02478
   Mo     0.00049   7.20139   3.01250  -0.00003  -0.00006   0.00012
   Mo     3.11944   7.20206   3.01351  -0.00011  -0.00002   0.02331
   Mo     1.55542   0.90249   9.04193   0.00001   0.00006   0.00000
   Mo     4.67511   0.90146   9.04294  -0.00004  -0.00002   0.00084
   Mo     7.79412   0.90153   9.04395   0.00003  -0.00003  -0.00068
   Mo    -0.00250   3.60246   9.04092  -0.00004  -0.00003   0.00067
   Mo     3.11501   3.60162   9.04192   0.00004  -0.00003  -0.00065
   Mo     6.23272   3.60351   9.04293  -0.00000   0.00004   0.00000
   Mo    -1.56213   6.30353   9.03990   0.00004  -0.00002  -0.00084
   Mo     1.55375   6.30470   9.04091   0.00001   0.00006  -0.00000
   Mo     4.67531   6.30436   9.04192  -0.00005  -0.00003   0.00065
   S      1.56282   0.89819   1.45265   0.01043   0.01817  -0.00003
   S      4.67600   0.89683   1.45314  -0.01884   0.00019   0.00054
   S      7.81111   0.92054   1.47356   0.00985  -0.01644   0.00006
   S     -0.01048   3.57821   1.47053  -0.01915   0.00023  -0.00012
   S      3.11737   3.60387   1.45312   0.00944  -0.01611   0.00064
   S      6.22907   3.60559   1.45080   0.00928   0.01622   0.00002
   S     -1.55769   6.30504   1.45010   0.00973  -0.01616  -0.00051
   S      1.55876   6.30178   1.45219   0.00918   0.01605  -0.00002
   S      4.67452   6.30116   1.45312  -0.01865  -0.00005  -0.00063
   S      1.56181   0.89879   4.57575  -0.01047  -0.01825  -0.00003
   S      4.67499   0.89742   4.57727   0.01870  -0.00010   0.00040
   S      7.81011   0.92113   4.55888  -0.00985   0.01643   0.00000
   S     -0.01148   3.57879   4.55585   0.01914  -0.00022  -0.00007
   S      3.11636   3.60446   4.57526  -0.00934   0.01618   0.00074
   S      6.22806   3.60618   4.57959  -0.00929  -0.01622   0.00003
   S     -1.55870   6.30563   4.57423  -0.00957   0.01606  -0.00037
   S      1.55775   6.30238   4.57416  -0.00929  -0.01623   0.00000
   S      4.67351   6.30175   4.57525   0.01866   0.00018  -0.00073
   S     -0.00340   1.80240   7.48488   0.00027   0.00047  -0.00003
   S      3.11594   1.80046   7.48469   0.00033  -0.00054  -0.00111
   S      6.23560   1.80233   7.48636  -0.00064  -0.00004   0.00123
   S     -1.56193   4.50166   7.48333   0.00028  -0.00057  -0.00120
   S      1.55613   4.50381   7.48441  -0.00054  -0.00006   0.00116
   S      4.67436   4.50315   7.48575   0.00024   0.00041  -0.00003
   S     -3.12033   7.20420   7.48165  -0.00064   0.00001   0.00114
   S     -0.00331   7.20360   7.48237   0.00032   0.00056  -0.00003
   S      3.11449   7.20318   7.48440   0.00022  -0.00050  -0.00113
   S     -0.00441   1.80299  10.59764  -0.00029  -0.00049   0.00001
   S      3.11493   1.80105  10.59984  -0.00031   0.00054  -0.00105
   S      6.23460   1.80292  10.60019   0.00062   0.00004   0.00115
   S     -1.56294   4.50225  10.59716  -0.00027   0.00056  -0.00117
   S      1.55513   4.50440  10.59809   0.00055   0.00007   0.00106
   S      4.67335   4.50374  10.59877  -0.00025  -0.00043   0.00002
   S     -3.12134   7.20479  10.59681   0.00062   0.00000   0.00103
   S     -0.00432   7.20419  10.59810  -0.00031  -0.00054   0.00001
   S      3.11348   7.20377  10.59809  -0.00021   0.00051  -0.00107
PRIMCOORD 38
     54   1
   Re     0.03474   1.78037   3.01354  -0.00005   0.00002  -0.00005
   Mo     3.12051   1.79926   3.01453  -0.00024  -0.00003   0.00035
   Mo     6.21742   1.81537   3.01553   0.00038   0.00017  -0.00035
   Mo    -1.58233   4.51086   3.01250   0.00004  -0.00040   0.00023
   Mo     1.55957   4.50006   3.01352  -0.00015   0.00011  -0.00015
   Mo     4.67635   4.50199   3.01453   0.00003   0.00001  -0.00010
   Mo    -3.11702   7.20082   3.01150  -0.00013   0.00021  -0.00027
   Mo     0.00049   7.20139   3.01250   0.00029  -0.00018  -0.00008
   Mo     3.11944   7.20206   3.01351  -0.00013   0.00007   0.00035
   Mo     1.55542   0.90249   9.04193   0.00001  -0.00001  -0.02593
   Mo     4.67511   0.90146   9.04294  -0.00001  -0.00002   0.00374
   Mo     7.79412   0.90153   9.04395  -0.00001   0.00001   0.02190
   Mo    -0.00250   3.60246   9.04092  -0.00002   0.00001   0.00369
   Mo     3.11501   3.60162   9.04192  -0.00004  -0.00003   0.02221
   Mo     6.23272   3.60351   9.04293   0.00005  -0.00002  -0.02560
   Mo    -1.56213   6.30353   9.03990   0.00001   0.00001   0.02217
   Mo     1.55375   6.30470   9.04091  -0.00003   0.00002  -0.02597
   Mo     4.67531   6.30436   9.04192   0.00002   0.00004   0.00382
   S      1.56282   0.89819   1.45265   0.00009   0.00020   0.00114
   S      4.67600   0.89683   1.45314  -0.00000  -0.00000  -0.00001
   S      7.81111   0.92054   1.47356   0.00040  -0.00010  -0.00118
   S     -0.01048   3.57821   1.47053  -0.00016  -0.00024  -0.00025
   S      3.11737   3.60387   1.45312  -0.00007  -0.00021  -0.00094
   S      6.22907   3.60559   1.45080   0.00010   0.00017   0.00101
   S     -1.55769   6.30504   1.45010   0.00022  -0.00037  -0.00091
   S      1.55876   6.30178   1.45219   0.00034   0.00009   0.00122
   S      4.67452   6.30116   1.45312  -0.00023   0.00014  -0.00016
   S      1.56181   0.89879   4.57575  -0.00037  -0.00006   0.00140
   S      4.67499   0.89742   4.57727   0.00033   0.00007  -0.00047
   S      7.81011   0.92113   4.55888  -0.00020   0.00010  -0.00091
   S     -0.01148   3.57879   4.55585   0.00024   0.00007   0.00002
   S      3.11636   3.60446   4.57526  -0.00018   0.00027  -0.00110
   S      6.22806   3.60618   4.57959  -0.00015  -0.00013   0.00122
   S     -1.55870   6.30563   4.57423  -0.00016   0.00005  -0.00137
   S      1.55775   6.30238   4.57416  -0.00021  -0.00013   0.00160
   S      4.67351   6.30175   4.57525   0.00006   0.00005  -0.00025
   S     -0.00340   1.80240   7.48488  -0.01869   0.00254  -0.00005
   S      3.11594   1.80046   7.48469   0.01167   0.01500  -0.00005
   S      6.23560   1.80233   7.48636   0.00713  -0.01742   0.00000
   S     -1.56193   4.50166   7.48333   0.01150   0.01498   0.00011
   S      1.55613   4.50381   7.48441   0.00725  -0.01761  -0.00005
   S      4.67436   4.50315   7.48575  -0.01883   0.00249   0.00030
   S     -3.12033   7.20420   7.48165   0.00726  -0.01769  -0.00002
   S     -0.00331   7.20360   7.48237  -0.01880   0.00252  -0.00002
   S      3.11449   7.20318   7.48440   0.01164   0.01493  -0.00013
   S     -0.00441   1.80299  10.59764   0.01868  -0.00253  -0.00005
   S      3.11493   1.80105  10.59984  -0.01168  -0.01506  -0.00002
   S      6.23460   1.80292  10.60019  -0.00713   0.01740   0.00000
   S     -1.56294   4.50225  10.59716  -0.01147  -0.01496   0.00015
   S      1.55513   4.50440  10.59809  -0.00728   0.01763  -0.00008
   S      4.67335   4.50374  10.59877   0.01884  -0.00249   0.00023
   S     -3.12134   7.20479  10.59681  -0.00720   0.01772  -0.00000
   S     -0.00432   7.20419  10.59810   0.01877  -0.00251   0.00005
   S      3.11348   7.20377  10.59809  -0.01166  -0.01492  -0.00015
PRIMCOORD 39
     54   1
   Re     0.03474   1.78037   3.01354   0.00001  -0.00002   0.00002
   Mo     3.12051   1.79926   3.01453   0.00011  -0.00004   0.00075
   Mo     6.21742   1.81537   3.01553  -0.00014  -0.00007  -0.00068
   Mo    -1.58233   4.51086   3.01250  -0.00002   0.00017   0.00073
   Mo     1.55957   4.50006   3.01352   0.00003   0.00000  -0.00065
   Mo     4.67635   4.50199   3.01453   0.00002   0.00006   0.00004
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00010  -0.00078
   Mo     0.00049   7.20139   3.01250  -0.00012   0.00005   0.00003
   Mo     3.11944   7.20206   3.01351   0.00010  -0.00004   0.00056
   Mo     1.55542   0.90249   9.04193  -0.00000   0.00000   0.01061
   Mo     4.67511   0.90146   9.04294  -0.00001  -0.00000  -0.02776
   Mo     7.79412   0.90153   9.04395   0.00002  -0.00001   0.01695
   Mo    -0.00250   3.60246   9.04092  -0.00001   0.00000  -0.02745
   Mo     3.11501   3.60162   9.04192   0.00001   0.00002   0.01709
   Mo     6.23272   3.60351   9.04293  -0.00000   0.00004   0.01051
   Mo    -1.56213   6.30353   9.03990  -0.00001  -0.00002   0.01715
   Mo     1.55375   6.30470   9.04091   0.00001  -0.00001   0.01066
   Mo     4.67531   6.30436   9.04192  -0.00000  -0.00002  -0.02778
   S      1.56282   0.89819   1.45265   0.00027   0.00046  -0.00047
   S      4.67600   0.89683   1.45314  -0.00061  -0.00000   0.00129
   S      7.81111   0.92054   1.47356   0.00022  -0.00047  -0.00084
   S     -0.01048   3.57821   1.47053  -0.00057   0.00017   0.00143
   S      3.11737   3.60387   1.45312   0.00027  -0.00040  -0.00072
   S      6.22907   3.60559   1.45080   0.00024   0.00042  -0.00042
   S     -1.55769   6.30504   1.45010   0.00022  -0.00038  -0.00090
   S      1.55876   6.30178   1.45219   0.00021   0.00057  -0.00051
   S      4.67452   6.30116   1.45312  -0.00045  -0.00009   0.00118
   S      1.56181   0.89879   4.57575  -0.00018  -0.00055  -0.00058
   S      4.67499   0.89742   4.57727   0.00051  -0.00009   0.00148
   S      7.81011   0.92113   4.55888  -0.00028   0.00045  -0.00095
   S     -0.01148   3.57879   4.55585   0.00051  -0.00010   0.00131
   S      3.11636   3.60446   4.57526  -0.00017   0.00039  -0.00076
   S      6.22806   3.60618   4.57959  -0.00020  -0.00040  -0.00050
   S     -1.55870   6.30563   4.57423  -0.00031   0.00051  -0.00072
   S      1.55775   6.30238   4.57416  -0.00023  -0.00049  -0.00065
   S      4.67351   6.30175   4.57525   0.00053   0.00002   0.00131
   S     -0.00340   1.80240   7.48488  -0.00251  -0.01864   0.00001
   S      3.11594   1.80046   7.48469  -0.01515   0.01160  -0.00002
   S      6.23560   1.80233   7.48636   0.01751   0.00720  -0.00014
   S     -1.56193   4.50166   7.48333  -0.01488   0.01158   0.00010
   S      1.55613   4.50381   7.48441   0.01748   0.00719   0.00014
   S      4.67436   4.50315   7.48575  -0.00260  -0.01892  -0.00012
   S     -3.12033   7.20420   7.48165   0.01760   0.00716   0.00003
   S     -0.00331   7.20360   7.48237  -0.00255  -0.01882   0.00002
   S      3.11449   7.20318   7.48440  -0.01502   0.01156  -0.00006
   S     -0.00441   1.80299  10.59764   0.00252   0.01866   0.00001
   S      3.11493   1.80105  10.59984   0.01513  -0.01158  -0.00001
   S      6.23460   1.80292  10.60019  -0.01750  -0.00718  -0.00019
   S     -1.56294   4.50225  10.59716   0.01487  -0.01157   0.00014
   S      1.55513   4.50440  10.59809  -0.01749  -0.00720   0.00013
   S      4.67335   4.50374  10.59877   0.00261   0.01893  -0.00010
   S     -3.12134   7.20479  10.59681  -0.01761  -0.00719  -0.00000
   S     -0.00432   7.20419  10.59810   0.00255   0.01879  -0.00001
   S      3.11348   7.20377  10.59809   0.01504  -0.01158  -0.00003
PRIMCOORD 40
     54   1
   Re     0.03474   1.78037   3.01354  -0.00407   0.00235   0.00003
   Mo     3.12051   1.79926   3.01453  -0.01165  -0.00399  -0.00001
   Mo     6.21742   1.81537   3.01553   0.02473   0.01745  -0.00005
   Mo    -1.58233   4.51086   3.01250  -0.00276  -0.03014  -0.00005
   Mo     1.55957   4.50006   3.01352  -0.00764   0.02348  -0.00000
   Mo     4.67635   4.50199   3.01453   0.00104  -0.00059   0.00005
   Mo    -3.11702   7.20082   3.01150  -0.00243   0.01222  -0.00001
   Mo     0.00049   7.20139   3.01250   0.02981  -0.01715   0.00003
   Mo     3.11944   7.20206   3.01351  -0.02416  -0.00516  -0.00000
   Mo     1.55542   0.90249   9.04193   0.00387  -0.00232   0.00038
   Mo     4.67511   0.90146   9.04294   0.00050   0.00263  -0.00019
   Mo     7.79412   0.90153   9.04395  -0.00477  -0.00063  -0.00019
   Mo    -0.00250   3.60246   9.04092  -0.00160   0.00455  -0.00018
   Mo     3.11501   3.60162   9.04192  -0.00348  -0.00312  -0.00017
   Mo     6.23272   3.60351   9.04293   0.00502  -0.00300   0.00035
   Mo    -1.56213   6.30353   9.03990  -0.00214  -0.00169  -0.00019
   Mo     1.55375   6.30470   9.04091   0.00094  -0.00066   0.00036
   Mo     4.67531   6.30436   9.04192   0.00107   0.00455  -0.00016
   S      1.56282   0.89819   1.45265  -0.00767   0.00446  -0.00592
   S      4.67600   0.89683   1.45314   0.01719   0.00083   0.01640
   S      7.81111   0.92054   1.47356   0.00350  -0.00398  -0.00457
   S     -0.01048   3.57821   1.47053   0.00516  -0.00106  -0.00457
   S      3.11737   3.60387   1.45312  -0.01010   0.00315   0.00706
   S      6.22907   3.60559   1.45080  -0.00675   0.00390  -0.01094
   S     -1.55769   6.30504   1.45010   0.00777  -0.01527   0.01647
   S      1.55876   6.30178   1.45219   0.00091  -0.00050  -0.02669
   S      4.67452   6.30116   1.45312  -0.00779   0.00718   0.00704
   S      1.56181   0.89879   4.57575  -0.00765   0.00445   0.00589
   S      4.67499   0.89742   4.57727   0.01724   0.00087  -0.01642
   S      7.81011   0.92113   4.55888   0.00344  -0.00395   0.00456
   S     -0.01148   3.57879   4.55585   0.00510  -0.00102   0.00456
   S      3.11636   3.60446   4.57526  -0.01013   0.00311  -0.00700
   S      6.22806   3.60618   4.57959  -0.00667   0.00385   0.01084
   S     -1.55870   6.30563   4.57423   0.00777  -0.01533  -0.01648
   S      1.55775   6.30238   4.57416   0.00090  -0.00049   0.02668
   S      4.67351   6.30175   4.57525  -0.00778   0.00721  -0.00698
   S     -0.00340   1.80240   7.48488  -0.00002   0.00008   0.00418
   S      3.11594   1.80046   7.48469   0.00046  -0.00107  -0.00230
   S      6.23560   1.80233   7.48636  -0.00027  -0.00001  -0.00292
   S     -1.56193   4.50166   7.48333  -0.00013   0.00017  -0.00281
   S      1.55613   4.50381   7.48441  -0.00069   0.00043  -0.00092
   S      4.67436   4.50315   7.48575   0.00079  -0.00048   0.00491
   S     -3.12033   7.20420   7.48165   0.00115   0.00008  -0.00242
   S     -0.00331   7.20360   7.48237  -0.00038   0.00018   0.00179
   S      3.11449   7.20318   7.48440  -0.00079   0.00047  -0.00076
   S     -0.00441   1.80299  10.59764  -0.00046   0.00032  -0.00417
   S      3.11493   1.80105  10.59984   0.00091  -0.00083   0.00233
   S      6.23460   1.80292  10.60019  -0.00027  -0.00049   0.00289
   S     -1.56294   4.50225  10.59716   0.00028   0.00042   0.00278
   S      1.55513   4.50440  10.59809  -0.00070  -0.00005   0.00093
   S      4.67335   4.50374  10.59877   0.00039  -0.00026  -0.00489
   S     -3.12134   7.20479  10.59681   0.00118  -0.00042   0.00244
   S     -0.00432   7.20419  10.59810  -0.00080   0.00042  -0.00183
   S      3.11348   7.20377  10.59809  -0.00039   0.00073   0.00077
PRIMCOORD 41
     54   1
   Re     0.03474   1.78037   3.01354  -0.00027   0.00016   0.00000
   Mo     3.12051   1.79926   3.01453  -0.02464   0.00760  -0.00001
   Mo     6.21742   1.81537   3.01553   0.02230  -0.00004   0.00000
   Mo    -1.58233   4.51086   3.01250   0.01110  -0.01908   0.00001
   Mo     1.55957   4.50006   3.01352  -0.00968  -0.03177  -0.00000
   Mo     4.67635   4.50199   3.01453   0.00206  -0.00052   0.00000
   Mo    -3.11702   7.20082   3.01150  -0.01890   0.01717  -0.00001
   Mo     0.00049   7.20139   3.01250  -0.00435   0.00210   0.00002
   Mo     3.11944   7.20206   3.01351   0.02285   0.02416  -0.00000
   Mo     1.55542   0.90249   9.04193  -0.00480   0.00270   0.00017
   Mo     4.67511   0.90146   9.04294   0.00050  -0.00411  -0.00008
   Mo     7.79412   0.90153   9.04395   0.00396   0.00225  -0.00008
   Mo    -0.00250   3.60246   9.04092   0.00018  -0.00454  -0.00008
   Mo     3.11501   3.60162   9.04192   0.00065  -0.00194  -0.00010
   Mo     6.23272   3.60351   9.04293  -0.00017   0.00013   0.00016
   Mo    -1.56213   6.30353   9.03990   0.00369   0.00175  -0.00008
   Mo     1.55375   6.30470   9.04091  -0.00678   0.00376   0.00017
   Mo     4.67531   6.30436   9.04192   0.00227   0.00023  -0.00010
   S      1.56282   0.89819   1.45265  -0.01074   0.00597  -0.01419
   S      4.67600   0.89683   1.45314  -0.00437   0.00889   0.01271
   S      7.81111   0.92054   1.47356   0.01182   0.00918  -0.01695
   S     -0.01048   3.57821   1.47053  -0.00226  -0.01481  -0.01696
   S      3.11737   3.60387   1.45312  -0.00156   0.00017  -0.00354
   S      6.22907   3.60559   1.45080   0.00725  -0.00407   0.00110
   S     -1.55769   6.30504   1.45010  -0.01007  -0.00091   0.01234
   S      1.55876   6.30178   1.45219   0.01095  -0.00632   0.01992
   S      4.67452   6.30116   1.45312  -0.00082   0.00179  -0.00394
   S      1.56181   0.89879   4.57575  -0.01075   0.00598   0.01416
   S      4.67499   0.89742   4.57727  -0.00436   0.00890  -0.01269
   S      7.81011   0.92113   4.55888   0.01181   0.00919   0.01695
   S     -0.01148   3.57879   4.55585  -0.00227  -0.01481   0.01697
   S      3.11636   3.60446   4.57526  -0.00157   0.00017   0.00355
   S      6.22806   3.60618   4.57959   0.00726  -0.00408  -0.00111
   S     -1.55870   6.30563   4.57423  -0.01008  -0.00093  -0.01232
   S      1.55775   6.30238   4.57416   0.01098  -0.00634  -0.01992
   S      4.67351   6.30175   4.57525  -0.00082   0.00180   0.00395
   S     -0.00340   1.80240   7.48488  -0.00069   0.00039  -0.00452
   S      3.11594   1.80046   7.48469  -0.00090  -0.00280   0.00089
   S      6.23560   1.80233   7.48636   0.00135  -0.00078   0.00104
   S     -1.56193   4.50166   7.48333   0.00143  -0.00069   0.00110
   S      1.55613   4.50381   7.48441  -0.00027   0.00099   0.00214
   S      4.67436   4.50315   7.48575  -0.00012   0.00000   0.00008
   S     -3.12033   7.20420   7.48165   0.00200   0.00218   0.00076
   S     -0.00331   7.20360   7.48237  -0.00166   0.00090  -0.00541
   S      3.11449   7.20318   7.48440  -0.00090  -0.00034   0.00235
   S     -0.00441   1.80299  10.59764  -0.00090   0.00051   0.00452
   S      3.11493   1.80105  10.59984  -0.00070  -0.00266  -0.00088
   S      6.23460   1.80292  10.60019   0.00135  -0.00100  -0.00104
   S     -1.56294   4.50225  10.59716   0.00162  -0.00059  -0.00110
   S      1.55513   4.50440  10.59809  -0.00025   0.00075  -0.00215
   S      4.67335   4.50374  10.59877  -0.00033   0.00012  -0.00012
   S     -3.12134   7.20479  10.59681   0.00198   0.00193  -0.00075
   S     -0.00432   7.20419  10.59810  -0.00185   0.00101   0.00542
   S      3.11348   7.20377  10.59809  -0.00069  -0.00023  -0.00236
PRIMCOORD 42
     54   1
   Re     0.03474   1.78037   3.01354  -0.00248  -0.00448   0.00000
   Mo     3.12051   1.79926   3.01453  -0.00565  -0.02010   0.00005
   Mo     6.21742   1.81537   3.01553   0.01136   0.00085  -0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00554   0.01051   0.00000
   Mo     1.55957   4.50006   3.01352  -0.01570   0.01641  -0.00002
   Mo     4.67635   4.50199   3.01453   0.02156   0.03862   0.00000
   Mo    -3.11702   7.20082   3.01150  -0.01511  -0.01553  -0.00005
   Mo     0.00049   7.20139   3.01250  -0.00912  -0.01638   0.00000
   Mo     3.11944   7.20206   3.01351   0.02228  -0.00686   0.00002
   Mo     1.55542   0.90249   9.04193   0.00100   0.00214  -0.00000
   Mo     4.67511   0.90146   9.04294  -0.00392  -0.00017   0.00005
   Mo     7.79412   0.90153   9.04395   0.00305   0.00068  -0.00005
   Mo    -0.00250   3.60246   9.04092  -0.00113   0.00301   0.00005
   Mo     3.11501   3.60162   9.04192  -0.00224   0.00010  -0.00003
   Mo     6.23272   3.60351   9.04293   0.00261   0.00448  -0.00000
   Mo    -1.56213   6.30353   9.03990   0.00202  -0.00404  -0.00005
   Mo     1.55375   6.30470   9.04091  -0.00206  -0.00395  -0.00000
   Mo     4.67531   6.30436   9.04192   0.00075  -0.00216   0.00003
   S      1.56282   0.89819   1.45265  -0.00763  -0.01321   0.00023
   S      4.67600   0.89683   1.45314   0.00442  -0.01238   0.00957
   S      7.81111   0.92054   1.47356   0.00588  -0.00708  -0.00092
   S     -0.01048   3.57821   1.47053  -0.00849   0.00203   0.00162
   S      3.11737   3.60387   1.45312   0.00568   0.00957   0.02478
   S      6.22907   3.60559   1.45080   0.00326   0.00672   0.00008
   S     -1.55769   6.30504   1.45010  -0.01299  -0.00244  -0.00940
   S      1.55876   6.30178   1.45219   0.00505   0.00821  -0.00027
   S      4.67452   6.30116   1.45312   0.00536   0.00948  -0.02551
   S      1.56181   0.89879   4.57575  -0.00768  -0.01329  -0.00023
   S      4.67499   0.89742   4.57727   0.00447  -0.01241  -0.00952
   S      7.81011   0.92113   4.55888   0.00587  -0.00706   0.00093
   S     -0.01148   3.57879   4.55585  -0.00847   0.00203  -0.00164
   S      3.11636   3.60446   4.57526   0.00568   0.00962  -0.02473
   S      6.22806   3.60618   4.57959   0.00326   0.00671  -0.00008
   S     -1.55870   6.30563   4.57423  -0.01304  -0.00241   0.00936
   S      1.55775   6.30238   4.57416   0.00504   0.00819   0.00027
   S      4.67351   6.30175   4.57525   0.00540   0.00950   0.02546
   S     -0.00340   1.80240   7.48488   0.00157   0.00299  -0.00005
   S      3.11594   1.80046   7.48469  -0.00128   0.00146  -0.00192
   S      6.23560   1.80233   7.48636   0.00008   0.00138   0.00354
   S     -1.56193   4.50166   7.48333   0.00112   0.00048  -0.00378
   S      1.55613   4.50381   7.48441  -0.00151  -0.00128  -0.00207
   S      4.67436   4.50315   7.48575  -0.00036  -0.00062  -0.00007
   S     -3.12033   7.20420   7.48165   0.00178  -0.00058   0.00230
   S     -0.00331   7.20360   7.48237  -0.00055  -0.00127   0.00008
   S      3.11449   7.20318   7.48440  -0.00039  -0.00181   0.00196
   S     -0.00441   1.80299  10.59764   0.00152   0.00291   0.00005
   S      3.11493   1.80105  10.59984  -0.00133   0.00152   0.00194
   S      6.23460   1.80292  10.60019   0.00018   0.00138  -0.00354
   S     -1.56294   4.50225  10.59716   0.00107   0.00056   0.00378
   S      1.55513   4.50440  10.59809  -0.00144  -0.00127   0.00210
   S      4.67335   4.50374  10.59877  -0.00038  -0.00067   0.00007
   S     -3.12134   7.20479  10.59681   0.00185  -0.00059  -0.00232
   S     -0.00432   7.20419  10.59810  -0.00059  -0.00134  -0.00008
   S      3.11348   7.20377  10.59809  -0.00041  -0.00175  -0.00199
PRIMCOORD 43
     54   1
   Re     0.03474   1.78037   3.01354  -0.00331   0.00175  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00640  -0.02006   0.00001
   Mo     6.21742   1.81537   3.01553   0.00056  -0.00018  -0.00001
   Mo    -1.58233   4.51086   3.01250  -0.00005  -0.00007  -0.00001
   Mo     1.55957   4.50006   3.01352  -0.02771   0.00073   0.00001
   Mo     4.67635   4.50199   3.01453   0.02796  -0.01513  -0.00001
   Mo    -3.11702   7.20082   3.01150   0.01981   0.00399   0.00001
   Mo     0.00049   7.20139   3.01250  -0.00782   0.00419  -0.00002
   Mo     3.11944   7.20206   3.01351  -0.01357   0.02356   0.00001
   Mo     1.55542   0.90249   9.04193   0.00954  -0.00524   0.00001
   Mo     4.67511   0.90146   9.04294  -0.01436  -0.00141  -0.00001
   Mo     7.79412   0.90153   9.04395   0.00475  -0.00718  -0.00001
   Mo    -0.00250   3.60246   9.04092   0.00873  -0.00047  -0.00001
   Mo     3.11501   3.60162   9.04192   0.00450  -0.00568   0.00000
   Mo     6.23272   3.60351   9.04293  -0.01308   0.00751   0.00001
   Mo    -1.56213   6.30353   9.03990  -0.00570   0.01306  -0.00001
   Mo     1.55375   6.30470   9.04091  -0.00136   0.00063   0.00001
   Mo     4.67531   6.30436   9.04192   0.00714  -0.00128   0.00000
   S      1.56282   0.89819   1.45265   0.00486  -0.00314  -0.00360
   S      4.67600   0.89683   1.45314   0.00264  -0.00421  -0.00841
   S      7.81111   0.92054   1.47356  -0.00280   0.01388  -0.00660
   S     -0.01048   3.57821   1.47053  -0.01376  -0.00434  -0.00641
   S      3.11737   3.60387   1.45312  -0.00159  -0.00418   0.02004
   S      6.22907   3.60559   1.45080   0.01491  -0.00861  -0.01075
   S     -1.55769   6.30504   1.45010   0.00442  -0.00022  -0.00867
   S      1.55876   6.30178   1.45219  -0.01056   0.00634   0.00367
   S      4.67452   6.30116   1.45312   0.00294   0.00386   0.01896
   S      1.56181   0.89879   4.57575   0.00485  -0.00314   0.00361
   S      4.67499   0.89742   4.57727   0.00265  -0.00422   0.00839
   S      7.81011   0.92113   4.55888  -0.00281   0.01391   0.00660
   S     -0.01148   3.57879   4.55585  -0.01379  -0.00435   0.00641
   S      3.11636   3.60446   4.57526  -0.00154  -0.00418  -0.02004
   S      6.22806   3.60618   4.57959   0.01489  -0.00860   0.01072
   S     -1.55870   6.30563   4.57423   0.00444  -0.00022   0.00865
   S      1.55775   6.30238   4.57416  -0.01059   0.00636  -0.00367
   S      4.67351   6.30175   4.57525   0.00297   0.00382  -0.01896
   S     -0.00340   1.80240   7.48488   0.00728  -0.00412   0.00338
   S      3.11594   1.80046   7.48469  -0.00183  -0.00153  -0.00804
   S      6.23560   1.80233   7.48636  -0.00586  -0.00104   0.00934
   S     -1.56193   4.50166   7.48333  -0.00194   0.00552   0.00934
   S      1.55613   4.50381   7.48441   0.00682  -0.00049   0.00069
   S      4.67436   4.50315   7.48575  -0.00458   0.00253  -0.00609
   S     -3.12033   7.20420   7.48165   0.00050   0.00244  -0.00777
   S     -0.00331   7.20360   7.48237  -0.00420   0.00251  -0.00170
   S      3.11449   7.20318   7.48440   0.00373  -0.00574   0.00086
   S     -0.00441   1.80299  10.59764   0.00727  -0.00411  -0.00339
   S      3.11493   1.80105  10.59984  -0.00183  -0.00152   0.00805
   S      6.23460   1.80292  10.60019  -0.00584  -0.00107  -0.00934
   S     -1.56294   4.50225  10.59716  -0.00192   0.00551  -0.00934
   S      1.55513   4.50440  10.59809   0.00681  -0.00051  -0.00068
   S      4.67335   4.50374  10.59877  -0.00460   0.00254   0.00611
   S     -3.12134   7.20479  10.59681   0.00049   0.00244   0.00778
   S     -0.00432   7.20419  10.59810  -0.00422   0.00252   0.00171
   S      3.11348   7.20377  10.59809   0.00374  -0.00572  -0.00085
PRIMCOORD 44
     54   1
   Re     0.03474   1.78037   3.01354   0.00149  -0.00093   0.00001
   Mo     3.12051   1.79926   3.01453  -0.00678  -0.01072   0.00000
   Mo     6.21742   1.81537   3.01553   0.00442  -0.03641  -0.00002
   Mo    -1.58233   4.51086   3.01250   0.03349   0.01434  -0.00002
   Mo     1.55957   4.50006   3.01352  -0.01152   0.00696   0.00001
   Mo     4.67635   4.50199   3.01453  -0.02151   0.01261   0.00001
   Mo    -3.11702   7.20082   3.01150   0.00566   0.01120   0.00000
   Mo     0.00049   7.20139   3.01250   0.00623  -0.00345  -0.00001
   Mo     3.11944   7.20206   3.01351  -0.01172   0.00663   0.00001
   Mo     1.55542   0.90249   9.04193   0.00639  -0.00359   0.00002
   Mo     4.67511   0.90146   9.04294   0.00515  -0.00302  -0.00002
   Mo     7.79412   0.90153   9.04395  -0.01179  -0.00209  -0.00001
   Mo    -0.00250   3.60246   9.04092  -0.00401   0.01149  -0.00001
   Mo     3.11501   3.60162   9.04192   0.00545   0.00546   0.00001
   Mo     6.23272   3.60351   9.04293  -0.00168   0.00115   0.00001
   Mo    -1.56213   6.30353   9.03990   0.00530  -0.00332  -0.00002
   Mo     1.55375   6.30470   9.04091  -0.00319   0.00160   0.00001
   Mo     4.67531   6.30436   9.04192  -0.00196  -0.00749   0.00001
   S      1.56282   0.89819   1.45265  -0.00310   0.00169  -0.00623
   S      4.67600   0.89683   1.45314  -0.00461  -0.01259  -0.00458
   S      7.81111   0.92054   1.47356   0.00570  -0.00601  -0.00985
   S     -0.01048   3.57821   1.47053   0.00801  -0.00181  -0.00970
   S      3.11737   3.60387   1.45312  -0.01450  -0.00221   0.00378
   S      6.22907   3.60559   1.45080   0.00643  -0.00382   0.03128
   S     -1.55769   6.30504   1.45010   0.00856   0.01036  -0.00444
   S      1.55876   6.30178   1.45219  -0.00249   0.00148  -0.00794
   S      4.67452   6.30116   1.45312  -0.00543   0.01378   0.00359
   S      1.56181   0.89879   4.57575  -0.00310   0.00169   0.00624
   S      4.67499   0.89742   4.57727  -0.00459  -0.01259   0.00454
   S      7.81011   0.92113   4.55888   0.00566  -0.00598   0.00985
   S     -0.01148   3.57879   4.55585   0.00795  -0.00179   0.00970
   S      3.11636   3.60446   4.57526  -0.01450  -0.00223  -0.00374
   S      6.22806   3.60618   4.57959   0.00649  -0.00386  -0.03131
   S     -1.55870   6.30563   4.57423   0.00858   0.01034   0.00440
   S      1.55775   6.30238   4.57416  -0.00253   0.00151   0.00796
   S      4.67351   6.30175   4.57525  -0.00542   0.01379  -0.00355
   S     -0.00340   1.80240   7.48488  -0.00264   0.00169   0.01021
   S      3.11594   1.80046   7.48469   0.00608   0.00141   0.00275
   S      6.23560   1.80233   7.48636  -0.00356   0.00224  -0.00383
   S     -1.56193   4.50166   7.48333  -0.00361   0.00189  -0.00407
   S      1.55613   4.50381   7.48441   0.00103   0.00376   0.00030
   S      4.67436   4.50315   7.48575   0.00254  -0.00144  -0.00558
   S     -3.12033   7.20420   7.48165   0.00194  -0.00604   0.00287
   S     -0.00331   7.20360   7.48237   0.00137  -0.00089  -0.00341
   S      3.11449   7.20318   7.48440  -0.00292  -0.00281   0.00048
   S     -0.00441   1.80299  10.59764  -0.00265   0.00169  -0.01020
   S      3.11493   1.80105  10.59984   0.00611   0.00139  -0.00274
   S      6.23460   1.80292  10.60019  -0.00358   0.00223   0.00380
   S     -1.56294   4.50225  10.59716  -0.00361   0.00192   0.00404
   S      1.55513   4.50440  10.59809   0.00102   0.00376  -0.00028
   S      4.67335   4.50374  10.59877   0.00254  -0.00144   0.00561
   S     -3.12134   7.20479  10.59681   0.00197  -0.00606  -0.00286
   S     -0.00432   7.20419  10.59810   0.00134  -0.00088   0.00337
   S      3.11348   7.20377  10.59809  -0.00292  -0.00279  -0.00047
PRIMCOORD 45
     54   1
   Re     0.03474   1.78037   3.01354  -0.00094   0.00052  -0.00001
   Mo     3.12051   1.79926   3.01453   0.00579  -0.00634   0.00002
   Mo     6.21742   1.81537   3.01553  -0.00416   0.00131  -0.00001
   Mo    -1.58233   4.51086   3.01250  -0.00382   0.00287  -0.00001
   Mo     1.55957   4.50006   3.01352  -0.00841   0.00095  -0.00000
   Mo     4.67635   4.50199   3.01453   0.01270  -0.00697  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00825  -0.00201   0.00002
   Mo     0.00049   7.20139   3.01250  -0.00344   0.00229  -0.00002
   Mo     3.11944   7.20206   3.01351  -0.00515   0.00699  -0.00000
   Mo     1.55542   0.90249   9.04193  -0.00645   0.00352   0.00001
   Mo     4.67511   0.90146   9.04294   0.01724  -0.01730  -0.00000
   Mo     7.79412   0.90153   9.04395  -0.01066   0.01398  -0.00001
   Mo    -0.00250   3.60246   9.04092  -0.01765   0.00242  -0.00001
   Mo     3.11501   3.60162   9.04192  -0.01018  -0.00676   0.00001
   Mo     6.23272   3.60351   9.04293   0.02767  -0.01525   0.00000
   Mo    -1.56213   6.30353   9.03990   0.02318  -0.00673  -0.00001
   Mo     1.55375   6.30470   9.04091  -0.02471   0.01417   0.00001
   Mo     4.67531   6.30436   9.04192   0.00123   0.01207   0.00001
   S      1.56282   0.89819   1.45265   0.00309  -0.00203   0.00072
   S      4.67600   0.89683   1.45314   0.00037  -0.00178  -0.00442
   S      7.81111   0.92054   1.47356  -0.00300   0.00552  -0.00006
   S     -0.01048   3.57821   1.47053  -0.00647   0.00003   0.00014
   S      3.11737   3.60387   1.45312   0.00141  -0.00068   0.00652
   S      6.22907   3.60559   1.45080   0.00587  -0.00373  -0.00573
   S     -1.55769   6.30504   1.45010   0.00190   0.00066  -0.00426
   S      1.55876   6.30178   1.45219  -0.00395   0.00227   0.00183
   S      4.67452   6.30116   1.45312   0.00111  -0.00042   0.00632
   S      1.56181   0.89879   4.57575   0.00306  -0.00201  -0.00068
   S      4.67499   0.89742   4.57727   0.00040  -0.00181   0.00440
   S      7.81011   0.92113   4.55888  -0.00300   0.00553   0.00005
   S     -0.01148   3.57879   4.55585  -0.00648   0.00003  -0.00016
   S      3.11636   3.60446   4.57526   0.00142  -0.00066  -0.00650
   S      6.22806   3.60618   4.57959   0.00587  -0.00373   0.00570
   S     -1.55870   6.30563   4.57423   0.00194   0.00065   0.00425
   S      1.55775   6.30238   4.57416  -0.00397   0.00228  -0.00185
   S      4.67351   6.30175   4.57525   0.00110  -0.00045  -0.00631
   S     -0.00340   1.80240   7.48488  -0.00937   0.00537  -0.00282
   S      3.11594   1.80046   7.48469   0.00634  -0.01119   0.00783
   S      6.23560   1.80233   7.48636   0.00311  -0.00476  -0.01207
   S     -1.56193   4.50166   7.48333   0.00609  -0.00010  -0.01268
   S      1.55613   4.50381   7.48441  -0.01518   0.00538   0.00660
   S      4.67436   4.50315   7.48575   0.00938  -0.00537   0.01899
   S     -3.12033   7.20420   7.48165   0.01285  -0.00001   0.00755
   S     -0.00331   7.20360   7.48237  -0.00109   0.00022  -0.01954
   S      3.11449   7.20318   7.48440  -0.01189   0.01027   0.00672
   S     -0.00441   1.80299  10.59764  -0.00938   0.00537   0.00283
   S      3.11493   1.80105  10.59984   0.00637  -0.01121  -0.00782
   S      6.23460   1.80292  10.60019   0.00309  -0.00475   0.01205
   S     -1.56294   4.50225  10.59716   0.00607  -0.00008   0.01265
   S      1.55513   4.50440  10.59809  -0.01519   0.00536  -0.00657
   S      4.67335   4.50374  10.59877   0.00941  -0.00539  -0.01897
   S     -3.12134   7.20479  10.59681   0.01288  -0.00003  -0.00753
   S     -0.00432   7.20419  10.59810  -0.00113   0.00025   0.01953
   S      3.11348   7.20377  10.59809  -0.01188   0.01028  -0.00670
PRIMCOORD 46
     54   1
   Re     0.03474   1.78037   3.01354   0.00155  -0.00114  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00065   0.00462   0.00000
   Mo     6.21742   1.81537   3.01553  -0.00195  -0.00547   0.00000
   Mo    -1.58233   4.51086   3.01250   0.00684   0.00554   0.00002
   Mo     1.55957   4.50006   3.01352   0.00588   0.00486   0.00000
   Mo     4.67635   4.50199   3.01453  -0.01272   0.00658  -0.00001
   Mo    -3.11702   7.20082   3.01150  -0.00529  -0.00079   0.00001
   Mo     0.00049   7.20139   3.01250   0.00360  -0.00497  -0.00002
   Mo     3.11944   7.20206   3.01351   0.00176  -0.00856   0.00000
   Mo     1.55542   0.90249   9.04193   0.01554   0.00330   0.00001
   Mo     4.67511   0.90146   9.04294  -0.02048  -0.00293  -0.00001
   Mo     7.79412   0.90153   9.04395   0.00550   0.00615   0.00000
   Mo    -0.00250   3.60246   9.04092   0.01029  -0.01511  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.00559  -0.03229  -0.00000
   Mo     6.23272   3.60351   9.04293  -0.00463  -0.01222   0.00001
   Mo    -1.56213   6.30353   9.03990   0.00314   0.02783  -0.00000
   Mo     1.55375   6.30470   9.04091  -0.01799   0.01026   0.00000
   Mo     4.67531   6.30436   9.04192   0.01424   0.01502  -0.00001
   S      1.56282   0.89819   1.45265   0.00064   0.00088   0.00194
   S      4.67600   0.89683   1.45314  -0.00180  -0.00333   0.00176
   S      7.81111   0.92054   1.47356   0.00021  -0.00570   0.00219
   S     -0.01048   3.57821   1.47053   0.00580   0.00164   0.00110
   S      3.11737   3.60387   1.45312  -0.00328   0.00190  -0.00487
   S      6.22907   3.60559   1.45080  -0.00281   0.00415   0.00832
   S     -1.55769   6.30504   1.45010  -0.00116   0.00260   0.00008
   S      1.55876   6.30178   1.45219   0.00339  -0.00091  -0.00482
   S      4.67452   6.30116   1.45312  -0.00183  -0.00061  -0.00577
   S      1.56181   0.89879   4.57575   0.00064   0.00089  -0.00192
   S      4.67499   0.89742   4.57727  -0.00180  -0.00336  -0.00178
   S      7.81011   0.92113   4.55888   0.00021  -0.00571  -0.00219
   S     -0.01148   3.57879   4.55585   0.00582   0.00163  -0.00107
   S      3.11636   3.60446   4.57526  -0.00328   0.00191   0.00486
   S      6.22806   3.60618   4.57959  -0.00283   0.00414  -0.00831
   S     -1.55870   6.30563   4.57423  -0.00113   0.00262  -0.00007
   S      1.55775   6.30238   4.57416   0.00337  -0.00089   0.00480
   S      4.67351   6.30175   4.57525  -0.00184  -0.00062   0.00578
   S     -0.00340   1.80240   7.48488   0.01142  -0.00701  -0.00519
   S      3.11594   1.80046   7.48469  -0.00236  -0.01225  -0.02113
   S      6.23560   1.80233   7.48636  -0.00865  -0.00964   0.00199
   S     -1.56193   4.50166   7.48333   0.00318   0.00501   0.01658
   S      1.55613   4.50381   7.48441   0.00206  -0.00445   0.00703
   S      4.67436   4.50315   7.48575  -0.00544  -0.00392   0.01264
   S     -3.12033   7.20420   7.48165   0.00908   0.01540  -0.00885
   S     -0.00331   7.20360   7.48237  -0.00766   0.01220  -0.01249
   S      3.11449   7.20318   7.48440  -0.00151   0.00465   0.00896
   S     -0.00441   1.80299  10.59764   0.01141  -0.00699   0.00520
   S      3.11493   1.80105  10.59984  -0.00236  -0.01223   0.02112
   S      6.23460   1.80292  10.60019  -0.00866  -0.00965  -0.00198
   S     -1.56294   4.50225  10.59716   0.00320   0.00500  -0.01658
   S      1.55513   4.50440  10.59809   0.00206  -0.00448  -0.00704
   S      4.67335   4.50374  10.59877  -0.00545  -0.00391  -0.01265
   S     -3.12134   7.20479  10.59681   0.00906   0.01539   0.00885
   S     -0.00432   7.20419  10.59810  -0.00768   0.01222   0.01249
   S      3.11348   7.20377  10.59809  -0.00149   0.00464  -0.00895
PRIMCOORD 47
     54   1
   Re     0.03474   1.78037   3.01354  -0.00087  -0.00017  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00258  -0.00197  -0.00001
   Mo     6.21742   1.81537   3.01553  -0.00064   0.00660  -0.00002
   Mo    -1.58233   4.51086   3.01250   0.00289  -0.00002   0.00001
   Mo     1.55957   4.50006   3.01352  -0.00659   0.00144  -0.00000
   Mo     4.67635   4.50199   3.01453   0.00369  -0.00526   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00072   0.00217   0.00001
   Mo     0.00049   7.20139   3.01250  -0.00476  -0.00491   0.00001
   Mo     3.11944   7.20206   3.01351   0.00353   0.00209  -0.00000
   Mo     1.55542   0.90249   9.04193   0.00892   0.02728  -0.00000
   Mo     4.67511   0.90146   9.04294   0.01082   0.02328  -0.00001
   Mo     7.79412   0.90153   9.04395  -0.02003   0.01157   0.00001
   Mo    -0.00250   3.60246   9.04092   0.01377  -0.00612  -0.00001
   Mo     3.11501   3.60162   9.04192   0.00237  -0.00699   0.00001
   Mo     6.23272   3.60351   9.04293  -0.01585  -0.02799  -0.00000
   Mo    -1.56213   6.30353   9.03990   0.01352  -0.00014   0.00002
   Mo     1.55375   6.30470   9.04091   0.00601  -0.00543  -0.00000
   Mo     4.67531   6.30436   9.04192  -0.01952  -0.01533  -0.00000
   S      1.56282   0.89819   1.45265   0.00184   0.00288  -0.00074
   S      4.67600   0.89683   1.45314   0.00206  -0.00387   0.00159
   S      7.81111   0.92054   1.47356  -0.00238   0.00276   0.00076
   S     -0.01048   3.57821   1.47053  -0.00114  -0.00247  -0.00233
   S      3.11737   3.60387   1.45312  -0.00380  -0.00048   0.00311
   S      6.22907   3.60559   1.45080   0.00509   0.00406  -0.00290
   S     -1.55769   6.30504   1.45010  -0.00423  -0.00146  -0.00259
   S      1.55876   6.30178   1.45219   0.00025   0.00278   0.00156
   S      4.67452   6.30116   1.45312   0.00273  -0.00404   0.00144
   S      1.56181   0.89879   4.57575   0.00186   0.00290   0.00073
   S      4.67499   0.89742   4.57727   0.00207  -0.00384  -0.00162
   S      7.81011   0.92113   4.55888  -0.00240   0.00277  -0.00080
   S     -0.01148   3.57879   4.55585  -0.00114  -0.00247   0.00235
   S      3.11636   3.60446   4.57526  -0.00379  -0.00050  -0.00313
   S      6.22806   3.60618   4.57959   0.00508   0.00402   0.00290
   S     -1.55870   6.30563   4.57423  -0.00423  -0.00145   0.00262
   S      1.55775   6.30238   4.57416   0.00027   0.00278  -0.00155
   S      4.67351   6.30175   4.57525   0.00272  -0.00404  -0.00143
   S     -0.00340   1.80240   7.48488  -0.00498   0.00250   0.00050
   S      3.11594   1.80046   7.48469   0.00994   0.00964  -0.01050
   S      6.23560   1.80233   7.48636  -0.00492  -0.00133  -0.02276
   S     -1.56193   4.50166   7.48333  -0.00224  -0.01381   0.01378
   S      1.55613   4.50381   7.48441   0.00848  -0.00470  -0.00530
   S      4.67436   4.50315   7.48575  -0.00630  -0.01497  -0.00466
   S     -3.12033   7.20420   7.48165  -0.00359   0.00526   0.02151
   S     -0.00331   7.20360   7.48237   0.01160   0.01247   0.00621
   S      3.11449   7.20318   7.48440  -0.00803   0.00489   0.00142
   S     -0.00441   1.80299  10.59764  -0.00496   0.00252  -0.00050
   S      3.11493   1.80105  10.59984   0.00993   0.00963   0.01050
   S      6.23460   1.80292  10.60019  -0.00496  -0.00131   0.02277
   S     -1.56294   4.50225  10.59716  -0.00222  -0.01384  -0.01378
   S      1.55513   4.50440  10.59809   0.00845  -0.00470   0.00529
   S      4.67335   4.50374  10.59877  -0.00630  -0.01497   0.00466
   S     -3.12134   7.20479  10.59681  -0.00358   0.00526  -0.02150
   S     -0.00432   7.20419  10.59810   0.01162   0.01248  -0.00620
   S      3.11348   7.20377  10.59809  -0.00803   0.00486  -0.00141
PRIMCOORD 48
     54   1
   Re     0.03474   1.78037   3.01354   0.00098  -0.00054  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00003   0.00218   0.00001
   Mo     6.21742   1.81537   3.01553  -0.00266  -0.00568  -0.00001
   Mo    -1.58233   4.51086   3.01250   0.00264   0.00484  -0.00001
   Mo     1.55957   4.50006   3.01352  -0.00533   0.00062  -0.00000
   Mo     4.67635   4.50199   3.01453   0.00392  -0.00193  -0.00001
   Mo    -3.11702   7.20082   3.01150  -0.00181  -0.00136   0.00001
   Mo     0.00049   7.20139   3.01250   0.00603  -0.00273   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00396   0.00467  -0.00000
   Mo     1.55542   0.90249   9.04193  -0.00799   0.00233  -0.00001
   Mo     4.67511   0.90146   9.04294   0.00209   0.02600   0.00001
   Mo     7.79412   0.90153   9.04395   0.00588   0.02636   0.00000
   Mo    -0.00250   3.60246   9.04092  -0.02225  -0.01662   0.00000
   Mo     3.11501   3.60162   9.04192   0.01719  -0.01397   0.00000
   Mo     6.23272   3.60351   9.04293   0.00532   0.00000  -0.00001
   Mo    -1.56213   6.30353   9.03990  -0.02352  -0.01674   0.00001
   Mo     1.55375   6.30470   9.04091   0.00010  -0.00033  -0.00000
   Mo     4.67531   6.30436   9.04192   0.02308  -0.00698   0.00001
   S      1.56282   0.89819   1.45265   0.00192  -0.00147   0.00058
   S      4.67600   0.89683   1.45314  -0.00350  -0.00386  -0.00081
   S      7.81111   0.92054   1.47356  -0.00081   0.00342  -0.00134
   S     -0.01048   3.57821   1.47053  -0.00361  -0.00070  -0.00098
   S      3.11737   3.60387   1.45312  -0.00071   0.00454   0.00176
   S      6.22907   3.60559   1.45080   0.00540  -0.00383   0.00165
   S     -1.55769   6.30504   1.45010   0.00240   0.00512  -0.00036
   S      1.55876   6.30178   1.45219   0.00265  -0.00176  -0.00361
   S      4.67452   6.30116   1.45312  -0.00475  -0.00088   0.00185
   S      1.56181   0.89879   4.57575   0.00191  -0.00146  -0.00056
   S      4.67499   0.89742   4.57727  -0.00348  -0.00386   0.00081
   S      7.81011   0.92113   4.55888  -0.00082   0.00343   0.00133
   S     -0.01148   3.57879   4.55585  -0.00363  -0.00070   0.00096
   S      3.11636   3.60446   4.57526  -0.00070   0.00456  -0.00176
   S      6.22806   3.60618   4.57959   0.00540  -0.00383  -0.00168
   S     -1.55870   6.30563   4.57423   0.00241   0.00511   0.00036
   S      1.55775   6.30238   4.57416   0.00264  -0.00176   0.00362
   S      4.67351   6.30175   4.57525  -0.00476  -0.00090  -0.00185
   S     -0.00340   1.80240   7.48488  -0.00176   0.00127  -0.01304
   S      3.11594   1.80046   7.48469  -0.00326  -0.00212  -0.00522
   S      6.23560   1.80233   7.48636   0.00520   0.01379  -0.00842
   S     -1.56193   4.50166   7.48333  -0.00901  -0.00997  -0.01147
   S      1.55613   4.50381   7.48441  -0.00203  -0.01454   0.01609
   S      4.67436   4.50315   7.48575   0.01142  -0.00529  -0.00477
   S     -3.12033   7.20420   7.48165   0.00045   0.00248  -0.00757
   S     -0.00331   7.20360   7.48237  -0.01365   0.00626   0.01839
   S      3.11449   7.20318   7.48440   0.01278   0.00811   0.01604
   S     -0.00441   1.80299  10.59764  -0.00176   0.00127   0.01305
   S      3.11493   1.80105  10.59984  -0.00327  -0.00210   0.00522
   S      6.23460   1.80292  10.60019   0.00520   0.01382   0.00843
   S     -1.56294   4.50225  10.59716  -0.00904  -0.00999   0.01148
   S      1.55513   4.50440  10.59809  -0.00201  -0.01454  -0.01608
   S      4.67335   4.50374  10.59877   0.01142  -0.00530   0.00475
   S     -3.12134   7.20479  10.59681   0.00042   0.00249   0.00758
   S     -0.00432   7.20419  10.59810  -0.01362   0.00625  -0.01837
   S      3.11348   7.20377  10.59809   0.01279   0.00809  -0.01604
PRIMCOORD 49
     54   1
   Re     0.03474   1.78037   3.01354   0.00088   0.00152  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00113  -0.00016   0.00001
   Mo     6.21742   1.81537   3.01553   0.00043   0.00741   0.00002
   Mo    -1.58233   4.51086   3.01250   0.00527   0.00367  -0.00002
   Mo     1.55957   4.50006   3.01352  -0.00600   0.00200   0.00000
   Mo     4.67635   4.50199   3.01453   0.00117   0.00126  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00020  -0.00125  -0.00000
   Mo     0.00049   7.20139   3.01250  -0.00634  -0.01073  -0.00000
   Mo     3.11944   7.20206   3.01351   0.00529  -0.00412  -0.00000
   Mo     1.55542   0.90249   9.04193  -0.00960  -0.01992  -0.00000
   Mo     4.67511   0.90146   9.04294   0.01686   0.00085   0.00000
   Mo     7.79412   0.90153   9.04395  -0.00700  -0.01653   0.00000
   Mo    -0.00250   3.60246   9.04092  -0.01331  -0.01148  -0.00000
   Mo     3.11501   3.60162   9.04192   0.02208   0.00085   0.00001
   Mo     6.23272   3.60351   9.04293  -0.00933  -0.01518  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00750   0.01431  -0.00000
   Mo     1.55375   6.30470   9.04091   0.01641   0.03037  -0.00000
   Mo     4.67531   6.30436   9.04192  -0.00868   0.01662  -0.00001
   S      1.56282   0.89819   1.45265   0.00071   0.00116   0.00001
   S      4.67600   0.89683   1.45314   0.00079  -0.00512   0.00517
   S      7.81111   0.92054   1.47356  -0.00162  -0.00029   0.00315
   S     -0.01048   3.57821   1.47053   0.00024  -0.00164  -0.00301
   S      3.11737   3.60387   1.45312  -0.00412   0.00168   0.00171
   S      6.22907   3.60559   1.45080   0.00426   0.00757  -0.00041
   S     -1.55769   6.30504   1.45010  -0.00515  -0.00208  -0.00498
   S      1.55876   6.30178   1.45219   0.00021   0.00018   0.00019
   S      4.67452   6.30116   1.45312   0.00374  -0.00309  -0.00179
   S      1.56181   0.89879   4.57575   0.00070   0.00115  -0.00001
   S      4.67499   0.89742   4.57727   0.00078  -0.00514  -0.00513
   S      7.81011   0.92113   4.55888  -0.00159  -0.00031  -0.00313
   S     -0.01148   3.57879   4.55585   0.00021  -0.00162   0.00298
   S      3.11636   3.60446   4.57526  -0.00411   0.00169  -0.00170
   S      6.22806   3.60618   4.57959   0.00429   0.00761   0.00041
   S     -1.55870   6.30563   4.57423  -0.00516  -0.00210   0.00494
   S      1.55775   6.30238   4.57416   0.00021   0.00018  -0.00019
   S      4.67351   6.30175   4.57525   0.00374  -0.00309   0.00178
   S     -0.00340   1.80240   7.48488  -0.00880  -0.01472   0.00150
   S      3.11594   1.80046   7.48469   0.00296  -0.00881   0.00951
   S      6.23560   1.80233   7.48636   0.00653  -0.01010  -0.01075
   S     -1.56193   4.50166   7.48333  -0.01388   0.00144   0.00943
   S      1.55613   4.50381   7.48441   0.00565   0.00709   0.02202
   S      4.67436   4.50315   7.48575   0.00743   0.01123  -0.00102
   S     -3.12033   7.20420   7.48165  -0.00812  -0.00356  -0.00974
   S     -0.00331   7.20360   7.48237   0.00513   0.00989  -0.00037
   S      3.11449   7.20318   7.48440   0.00325   0.00780  -0.02059
   S     -0.00441   1.80299  10.59764  -0.00879  -0.01472  -0.00150
   S      3.11493   1.80105  10.59984   0.00297  -0.00881  -0.00951
   S      6.23460   1.80292  10.60019   0.00652  -0.01010   0.01076
   S     -1.56294   4.50225  10.59716  -0.01387   0.00143  -0.00944
   S      1.55513   4.50440  10.59809   0.00567   0.00708  -0.02202
   S      4.67335   4.50374  10.59877   0.00743   0.01123   0.00102
   S     -3.12134   7.20479  10.59681  -0.00813  -0.00355   0.00973
   S     -0.00432   7.20419  10.59810   0.00513   0.00989   0.00037
   S      3.11348   7.20377  10.59809   0.00323   0.00780   0.02059
PRIMCOORD 50
     54   1
   Re     0.03474   1.78037   3.01354  -0.00048   0.00040   0.00001
   Mo     3.12051   1.79926   3.01453  -0.00044  -0.00658  -0.00002
   Mo     6.21742   1.81537   3.01553   0.00145  -0.01025   0.00001
   Mo    -1.58233   4.51086   3.01250   0.00994   0.00431   0.00000
   Mo     1.55957   4.50006   3.01352  -0.00773   0.00436   0.00001
   Mo     4.67635   4.50199   3.01453  -0.00203   0.00152   0.00002
   Mo    -3.11702   7.20082   3.01150   0.00555   0.00341  -0.00002
   Mo     0.00049   7.20139   3.01250   0.00157  -0.00153   0.00001
   Mo     3.11944   7.20206   3.01351  -0.00721   0.00411   0.00001
   Mo     1.55542   0.90249   9.04193  -0.02833   0.01413   0.00001
   Mo     4.67511   0.90146   9.04294   0.00195   0.00292  -0.00001
   Mo     7.79412   0.90153   9.04395   0.02652  -0.00187   0.00000
   Mo    -0.00250   3.60246   9.04092   0.01278  -0.02320   0.00000
   Mo     3.11501   3.60162   9.04192  -0.02229   0.00223  -0.00000
   Mo     6.23272   3.60351   9.04293   0.00969  -0.00626   0.00001
   Mo    -1.56213   6.30353   9.03990  -0.00299  -0.00174  -0.00001
   Mo     1.55375   6.30470   9.04091   0.01637  -0.00698   0.00001
   Mo     4.67531   6.30436   9.04192  -0.01373   0.02074  -0.00000
   S      1.56282   0.89819   1.45265  -0.00053   0.00021  -0.00161
   S      4.67600   0.89683   1.45314   0.00012  -0.00513  -0.00267
   S      7.81111   0.92054   1.47356   0.00060  -0.00061  -0.00308
   S     -0.01048   3.57821   1.47053   0.00072  -0.00027  -0.00332
   S      3.11737   3.60387   1.45312  -0.00497  -0.00080   0.00443
   S      6.22907   3.60559   1.45080   0.00446  -0.00219   0.00725
   S     -1.55769   6.30504   1.45010   0.00409   0.00227  -0.00320
   S      1.55876   6.30178   1.45219  -0.00292   0.00165  -0.00330
   S      4.67452   6.30116   1.45312  -0.00149   0.00468   0.00414
   S      1.56181   0.89879   4.57575  -0.00050   0.00019   0.00156
   S      4.67499   0.89742   4.57727   0.00008  -0.00511   0.00265
   S      7.81011   0.92113   4.55888   0.00059  -0.00061   0.00311
   S     -0.01148   3.57879   4.55585   0.00071  -0.00026   0.00335
   S      3.11636   3.60446   4.57526  -0.00497  -0.00084  -0.00443
   S      6.22806   3.60618   4.57959   0.00448  -0.00220  -0.00723
   S     -1.55870   6.30563   4.57423   0.00406   0.00228   0.00317
   S      1.55775   6.30238   4.57416  -0.00293   0.00166   0.00333
   S      4.67351   6.30175   4.57525  -0.00145   0.00470  -0.00415
   S     -0.00340   1.80240   7.48488  -0.00125  -0.00042  -0.02546
   S      3.11594   1.80046   7.48469  -0.01456   0.00088   0.00579
   S      6.23560   1.80233   7.48636   0.01587  -0.00701   0.00533
   S     -1.56193   4.50166   7.48333   0.01233  -0.00981   0.00593
   S      1.55613   4.50381   7.48441  -0.00511  -0.00384  -0.00859
   S      4.67436   4.50315   7.48575  -0.00704   0.00535   0.01479
   S     -3.12033   7.20420   7.48165  -0.00906   0.01137   0.00397
   S     -0.00331   7.20360   7.48237   0.00712  -0.00364   0.00967
   S      3.11449   7.20318   7.48440   0.00140   0.00719  -0.01132
   S     -0.00441   1.80299  10.59764  -0.00129  -0.00039   0.02546
   S      3.11493   1.80105  10.59984  -0.01453   0.00088  -0.00580
   S      6.23460   1.80292  10.60019   0.01586  -0.00702  -0.00534
   S     -1.56294   4.50225  10.59716   0.01235  -0.00980  -0.00594
   S      1.55513   4.50440  10.59809  -0.00512  -0.00384   0.00858
   S      4.67335   4.50374  10.59877  -0.00703   0.00534  -0.01479
   S     -3.12134   7.20479  10.59681  -0.00904   0.01134  -0.00397
   S     -0.00432   7.20419  10.59810   0.00711  -0.00364  -0.00971
   S      3.11348   7.20377  10.59809   0.00138   0.00720   0.01132
PRIMCOORD 51
     54   1
   Re     0.03474   1.78037   3.01354  -0.00103  -0.00173   0.00000
   Mo     3.12051   1.79926   3.01453  -0.00701  -0.00661  -0.00002
   Mo     6.21742   1.81537   3.01553   0.00726  -0.02198   0.00002
   Mo    -1.58233   4.51086   3.01250  -0.02291  -0.00493  -0.00002
   Mo     1.55957   4.50006   3.01352   0.01303  -0.00626   0.00001
   Mo     4.67635   4.50199   3.01453   0.01005   0.01734   0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00236  -0.00940   0.00002
   Mo     0.00049   7.20139   3.01250   0.01515   0.02628   0.00000
   Mo     3.11944   7.20206   3.01351  -0.01169   0.00802  -0.00001
   Mo     1.55542   0.90249   9.04193   0.00206   0.00361  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00524   0.00193  -0.00000
   Mo     7.79412   0.90153   9.04395  -0.00771  -0.00317   0.00001
   Mo    -0.00250   3.60246   9.04092   0.00126  -0.00776  -0.00001
   Mo     3.11501   3.60162   9.04192   0.00304  -0.00380   0.00000
   Mo     6.23272   3.60351   9.04293  -0.00411  -0.00676  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00117   0.00499   0.00000
   Mo     1.55375   6.30470   9.04091   0.00657   0.01072   0.00000
   Mo     4.67531   6.30436   9.04192  -0.00522   0.00025  -0.00000
   S      1.56282   0.89819   1.45265  -0.00908  -0.01572   0.00001
   S      4.67600   0.89683   1.45314  -0.00408   0.01559  -0.00865
   S      7.81111   0.92054   1.47356   0.01141  -0.00217  -0.00796
   S     -0.01048   3.57821   1.47053  -0.00755   0.00882   0.00802
   S      3.11737   3.60387   1.45312   0.02081   0.00003   0.00442
   S      6.22907   3.60559   1.45080  -0.01263  -0.02169  -0.00011
   S     -1.55769   6.30504   1.45010   0.01541   0.00413   0.00877
   S      1.55876   6.30178   1.45219  -0.00285  -0.00497   0.00005
   S      4.67452   6.30116   1.45312  -0.01025   0.01796  -0.00456
   S      1.56181   0.89879   4.57575  -0.00905  -0.01568  -0.00001
   S      4.67499   0.89742   4.57727  -0.00412   0.01560   0.00863
   S      7.81011   0.92113   4.55888   0.01142  -0.00218   0.00798
   S     -0.01148   3.57879   4.55585  -0.00756   0.00882  -0.00804
   S      3.11636   3.60446   4.57526   0.02082  -0.00000  -0.00443
   S      6.22806   3.60618   4.57959  -0.01262  -0.02167   0.00011
   S     -1.55870   6.30563   4.57423   0.01543   0.00410  -0.00876
   S      1.55775   6.30238   4.57416  -0.00285  -0.00496  -0.00005
   S      4.67351   6.30175   4.57525  -0.01028   0.01795   0.00457
   S     -0.00340   1.80240   7.48488  -0.00421  -0.00701   0.00019
   S      3.11594   1.80046   7.48469   0.00489  -0.00096  -0.00197
   S      6.23560   1.80233   7.48636  -0.00152  -0.00126  -0.00514
   S     -1.56193   4.50166   7.48333  -0.00048  -0.00212   0.00501
   S      1.55613   4.50381   7.48441   0.00219   0.00337   0.00546
   S      4.67436   4.50315   7.48575  -0.00150  -0.00254  -0.00021
   S     -3.12033   7.20420   7.48165  -0.00352   0.00348   0.00219
   S     -0.00331   7.20360   7.48237   0.00191   0.00312   0.00025
   S      3.11449   7.20318   7.48440   0.00183   0.00329  -0.00576
   S     -0.00441   1.80299  10.59764  -0.00420  -0.00699  -0.00019
   S      3.11493   1.80105  10.59984   0.00489  -0.00096   0.00197
   S      6.23460   1.80292  10.60019  -0.00153  -0.00125   0.00515
   S     -1.56294   4.50225  10.59716  -0.00046  -0.00213  -0.00502
   S      1.55513   4.50440  10.59809   0.00218   0.00336  -0.00547
   S      4.67335   4.50374  10.59877  -0.00150  -0.00254   0.00021
   S     -3.12134   7.20479  10.59681  -0.00352   0.00348  -0.00219
   S     -0.00432   7.20419  10.59810   0.00191   0.00312  -0.00025
   S      3.11348   7.20377  10.59809   0.00183   0.00328   0.00577
PRIMCOORD 52
     54   1
   Re     0.03474   1.78037   3.01354   0.00320  -0.00182   0.00001
   Mo     3.12051   1.79926   3.01453   0.00355   0.02639  -0.00001
   Mo     6.21742   1.81537   3.01553  -0.00964  -0.00667  -0.00001
   Mo    -1.58233   4.51086   3.01250   0.00095   0.01173  -0.00001
   Mo     1.55957   4.50006   3.01352  -0.01155  -0.00016  -0.00000
   Mo     4.67635   4.50199   3.01453   0.01300  -0.00752   0.00001
   Mo    -3.11702   7.20082   3.01150  -0.02093  -0.01626  -0.00000
   Mo     0.00049   7.20139   3.01250   0.02688  -0.01553   0.00001
   Mo     3.11944   7.20206   3.01351  -0.00571   0.00999  -0.00000
   Mo     1.55542   0.90249   9.04193   0.00037  -0.00025   0.00000
   Mo     4.67511   0.90146   9.04294   0.00049  -0.00380  -0.00000
   Mo     7.79412   0.90153   9.04395  -0.00115  -0.00695  -0.00000
   Mo    -0.00250   3.60246   9.04092   0.00543   0.00448  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.00278   0.00334   0.00000
   Mo     6.23272   3.60351   9.04293  -0.00231   0.00124  -0.00000
   Mo    -1.56213   6.30353   9.03990   0.00357   0.00152  -0.00000
   Mo     1.55375   6.30470   9.04091   0.00064  -0.00033  -0.00000
   Mo     4.67531   6.30436   9.04192  -0.00439   0.00082   0.00000
   S      1.56282   0.89819   1.45265   0.00927  -0.00533   0.00932
   S      4.67600   0.89683   1.45314  -0.01154  -0.00939   0.00354
   S      7.81111   0.92054   1.47356  -0.00408   0.01396  -0.00130
   S     -0.01048   3.57821   1.47053  -0.01418  -0.00347  -0.00134
   S      3.11737   3.60387   1.45312   0.00112   0.02488  -0.00270
   S      6.22907   3.60559   1.45080   0.01536  -0.00886  -0.00288
   S     -1.55769   6.30504   1.45010   0.00240   0.01466   0.00347
   S      1.55876   6.30178   1.45219   0.01869  -0.01082  -0.00979
   S      4.67452   6.30116   1.45312  -0.02093  -0.01337  -0.00262
   S      1.56181   0.89879   4.57575   0.00928  -0.00534  -0.00931
   S      4.67499   0.89742   4.57727  -0.01153  -0.00938  -0.00355
   S      7.81011   0.92113   4.55888  -0.00410   0.01396   0.00129
   S     -0.01148   3.57879   4.55585  -0.01419  -0.00346   0.00133
   S      3.11636   3.60446   4.57526   0.00112   0.02488   0.00270
   S      6.22806   3.60618   4.57959   0.01537  -0.00886   0.00288
   S     -1.55870   6.30563   4.57423   0.00240   0.01465  -0.00348
   S      1.55775   6.30238   4.57416   0.01868  -0.01081   0.00981
   S      4.67351   6.30175   4.57525  -0.02093  -0.01337   0.00262
   S     -0.00340   1.80240   7.48488  -0.00069   0.00040   0.00293
   S      3.11594   1.80046   7.48469   0.00046   0.00069   0.00136
   S      6.23560   1.80233   7.48636  -0.00034  -0.00203   0.00188
   S     -1.56193   4.50166   7.48333   0.00149   0.00128   0.00194
   S      1.55613   4.50381   7.48441   0.00185   0.00326  -0.00349
   S      4.67436   4.50315   7.48575  -0.00263   0.00153   0.00002
   S     -3.12033   7.20420   7.48165  -0.00037  -0.00079   0.00138
   S     -0.00331   7.20360   7.48237   0.00216  -0.00119  -0.00206
   S      3.11449   7.20318   7.48440  -0.00198  -0.00317  -0.00356
   S     -0.00441   1.80299  10.59764  -0.00069   0.00040  -0.00293
   S      3.11493   1.80105  10.59984   0.00047   0.00069  -0.00136
   S      6.23460   1.80292  10.60019  -0.00033  -0.00204  -0.00188
   S     -1.56294   4.50225  10.59716   0.00150   0.00128  -0.00194
   S      1.55513   4.50440  10.59809   0.00184   0.00326   0.00349
   S      4.67335   4.50374  10.59877  -0.00262   0.00153  -0.00002
   S     -3.12134   7.20479  10.59681  -0.00036  -0.00079  -0.00137
   S     -0.00432   7.20419  10.59810   0.00216  -0.00119   0.00205
   S      3.11348   7.20377  10.59809  -0.00199  -0.00316   0.00356
PRIMCOORD 53
     54   1
   Re     0.03474   1.78037   3.01354   0.00072   0.00129  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00214   0.00011  -0.00000
   Mo     6.21742   1.81537   3.01553   0.00119  -0.00268  -0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00311  -0.00043   0.00000
   Mo     1.55957   4.50006   3.01352   0.00210  -0.00243   0.00000
   Mo     4.67635   4.50199   3.01453   0.00105   0.00162  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00123  -0.00178   0.00000
   Mo     0.00049   7.20139   3.01250   0.00170   0.00316  -0.00000
   Mo     3.11944   7.20206   3.01351  -0.00303   0.00064  -0.00000
   Mo     1.55542   0.90249   9.04193  -0.00781  -0.01334   0.00000
   Mo     4.67511   0.90146   9.04294  -0.00972   0.01556  -0.00001
   Mo     7.79412   0.90153   9.04395   0.01795   0.00172   0.00001
   Mo    -0.00250   3.60246   9.04092  -0.00753   0.01658  -0.00001
   Mo     3.11501   3.60162   9.04192   0.01604  -0.00032   0.00001
   Mo     6.23272   3.60351   9.04293  -0.00854  -0.01477   0.00000
   Mo    -1.56213   6.30353   9.03990   0.01852  -0.00092   0.00001
   Mo     1.55375   6.30470   9.04091  -0.01067  -0.01815   0.00000
   Mo     4.67531   6.30436   9.04192  -0.00824   0.01373  -0.00001
   S      1.56282   0.89819   1.45265  -0.00135  -0.00235  -0.00003
   S      4.67600   0.89683   1.45314  -0.00139   0.00321  -0.00032
   S      7.81111   0.92054   1.47356   0.00201  -0.00055  -0.00118
   S     -0.01048   3.57821   1.47053  -0.00151   0.00149   0.00119
   S      3.11737   3.60387   1.45312   0.00345  -0.00029  -0.00028
   S      6.22907   3.60559   1.45080  -0.00183  -0.00313  -0.00012
   S     -1.55769   6.30504   1.45010   0.00342   0.00031   0.00031
   S      1.55876   6.30178   1.45219  -0.00156  -0.00263   0.00011
   S      4.67452   6.30116   1.45312  -0.00189   0.00281   0.00029
   S      1.56181   0.89879   4.57575  -0.00135  -0.00235   0.00003
   S      4.67499   0.89742   4.57727  -0.00139   0.00322   0.00032
   S      7.81011   0.92113   4.55888   0.00201  -0.00055   0.00118
   S     -0.01148   3.57879   4.55585  -0.00151   0.00149  -0.00119
   S      3.11636   3.60446   4.57526   0.00345  -0.00029   0.00028
   S      6.22806   3.60618   4.57959  -0.00183  -0.00313   0.00012
   S     -1.55870   6.30563   4.57423   0.00342   0.00031  -0.00031
   S      1.55775   6.30238   4.57416  -0.00156  -0.00263  -0.00011
   S      4.67351   6.30175   4.57525  -0.00189   0.00281  -0.00029
   S     -0.00340   1.80240   7.48488   0.01072   0.01881   0.00003
   S      3.11594   1.80046   7.48469  -0.01925   0.00056  -0.00099
   S      6.23560   1.80233   7.48636   0.00949  -0.01638   0.00006
   S     -1.56193   4.50166   7.48333  -0.01894  -0.00017  -0.00020
   S      1.55613   4.50381   7.48441   0.00974  -0.01795  -0.00186
   S      4.67436   4.50315   7.48575   0.00907   0.01574   0.00002
   S     -3.12033   7.20420   7.48165   0.01030  -0.01639   0.00115
   S     -0.00331   7.20360   7.48237   0.00941   0.01642  -0.00008
   S      3.11449   7.20318   7.48440  -0.02047  -0.00069   0.00191
   S     -0.00441   1.80299  10.59764   0.01072   0.01881  -0.00003
   S      3.11493   1.80105  10.59984  -0.01925   0.00056   0.00097
   S      6.23460   1.80292  10.60019   0.00949  -0.01638  -0.00004
   S     -1.56294   4.50225  10.59716  -0.01894  -0.00017   0.00018
   S      1.55513   4.50440  10.59809   0.00973  -0.01795   0.00188
   S      4.67335   4.50374  10.59877   0.00907   0.01574  -0.00001
   S     -3.12134   7.20479  10.59681   0.01030  -0.01639  -0.00113
   S     -0.00432   7.20419  10.59810   0.00941   0.01642   0.00008
   S      3.11348   7.20377  10.59809  -0.02047  -0.00069  -0.00192
PRIMCOORD 54
     54   1
   Re     0.03474   1.78037   3.01354   0.00004  -0.00004   0.00000
   Mo     3.12051   1.79926   3.01453  -0.00054   0.00065  -0.00000
   Mo     6.21742   1.81537   3.01553   0.00062  -0.00051  -0.00000
   Mo    -1.58233   4.51086   3.01250   0.00064  -0.00028  -0.00000
   Mo     1.55957   4.50006   3.01352  -0.00170  -0.00140   0.00000
   Mo     4.67635   4.50199   3.01453   0.00105  -0.00053  -0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00087   0.00010   0.00000
   Mo     0.00049   7.20139   3.01250   0.00057  -0.00028  -0.00000
   Mo     3.11944   7.20206   3.01351   0.00034   0.00221   0.00000
   Mo     1.55542   0.90249   9.04193   0.01509  -0.00872   0.00001
   Mo     4.67511   0.90146   9.04294  -0.01633  -0.00802  -0.00000
   Mo     7.79412   0.90153   9.04395   0.00148   0.01974  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.01635  -0.01106  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.00008   0.01560  -0.00000
   Mo     6.23272   3.60351   9.04293   0.01609  -0.00945   0.00001
   Mo    -1.56213   6.30353   9.03990  -0.00105   0.01820  -0.00000
   Mo     1.55375   6.30470   9.04091   0.01498  -0.00873   0.00001
   Mo     4.67531   6.30436   9.04192  -0.01367  -0.00765  -0.00000
   S      1.56282   0.89819   1.45265  -0.00030   0.00014   0.00026
   S      4.67600   0.89683   1.45314  -0.00047  -0.00048   0.00065
   S      7.81111   0.92054   1.47356   0.00028   0.00168  -0.00122
   S     -0.01048   3.57821   1.47053  -0.00135  -0.00104  -0.00115
   S      3.11737   3.60387   1.45312  -0.00037   0.00103   0.00018
   S      6.22907   3.60559   1.45080   0.00187  -0.00114   0.00018
   S     -1.55769   6.30504   1.45010   0.00023   0.00065   0.00067
   S      1.55876   6.30178   1.45219   0.00107  -0.00063   0.00074
   S      4.67452   6.30116   1.45312  -0.00112  -0.00012   0.00011
   S      1.56181   0.89879   4.57575  -0.00030   0.00014  -0.00026
   S      4.67499   0.89742   4.57727  -0.00046  -0.00048  -0.00065
   S      7.81011   0.92113   4.55888   0.00028   0.00169   0.00122
   S     -0.01148   3.57879   4.55585  -0.00136  -0.00104   0.00115
   S      3.11636   3.60446   4.57526  -0.00037   0.00103  -0.00018
   S      6.22806   3.60618   4.57959   0.00187  -0.00114  -0.00018
   S     -1.55870   6.30563   4.57423   0.00023   0.00065  -0.00067
   S      1.55775   6.30238   4.57416   0.00107  -0.00063  -0.00074
   S      4.67351   6.30175   4.57525  -0.00112  -0.00012  -0.00011
   S     -0.00340   1.80240   7.48488   0.01806  -0.01030  -0.00127
   S      3.11594   1.80046   7.48469  -0.00075   0.01871  -0.00097
   S      6.23560   1.80233   7.48636  -0.01686  -0.00969   0.00004
   S     -1.56193   4.50166   7.48333  -0.00020   0.01940   0.00014
   S      1.55613   4.50381   7.48441  -0.01795  -0.01110   0.00093
   S      4.67436   4.50315   7.48575   0.01707  -0.00980   0.00120
   S     -3.12033   7.20420   7.48165  -0.01655  -0.00881  -0.00089
   S     -0.00331   7.20360   7.48237   0.01637  -0.00933   0.00043
   S      3.11449   7.20318   7.48440   0.00044   0.02111   0.00096
   S     -0.00441   1.80299  10.59764   0.01805  -0.01030   0.00129
   S      3.11493   1.80105  10.59984  -0.00075   0.01871   0.00096
   S      6.23460   1.80292  10.60019  -0.01686  -0.00969  -0.00005
   S     -1.56294   4.50225  10.59716  -0.00020   0.01940  -0.00014
   S      1.55513   4.50440  10.59809  -0.01795  -0.01110  -0.00094
   S      4.67335   4.50374  10.59877   0.01707  -0.00980  -0.00118
   S     -3.12134   7.20479  10.59681  -0.01656  -0.00881   0.00089
   S     -0.00432   7.20419  10.59810   0.01637  -0.00933  -0.00042
   S      3.11348   7.20377  10.59809   0.00045   0.02111  -0.00096
PRIMCOORD 55
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000  -0.00073
   Mo     3.12051   1.79926   3.01453  -0.00000   0.00000   0.00034
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00000  -0.00040
   Mo    -1.58233   4.51086   3.01250   0.00000  -0.00000  -0.00038
   Mo     1.55957   4.50006   3.01352   0.00000  -0.00000   0.00007
   Mo     4.67635   4.50199   3.01453  -0.00000   0.00000   0.00005
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00000   0.00034
   Mo     0.00049   7.20139   3.01250   0.00000  -0.00000  -0.00008
   Mo     3.11944   7.20206   3.01351   0.00000  -0.00000   0.00009
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000  -0.00001
   Mo     4.67511   0.90146   9.04294   0.00000   0.00000   0.00008
   Mo     7.79412   0.90153   9.04395  -0.00000   0.00000   0.00007
   Mo    -0.00250   3.60246   9.04092  -0.00000   0.00000   0.00007
   Mo     3.11501   3.60162   9.04192   0.00000   0.00000   0.00016
   Mo     6.23272   3.60351   9.04293   0.00000  -0.00000  -0.00019
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000   0.00008
   Mo     1.55375   6.30470   9.04091  -0.00000   0.00000   0.00008
   Mo     4.67531   6.30436   9.04192  -0.00000  -0.00000   0.00015
   S      1.56282   0.89819   1.45265  -0.01620   0.00944   0.00026
   S      4.67600   0.89683   1.45314  -0.01595   0.01024   0.00069
   S      7.81111   0.92054   1.47356  -0.01536   0.01109   0.00030
   S     -0.01048   3.57821   1.47053  -0.01718   0.00779   0.00029
   S      3.11737   3.60387   1.45312  -0.01776   0.01075   0.00011
   S      6.22907   3.60559   1.45080  -0.01733   0.01002  -0.00008
   S     -1.55769   6.30504   1.45010  -0.01687   0.00865   0.00071
   S      1.55876   6.30178   1.45219  -0.01695   0.00978  -0.00043
   S      4.67452   6.30116   1.45312  -0.01819   0.01017   0.00013
   S      1.56181   0.89879   4.57575   0.01620  -0.00944   0.00027
   S      4.67499   0.89742   4.57727   0.01595  -0.01024   0.00070
   S      7.81011   0.92113   4.55888   0.01536  -0.01109   0.00032
   S     -0.01148   3.57879   4.55585   0.01718  -0.00779   0.00030
   S      3.11636   3.60446   4.57526   0.01776  -0.01075   0.00013
   S      6.22806   3.60618   4.57959   0.01733  -0.01002  -0.00006
   S     -1.55870   6.30563   4.57423   0.01687  -0.00865   0.00072
   S      1.55775   6.30238   4.57416   0.01695  -0.00978  -0.00042
   S      4.67351   6.30175   4.57525   0.01819  -0.01017   0.00014
   S     -0.00340   1.80240   7.48488  -0.01148   0.00662   0.00003
   S      3.11594   1.80046   7.48469  -0.01129   0.00648  -0.00005
   S      6.23560   1.80233   7.48636  -0.01144   0.00675  -0.00016
   S     -1.56193   4.50166   7.48333  -0.01152   0.00652  -0.00017
   S      1.55613   4.50381   7.48441  -0.01171   0.00648  -0.00033
   S      4.67436   4.50315   7.48575  -0.01164   0.00669   0.00006
   S     -3.12033   7.20420   7.48165  -0.01120   0.00648  -0.00006
   S     -0.00331   7.20360   7.48237  -0.01106   0.00641   0.00024
   S      3.11449   7.20318   7.48440  -0.01137   0.00693  -0.00033
   S     -0.00441   1.80299  10.59764   0.01148  -0.00662   0.00004
   S      3.11493   1.80105  10.59984   0.01129  -0.00648  -0.00004
   S      6.23460   1.80292  10.60019   0.01144  -0.00675  -0.00015
   S     -1.56294   4.50225  10.59716   0.01152  -0.00652  -0.00016
   S      1.55513   4.50440  10.59809   0.01171  -0.00648  -0.00032
   S      4.67335   4.50374  10.59877   0.01164  -0.00669   0.00007
   S     -3.12134   7.20479  10.59681   0.01120  -0.00648  -0.00005
   S     -0.00432   7.20419  10.59810   0.01106  -0.00641   0.00025
   S      3.11348   7.20377  10.59809   0.01137  -0.00693  -0.00032
PRIMCOORD 56
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000  -0.00001
   Mo     3.12051   1.79926   3.01453   0.00000   0.00000  -0.00019
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00000  -0.00024
   Mo    -1.58233   4.51086   3.01250  -0.00000  -0.00000   0.00023
   Mo     1.55957   4.50006   3.01352   0.00000  -0.00000  -0.00012
   Mo     4.67635   4.50199   3.01453  -0.00000  -0.00000   0.00001
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00000   0.00020
   Mo     0.00049   7.20139   3.01250   0.00000   0.00000   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00000   0.00000   0.00011
   Mo     1.55542   0.90249   9.04193   0.00000   0.00000   0.00000
   Mo     4.67511   0.90146   9.04294  -0.00000   0.00000  -0.00006
   Mo     7.79412   0.90153   9.04395  -0.00000   0.00000   0.00001
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00000  -0.00002
   Mo     3.11501   3.60162   9.04192  -0.00000  -0.00000  -0.00001
   Mo     6.23272   3.60351   9.04293  -0.00000  -0.00000   0.00000
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000   0.00006
   Mo     1.55375   6.30470   9.04091  -0.00000  -0.00000   0.00001
   Mo     4.67531   6.30436   9.04192  -0.00000  -0.00000   0.00000
   S      1.56282   0.89819   1.45265   0.01008   0.01755   0.00000
   S      4.67600   0.89683   1.45314   0.00862   0.01785  -0.00012
   S      7.81111   0.92054   1.47356   0.01030   0.02191   0.00156
   S     -0.01048   3.57821   1.47053   0.01373   0.01988  -0.00157
   S      3.11737   3.60387   1.45312   0.01054   0.01930  -0.00036
   S      6.22907   3.60559   1.45080   0.01059   0.01835  -0.00000
   S     -1.55769   6.30504   1.45010   0.01118   0.01645   0.00012
   S      1.55876   6.30178   1.45219   0.01155   0.01990  -0.00000
   S      4.67452   6.30116   1.45312   0.01145   0.01880   0.00038
   S      1.56181   0.89879   4.57575  -0.01008  -0.01755   0.00000
   S      4.67499   0.89742   4.57727  -0.00862  -0.01785  -0.00012
   S      7.81011   0.92113   4.55888  -0.01030  -0.02191   0.00156
   S     -0.01148   3.57879   4.55585  -0.01373  -0.01988  -0.00158
   S      3.11636   3.60446   4.57526  -0.01054  -0.01930  -0.00036
   S      6.22806   3.60618   4.57959  -0.01059  -0.01835  -0.00000
   S     -1.55870   6.30563   4.57423  -0.01118  -0.01645   0.00012
   S      1.55775   6.30238   4.57416  -0.01155  -0.01990  -0.00000
   S      4.67351   6.30175   4.57525  -0.01145  -0.01880   0.00038
   S     -0.00340   1.80240   7.48488  -0.00419  -0.00738  -0.00000
   S      3.11594   1.80046   7.48469  -0.00420  -0.00772  -0.00016
   S      6.23560   1.80233   7.48636  -0.00440  -0.00767   0.00011
   S     -1.56193   4.50166   7.48333  -0.00433  -0.00771  -0.00011
   S      1.55613   4.50381   7.48441  -0.00407  -0.00745   0.00011
   S      4.67436   4.50315   7.48575  -0.00431  -0.00761  -0.00001
   S     -3.12033   7.20420   7.48165  -0.00449  -0.00756   0.00016
   S     -0.00331   7.20360   7.48237  -0.00433  -0.00760   0.00000
   S      3.11449   7.20318   7.48440  -0.00431  -0.00732  -0.00011
   S     -0.00441   1.80299  10.59764   0.00419   0.00738  -0.00000
   S      3.11493   1.80105  10.59984   0.00420   0.00772  -0.00016
   S      6.23460   1.80292  10.60019   0.00440   0.00767   0.00011
   S     -1.56294   4.50225  10.59716   0.00433   0.00771  -0.00011
   S      1.55513   4.50440  10.59809   0.00407   0.00745   0.00011
   S      4.67335   4.50374  10.59877   0.00431   0.00761  -0.00001
   S     -3.12134   7.20479  10.59681   0.00449   0.00756   0.00016
   S     -0.00432   7.20419  10.59810   0.00433   0.00760   0.00000
   S      3.11348   7.20377  10.59809   0.00431   0.00732  -0.00011
PRIMCOORD 57
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000  -0.00039
   Mo     3.12051   1.79926   3.01453  -0.00000   0.00000   0.00033
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00000  -0.00022
   Mo    -1.58233   4.51086   3.01250   0.00000   0.00000  -0.00021
   Mo     1.55957   4.50006   3.01352  -0.00000   0.00000  -0.00004
   Mo     4.67635   4.50199   3.01453   0.00000  -0.00000   0.00008
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00000   0.00033
   Mo     0.00049   7.20139   3.01250   0.00000  -0.00000  -0.00001
   Mo     3.11944   7.20206   3.01351  -0.00000   0.00000  -0.00003
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000  -0.00003
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000  -0.00003
   Mo     7.79412   0.90153   9.04395  -0.00000   0.00000  -0.00001
   Mo    -0.00250   3.60246   9.04092  -0.00000   0.00000  -0.00000
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000   0.00000
   Mo     6.23272   3.60351   9.04293   0.00000  -0.00000  -0.00003
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000  -0.00003
   Mo     1.55375   6.30470   9.04091  -0.00000   0.00000  -0.00005
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00000   0.00002
   S      1.56282   0.89819   1.45265  -0.01016   0.00583  -0.00004
   S      4.67600   0.89683   1.45314  -0.01065   0.00690   0.00037
   S      7.81111   0.92054   1.47356  -0.01040   0.00720   0.00052
   S     -0.01048   3.57821   1.47053  -0.01145   0.00528   0.00053
   S      3.11737   3.60387   1.45312  -0.01223   0.00731  -0.00005
   S      6.22907   3.60559   1.45080  -0.01193   0.00680  -0.00014
   S     -1.55769   6.30504   1.45010  -0.01140   0.00560   0.00039
   S      1.55876   6.30178   1.45219  -0.01193   0.00679  -0.00076
   S      4.67452   6.30116   1.45312  -0.01252   0.00691  -0.00004
   S      1.56181   0.89879   4.57575   0.01016  -0.00583  -0.00004
   S      4.67499   0.89742   4.57727   0.01065  -0.00690   0.00038
   S      7.81011   0.92113   4.55888   0.01040  -0.00720   0.00053
   S     -0.01148   3.57879   4.55585   0.01145  -0.00528   0.00054
   S      3.11636   3.60446   4.57526   0.01223  -0.00731  -0.00003
   S      6.22806   3.60618   4.57959   0.01193  -0.00680  -0.00013
   S     -1.55870   6.30563   4.57423   0.01140  -0.00560   0.00040
   S      1.55775   6.30238   4.57416   0.01193  -0.00679  -0.00075
   S      4.67351   6.30175   4.57525   0.01252  -0.00691  -0.00003
   S     -0.00340   1.80240   7.48488   0.01670  -0.00962   0.00029
   S      3.11594   1.80046   7.48469   0.01696  -0.00993  -0.00007
   S      6.23560   1.80233   7.48636   0.01666  -0.00978  -0.00011
   S     -1.56193   4.50166   7.48333   0.01673  -0.00949  -0.00010
   S      1.55613   4.50381   7.48441   0.01731  -0.00990   0.00034
   S      4.67436   4.50315   7.48575   0.01731  -0.00995  -0.00016
   S     -3.12033   7.20420   7.48165   0.01699  -0.00963  -0.00006
   S     -0.00331   7.20360   7.48237   0.01650  -0.00956  -0.00021
   S      3.11449   7.20318   7.48440   0.01708  -0.01008   0.00034
   S     -0.00441   1.80299  10.59764  -0.01670   0.00962   0.00028
   S      3.11493   1.80105  10.59984  -0.01696   0.00993  -0.00009
   S      6.23460   1.80292  10.60019  -0.01666   0.00978  -0.00012
   S     -1.56294   4.50225  10.59716  -0.01673   0.00949  -0.00011
   S      1.55513   4.50440  10.59809  -0.01731   0.00990   0.00032
   S      4.67335   4.50374  10.59877  -0.01731   0.00995  -0.00017
   S     -3.12134   7.20479  10.59681  -0.01699   0.00963  -0.00007
   S     -0.00432   7.20419  10.59810  -0.01650   0.00956  -0.00022
   S      3.11348   7.20377  10.59809  -0.01708   0.01008   0.00033
PRIMCOORD 58
     54   1
   Re     0.03474   1.78037   3.01354  -0.00000  -0.00000   0.00000
   Mo     3.12051   1.79926   3.01453  -0.00000  -0.00000   0.00007
   Mo     6.21742   1.81537   3.01553  -0.00000   0.00000   0.00019
   Mo    -1.58233   4.51086   3.01250   0.00000  -0.00000  -0.00019
   Mo     1.55957   4.50006   3.01352  -0.00000   0.00000   0.00007
   Mo     4.67635   4.50199   3.01453   0.00000   0.00000  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00000  -0.00008
   Mo     0.00049   7.20139   3.01250  -0.00000  -0.00000  -0.00000
   Mo     3.11944   7.20206   3.01351   0.00000  -0.00000  -0.00007
   Mo     1.55542   0.90249   9.04193  -0.00000  -0.00000   0.00001
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000   0.00002
   Mo     7.79412   0.90153   9.04395   0.00000  -0.00000  -0.00001
   Mo    -0.00250   3.60246   9.04092  -0.00000  -0.00000   0.00000
   Mo     3.11501   3.60162   9.04192  -0.00000   0.00000   0.00009
   Mo     6.23272   3.60351   9.04293   0.00000   0.00000   0.00001
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000  -0.00002
   Mo     1.55375   6.30470   9.04091   0.00000   0.00000   0.00001
   Mo     4.67531   6.30436   9.04192   0.00000   0.00000  -0.00011
   S      1.56282   0.89819   1.45265  -0.00400  -0.00695  -0.00000
   S      4.67600   0.89683   1.45314  -0.00327  -0.00680   0.00015
   S      7.81111   0.92054   1.47356  -0.00370  -0.00907  -0.00074
   S     -0.01048   3.57821   1.47053  -0.00597  -0.00774   0.00074
   S      3.11737   3.60387   1.45312  -0.00448  -0.00750   0.00014
   S      6.22907   3.60559   1.45080  -0.00433  -0.00749   0.00000
   S     -1.55769   6.30504   1.45010  -0.00428  -0.00626  -0.00015
   S      1.55876   6.30178   1.45219  -0.00454  -0.00782   0.00000
   S      4.67452   6.30116   1.45312  -0.00426  -0.00763  -0.00015
   S      1.56181   0.89879   4.57575   0.00400   0.00695  -0.00000
   S      4.67499   0.89742   4.57727   0.00327   0.00680   0.00015
   S      7.81011   0.92113   4.55888   0.00370   0.00907  -0.00074
   S     -0.01148   3.57879   4.55585   0.00597   0.00774   0.00074
   S      3.11636   3.60446   4.57526   0.00448   0.00750   0.00014
   S      6.22806   3.60618   4.57959   0.00433   0.00749   0.00000
   S     -1.55870   6.30563   4.57423   0.00428   0.00626  -0.00015
   S      1.55775   6.30238   4.57416   0.00455   0.00782   0.00000
   S      4.67351   6.30175   4.57525   0.00426   0.00763  -0.00015
   S     -0.00340   1.80240   7.48488  -0.01062  -0.01835   0.00000
   S      3.11594   1.80046   7.48469  -0.01110  -0.01900   0.00001
   S      6.23560   1.80233   7.48636  -0.01113  -0.01932  -0.00002
   S     -1.56193   4.50166   7.48333  -0.01121  -0.01927   0.00002
   S      1.55613   4.50381   7.48441  -0.01098  -0.01848  -0.00019
   S      4.67436   4.50315   7.48575  -0.01115  -0.01927  -0.00001
   S     -3.12033   7.20420   7.48165  -0.01100  -0.01910  -0.00001
   S     -0.00331   7.20360   7.48237  -0.01105  -0.01907   0.00001
   S      3.11449   7.20318   7.48440  -0.01056  -0.01872   0.00019
   S     -0.00441   1.80299  10.59764   0.01062   0.01835   0.00000
   S      3.11493   1.80105  10.59984   0.01110   0.01900   0.00001
   S      6.23460   1.80292  10.60019   0.01113   0.01932  -0.00002
   S     -1.56294   4.50225  10.59716   0.01121   0.01927   0.00002
   S      1.55513   4.50440  10.59809   0.01098   0.01848  -0.00019
   S      4.67335   4.50374  10.59877   0.01115   0.01927  -0.00001
   S     -3.12134   7.20479  10.59681   0.01100   0.01910  -0.00001
   S     -0.00432   7.20419  10.59810   0.01105   0.01907   0.00001
   S      3.11348   7.20377  10.59809   0.01056   0.01872   0.00019
PRIMCOORD 59
     54   1
   Re     0.03474   1.78037   3.01354  -0.00000  -0.00000  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00000  -0.00000  -0.00027
   Mo     6.21742   1.81537   3.01553  -0.00000   0.00000   0.00101
   Mo    -1.58233   4.51086   3.01250   0.00000  -0.00000  -0.00099
   Mo     1.55957   4.50006   3.01352  -0.00000   0.00000   0.00073
   Mo     4.67635   4.50199   3.01453   0.00000   0.00000  -0.00001
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00000   0.00028
   Mo     0.00049   7.20139   3.01250   0.00000   0.00000  -0.00000
   Mo     3.11944   7.20206   3.01351   0.00000  -0.00000  -0.00075
   Mo     1.55542   0.90249   9.04193  -0.00000  -0.00000   0.00000
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000   0.00002
   Mo     7.79412   0.90153   9.04395  -0.00000  -0.00000  -0.00005
   Mo    -0.00250   3.60246   9.04092  -0.00000  -0.00000   0.00005
   Mo     3.11501   3.60162   9.04192   0.00000   0.00000  -0.00006
   Mo     6.23272   3.60351   9.04293  -0.00000  -0.00000  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000  -0.00002
   Mo     1.55375   6.30470   9.04091   0.00000   0.00000  -0.00000
   Mo     4.67531   6.30436   9.04192  -0.00000   0.00000   0.00006
   S      1.56282   0.89819   1.45265   0.01430   0.02489   0.00000
   S      4.67600   0.89683   1.45314   0.00600   0.00435   0.00136
   S      7.81111   0.92054   1.47356   0.01406  -0.02838  -0.00167
   S     -0.01048   3.57821   1.47053  -0.03131  -0.00195   0.00167
   S      3.11737   3.60387   1.45312  -0.01167   0.02360  -0.00064
   S      6.22907   3.60559   1.45080  -0.00967  -0.01705   0.00002
   S     -1.55769   6.30504   1.45010   0.00052   0.00740  -0.00132
   S      1.55876   6.30178   1.45219  -0.00266  -0.00422  -0.00004
   S      4.67452   6.30116   1.45312   0.02614   0.00152   0.00061
   S      1.56181   0.89879   4.57575  -0.01430  -0.02489   0.00000
   S      4.67499   0.89742   4.57727  -0.00600  -0.00435   0.00136
   S      7.81011   0.92113   4.55888  -0.01406   0.02838  -0.00169
   S     -0.01148   3.57879   4.55585   0.03131   0.00195   0.00169
   S      3.11636   3.60446   4.57526   0.01167  -0.02360  -0.00062
   S      6.22806   3.60618   4.57959   0.00967   0.01705   0.00001
   S     -1.55870   6.30563   4.57423  -0.00052  -0.00740  -0.00132
   S      1.55775   6.30238   4.57416   0.00266   0.00422  -0.00004
   S      4.67351   6.30175   4.57525  -0.02614  -0.00152   0.00060
   S     -0.00340   1.80240   7.48488   0.00066   0.00109   0.00001
   S      3.11594   1.80046   7.48469  -0.00463  -0.00467   0.00014
   S      6.23560   1.80233   7.48636  -0.00476   0.00430  -0.00022
   S     -1.56193   4.50166   7.48333   0.00607  -0.00200   0.00022
   S      1.55613   4.50381   7.48441   0.00686   0.00268  -0.00015
   S      4.67436   4.50315   7.48575  -0.00011  -0.00011  -0.00001
   S     -3.12033   7.20420   7.48165  -0.00168  -0.00638  -0.00014
   S     -0.00331   7.20360   7.48237  -0.00004  -0.00016   0.00000
   S      3.11449   7.20318   7.48440  -0.00108   0.00732   0.00015
   S     -0.00441   1.80299  10.59764  -0.00066  -0.00109   0.00001
   S      3.11493   1.80105  10.59984   0.00463   0.00467   0.00014
   S      6.23460   1.80292  10.60019   0.00476  -0.00430  -0.00021
   S     -1.56294   4.50225  10.59716  -0.00607   0.00200   0.00022
   S      1.55513   4.50440  10.59809  -0.00686  -0.00268  -0.00015
   S      4.67335   4.50374  10.59877   0.00011   0.00011  -0.00001
   S     -3.12134   7.20479  10.59681   0.00168   0.00638  -0.00014
   S     -0.00432   7.20419  10.59810   0.00004   0.00016   0.00000
   S      3.11348   7.20377  10.59809   0.00108  -0.00732   0.00015
PRIMCOORD 60
     54   1
   Re     0.03474   1.78037   3.01354   0.00000   0.00000   0.00001
   Mo     3.12051   1.79926   3.01453  -0.00000   0.00000   0.00010
   Mo     6.21742   1.81537   3.01553  -0.00000   0.00000   0.00004
   Mo    -1.58233   4.51086   3.01250   0.00000   0.00000  -0.00003
   Mo     1.55957   4.50006   3.01352  -0.00000  -0.00000   0.00021
   Mo     4.67635   4.50199   3.01453   0.00000   0.00000   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00000  -0.00009
   Mo     0.00049   7.20139   3.01250   0.00000   0.00000  -0.00001
   Mo     3.11944   7.20206   3.01351   0.00000  -0.00000  -0.00022
   Mo     1.55542   0.90249   9.04193  -0.00000  -0.00000  -0.00001
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000  -0.00002
   Mo     7.79412   0.90153   9.04395   0.00000   0.00000   0.00000
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00000  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.00000  -0.00000   0.00000
   Mo     6.23272   3.60351   9.04293   0.00000   0.00000  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000   0.00002
   Mo     1.55375   6.30470   9.04091  -0.00000   0.00000  -0.00001
   Mo     4.67531   6.30436   9.04192  -0.00000  -0.00000   0.00001
   S      1.56282   0.89819   1.45265  -0.00001   0.00012  -0.00001
   S      4.67600   0.89683   1.45314   0.02509   0.01791  -0.00042
   S      7.81111   0.92054   1.47356  -0.00273  -0.01461  -0.00119
   S     -0.01048   3.57821   1.47053  -0.01046  -0.00952   0.00120
   S      3.11737   3.60387   1.45312   0.00285  -0.01217   0.00072
   S      6.22907   3.60559   1.45080   0.01482   0.02425   0.00000
   S     -1.55769   6.30504   1.45010   0.00214   0.03081   0.00040
   S      1.55876   6.30178   1.45219  -0.01256  -0.02030  -0.00005
   S      4.67452   6.30116   1.45312  -0.01241  -0.00432  -0.00070
   S      1.56181   0.89879   4.57575   0.00001  -0.00012  -0.00001
   S      4.67499   0.89742   4.57727  -0.02509  -0.01791  -0.00043
   S      7.81011   0.92113   4.55888   0.00273   0.01461  -0.00119
   S     -0.01148   3.57879   4.55585   0.01046   0.00952   0.00120
   S      3.11636   3.60446   4.57526  -0.00285   0.01218   0.00072
   S      6.22806   3.60618   4.57959  -0.01482  -0.02425   0.00000
   S     -1.55870   6.30563   4.57423  -0.00214  -0.03080   0.00041
   S      1.55775   6.30238   4.57416   0.01256   0.02030  -0.00005
   S      4.67351   6.30175   4.57525   0.01241   0.00432  -0.00069
   S     -0.00340   1.80240   7.48488   0.00152   0.00237  -0.00000
   S      3.11594   1.80046   7.48469  -0.00024   0.01076   0.00002
   S      6.23560   1.80233   7.48636  -0.00822  -0.01266  -0.00002
   S     -1.56193   4.50166   7.48333  -0.00707  -0.01358   0.00002
   S      1.55613   4.50381   7.48441  -0.00121   0.00799  -0.00018
   S      4.67436   4.50315   7.48575   0.00305   0.00583   0.00002
   S     -3.12033   7.20420   7.48165   0.00974   0.00504  -0.00003
   S     -0.00331   7.20360   7.48237  -0.00440  -0.00794  -0.00001
   S      3.11449   7.20318   7.48440   0.00754   0.00321   0.00017
   S     -0.00441   1.80299  10.59764  -0.00152  -0.00237  -0.00000
   S      3.11493   1.80105  10.59984   0.00024  -0.01076   0.00003
   S      6.23460   1.80292  10.60019   0.00822   0.01266  -0.00002
   S     -1.56294   4.50225  10.59716   0.00707   0.01358   0.00002
   S      1.55513   4.50440  10.59809   0.00121  -0.00799  -0.00017
   S      4.67335   4.50374  10.59877  -0.00305  -0.00583   0.00002
   S     -3.12134   7.20479  10.59681  -0.00974  -0.00504  -0.00003
   S     -0.00432   7.20419  10.59810   0.00440   0.00794  -0.00001
   S      3.11348   7.20377  10.59809  -0.00754  -0.00321   0.00017
PRIMCOORD 61
     54   1
   Re     0.03474   1.78037   3.01354   0.00000   0.00000  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00000   0.00000   0.00026
   Mo     6.21742   1.81537   3.01553   0.00000   0.00000  -0.00014
   Mo    -1.58233   4.51086   3.01250   0.00000   0.00000   0.00014
   Mo     1.55957   4.50006   3.01352  -0.00000   0.00000   0.00037
   Mo     4.67635   4.50199   3.01453   0.00000  -0.00000  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00000  -0.00026
   Mo     0.00049   7.20139   3.01250  -0.00000  -0.00000  -0.00000
   Mo     3.11944   7.20206   3.01351   0.00000  -0.00000  -0.00037
   Mo     1.55542   0.90249   9.04193  -0.00000  -0.00000   0.00000
   Mo     4.67511   0.90146   9.04294  -0.00000  -0.00000   0.00004
   Mo     7.79412   0.90153   9.04395   0.00000   0.00000  -0.00003
   Mo    -0.00250   3.60246   9.04092  -0.00000   0.00000   0.00003
   Mo     3.11501   3.60162   9.04192  -0.00000   0.00000  -0.00003
   Mo     6.23272   3.60351   9.04293   0.00000   0.00000  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00000  -0.00000  -0.00005
   Mo     1.55375   6.30470   9.04091  -0.00000  -0.00000   0.00001
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00000   0.00002
   S      1.56282   0.89819   1.45265  -0.01179  -0.02039   0.00001
   S      4.67600   0.89683   1.45314  -0.01031   0.02411   0.00075
   S      7.81111   0.92054   1.47356  -0.00322  -0.00498  -0.00153
   S     -0.01048   3.57821   1.47053  -0.00310  -0.00527   0.00154
   S      3.11737   3.60387   1.45312  -0.02510   0.00070  -0.00008
   S      6.22907   3.60559   1.45080   0.00133   0.00289   0.00000
   S     -1.55769   6.30504   1.45010   0.02627   0.00319  -0.00075
   S      1.55876   6.30178   1.45219   0.01137   0.01922   0.00001
   S      4.67452   6.30116   1.45312   0.01323  -0.02111   0.00006
   S      1.56181   0.89879   4.57575   0.01179   0.02039   0.00001
   S      4.67499   0.89742   4.57727   0.01031  -0.02411   0.00077
   S      7.81011   0.92113   4.55888   0.00323   0.00498  -0.00153
   S     -0.01148   3.57879   4.55585   0.00310   0.00527   0.00154
   S      3.11636   3.60446   4.57526   0.02510  -0.00069  -0.00006
   S      6.22806   3.60618   4.57959  -0.00133  -0.00289   0.00000
   S     -1.55870   6.30563   4.57423  -0.02627  -0.00319  -0.00077
   S      1.55775   6.30238   4.57416  -0.01137  -0.01922   0.00001
   S      4.67351   6.30175   4.57525  -0.01323   0.02111   0.00005
   S     -0.00340   1.80240   7.48488  -0.00114  -0.00148  -0.00000
   S      3.11594   1.80046   7.48469   0.01243   0.00155   0.00008
   S      6.23560   1.80233   7.48636  -0.00285  -0.00013  -0.00008
   S     -1.56193   4.50166   7.48333   0.00128  -0.00229   0.00007
   S      1.55613   4.50381   7.48441   0.00789  -0.01166   0.00019
   S      4.67436   4.50315   7.48575   0.00841   0.01436  -0.00001
   S     -3.12033   7.20420   7.48165  -0.00493   0.01181  -0.00010
   S     -0.00331   7.20360   7.48237  -0.00721  -0.01259   0.00001
   S      3.11449   7.20318   7.48440  -0.01388   0.00090  -0.00017
   S     -0.00441   1.80299  10.59764   0.00114   0.00148  -0.00000
   S      3.11493   1.80105  10.59984  -0.01243  -0.00155   0.00008
   S      6.23460   1.80292  10.60019   0.00285   0.00013  -0.00008
   S     -1.56294   4.50225  10.59716  -0.00128   0.00229   0.00007
   S      1.55513   4.50440  10.59809  -0.00789   0.01166   0.00018
   S      4.67335   4.50374  10.59877  -0.00841  -0.01436  -0.00001
   S     -3.12134   7.20479  10.59681   0.00493  -0.01181  -0.00009
   S     -0.00432   7.20419  10.59810   0.00721   0.01259   0.00001
   S      3.11348   7.20377  10.59809   0.01388  -0.00090  -0.00016
PRIMCOORD 62
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000  -0.00052
   Mo     3.12051   1.79926   3.01453  -0.00000  -0.00000  -0.00006
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00000  -0.00029
   Mo    -1.58233   4.51086   3.01250   0.00000  -0.00000  -0.00028
   Mo     1.55957   4.50006   3.01352  -0.00000   0.00000   0.00014
   Mo     4.67635   4.50199   3.01453  -0.00000   0.00000   0.00021
   Mo    -3.11702   7.20082   3.01150   0.00000   0.00000  -0.00005
   Mo     0.00049   7.20139   3.01250   0.00000  -0.00000   0.00003
   Mo     3.11944   7.20206   3.01351  -0.00000   0.00000   0.00013
   Mo     1.55542   0.90249   9.04193  -0.00000   0.00000   0.00002
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000  -0.00004
   Mo     7.79412   0.90153   9.04395  -0.00000  -0.00000  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00000   0.00000   0.00000
   Mo     3.11501   3.60162   9.04192   0.00000   0.00000  -0.00001
   Mo     6.23272   3.60351   9.04293  -0.00000  -0.00000   0.00006
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000  -0.00004
   Mo     1.55375   6.30470   9.04091  -0.00000   0.00000   0.00003
   Mo     4.67531   6.30436   9.04192  -0.00000  -0.00000  -0.00001
   S      1.56282   0.89819   1.45265  -0.00210   0.00154  -0.00021
   S      4.67600   0.89683   1.45314   0.00899  -0.01514  -0.00000
   S      7.81111   0.92054   1.47356  -0.00910   0.01621  -0.00002
   S     -0.01048   3.57821   1.47053  -0.01934  -0.00044   0.00009
   S      3.11737   3.60387   1.45312  -0.00806  -0.01723   0.00020
   S      6.22907   3.60559   1.45080  -0.02546   0.01506   0.00011
   S     -1.55769   6.30504   1.45010   0.01728   0.00101   0.00004
   S      1.55876   6.30178   1.45219   0.02706  -0.01628   0.00141
   S      4.67452   6.30116   1.45312   0.01043   0.01557   0.00018
   S      1.56181   0.89879   4.57575   0.00210  -0.00154  -0.00021
   S      4.67499   0.89742   4.57727  -0.00899   0.01514  -0.00001
   S      7.81011   0.92113   4.55888   0.00910  -0.01621  -0.00001
   S     -0.01148   3.57879   4.55585   0.01934   0.00044   0.00010
   S      3.11636   3.60446   4.57526   0.00806   0.01723   0.00020
   S      6.22806   3.60618   4.57959   0.02546  -0.01506   0.00013
   S     -1.55870   6.30563   4.57423  -0.01728  -0.00101   0.00003
   S      1.55775   6.30238   4.57416  -0.02706   0.01628   0.00139
   S      4.67351   6.30175   4.57525  -0.01043  -0.01557   0.00018
   S     -0.00340   1.80240   7.48488  -0.00330   0.00210  -0.00017
   S      3.11594   1.80046   7.48469  -0.00667   0.00732   0.00006
   S      6.23560   1.80233   7.48636   0.00262  -0.00937  -0.00019
   S     -1.56193   4.50166   7.48333   0.00905   0.00152  -0.00018
   S      1.55613   4.50381   7.48441   0.00611   0.00734   0.00011
   S      4.67436   4.50315   7.48575   0.01572  -0.00905  -0.00010
   S     -3.12033   7.20420   7.48165  -0.00901   0.00200   0.00005
   S     -0.00331   7.20360   7.48237  -0.01230   0.00693   0.00026
   S      3.11449   7.20318   7.48440  -0.00248  -0.00854   0.00010
   S     -0.00441   1.80299  10.59764   0.00330  -0.00210  -0.00016
   S      3.11493   1.80105  10.59984   0.00667  -0.00732   0.00006
   S      6.23460   1.80292  10.60019  -0.00262   0.00937  -0.00019
   S     -1.56294   4.50225  10.59716  -0.00905  -0.00152  -0.00018
   S      1.55513   4.50440  10.59809  -0.00611  -0.00734   0.00010
   S      4.67335   4.50374  10.59877  -0.01572   0.00905  -0.00012
   S     -3.12134   7.20479  10.59681   0.00901  -0.00200   0.00006
   S     -0.00432   7.20419  10.59810   0.01230  -0.00693   0.00027
   S      3.11348   7.20377  10.59809   0.00248   0.00854   0.00010
PRIMCOORD 63
     54   1
   Re     0.03474   1.78037   3.01354   0.00000   0.00000  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00000   0.00000   0.00041
   Mo     6.21742   1.81537   3.01553  -0.00000   0.00000   0.00018
   Mo    -1.58233   4.51086   3.01250   0.00000   0.00000  -0.00018
   Mo     1.55957   4.50006   3.01352  -0.00000  -0.00000  -0.00010
   Mo     4.67635   4.50199   3.01453   0.00000   0.00000   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00000  -0.00041
   Mo     0.00049   7.20139   3.01250  -0.00000  -0.00000  -0.00001
   Mo     3.11944   7.20206   3.01351   0.00000  -0.00000   0.00010
   Mo     1.55542   0.90249   9.04193  -0.00000  -0.00000   0.00001
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000   0.00001
   Mo     7.79412   0.90153   9.04395   0.00000  -0.00000   0.00004
   Mo    -0.00250   3.60246   9.04092  -0.00000  -0.00000  -0.00005
   Mo     3.11501   3.60162   9.04192   0.00000   0.00000   0.00009
   Mo     6.23272   3.60351   9.04293   0.00000   0.00000   0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00000  -0.00000  -0.00001
   Mo     1.55375   6.30470   9.04091   0.00000   0.00000  -0.00000
   Mo     4.67531   6.30436   9.04192   0.00000   0.00000  -0.00009
   S      1.56282   0.89819   1.45265  -0.00114  -0.00089  -0.00006
   S      4.67600   0.89683   1.45314  -0.01382   0.00782  -0.00107
   S      7.81111   0.92054   1.47356  -0.02504  -0.00775   0.00136
   S     -0.01048   3.57821   1.47053   0.00575  -0.02499  -0.00131
   S      3.11737   3.60387   1.45312   0.00986   0.01502   0.00120
   S      6.22907   3.60559   1.45080   0.00659   0.01091  -0.00004
   S     -1.55769   6.30504   1.45010   0.01371  -0.00747   0.00108
   S      1.55876   6.30178   1.45219  -0.00520  -0.00957  -0.00003
   S      4.67452   6.30116   1.45312   0.00860   0.01584  -0.00113
   S      1.56181   0.89879   4.57575   0.00114   0.00089  -0.00006
   S      4.67499   0.89742   4.57727   0.01382  -0.00782  -0.00106
   S      7.81011   0.92113   4.55888   0.02504   0.00775   0.00138
   S     -0.01148   3.57879   4.55585  -0.00575   0.02499  -0.00133
   S      3.11636   3.60446   4.57526  -0.00986  -0.01502   0.00120
   S      6.22806   3.60618   4.57959  -0.00659  -0.01091  -0.00004
   S     -1.55870   6.30563   4.57423  -0.01371   0.00747   0.00107
   S      1.55775   6.30238   4.57416   0.00520   0.00957  -0.00003
   S      4.67351   6.30175   4.57525  -0.00860  -0.01584  -0.00113
   S     -0.00340   1.80240   7.48488   0.01361   0.02182   0.00002
   S      3.11594   1.80046   7.48469   0.00684  -0.01627  -0.00004
   S      6.23560   1.80233   7.48636   0.01152  -0.00555  -0.00006
   S     -1.56193   4.50166   7.48333  -0.01034   0.00633   0.00005
   S      1.55613   4.50381   7.48441   0.00630   0.00907   0.00011
   S      4.67436   4.50315   7.48575  -0.00889  -0.01489   0.00001
   S     -3.12033   7.20420   7.48165  -0.01776  -0.00311   0.00004
   S     -0.00331   7.20360   7.48237  -0.00466  -0.00683   0.00001
   S      3.11449   7.20318   7.48440   0.00382   0.01025  -0.00014
   S     -0.00441   1.80299  10.59764  -0.01361  -0.02182   0.00002
   S      3.11493   1.80105  10.59984  -0.00684   0.01627  -0.00005
   S      6.23460   1.80292  10.60019  -0.01152   0.00555  -0.00007
   S     -1.56294   4.50225  10.59716   0.01034  -0.00633   0.00006
   S      1.55513   4.50440  10.59809  -0.00630  -0.00907   0.00011
   S      4.67335   4.50374  10.59877   0.00889   0.01489   0.00001
   S     -3.12134   7.20479  10.59681   0.01776   0.00311   0.00005
   S     -0.00432   7.20419  10.59810   0.00466   0.00683   0.00001
   S      3.11348   7.20377  10.59809  -0.00382  -0.01025  -0.00013
PRIMCOORD 64
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000  -0.00023
   Mo     3.12051   1.79926   3.01453   0.00000  -0.00000  -0.00004
   Mo     6.21742   1.81537   3.01553  -0.00000   0.00000   0.00001
   Mo    -1.58233   4.51086   3.01250  -0.00000   0.00000   0.00002
   Mo     1.55957   4.50006   3.01352   0.00000  -0.00000   0.00006
   Mo     4.67635   4.50199   3.01453   0.00000  -0.00000  -0.00006
   Mo    -3.11702   7.20082   3.01150   0.00000   0.00000  -0.00000
   Mo     0.00049   7.20139   3.01250  -0.00000   0.00000  -0.00002
   Mo     3.11944   7.20206   3.01351   0.00000  -0.00000   0.00004
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000  -0.00008
   Mo     4.67511   0.90146   9.04294  -0.00000   0.00000   0.00008
   Mo     7.79412   0.90153   9.04395  -0.00000  -0.00000  -0.00003
   Mo    -0.00250   3.60246   9.04092   0.00000   0.00000  -0.00003
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000   0.00003
   Mo     6.23272   3.60351   9.04293  -0.00000  -0.00000  -0.00008
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000   0.00008
   Mo     1.55375   6.30470   9.04091  -0.00000   0.00000   0.00002
   Mo     4.67531   6.30436   9.04192  -0.00000  -0.00000   0.00002
   S      1.56282   0.89819   1.45265  -0.02284   0.01296  -0.00290
   S      4.67600   0.89683   1.45314  -0.01168  -0.00677   0.00063
   S      7.81111   0.92054   1.47356  -0.01173  -0.00465   0.00127
   S     -0.01048   3.57821   1.47053  -0.00217   0.01400   0.00138
   S      3.11737   3.60387   1.45312   0.00939  -0.00867   0.00121
   S      6.22907   3.60559   1.45080   0.00833  -0.00533  -0.00168
   S     -1.55769   6.30504   1.45010  -0.00038   0.01385   0.00056
   S      1.55876   6.30178   1.45219   0.01160  -0.00597  -0.00111
   S      4.67452   6.30116   1.45312   0.01196  -0.00526   0.00130
   S      1.56181   0.89879   4.57575   0.02284  -0.01296  -0.00288
   S      4.67499   0.89742   4.57727   0.01168   0.00677   0.00063
   S      7.81011   0.92113   4.55888   0.01173   0.00465   0.00127
   S     -0.01148   3.57879   4.55585   0.00216  -0.01400   0.00138
   S      3.11636   3.60446   4.57526  -0.00939   0.00867   0.00120
   S      6.22806   3.60618   4.57959  -0.00833   0.00533  -0.00168
   S     -1.55870   6.30563   4.57423   0.00038  -0.01385   0.00056
   S      1.55775   6.30238   4.57416  -0.01160   0.00597  -0.00112
   S      4.67351   6.30175   4.57525  -0.01196   0.00526   0.00129
   S     -0.00340   1.80240   7.48488   0.02715  -0.01620   0.00039
   S      3.11594   1.80046   7.48469   0.01365   0.00813  -0.00013
   S      6.23560   1.80233   7.48636   0.01361   0.00785  -0.00026
   S     -1.56193   4.50166   7.48333   0.00025  -0.01601  -0.00026
   S      1.55613   4.50381   7.48441  -0.01369   0.00755  -0.00005
   S      4.67436   4.50315   7.48575  -0.01317   0.00779   0.00018
   S     -3.12033   7.20420   7.48165   0.00068  -0.01595  -0.00015
   S     -0.00331   7.20360   7.48237  -0.01316   0.00793   0.00033
   S      3.11449   7.20318   7.48440  -0.01307   0.00764  -0.00005
   S     -0.00441   1.80299  10.59764  -0.02715   0.01620   0.00036
   S      3.11493   1.80105  10.59984  -0.01365  -0.00813  -0.00014
   S      6.23460   1.80292  10.60019  -0.01361  -0.00785  -0.00027
   S     -1.56294   4.50225  10.59716  -0.00025   0.01601  -0.00027
   S      1.55513   4.50440  10.59809   0.01369  -0.00755  -0.00004
   S      4.67335   4.50374  10.59877   0.01317  -0.00779   0.00019
   S     -3.12134   7.20479  10.59681  -0.00068   0.01595  -0.00016
   S     -0.00432   7.20419  10.59810   0.01316  -0.00793   0.00034
   S      3.11348   7.20377  10.59809   0.01307  -0.00764  -0.00004
PRIMCOORD 65
     54   1
   Re     0.03474   1.78037   3.01354   0.00000   0.00000   0.00000
   Mo     3.12051   1.79926   3.01453   0.00000   0.00000  -0.00007
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00000  -0.00032
   Mo    -1.58233   4.51086   3.01250  -0.00000   0.00000   0.00032
   Mo     1.55957   4.50006   3.01352   0.00000  -0.00000  -0.00012
   Mo     4.67635   4.50199   3.01453  -0.00000  -0.00000   0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00000   0.00007
   Mo     0.00049   7.20139   3.01250   0.00000   0.00000   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00000   0.00000   0.00012
   Mo     1.55542   0.90249   9.04193   0.00000   0.00000   0.00001
   Mo     4.67511   0.90146   9.04294  -0.00000   0.00000  -0.00009
   Mo     7.79412   0.90153   9.04395  -0.00000   0.00000  -0.00001
   Mo    -0.00250   3.60246   9.04092   0.00000   0.00000   0.00002
   Mo     3.11501   3.60162   9.04192  -0.00000  -0.00000  -0.00005
   Mo     6.23272   3.60351   9.04293  -0.00000  -0.00000  -0.00001
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000   0.00009
   Mo     1.55375   6.30470   9.04091  -0.00000  -0.00000   0.00000
   Mo     4.67531   6.30436   9.04192  -0.00000  -0.00000   0.00003
   S      1.56282   0.89819   1.45265  -0.00401  -0.00702   0.00000
   S      4.67600   0.89683   1.45314   0.00376   0.00069  -0.00033
   S      7.81111   0.92054   1.47356   0.00175   0.00680   0.00050
   S     -0.01048   3.57821   1.47053   0.00502   0.00489  -0.00049
   S      3.11737   3.60387   1.45312  -0.00080  -0.01071   0.00000
   S      6.22907   3.60559   1.45080   0.00276   0.00474  -0.00001
   S     -1.55769   6.30504   1.45010  -0.00133   0.00358   0.00033
   S      1.55876   6.30178   1.45219   0.00082   0.00154   0.00001
   S      4.67452   6.30116   1.45312  -0.00893  -0.00608  -0.00001
   S      1.56181   0.89879   4.57575   0.00401   0.00702   0.00000
   S      4.67499   0.89742   4.57727  -0.00376  -0.00069  -0.00034
   S      7.81011   0.92113   4.55888  -0.00175  -0.00680   0.00050
   S     -0.01148   3.57879   4.55585  -0.00502  -0.00489  -0.00049
   S      3.11636   3.60446   4.57526   0.00080   0.01071   0.00000
   S      6.22806   3.60618   4.57959  -0.00276  -0.00474  -0.00001
   S     -1.55870   6.30563   4.57423   0.00133  -0.00358   0.00033
   S      1.55775   6.30238   4.57416  -0.00082  -0.00154   0.00001
   S      4.67351   6.30175   4.57525   0.00893   0.00608  -0.00001
   S     -0.00340   1.80240   7.48488   0.00255   0.00435   0.00003
   S      3.11594   1.80046   7.48469  -0.01748  -0.02052  -0.00081
   S      6.23560   1.80233   7.48636  -0.01926   0.01591   0.00063
   S     -1.56193   4.50166   7.48333   0.02334  -0.00873  -0.00063
   S      1.55613   4.50381   7.48441   0.02846   0.00937   0.00102
   S      4.67436   4.50315   7.48575  -0.00030  -0.00047  -0.00004
   S     -3.12033   7.20420   7.48165  -0.00899  -0.02547   0.00081
   S     -0.00331   7.20360   7.48237  -0.00185  -0.00334   0.00001
   S      3.11449   7.20318   7.48440  -0.00603   0.02935  -0.00101
   S     -0.00441   1.80299  10.59764  -0.00255  -0.00435   0.00003
   S      3.11493   1.80105  10.59984   0.01748   0.02052  -0.00080
   S      6.23460   1.80292  10.60019   0.01926  -0.01591   0.00065
   S     -1.56294   4.50225  10.59716  -0.02334   0.00873  -0.00065
   S      1.55513   4.50440  10.59809  -0.02846  -0.00937   0.00100
   S      4.67335   4.50374  10.59877   0.00030   0.00047  -0.00004
   S     -3.12134   7.20479  10.59681   0.00899   0.02547   0.00080
   S     -0.00432   7.20419  10.59810   0.00185   0.00334   0.00001
   S      3.11348   7.20377  10.59809   0.00603  -0.02935  -0.00100
PRIMCOORD 66
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000  -0.00001
   Mo     3.12051   1.79926   3.01453  -0.00000   0.00000   0.00010
   Mo     6.21742   1.81537   3.01553   0.00000   0.00000   0.00000
   Mo    -1.58233   4.51086   3.01250   0.00000   0.00000  -0.00001
   Mo     1.55957   4.50006   3.01352  -0.00000   0.00000   0.00015
   Mo     4.67635   4.50199   3.01453  -0.00000   0.00000   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00000  -0.00010
   Mo     0.00049   7.20139   3.01250  -0.00000  -0.00000  -0.00001
   Mo     3.11944   7.20206   3.01351   0.00000  -0.00000  -0.00014
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000   0.00001
   Mo     4.67511   0.90146   9.04294  -0.00000   0.00000   0.00013
   Mo     7.79412   0.90153   9.04395   0.00000  -0.00000   0.00002
   Mo    -0.00250   3.60246   9.04092  -0.00000   0.00000  -0.00002
   Mo     3.11501   3.60162   9.04192  -0.00000   0.00000   0.00007
   Mo     6.23272   3.60351   9.04293  -0.00000  -0.00000  -0.00000
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000  -0.00013
   Mo     1.55375   6.30470   9.04091   0.00000   0.00000   0.00001
   Mo     4.67531   6.30436   9.04192   0.00000   0.00000  -0.00008
   S      1.56282   0.89819   1.45265  -0.00230  -0.00361  -0.00001
   S      4.67600   0.89683   1.45314   0.00984   0.01210   0.00013
   S      7.81111   0.92054   1.47356  -0.00239  -0.00726  -0.00115
   S     -0.01048   3.57821   1.47053  -0.00549  -0.00554   0.00118
   S      3.11737   3.60387   1.45312  -0.00293  -0.00583   0.00026
   S      6.22907   3.60559   1.45080   0.00666   0.01200  -0.00001
   S     -1.55769   6.30504   1.45010   0.00587   0.01476  -0.00013
   S      1.55876   6.30178   1.45219  -0.00316  -0.00617   0.00000
   S      4.67452   6.30116   1.45312  -0.00326  -0.00519  -0.00024
   S      1.56181   0.89879   4.57575   0.00230   0.00361  -0.00001
   S      4.67499   0.89742   4.57727  -0.00984  -0.01210   0.00013
   S      7.81011   0.92113   4.55888   0.00239   0.00726  -0.00116
   S     -0.01148   3.57879   4.55585   0.00549   0.00554   0.00118
   S      3.11636   3.60446   4.57526   0.00293   0.00583   0.00026
   S      6.22806   3.60618   4.57959  -0.00666  -0.01200  -0.00001
   S     -1.55870   6.30563   4.57423  -0.00587  -0.01476  -0.00013
   S      1.55775   6.30238   4.57416   0.00316   0.00617   0.00000
   S      4.67351   6.30175   4.57525   0.00326   0.00519  -0.00024
   S     -0.00340   1.80240   7.48488  -0.00689  -0.01168   0.00000
   S      3.11594   1.80046   7.48469  -0.00307  -0.01355   0.00019
   S      6.23560   1.80233   7.48636   0.01811   0.02478  -0.00013
   S     -1.56193   4.50166   7.48333   0.01212   0.02821   0.00013
   S      1.55613   4.50381   7.48441  -0.00854  -0.01576  -0.00008
   S      4.67436   4.50315   7.48575  -0.00744  -0.01258  -0.00002
   S     -3.12033   7.20420   7.48165  -0.00997  -0.00932  -0.00019
   S     -0.00331   7.20360   7.48237   0.01398   0.02363   0.00001
   S      3.11449   7.20318   7.48440  -0.00911  -0.01510   0.00008
   S     -0.00441   1.80299  10.59764   0.00689   0.01168   0.00000
   S      3.11493   1.80105  10.59984   0.00307   0.01355   0.00019
   S      6.23460   1.80292  10.60019  -0.01811  -0.02478  -0.00013
   S     -1.56294   4.50225  10.59716  -0.01212  -0.02821   0.00013
   S      1.55513   4.50440  10.59809   0.00854   0.01576  -0.00008
   S      4.67335   4.50374  10.59877   0.00744   0.01258  -0.00002
   S     -3.12134   7.20479  10.59681   0.00997   0.00932  -0.00019
   S     -0.00432   7.20419  10.59810  -0.01398  -0.02363   0.00001
   S      3.11348   7.20377  10.59809   0.00911   0.01510   0.00008
PRIMCOORD 67
     54   1
   Re     0.03474   1.78037   3.01354  -0.00000  -0.00000  -0.00004
   Mo     3.12051   1.79926   3.01453   0.00000   0.00000  -0.00011
   Mo     6.21742   1.81537   3.01553  -0.00000  -0.00000   0.00009
   Mo    -1.58233   4.51086   3.01250  -0.00000  -0.00000  -0.00012
   Mo     1.55957   4.50006   3.01352   0.00000  -0.00000  -0.00014
   Mo     4.67635   4.50199   3.01453  -0.00000  -0.00000   0.00001
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00000   0.00010
   Mo     0.00049   7.20139   3.01250   0.00000   0.00000   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00000   0.00000   0.00016
   Mo     1.55542   0.90249   9.04193   0.00000   0.00000   0.00000
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000  -0.00006
   Mo     7.79412   0.90153   9.04395  -0.00000   0.00000   0.00000
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00000  -0.00001
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000   0.00001
   Mo     6.23272   3.60351   9.04293  -0.00000  -0.00000  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000   0.00005
   Mo     1.55375   6.30470   9.04091   0.00000   0.00000   0.00003
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00000  -0.00001
   S      1.56282   0.89819   1.45265   0.00574   0.01151  -0.00007
   S      4.67600   0.89683   1.45314   0.00709  -0.01140  -0.00072
   S      7.81111   0.92054   1.47356  -0.00115   0.00074   0.00092
   S     -0.01048   3.57821   1.47053  -0.00036  -0.00006  -0.00084
   S      3.11737   3.60387   1.45312   0.01436  -0.00114   0.00043
   S      6.22907   3.60559   1.45080   0.00007   0.00185  -0.00004
   S     -1.55769   6.30504   1.45010  -0.01201   0.00113   0.00071
   S      1.55876   6.30178   1.45219  -0.00637  -0.01420   0.00005
   S      4.67452   6.30116   1.45312  -0.00660   0.01282  -0.00034
   S      1.56181   0.89879   4.57575  -0.00574  -0.01151  -0.00007
   S      4.67499   0.89742   4.57727  -0.00709   0.01140  -0.00073
   S      7.81011   0.92113   4.55888   0.00115  -0.00074   0.00093
   S     -0.01148   3.57879   4.55585   0.00036   0.00006  -0.00084
   S      3.11636   3.60446   4.57526  -0.01436   0.00114   0.00042
   S      6.22806   3.60618   4.57959  -0.00007  -0.00185  -0.00004
   S     -1.55870   6.30563   4.57423   0.01201  -0.00113   0.00071
   S      1.55775   6.30238   4.57416   0.00637   0.01420   0.00005
   S      4.67351   6.30175   4.57525   0.00660  -0.01282  -0.00033
   S     -0.00340   1.80240   7.48488  -0.00176  -0.00266  -0.00002
   S      3.11594   1.80046   7.48469   0.02297  -0.00726  -0.00013
   S      6.23560   1.80233   7.48636   0.00049   0.00883   0.00002
   S     -1.56193   4.50166   7.48333   0.00469   0.00504  -0.00000
   S      1.55613   4.50381   7.48441   0.01450  -0.02606   0.00055
   S      4.67436   4.50315   7.48575   0.00937   0.02069  -0.00002
   S     -3.12033   7.20420   7.48165  -0.01514   0.01654   0.00009
   S     -0.00331   7.20360   7.48237  -0.00809  -0.01863  -0.00000
   S      3.11449   7.20318   7.48440  -0.02833   0.00175  -0.00048
   S     -0.00441   1.80299  10.59764   0.00176   0.00266  -0.00002
   S      3.11493   1.80105  10.59984  -0.02297   0.00726  -0.00014
   S      6.23460   1.80292  10.60019  -0.00049  -0.00883   0.00002
   S     -1.56294   4.50225  10.59716  -0.00469  -0.00504  -0.00000
   S      1.55513   4.50440  10.59809  -0.01451   0.02606   0.00053
   S      4.67335   4.50374  10.59877  -0.00937  -0.02069  -0.00002
   S     -3.12134   7.20479  10.59681   0.01514  -0.01654   0.00010
   S     -0.00432   7.20419  10.59810   0.00809   0.01863  -0.00001
   S      3.11348   7.20377  10.59809   0.02833  -0.00175  -0.00046
PRIMCOORD 68
     54   1
   Re     0.03474   1.78037   3.01354  -0.00000   0.00000   0.00042
   Mo     3.12051   1.79926   3.01453   0.00000   0.00000   0.00006
   Mo     6.21742   1.81537   3.01553  -0.00000   0.00000   0.00020
   Mo    -1.58233   4.51086   3.01250  -0.00000   0.00000   0.00019
   Mo     1.55957   4.50006   3.01352   0.00000  -0.00000  -0.00013
   Mo     4.67635   4.50199   3.01453   0.00000  -0.00000  -0.00015
   Mo    -3.11702   7.20082   3.01150  -0.00000  -0.00000   0.00009
   Mo     0.00049   7.20139   3.01250  -0.00000   0.00000  -0.00009
   Mo     3.11944   7.20206   3.01351   0.00000  -0.00000  -0.00012
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000   0.00004
   Mo     4.67511   0.90146   9.04294  -0.00000   0.00000   0.00002
   Mo     7.79412   0.90153   9.04395   0.00000   0.00000   0.00006
   Mo    -0.00250   3.60246   9.04092  -0.00000  -0.00000   0.00008
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000  -0.00008
   Mo     6.23272   3.60351   9.04293  -0.00000  -0.00000  -0.00002
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000   0.00001
   Mo     1.55375   6.30470   9.04091  -0.00000   0.00000  -0.00012
   Mo     4.67531   6.30436   9.04192   0.00000   0.00000  -0.00010
   S      1.56282   0.89819   1.45265   0.00125   0.00019  -0.00017
   S      4.67600   0.89683   1.45314  -0.00365   0.00698   0.00023
   S      7.81111   0.92054   1.47356   0.00474  -0.00872  -0.00011
   S     -0.01048   3.57821   1.47053   0.00965   0.00149  -0.00020
   S      3.11737   3.60387   1.45312   0.00470   0.00818  -0.00010
   S      6.22907   3.60559   1.45080   0.01291  -0.00750  -0.00008
   S     -1.55769   6.30504   1.45010  -0.01013   0.00046   0.00026
   S      1.55876   6.30178   1.45219  -0.01406   0.00721  -0.00098
   S      4.67452   6.30116   1.45312  -0.00624  -0.00751  -0.00011
   S      1.56181   0.89879   4.57575  -0.00125  -0.00019  -0.00017
   S      4.67499   0.89742   4.57727   0.00365  -0.00698   0.00024
   S      7.81011   0.92113   4.55888  -0.00474   0.00872  -0.00012
   S     -0.01148   3.57879   4.55585  -0.00965  -0.00149  -0.00020
   S      3.11636   3.60446   4.57526  -0.00470  -0.00818  -0.00010
   S      6.22806   3.60618   4.57959  -0.01291   0.00750  -0.00009
   S     -1.55870   6.30563   4.57423   0.01013  -0.00046   0.00027
   S      1.55775   6.30238   4.57416   0.01406  -0.00721  -0.00097
   S      4.67351   6.30175   4.57525   0.00624   0.00751  -0.00010
   S     -0.00340   1.80240   7.48488   0.00136  -0.00059   0.00022
   S      3.11594   1.80046   7.48469  -0.00635   0.01580   0.00008
   S      6.23560   1.80233   7.48636   0.01022  -0.01442  -0.00022
   S     -1.56193   4.50166   7.48333   0.01804   0.00023  -0.00019
   S      1.55613   4.50381   7.48441   0.00916   0.01415  -0.00002
   S      4.67436   4.50315   7.48575   0.02699  -0.01413  -0.00005
   S     -3.12033   7.20420   7.48165  -0.02042   0.00017   0.00006
   S     -0.00331   7.20360   7.48237  -0.02870   0.01489   0.00037
   S      3.11449   7.20318   7.48440  -0.01219  -0.01509  -0.00013
   S     -0.00441   1.80299  10.59764  -0.00136   0.00059   0.00022
   S      3.11493   1.80105  10.59984   0.00635  -0.01580   0.00009
   S      6.23460   1.80292  10.60019  -0.01022   0.01442  -0.00023
   S     -1.56294   4.50225  10.59716  -0.01804  -0.00023  -0.00020
   S      1.55513   4.50440  10.59809  -0.00916  -0.01415  -0.00002
   S      4.67335   4.50374  10.59877  -0.02699   0.01413  -0.00008
   S     -3.12134   7.20479  10.59681   0.02042  -0.00017   0.00007
   S     -0.00432   7.20419  10.59810   0.02870  -0.01489   0.00039
   S      3.11348   7.20377  10.59809   0.01219   0.01509  -0.00013
PRIMCOORD 69
     54   1
   Re     0.03474   1.78037   3.01354  -0.00000  -0.00000  -0.00001
   Mo     3.12051   1.79926   3.01453   0.00000  -0.00000  -0.00035
   Mo     6.21742   1.81537   3.01553  -0.00000  -0.00000  -0.00019
   Mo    -1.58233   4.51086   3.01250  -0.00000  -0.00000   0.00018
   Mo     1.55957   4.50006   3.01352   0.00000   0.00000   0.00016
   Mo     4.67635   4.50199   3.01453  -0.00000  -0.00000   0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00000   0.00034
   Mo     0.00049   7.20139   3.01250   0.00000   0.00000   0.00001
   Mo     3.11944   7.20206   3.01351   0.00000   0.00000  -0.00016
   Mo     1.55542   0.90249   9.04193   0.00000   0.00000   0.00001
   Mo     4.67511   0.90146   9.04294  -0.00000   0.00000   0.00010
   Mo     7.79412   0.90153   9.04395  -0.00000   0.00000  -0.00008
   Mo    -0.00250   3.60246   9.04092   0.00000   0.00000   0.00007
   Mo     3.11501   3.60162   9.04192  -0.00000  -0.00000  -0.00001
   Mo     6.23272   3.60351   9.04293  -0.00000  -0.00000   0.00001
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000  -0.00010
   Mo     1.55375   6.30470   9.04091  -0.00000  -0.00000   0.00001
   Mo     4.67531   6.30436   9.04192  -0.00000  -0.00000   0.00001
   S      1.56282   0.89819   1.45265   0.00063  -0.00092   0.00012
   S      4.67600   0.89683   1.45314   0.01438  -0.00284   0.00069
   S      7.81111   0.92054   1.47356   0.02164   0.00490  -0.00091
   S     -0.01048   3.57821   1.47053  -0.00707   0.02008   0.00081
   S      3.11737   3.60387   1.45312  -0.01115  -0.01434  -0.00087
   S      6.22907   3.60559   1.45080  -0.00464  -0.00619   0.00008
   S     -1.55769   6.30504   1.45010  -0.00909   0.00994  -0.00074
   S      1.55876   6.30178   1.45219   0.00416   0.00725   0.00008
   S      4.67452   6.30116   1.45312  -0.00749  -0.01593   0.00076
   S      1.56181   0.89879   4.57575  -0.00063   0.00092   0.00012
   S      4.67499   0.89742   4.57727  -0.01438   0.00284   0.00068
   S      7.81011   0.92113   4.55888  -0.02164  -0.00490  -0.00092
   S     -0.01148   3.57879   4.55585   0.00707  -0.02008   0.00082
   S      3.11636   3.60446   4.57526   0.01115   0.01434  -0.00087
   S      6.22806   3.60618   4.57959   0.00464   0.00619   0.00008
   S     -1.55870   6.30563   4.57423   0.00909  -0.00994  -0.00073
   S      1.55775   6.30238   4.57416  -0.00416  -0.00725   0.00008
   S      4.67351   6.30175   4.57525   0.00749   0.01593   0.00076
   S     -0.00340   1.80240   7.48488   0.01420   0.02367   0.00001
   S      3.11594   1.80046   7.48469   0.01475  -0.01450   0.00008
   S      6.23560   1.80233   7.48636   0.01801  -0.00921  -0.00058
   S     -1.56193   4.50166   7.48333  -0.01791   0.01052   0.00060
   S      1.55613   4.50381   7.48441   0.00133   0.00505  -0.00008
   S      4.67436   4.50315   7.48575  -0.00970  -0.01468   0.00001
   S     -3.12033   7.20420   7.48165  -0.01903   0.00505  -0.00007
   S     -0.00331   7.20360   7.48237  -0.00430  -0.00858  -0.00001
   S      3.11449   7.20318   7.48440   0.00370   0.00472   0.00004
   S     -0.00441   1.80299  10.59764  -0.01420  -0.02367   0.00001
   S      3.11493   1.80105  10.59984  -0.01475   0.01450   0.00007
   S      6.23460   1.80292  10.60019  -0.01801   0.00921  -0.00060
   S     -1.56294   4.50225  10.59716   0.01791  -0.01052   0.00061
   S      1.55513   4.50440  10.59809  -0.00133  -0.00505  -0.00008
   S      4.67335   4.50374  10.59877   0.00970   0.01468   0.00001
   S     -3.12134   7.20479  10.59681   0.01903  -0.00505  -0.00006
   S     -0.00432   7.20419  10.59810   0.00430   0.00858  -0.00001
   S      3.11348   7.20377  10.59809  -0.00370  -0.00472   0.00004
PRIMCOORD 70
     54   1
   Re     0.03474   1.78037   3.01354  -0.00000   0.00000   0.00014
   Mo     3.12051   1.79926   3.01453  -0.00000  -0.00000   0.00007
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00000  -0.00011
   Mo    -1.58233   4.51086   3.01250   0.00000  -0.00000  -0.00012
   Mo     1.55957   4.50006   3.01352  -0.00000  -0.00000  -0.00007
   Mo     4.67635   4.50199   3.01453   0.00000   0.00000   0.00011
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00000   0.00004
   Mo     0.00049   7.20139   3.01250  -0.00000   0.00000   0.00012
   Mo     3.11944   7.20206   3.01351   0.00000   0.00000  -0.00006
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000   0.00008
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000  -0.00000
   Mo     7.79412   0.90153   9.04395   0.00000   0.00000  -0.00008
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00000  -0.00009
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000  -0.00007
   Mo     6.23272   3.60351   9.04293  -0.00000   0.00000   0.00010
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000   0.00001
   Mo     1.55375   6.30470   9.04091  -0.00000   0.00000   0.00015
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00000  -0.00008
   S      1.56282   0.89819   1.45265   0.02726  -0.01560   0.00348
   S      4.67600   0.89683   1.45314   0.01586   0.00543  -0.00075
   S      7.81111   0.92054   1.47356   0.01290   0.00901  -0.00160
   S     -0.01048   3.57821   1.47053  -0.00114  -0.01674  -0.00163
   S      3.11737   3.60387   1.45312  -0.01334   0.00724  -0.00145
   S      6.22907   3.60559   1.45080  -0.01523   0.00912   0.00212
   S     -1.55769   6.30504   1.45010   0.00354  -0.01671  -0.00073
   S      1.55876   6.30178   1.45219  -0.00887   0.00465   0.00163
   S      4.67452   6.30116   1.45312  -0.01274   0.00898  -0.00152
   S      1.56181   0.89879   4.57575  -0.02726   0.01560   0.00345
   S      4.67499   0.89742   4.57727  -0.01586  -0.00543  -0.00076
   S      7.81011   0.92113   4.55888  -0.01290  -0.00901  -0.00160
   S     -0.01148   3.57879   4.55585   0.00115   0.01674  -0.00164
   S      3.11636   3.60446   4.57526   0.01334  -0.00724  -0.00144
   S      6.22806   3.60618   4.57959   0.01523  -0.00912   0.00214
   S     -1.55870   6.30563   4.57423  -0.00354   0.01671  -0.00074
   S      1.55775   6.30238   4.57416   0.00887  -0.00464   0.00164
   S      4.67351   6.30175   4.57525   0.01274  -0.00898  -0.00151
   S     -0.00340   1.80240   7.48488   0.02148  -0.01353   0.00075
   S      3.11594   1.80046   7.48469   0.01098   0.00739   0.00011
   S      6.23560   1.80233   7.48636   0.01090   0.00697  -0.00019
   S     -1.56193   4.50166   7.48333   0.00072  -0.01321  -0.00022
   S      1.55613   4.50381   7.48441  -0.01100   0.00621  -0.00056
   S      4.67436   4.50315   7.48575  -0.01038   0.00699   0.00022
   S     -3.12033   7.20420   7.48165  -0.00025  -0.01300   0.00010
   S     -0.00331   7.20360   7.48237  -0.01105   0.00646   0.00043
   S      3.11449   7.20318   7.48440  -0.01201   0.00599  -0.00060
   S     -0.00441   1.80299  10.59764  -0.02148   0.01353   0.00073
   S      3.11493   1.80105  10.59984  -0.01098  -0.00739   0.00011
   S      6.23460   1.80292  10.60019  -0.01090  -0.00697  -0.00019
   S     -1.56294   4.50225  10.59716  -0.00072   0.01321  -0.00023
   S      1.55513   4.50440  10.59809   0.01100  -0.00621  -0.00056
   S      4.67335   4.50374  10.59877   0.01038  -0.00699   0.00023
   S     -3.12134   7.20479  10.59681   0.00025   0.01300   0.00010
   S     -0.00432   7.20419  10.59810   0.01105  -0.00646   0.00044
   S      3.11348   7.20377  10.59809   0.01201  -0.00599  -0.00059
PRIMCOORD 71
     54   1
   Re     0.03474   1.78037   3.01354  -0.00000  -0.00000  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00000  -0.00000  -0.00048
   Mo     6.21742   1.81537   3.01553  -0.00000  -0.00000  -0.00016
   Mo    -1.58233   4.51086   3.01250  -0.00000  -0.00000   0.00016
   Mo     1.55957   4.50006   3.01352   0.00000  -0.00000  -0.00033
   Mo     4.67635   4.50199   3.01453  -0.00000  -0.00000  -0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00000   0.00048
   Mo     0.00049   7.20139   3.01250   0.00000   0.00000  -0.00000
   Mo     3.11944   7.20206   3.01351  -0.00000   0.00000   0.00034
   Mo     1.55542   0.90249   9.04193   0.00000   0.00000  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00000   0.00000  -0.00072
   Mo     7.79412   0.90153   9.04395  -0.00000   0.00000   0.00073
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00000  -0.00073
   Mo     3.11501   3.60162   9.04192  -0.00000  -0.00000   0.00054
   Mo     6.23272   3.60351   9.04293  -0.00000  -0.00000  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000   0.00072
   Mo     1.55375   6.30470   9.04091  -0.00000  -0.00000   0.00000
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00000  -0.00054
   S      1.56282   0.89819   1.45265   0.00221   0.00383   0.00000
   S      4.67600   0.89683   1.45314  -0.00436   0.00021  -0.02465
   S      7.81111   0.92054   1.47356   0.00473   0.00255   0.03627
   S     -0.01048   3.57821   1.47053  -0.00021   0.00535  -0.03626
   S      3.11737   3.60387   1.45312  -0.00900  -0.00014   0.01882
   S      6.22907   3.60559   1.45080   0.00252   0.00438  -0.00001
   S     -1.55769   6.30504   1.45010   0.00238  -0.00369   0.02463
   S      1.55876   6.30178   1.45219  -0.00546  -0.00945   0.00002
   S      4.67452   6.30116   1.45312   0.00441  -0.00786  -0.01880
   S      1.56181   0.89879   4.57575  -0.00221  -0.00383   0.00000
   S      4.67499   0.89742   4.57727   0.00438  -0.00022  -0.02465
   S      7.81011   0.92113   4.55888  -0.00475  -0.00253   0.03627
   S     -0.01148   3.57879   4.55585   0.00023  -0.00536  -0.03626
   S      3.11636   3.60446   4.57526   0.00899   0.00015   0.01882
   S      6.22806   3.60618   4.57959  -0.00252  -0.00438  -0.00001
   S     -1.55870   6.30563   4.57423  -0.00240   0.00370   0.02463
   S      1.55775   6.30238   4.57416   0.00546   0.00945   0.00002
   S      4.67351   6.30175   4.57525  -0.00440   0.00785  -0.01881
   S     -0.00340   1.80240   7.48488   0.00059   0.00100  -0.00000
   S      3.11594   1.80046   7.48469  -0.00050   0.00156  -0.00105
   S      6.23560   1.80233   7.48636  -0.00026   0.00030   0.00122
   S     -1.56193   4.50166   7.48333   0.00039  -0.00008  -0.00123
   S      1.55613   4.50381   7.48441  -0.00017  -0.00157  -0.00133
   S      4.67436   4.50315   7.48575  -0.00084  -0.00147  -0.00000
   S     -3.12033   7.20420   7.48165   0.00160   0.00035   0.00105
   S     -0.00331   7.20360   7.48237   0.00027   0.00049   0.00000
   S      3.11449   7.20318   7.48440  -0.00127  -0.00093   0.00134
   S     -0.00441   1.80299  10.59764  -0.00059  -0.00100  -0.00000
   S      3.11493   1.80105  10.59984   0.00050  -0.00156  -0.00105
   S      6.23460   1.80292  10.60019   0.00026  -0.00030   0.00122
   S     -1.56294   4.50225  10.59716  -0.00039   0.00008  -0.00123
   S      1.55513   4.50440  10.59809   0.00017   0.00157  -0.00133
   S      4.67335   4.50374  10.59877   0.00084   0.00147  -0.00000
   S     -3.12134   7.20479  10.59681  -0.00160  -0.00035   0.00105
   S     -0.00432   7.20419  10.59810  -0.00027  -0.00049   0.00000
   S      3.11348   7.20377  10.59809   0.00127   0.00093   0.00134
PRIMCOORD 72
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000  -0.00026
   Mo     3.12051   1.79926   3.01453   0.00000   0.00000  -0.00005
   Mo     6.21742   1.81537   3.01553  -0.00000   0.00000   0.00077
   Mo    -1.58233   4.51086   3.01250  -0.00000   0.00000   0.00077
   Mo     1.55957   4.50006   3.01352  -0.00000  -0.00000   0.00032
   Mo     4.67635   4.50199   3.01453  -0.00000   0.00000  -0.00025
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00000  -0.00005
   Mo     0.00049   7.20139   3.01250  -0.00000   0.00000  -0.00015
   Mo     3.11944   7.20206   3.01351   0.00000   0.00000   0.00033
   Mo     1.55542   0.90249   9.04193  -0.00000   0.00000   0.00072
   Mo     4.67511   0.90146   9.04294  -0.00000  -0.00000  -0.00049
   Mo     7.79412   0.90153   9.04395   0.00000  -0.00000  -0.00037
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00000  -0.00037
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000  -0.00040
   Mo     6.23272   3.60351   9.04293  -0.00000   0.00000   0.00068
   Mo    -1.56213   6.30353   9.03990   0.00000   0.00000  -0.00049
   Mo     1.55375   6.30470   9.04091  -0.00000   0.00000   0.00104
   Mo     4.67531   6.30436   9.04192   0.00000   0.00000  -0.00040
   S      1.56282   0.89819   1.45265  -0.00091   0.00058   0.02456
   S      4.67600   0.89683   1.45314  -0.00763   0.00202  -0.01530
   S      7.81111   0.92054   1.47356   0.00173   0.00854  -0.01702
   S     -0.01048   3.57821   1.47053  -0.00652  -0.00579  -0.01702
   S      3.11737   3.60387   1.45312   0.00431   0.00090  -0.01527
   S      6.22907   3.60559   1.45080   0.00566  -0.00324   0.02874
   S     -1.55769   6.30504   1.45010  -0.00560   0.00558  -0.01533
   S      1.55876   6.30178   1.45219   0.00466  -0.00272   0.04010
   S      4.67452   6.30116   1.45312   0.00141  -0.00424  -0.01519
   S      1.56181   0.89879   4.57575   0.00089  -0.00057   0.02456
   S      4.67499   0.89742   4.57727   0.00764  -0.00203  -0.01530
   S      7.81011   0.92113   4.55888  -0.00172  -0.00855  -0.01702
   S     -0.01148   3.57879   4.55585   0.00653   0.00579  -0.01702
   S      3.11636   3.60446   4.57526  -0.00430  -0.00090  -0.01527
   S      6.22806   3.60618   4.57959  -0.00568   0.00325   0.02873
   S     -1.55870   6.30563   4.57423   0.00561  -0.00559  -0.01532
   S      1.55775   6.30238   4.57416  -0.00469   0.00273   0.04009
   S      4.67351   6.30175   4.57525  -0.00141   0.00424  -0.01519
   S     -0.00340   1.80240   7.48488   0.00080  -0.00043  -0.00082
   S      3.11594   1.80046   7.48469  -0.00119  -0.00219  -0.00153
   S      6.23560   1.80233   7.48636   0.00080   0.00150  -0.00101
   S     -1.56193   4.50166   7.48333  -0.00091  -0.00145  -0.00101
   S      1.55613   4.50381   7.48441   0.00103  -0.00156   0.00209
   S      4.67436   4.50315   7.48575   0.00056  -0.00034  -0.00020
   S     -3.12033   7.20420   7.48165   0.00133   0.00212  -0.00153
   S     -0.00331   7.20360   7.48237  -0.00309   0.00180   0.00196
   S      3.11449   7.20318   7.48440   0.00185  -0.00011   0.00213
   S     -0.00441   1.80299  10.59764  -0.00080   0.00043  -0.00082
   S      3.11493   1.80105  10.59984   0.00119   0.00219  -0.00153
   S      6.23460   1.80292  10.60019  -0.00079  -0.00150  -0.00101
   S     -1.56294   4.50225  10.59716   0.00091   0.00145  -0.00101
   S      1.55513   4.50440  10.59809  -0.00103   0.00157   0.00209
   S      4.67335   4.50374  10.59877  -0.00056   0.00034  -0.00020
   S     -3.12134   7.20479  10.59681  -0.00133  -0.00212  -0.00153
   S     -0.00432   7.20419  10.59810   0.00309  -0.00180   0.00197
   S      3.11348   7.20377  10.59809  -0.00185   0.00011   0.00213
PRIMCOORD 73
     54   1
   Re     0.03474   1.78037   3.01354   0.00000   0.00000   0.00000
   Mo     3.12051   1.79926   3.01453  -0.00000   0.00000   0.00063
   Mo     6.21742   1.81537   3.01553   0.00000   0.00000  -0.00055
   Mo    -1.58233   4.51086   3.01250  -0.00000   0.00000   0.00055
   Mo     1.55957   4.50006   3.01352   0.00000  -0.00000  -0.00069
   Mo     4.67635   4.50199   3.01453  -0.00000  -0.00000   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00000  -0.00063
   Mo     0.00049   7.20139   3.01250  -0.00000  -0.00000  -0.00000
   Mo     3.11944   7.20206   3.01351  -0.00000   0.00000   0.00070
   Mo     1.55542   0.90249   9.04193   0.00000   0.00000  -0.00000
   Mo     4.67511   0.90146   9.04294  -0.00000  -0.00000   0.00009
   Mo     7.79412   0.90153   9.04395   0.00000   0.00000   0.00005
   Mo    -0.00250   3.60246   9.04092  -0.00000   0.00000  -0.00005
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000  -0.00018
   Mo     6.23272   3.60351   9.04293   0.00000   0.00000  -0.00000
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000  -0.00009
   Mo     1.55375   6.30470   9.04091  -0.00000  -0.00000   0.00000
   Mo     4.67531   6.30436   9.04192  -0.00000   0.00000   0.00018
   S      1.56282   0.89819   1.45265  -0.00014  -0.00026  -0.00001
   S      4.67600   0.89683   1.45314  -0.00078   0.00013   0.00000
   S      7.81111   0.92054   1.47356   0.00060   0.00022   0.00047
   S     -0.01048   3.57821   1.47053  -0.00012   0.00064  -0.00046
   S      3.11737   3.60387   1.45312   0.00064  -0.00030   0.00019
   S      6.22907   3.60559   1.45080   0.00040   0.00069  -0.00001
   S     -1.55769   6.30504   1.45010   0.00051  -0.00061  -0.00000
   S      1.55876   6.30178   1.45219  -0.00012  -0.00020  -0.00001
   S      4.67452   6.30116   1.45312  -0.00058   0.00040  -0.00018
   S      1.56181   0.89879   4.57575   0.00015   0.00026  -0.00001
   S      4.67499   0.89742   4.57727   0.00077  -0.00013   0.00000
   S      7.81011   0.92113   4.55888  -0.00061  -0.00022   0.00047
   S     -0.01148   3.57879   4.55585   0.00012  -0.00064  -0.00046
   S      3.11636   3.60446   4.57526  -0.00064   0.00030   0.00019
   S      6.22806   3.60618   4.57959  -0.00040  -0.00069  -0.00001
   S     -1.55870   6.30563   4.57423  -0.00050   0.00060  -0.00000
   S      1.55775   6.30238   4.57416   0.00012   0.00020  -0.00001
   S      4.67351   6.30175   4.57525   0.00058  -0.00040  -0.00018
   S     -0.00340   1.80240   7.48488   0.00027   0.00047   0.00001
   S      3.11594   1.80046   7.48469  -0.00030   0.00002   0.02811
   S      6.23560   1.80233   7.48636  -0.00106   0.00040  -0.02898
   S     -1.56193   4.50166   7.48333   0.00087  -0.00071   0.02897
   S      1.55613   4.50381   7.48441   0.00128  -0.00044  -0.02939
   S      4.67436   4.50315   7.48575  -0.00027  -0.00047   0.00000
   S     -3.12033   7.20420   7.48165   0.00016  -0.00025  -0.02812
   S     -0.00331   7.20360   7.48237   0.00013   0.00024   0.00001
   S      3.11449   7.20318   7.48440  -0.00101   0.00088   0.02938
   S     -0.00441   1.80299  10.59764  -0.00027  -0.00047   0.00001
   S      3.11493   1.80105  10.59984   0.00028  -0.00001   0.02811
   S      6.23460   1.80292  10.60019   0.00107  -0.00041  -0.02898
   S     -1.56294   4.50225  10.59716  -0.00089   0.00073   0.02897
   S      1.55513   4.50440  10.59809  -0.00126   0.00043  -0.02939
   S      4.67335   4.50374  10.59877   0.00027   0.00047   0.00000
   S     -3.12134   7.20479  10.59681  -0.00015   0.00024  -0.02812
   S     -0.00432   7.20419  10.59810  -0.00013  -0.00024   0.00001
   S      3.11348   7.20377  10.59809   0.00099  -0.00087   0.02939
PRIMCOORD 74
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000  -0.00173
   Mo     3.12051   1.79926   3.01453  -0.00000   0.00000   0.00057
   Mo     6.21742   1.81537   3.01553  -0.00000   0.00000   0.00023
   Mo    -1.58233   4.51086   3.01250  -0.00000   0.00000   0.00023
   Mo     1.55957   4.50006   3.01352  -0.00000   0.00000   0.00066
   Mo     4.67635   4.50199   3.01453   0.00000  -0.00000  -0.00056
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00000   0.00057
   Mo     0.00049   7.20139   3.01250   0.00000  -0.00000  -0.00060
   Mo     3.11944   7.20206   3.01351  -0.00000   0.00000   0.00066
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000   0.00013
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000  -0.00010
   Mo     7.79412   0.90153   9.04395  -0.00000   0.00000  -0.00011
   Mo    -0.00250   3.60246   9.04092  -0.00000   0.00000  -0.00011
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000  -0.00004
   Mo     6.23272   3.60351   9.04293   0.00000  -0.00000   0.00008
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000  -0.00010
   Mo     1.55375   6.30470   9.04091  -0.00000   0.00000   0.00016
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00000  -0.00004
   S      1.56282   0.89819   1.45265  -0.00306   0.00178  -0.00054
   S      4.67600   0.89683   1.45314   0.00065   0.00124   0.00084
   S      7.81111   0.92054   1.47356   0.00287   0.00397  -0.00105
   S     -0.01048   3.57821   1.47053  -0.00199  -0.00446  -0.00106
   S      3.11737   3.60387   1.45312  -0.00088   0.00051   0.00191
   S      6.22907   3.60559   1.45080   0.00313  -0.00179  -0.00112
   S     -1.55769   6.30504   1.45010  -0.00074  -0.00120   0.00081
   S      1.55876   6.30178   1.45219   0.00106  -0.00064   0.00079
   S      4.67452   6.30116   1.45312  -0.00086   0.00047   0.00197
   S      1.56181   0.89879   4.57575   0.00306  -0.00178  -0.00054
   S      4.67499   0.89742   4.57727  -0.00065  -0.00124   0.00084
   S      7.81011   0.92113   4.55888  -0.00287  -0.00397  -0.00105
   S     -0.01148   3.57879   4.55585   0.00199   0.00446  -0.00106
   S      3.11636   3.60446   4.57526   0.00088  -0.00051   0.00191
   S      6.22806   3.60618   4.57959  -0.00313   0.00179  -0.00112
   S     -1.55870   6.30563   4.57423   0.00074   0.00120   0.00081
   S      1.55775   6.30238   4.57416  -0.00106   0.00064   0.00079
   S      4.67351   6.30175   4.57525   0.00086  -0.00046   0.00197
   S     -0.00340   1.80240   7.48488   0.00012  -0.00006  -0.03443
   S      3.11594   1.80046   7.48469   0.00010  -0.00053   0.01666
   S      6.23560   1.80233   7.48636   0.00072  -0.00072   0.01613
   S     -1.56193   4.50166   7.48333   0.00100  -0.00026   0.01613
   S      1.55613   4.50381   7.48441  -0.00151  -0.00003   0.01665
   S      4.67436   4.50315   7.48575   0.00011  -0.00007  -0.03134
   S     -3.12033   7.20420   7.48165   0.00051   0.00018   0.01664
   S     -0.00331   7.20360   7.48237  -0.00088   0.00050  -0.03312
   S      3.11449   7.20318   7.48440  -0.00074   0.00131   0.01667
   S     -0.00441   1.80299  10.59764  -0.00009   0.00005  -0.03443
   S      3.11493   1.80105  10.59984  -0.00011   0.00054   0.01666
   S      6.23460   1.80292  10.60019  -0.00073   0.00073   0.01613
   S     -1.56294   4.50225  10.59716  -0.00101   0.00027   0.01613
   S      1.55513   4.50440  10.59809   0.00150   0.00003   0.01665
   S      4.67335   4.50374  10.59877  -0.00009   0.00005  -0.03134
   S     -3.12134   7.20479  10.59681  -0.00052  -0.00017   0.01664
   S     -0.00432   7.20419  10.59810   0.00090  -0.00051  -0.03312
   S      3.11348   7.20377  10.59809   0.00073  -0.00131   0.01667
PRIMCOORD 75
     54   1
   Re     0.03474   1.78037   3.01354   0.00000   0.00000   0.00005
   Mo     3.12051   1.79926   3.01453  -0.00000   0.00000   0.00050
   Mo     6.21742   1.81537   3.01553   0.00000   0.00000  -0.00107
   Mo    -1.58233   4.51086   3.01250  -0.00000   0.00000   0.00120
   Mo     1.55957   4.50006   3.01352  -0.00000   0.00000   0.00283
   Mo     4.67635   4.50199   3.01453  -0.00000  -0.00000  -0.00002
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00000  -0.00052
   Mo     0.00049   7.20139   3.01250  -0.00000  -0.00000  -0.00000
   Mo     3.11944   7.20206   3.01351   0.00000  -0.00000  -0.00294
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000   0.00001
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000  -0.00049
   Mo     7.79412   0.90153   9.04395   0.00000   0.00000  -0.00048
   Mo    -0.00250   3.60246   9.04092   0.00000   0.00000   0.00047
   Mo     3.11501   3.60162   9.04192  -0.00000   0.00000   0.00070
   Mo     6.23272   3.60351   9.04293  -0.00000  -0.00000   0.00002
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000   0.00050
   Mo     1.55375   6.30470   9.04091  -0.00000  -0.00000  -0.00002
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00000  -0.00072
   S      1.56282   0.89819   1.45265  -0.00221  -0.00379   0.00010
   S      4.67600   0.89683   1.45314   0.01300   0.00015  -0.01653
   S      7.81111   0.92054   1.47356  -0.01024  -0.00966  -0.01061
   S     -0.01048   3.57821   1.47053  -0.00214  -0.01332   0.01044
   S      3.11737   3.60387   1.45312   0.01220  -0.00238   0.02517
   S      6.22907   3.60559   1.45080  -0.00873  -0.01427   0.00052
   S     -1.55769   6.30504   1.45010  -0.00645   0.01165   0.01677
   S      1.55876   6.30178   1.45219   0.01528   0.02615  -0.00019
   S      4.67452   6.30116   1.45312  -0.00838   0.00965  -0.02578
   S      1.56181   0.89879   4.57575   0.00220   0.00377   0.00010
   S      4.67499   0.89742   4.57727  -0.01297  -0.00015  -0.01654
   S      7.81011   0.92113   4.55888   0.01024   0.00967  -0.01061
   S     -0.01148   3.57879   4.55585   0.00216   0.01332   0.01044
   S      3.11636   3.60446   4.57526  -0.01222   0.00240   0.02516
   S      6.22806   3.60618   4.57959   0.00872   0.01425   0.00052
   S     -1.55870   6.30563   4.57423   0.00643  -0.01162   0.01678
   S      1.55775   6.30238   4.57416  -0.01529  -0.02616  -0.00019
   S      4.67351   6.30175   4.57525   0.00841  -0.00966  -0.02577
   S     -0.00340   1.80240   7.48488  -0.00532  -0.00939  -0.00007
   S      3.11594   1.80046   7.48469   0.00189  -0.00464   0.00022
   S      6.23560   1.80233   7.48636   0.00297  -0.00573  -0.00830
   S     -1.56193   4.50166   7.48333  -0.00627  -0.00016   0.00875
   S      1.55613   4.50381   7.48441   0.00340   0.00464   0.00756
   S      4.67436   4.50315   7.48575   0.00277   0.00521  -0.00010
   S     -3.12033   7.20420   7.48165  -0.00524  -0.00067  -0.00024
   S     -0.00331   7.20360   7.48237   0.00341   0.00551  -0.00008
   S      3.11449   7.20318   7.48440   0.00227   0.00509  -0.00774
   S     -0.00441   1.80299  10.59764   0.00532   0.00939  -0.00007
   S      3.11493   1.80105  10.59984  -0.00189   0.00464   0.00022
   S      6.23460   1.80292  10.60019  -0.00297   0.00573  -0.00830
   S     -1.56294   4.50225  10.59716   0.00626   0.00016   0.00875
   S      1.55513   4.50440  10.59809  -0.00341  -0.00464   0.00756
   S      4.67335   4.50374  10.59877  -0.00277  -0.00521  -0.00010
   S     -3.12134   7.20479  10.59681   0.00524   0.00067  -0.00024
   S     -0.00432   7.20419  10.59810  -0.00341  -0.00551  -0.00008
   S      3.11348   7.20377  10.59809  -0.00227  -0.00510  -0.00774
PRIMCOORD 76
     54   1
   Re     0.03474   1.78037   3.01354   0.00001  -0.00000   0.00303
   Mo     3.12051   1.79926   3.01453   0.00000   0.00000  -0.00067
   Mo     6.21742   1.81537   3.01553  -0.00000   0.00000   0.00320
   Mo    -1.58233   4.51086   3.01250  -0.00000   0.00000   0.00314
   Mo     1.55957   4.50006   3.01352   0.00000  -0.00000  -0.00251
   Mo     4.67635   4.50199   3.01453  -0.00000   0.00000  -0.00087
   Mo    -3.11702   7.20082   3.01150  -0.00000  -0.00000  -0.00065
   Mo     0.00049   7.20139   3.01250  -0.00000   0.00000  -0.00079
   Mo     3.11944   7.20206   3.01351   0.00000   0.00000  -0.00242
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000  -0.00008
   Mo     4.67511   0.90146   9.04294  -0.00000   0.00000   0.00015
   Mo     7.79412   0.90153   9.04395  -0.00000   0.00000   0.00019
   Mo    -0.00250   3.60246   9.04092  -0.00000   0.00000   0.00017
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000  -0.00061
   Mo     6.23272   3.60351   9.04293  -0.00000   0.00000   0.00107
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000   0.00013
   Mo     1.55375   6.30470   9.04091  -0.00000   0.00000  -0.00064
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00000  -0.00059
   S      1.56282   0.89819   1.45265   0.00105  -0.00072   0.00368
   S      4.67600   0.89683   1.45314  -0.00712  -0.00458   0.00370
   S      7.81111   0.92054   1.47356   0.00348  -0.03066  -0.00099
   S     -0.01048   3.57821   1.47053   0.02832   0.01300  -0.00147
   S      3.11737   3.60387   1.45312  -0.00929  -0.00340  -0.01499
   S      6.22907   3.60559   1.45080  -0.02137   0.01271   0.02627
   S     -1.55769   6.30504   1.45010   0.00077   0.00798   0.00298
   S      1.55876   6.30178   1.45219   0.00261  -0.00222  -0.01150
   S      4.67452   6.30116   1.45312  -0.00147   0.00961  -0.01417
   S      1.56181   0.89879   4.57575  -0.00113   0.00076   0.00368
   S      4.67499   0.89742   4.57727   0.00718   0.00457   0.00370
   S      7.81011   0.92113   4.55888  -0.00352   0.03065  -0.00101
   S     -0.01148   3.57879   4.55585  -0.02833  -0.01296  -0.00149
   S      3.11636   3.60446   4.57526   0.00928   0.00341  -0.01497
   S      6.22806   3.60618   4.57959   0.02141  -0.01273   0.02628
   S     -1.55870   6.30563   4.57423  -0.00073  -0.00803   0.00299
   S      1.55775   6.30238   4.57416  -0.00260   0.00222  -0.01154
   S      4.67351   6.30175   4.57525   0.00145  -0.00960  -0.01414
   S     -0.00340   1.80240   7.48488   0.00653  -0.00355  -0.00125
   S      3.11594   1.80046   7.48469  -0.00375   0.00553  -0.00263
   S      6.23560   1.80233   7.48636  -0.00282  -0.00633   0.01149
   S     -1.56193   4.50166   7.48333   0.00434   0.00565   0.01114
   S      1.55613   4.50381   7.48441   0.00395   0.00313  -0.00394
   S      4.67436   4.50315   7.48575  -0.00888   0.00504  -0.00359
   S     -3.12033   7.20420   7.48165  -0.00647   0.00049  -0.00269
   S     -0.00331   7.20360   7.48237   0.00736  -0.00445  -0.00448
   S      3.11449   7.20318   7.48440  -0.00078  -0.00521  -0.00367
   S     -0.00441   1.80299  10.59764  -0.00653   0.00355  -0.00125
   S      3.11493   1.80105  10.59984   0.00374  -0.00553  -0.00262
   S      6.23460   1.80292  10.60019   0.00282   0.00633   0.01149
   S     -1.56294   4.50225  10.59716  -0.00434  -0.00565   0.01113
   S      1.55513   4.50440  10.59809  -0.00395  -0.00312  -0.00395
   S      4.67335   4.50374  10.59877   0.00888  -0.00504  -0.00358
   S     -3.12134   7.20479  10.59681   0.00646  -0.00049  -0.00268
   S     -0.00432   7.20419  10.59810  -0.00735   0.00444  -0.00448
   S      3.11348   7.20377  10.59809   0.00078   0.00521  -0.00367
PRIMCOORD 77
     54   1
   Re     0.03474   1.78037   3.01354  -0.00001   0.00001   0.00232
   Mo     3.12051   1.79926   3.01453  -0.00001  -0.00000  -0.00037
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00000  -0.00023
   Mo    -1.58233   4.51086   3.01250   0.00000  -0.00000  -0.00021
   Mo     1.55957   4.50006   3.01352   0.00000   0.00000   0.00101
   Mo     4.67635   4.50199   3.01453   0.00000  -0.00000  -0.00018
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00001  -0.00037
   Mo     0.00049   7.20139   3.01250   0.00000  -0.00000  -0.00218
   Mo     3.11944   7.20206   3.01351  -0.00000  -0.00000   0.00101
   Mo     1.55542   0.90249   9.04193  -0.00000   0.00000   0.00016
   Mo     4.67511   0.90146   9.04294  -0.00000  -0.00000  -0.00108
   Mo     7.79412   0.90153   9.04395   0.00000  -0.00000   0.00086
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00000   0.00086
   Mo     3.11501   3.60162   9.04192  -0.00000   0.00000  -0.00008
   Mo     6.23272   3.60351   9.04293   0.00000  -0.00000  -0.00020
   Mo    -1.56213   6.30353   9.03990   0.00000   0.00000  -0.00106
   Mo     1.55375   6.30470   9.04091   0.00000  -0.00000   0.00006
   Mo     4.67531   6.30436   9.04192  -0.00000   0.00000  -0.00009
   S      1.56282   0.89819   1.45265   0.02022  -0.01170   0.00726
   S      4.67600   0.89683   1.45314  -0.00086  -0.00965  -0.01944
   S      7.81111   0.92054   1.47356  -0.01928  -0.00425   0.01559
   S     -0.01048   3.57821   1.47053  -0.00601   0.01886   0.01569
   S      3.11737   3.60387   1.45312   0.00775  -0.00914  -0.00181
   S      6.22907   3.60559   1.45080  -0.00446   0.00238  -0.00268
   S     -1.55769   6.30504   1.45010   0.00804   0.00565  -0.01930
   S      1.55876   6.30178   1.45219  -0.02100   0.01217   0.00221
   S      4.67452   6.30116   1.45312   0.01168  -0.00198  -0.00193
   S      1.56181   0.89879   4.57575  -0.02011   0.01164   0.00725
   S      4.67499   0.89742   4.57727   0.00079   0.00965  -0.01945
   S      7.81011   0.92113   4.55888   0.01934   0.00427   0.01560
   S     -0.01148   3.57879   4.55585   0.00602  -0.01892   0.01571
   S      3.11636   3.60446   4.57526  -0.00772   0.00911  -0.00184
   S      6.22806   3.60618   4.57959   0.00438  -0.00234  -0.00266
   S     -1.55870   6.30563   4.57423  -0.00808  -0.00559  -0.01931
   S      1.55775   6.30238   4.57416   0.02100  -0.01217   0.00228
   S      4.67351   6.30175   4.57525  -0.01164   0.00197  -0.00195
   S     -0.00340   1.80240   7.48488   0.00413  -0.00248   0.01030
   S      3.11594   1.80046   7.48469   0.00945  -0.00317  -0.00153
   S      6.23560   1.80233   7.48636  -0.01414   0.00095  -0.00152
   S     -1.56193   4.50166   7.48333  -0.00785   0.01174  -0.00145
   S      1.55613   4.50381   7.48441   0.00324   0.00460   0.00765
   S      4.67436   4.50315   7.48575   0.00384  -0.00228  -0.00216
   S     -3.12033   7.20420   7.48165   0.00739  -0.00649  -0.00148
   S     -0.00331   7.20360   7.48237  -0.00615   0.00354  -0.01664
   S      3.11449   7.20318   7.48440  -0.00226  -0.00508   0.00761
   S     -0.00441   1.80299  10.59764  -0.00414   0.00249   0.01030
   S      3.11493   1.80105  10.59984  -0.00943   0.00317  -0.00154
   S      6.23460   1.80292  10.60019   0.01413  -0.00095  -0.00151
   S     -1.56294   4.50225  10.59716   0.00784  -0.01174  -0.00144
   S      1.55513   4.50440  10.59809  -0.00325  -0.00460   0.00766
   S      4.67335   4.50374  10.59877  -0.00383   0.00227  -0.00217
   S     -3.12134   7.20479  10.59681  -0.00737   0.00647  -0.00149
   S     -0.00432   7.20419  10.59810   0.00614  -0.00354  -0.01664
   S      3.11348   7.20377  10.59809   0.00226   0.00509   0.00762
PRIMCOORD 78
     54   1
   Re     0.03474   1.78037   3.01354  -0.00000  -0.00000  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00000   0.00000   0.00167
   Mo     6.21742   1.81537   3.01553   0.00000   0.00000   0.00100
   Mo    -1.58233   4.51086   3.01250   0.00000   0.00000  -0.00102
   Mo     1.55957   4.50006   3.01352  -0.00000  -0.00000   0.00106
   Mo     4.67635   4.50199   3.01453   0.00000   0.00000   0.00002
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00000  -0.00166
   Mo     0.00049   7.20139   3.01250  -0.00000  -0.00000  -0.00000
   Mo     3.11944   7.20206   3.01351   0.00000  -0.00000  -0.00105
   Mo     1.55542   0.90249   9.04193  -0.00000  -0.00000   0.00001
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000   0.00125
   Mo     7.79412   0.90153   9.04395   0.00000  -0.00000   0.00016
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00000  -0.00017
   Mo     3.11501   3.60162   9.04192  -0.00000   0.00000   0.00113
   Mo     6.23272   3.60351   9.04293  -0.00000  -0.00000  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000  -0.00125
   Mo     1.55375   6.30470   9.04091   0.00000  -0.00000  -0.00001
   Mo     4.67531   6.30436   9.04192   0.00000   0.00000  -0.00111
   S      1.56282   0.89819   1.45265  -0.01476  -0.02557   0.00006
   S      4.67600   0.89683   1.45314   0.00029  -0.00794   0.01855
   S      7.81111   0.92054   1.47356   0.01433  -0.00778   0.00749
   S     -0.01048   3.57821   1.47053  -0.01418   0.00849  -0.00754
   S      3.11737   3.60387   1.45312   0.00804   0.01116   0.01611
   S      6.22907   3.60559   1.45080   0.00710   0.01199  -0.00002
   S     -1.55769   6.30504   1.45010  -0.00688  -0.00362  -0.01867
   S      1.55876   6.30178   1.45219   0.00067   0.00113   0.00000
   S      4.67452   6.30116   1.45312   0.00554   0.01254  -0.01597
   S      1.56181   0.89879   4.57575   0.01475   0.02554   0.00006
   S      4.67499   0.89742   4.57727  -0.00027   0.00794   0.01854
   S      7.81011   0.92113   4.55888  -0.01435   0.00782   0.00747
   S     -0.01148   3.57879   4.55585   0.01422  -0.00850  -0.00752
   S      3.11636   3.60446   4.57526  -0.00806  -0.01113   0.01610
   S      6.22806   3.60618   4.57959  -0.00712  -0.01202  -0.00002
   S     -1.55870   6.30563   4.57423   0.00688   0.00364  -0.01866
   S      1.55775   6.30238   4.57416  -0.00069  -0.00115   0.00001
   S      4.67351   6.30175   4.57525  -0.00551  -0.01255  -0.01597
   S     -0.00340   1.80240   7.48488  -0.00107  -0.00165  -0.00000
   S      3.11594   1.80046   7.48469  -0.00634  -0.00484   0.01448
   S      6.23560   1.80233   7.48636   0.00727   0.00498   0.00650
   S     -1.56193   4.50166   7.48333   0.00071   0.00879  -0.00661
   S      1.55613   4.50381   7.48441  -0.00795   0.00600   0.00733
   S      4.67436   4.50315   7.48575   0.00734   0.01259   0.00009
   S     -3.12033   7.20420   7.48165  -0.00084  -0.00796  -0.01435
   S     -0.00331   7.20360   7.48237  -0.00804  -0.01402  -0.00007
   S      3.11449   7.20318   7.48440   0.00902  -0.00381  -0.00736
   S     -0.00441   1.80299  10.59764   0.00107   0.00165  -0.00000
   S      3.11493   1.80105  10.59984   0.00633   0.00485   0.01448
   S      6.23460   1.80292  10.60019  -0.00727  -0.00497   0.00649
   S     -1.56294   4.50225  10.59716  -0.00071  -0.00879  -0.00660
   S      1.55513   4.50440  10.59809   0.00794  -0.00600   0.00733
   S      4.67335   4.50374  10.59877  -0.00734  -0.01259   0.00009
   S     -3.12134   7.20479  10.59681   0.00085   0.00796  -0.01435
   S     -0.00432   7.20419  10.59810   0.00804   0.01402  -0.00007
   S      3.11348   7.20377  10.59809  -0.00902   0.00381  -0.00736
PRIMCOORD 79
     54   1
   Re     0.03474   1.78037   3.01354  -0.00829   0.00479  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00337  -0.00156  -0.00000
   Mo     6.21742   1.81537   3.01553   0.00224  -0.00118   0.00000
   Mo    -1.58233   4.51086   3.01250   0.00219  -0.00138   0.00000
   Mo     1.55957   4.50006   3.01352   0.00089   0.00158  -0.00000
   Mo     4.67635   4.50199   3.01453   0.00247  -0.00143   0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00039   0.00365   0.00000
   Mo     0.00049   7.20139   3.01250   0.00113  -0.00071   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00091  -0.00148  -0.00000
   Mo     1.55542   0.90249   9.04193  -0.00154   0.00087   0.00000
   Mo     4.67511   0.90146   9.04294  -0.00025  -0.00043   0.00000
   Mo     7.79412   0.90153   9.04395   0.00098  -0.00072  -0.00000
   Mo    -0.00250   3.60246   9.04092   0.00111  -0.00051  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.00117   0.00087   0.00000
   Mo     6.23272   3.60351   9.04293  -0.00009   0.00005   0.00000
   Mo    -1.56213   6.30353   9.03990   0.00031   0.00041   0.00000
   Mo     1.55375   6.30470   9.04091   0.00148  -0.00089  -0.00000
   Mo     4.67531   6.30436   9.04192  -0.00136   0.00061   0.00000
   S      1.56282   0.89819   1.45265   0.03583  -0.02043  -0.00089
   S      4.67600   0.89683   1.45314  -0.02458   0.00221   0.00238
   S      7.81111   0.92054   1.47356   0.01947   0.00353   0.00039
   S     -0.01048   3.57821   1.47053   0.00632  -0.01863   0.00042
   S      3.11737   3.60387   1.45312   0.00524  -0.00871   0.00452
   S      6.22907   3.60559   1.45080  -0.02058   0.01203  -0.00483
   S     -1.55769   6.30504   1.45010  -0.01394   0.01997   0.00235
   S      1.55876   6.30178   1.45219   0.00030  -0.00008  -0.01282
   S      4.67452   6.30116   1.45312   0.00990  -0.00022   0.00454
   S      1.56181   0.89879   4.57575   0.03592  -0.02049   0.00092
   S      4.67499   0.89742   4.57727  -0.02462   0.00219  -0.00233
   S      7.81011   0.92113   4.55888   0.01943   0.00360  -0.00048
   S     -0.01148   3.57879   4.55585   0.00624  -0.01862  -0.00051
   S      3.11636   3.60446   4.57526   0.00532  -0.00870  -0.00453
   S      6.22806   3.60618   4.57959  -0.02058   0.01204   0.00494
   S     -1.55870   6.30563   4.57423  -0.01395   0.02001  -0.00230
   S      1.55775   6.30238   4.57416   0.00026  -0.00006   0.01278
   S      4.67351   6.30175   4.57525   0.00993  -0.00029  -0.00455
   S     -0.00340   1.80240   7.48488  -0.00184   0.00119  -0.00174
   S      3.11594   1.80046   7.48469   0.00624  -0.00158   0.00094
   S      6.23560   1.80233   7.48636  -0.00349   0.00120   0.00044
   S     -1.56193   4.50166   7.48333  -0.00269   0.00233   0.00044
   S      1.55613   4.50381   7.48441  -0.00132  -0.00206  -0.00262
   S      4.67436   4.50315   7.48575   0.00417  -0.00230   0.00133
   S     -3.12033   7.20420   7.48165   0.00430  -0.00459   0.00090
   S     -0.00331   7.20360   7.48237  -0.00611   0.00359   0.00144
   S      3.11449   7.20318   7.48440   0.00129   0.00199  -0.00260
   S     -0.00441   1.80299  10.59764  -0.00181   0.00118   0.00166
   S      3.11493   1.80105  10.59984   0.00627  -0.00159  -0.00092
   S      6.23460   1.80292  10.60019  -0.00354   0.00126  -0.00040
   S     -1.56294   4.50225  10.59716  -0.00277   0.00235  -0.00040
   S      1.55513   4.50440  10.59809  -0.00127  -0.00208   0.00256
   S      4.67335   4.50374  10.59877   0.00419  -0.00231  -0.00128
   S     -3.12134   7.20479  10.59681   0.00432  -0.00462  -0.00088
   S     -0.00432   7.20419  10.59810  -0.00618   0.00363  -0.00141
   S      3.11348   7.20377  10.59809   0.00134   0.00195   0.00254
PRIMCOORD 80
     54   1
   Re     0.03474   1.78037   3.01354   0.00141   0.00236  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00008  -0.00058   0.00000
   Mo     6.21742   1.81537   3.01553  -0.00037   0.00008  -0.00000
   Mo    -1.58233   4.51086   3.01250   0.00022  -0.00021   0.00000
   Mo     1.55957   4.50006   3.01352   0.00205   0.00053  -0.00000
   Mo     4.67635   4.50199   3.01453  -0.00008  -0.00007  -0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00052  -0.00027  -0.00000
   Mo     0.00049   7.20139   3.01250  -0.00018  -0.00030   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00057   0.00200   0.00000
   Mo     1.55542   0.90249   9.04193   0.00037   0.00058  -0.00000
   Mo     4.67511   0.90146   9.04294  -0.00054  -0.00017   0.00000
   Mo     7.79412   0.90153   9.04395   0.00019  -0.00050  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00053  -0.00006   0.00000
   Mo     3.11501   3.60162   9.04192   0.00027  -0.00054   0.00000
   Mo     6.23272   3.60351   9.04293   0.00031   0.00055  -0.00000
   Mo    -1.56213   6.30353   9.03990   0.00014  -0.00055  -0.00000
   Mo     1.55375   6.30470   9.04091   0.00028   0.00052   0.00000
   Mo     4.67531   6.30436   9.04192  -0.00059  -0.00004  -0.00000
   S      1.56282   0.89819   1.45265   0.00945   0.01698   0.00004
   S      4.67600   0.89683   1.45314  -0.02036   0.00106   0.00147
   S      7.81111   0.92054   1.47356   0.00718  -0.02646  -0.00147
   S     -0.01048   3.57821   1.47053  -0.02667  -0.00701   0.00162
   S      3.11737   3.60387   1.45312   0.01316  -0.01884  -0.00151
   S      6.22907   3.60559   1.45080   0.01091   0.01842   0.00006
   S     -1.55769   6.30504   1.45010   0.01117  -0.01748  -0.00161
   S      1.55876   6.30178   1.45219   0.01310   0.02260   0.00004
   S      4.67452   6.30116   1.45312  -0.02301   0.00207   0.00156
   S      1.56181   0.89879   4.57575   0.00947   0.01702  -0.00004
   S      4.67499   0.89742   4.57727  -0.02036   0.00106  -0.00147
   S      7.81011   0.92113   4.55888   0.00717  -0.02646   0.00148
   S     -0.01148   3.57879   4.55585  -0.02666  -0.00702  -0.00162
   S      3.11636   3.60446   4.57526   0.01315  -0.01886   0.00157
   S      6.22806   3.60618   4.57959   0.01092   0.01843  -0.00006
   S     -1.55870   6.30563   4.57423   0.01118  -0.01749   0.00161
   S      1.55775   6.30238   4.57416   0.01310   0.02261  -0.00004
   S      4.67351   6.30175   4.57525  -0.02302   0.00206  -0.00162
   S     -0.00340   1.80240   7.48488   0.00040   0.00070   0.00004
   S      3.11594   1.80046   7.48469   0.00052  -0.00154   0.00141
   S      6.23560   1.80233   7.48636  -0.00097   0.00009  -0.00156
   S     -1.56193   4.50166   7.48333   0.00061  -0.00088   0.00156
   S      1.55613   4.50381   7.48441  -0.00156   0.00046  -0.00182
   S      4.67436   4.50315   7.48575   0.00103   0.00181  -0.00004
   S     -3.12033   7.20420   7.48165  -0.00167  -0.00025  -0.00144
   S     -0.00331   7.20360   7.48237   0.00060   0.00101  -0.00004
   S      3.11449   7.20318   7.48440   0.00123  -0.00107   0.00179
   S     -0.00441   1.80299  10.59764   0.00041   0.00073  -0.00004
   S      3.11493   1.80105  10.59984   0.00052  -0.00152  -0.00139
   S      6.23460   1.80292  10.60019  -0.00098   0.00009   0.00156
   S     -1.56294   4.50225  10.59716   0.00062  -0.00089  -0.00156
   S      1.55513   4.50440  10.59809  -0.00156   0.00044   0.00185
   S      4.67335   4.50374  10.59877   0.00102   0.00179   0.00004
   S     -3.12134   7.20479  10.59681  -0.00165  -0.00024   0.00142
   S     -0.00432   7.20419  10.59810   0.00061   0.00101   0.00004
   S      3.11348   7.20377  10.59809   0.00121  -0.00108  -0.00182
PRIMCOORD 81
     54   1
   Re     0.03474   1.78037   3.01354   0.00001  -0.00001  -0.00035
   Mo     3.12051   1.79926   3.01453   0.00000   0.00000  -0.00022
   Mo     6.21742   1.81537   3.01553  -0.00000   0.00000  -0.00012
   Mo    -1.58233   4.51086   3.01250  -0.00000   0.00000  -0.00012
   Mo     1.55957   4.50006   3.01352  -0.00000  -0.00000   0.00021
   Mo     4.67635   4.50199   3.01453  -0.00000   0.00000   0.00248
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00000  -0.00019
   Mo     0.00049   7.20139   3.01250  -0.00000   0.00000  -0.00131
   Mo     3.11944   7.20206   3.01351   0.00000   0.00000   0.00022
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000  -0.00049
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000  -0.00075
   Mo     7.79412   0.90153   9.04395  -0.00000   0.00000  -0.00081
   Mo    -0.00250   3.60246   9.04092  -0.00000   0.00000  -0.00080
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000   0.00166
   Mo     6.23272   3.60351   9.04293  -0.00000   0.00000   0.00127
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000  -0.00074
   Mo     1.55375   6.30470   9.04091  -0.00000   0.00000  -0.00041
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00000   0.00166
   S      1.56282   0.89819   1.45265  -0.01342   0.00770  -0.00145
   S      4.67600   0.89683   1.45314   0.00877  -0.00501  -0.00988
   S      7.81111   0.92054   1.47356   0.00474  -0.00366  -0.00853
   S     -0.01048   3.57821   1.47053   0.00552  -0.00213  -0.00845
   S      3.11737   3.60387   1.45312  -0.01401  -0.01674   0.01323
   S      6.22907   3.60559   1.45080   0.00875  -0.00528   0.01444
   S     -1.55769   6.30504   1.45010   0.00906  -0.00508  -0.00972
   S      1.55876   6.30178   1.45219  -0.01783   0.01022  -0.00336
   S      4.67452   6.30116   1.45312   0.00732   0.02061   0.01328
   S      1.56181   0.89879   4.57575   0.01332  -0.00764  -0.00144
   S      4.67499   0.89742   4.57727  -0.00871   0.00500  -0.00988
   S      7.81011   0.92113   4.55888  -0.00477   0.00365  -0.00853
   S     -0.01148   3.57879   4.55585  -0.00554   0.00216  -0.00845
   S      3.11636   3.60446   4.57526   0.01400   0.01677   0.01324
   S      6.22806   3.60618   4.57959  -0.00872   0.00527   0.01442
   S     -1.55870   6.30563   4.57423  -0.00902   0.00503  -0.00972
   S      1.55775   6.30238   4.57416   0.01783  -0.01022  -0.00337
   S      4.67351   6.30175   4.57525  -0.00735  -0.02062   0.01329
   S     -0.00340   1.80240   7.48488   0.00046  -0.00043  -0.01206
   S      3.11594   1.80046   7.48469  -0.00076  -0.01171   0.00077
   S      6.23560   1.80233   7.48636   0.00077  -0.01412  -0.00293
   S     -1.56193   4.50166   7.48333   0.01275   0.00634  -0.00280
   S      1.55613   4.50381   7.48441  -0.01686   0.00378  -0.00071
   S      4.67436   4.50315   7.48575   0.00456  -0.00273   0.02369
   S     -3.12033   7.20420   7.48165   0.00960   0.00665   0.00086
   S     -0.00331   7.20360   7.48237   0.00190  -0.00109  -0.00690
   S      3.11449   7.20318   7.48440  -0.01164   0.01281  -0.00075
   S     -0.00441   1.80299  10.59764  -0.00045   0.00042  -0.01206
   S      3.11493   1.80105  10.59984   0.00074   0.01172   0.00077
   S      6.23460   1.80292  10.60019  -0.00076   0.01412  -0.00294
   S     -1.56294   4.50225  10.59716  -0.01275  -0.00635  -0.00281
   S      1.55513   4.50440  10.59809   0.01686  -0.00377  -0.00071
   S      4.67335   4.50374  10.59877  -0.00458   0.00274   0.02369
   S     -3.12134   7.20479  10.59681  -0.00961  -0.00664   0.00086
   S     -0.00432   7.20419  10.59810  -0.00188   0.00108  -0.00689
   S      3.11348   7.20377  10.59809   0.01164  -0.01282  -0.00074
PRIMCOORD 82
     54   1
   Re     0.03474   1.78037   3.01354  -0.00000   0.00000  -0.00070
   Mo     3.12051   1.79926   3.01453  -0.00000  -0.00000  -0.00203
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00000  -0.00007
   Mo    -1.58233   4.51086   3.01250   0.00000  -0.00000  -0.00007
   Mo     1.55957   4.50006   3.01352   0.00000   0.00000   0.00115
   Mo     4.67635   4.50199   3.01453   0.00000  -0.00000  -0.00046
   Mo    -3.11702   7.20082   3.01150   0.00000   0.00000  -0.00205
   Mo     0.00049   7.20139   3.01250  -0.00000   0.00000   0.00158
   Mo     3.11944   7.20206   3.01351  -0.00000  -0.00000   0.00112
   Mo     1.55542   0.90249   9.04193  -0.00000   0.00000  -0.00163
   Mo     4.67511   0.90146   9.04294  -0.00000   0.00000   0.00015
   Mo     7.79412   0.90153   9.04395   0.00000  -0.00000   0.00033
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00000   0.00032
   Mo     3.11501   3.60162   9.04192  -0.00000   0.00000  -0.00044
   Mo     6.23272   3.60351   9.04293  -0.00000   0.00000  -0.00037
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000   0.00014
   Mo     1.55375   6.30470   9.04091   0.00000  -0.00000   0.00166
   Mo     4.67531   6.30436   9.04192  -0.00000   0.00000  -0.00043
   S      1.56282   0.89819   1.45265  -0.00648   0.00359  -0.02068
   S      4.67600   0.89683   1.45314   0.00117   0.01955   0.00221
   S      7.81111   0.92054   1.47356   0.00835  -0.00231   0.00434
   S     -0.01048   3.57821   1.47053   0.00608  -0.00609   0.00434
   S      3.11737   3.60387   1.45312   0.00760  -0.02351  -0.00114
   S      6.22907   3.60559   1.45080  -0.01411   0.00822  -0.00213
   S     -1.55769   6.30504   1.45010  -0.01642  -0.01076   0.00209
   S      1.55876   6.30178   1.45219  -0.01127   0.00662   0.01568
   S      4.67452   6.30116   1.45312   0.02422   0.00531  -0.00135
   S      1.56181   0.89879   4.57575   0.00652  -0.00362  -0.02068
   S      4.67499   0.89742   4.57727  -0.00119  -0.01954   0.00221
   S      7.81011   0.92113   4.55888  -0.00835   0.00231   0.00433
   S     -0.01148   3.57879   4.55585  -0.00608   0.00609   0.00433
   S      3.11636   3.60446   4.57526  -0.00760   0.02350  -0.00115
   S      6.22806   3.60618   4.57959   0.01410  -0.00822  -0.00211
   S     -1.55870   6.30563   4.57423   0.01640   0.01077   0.00209
   S      1.55775   6.30238   4.57416   0.01127  -0.00662   0.01569
   S      4.67351   6.30175   4.57525  -0.02421  -0.00530  -0.00137
   S     -0.00340   1.80240   7.48488   0.01370  -0.00777  -0.00399
   S      3.11594   1.80046   7.48469  -0.00853   0.00263  -0.00912
   S      6.23560   1.80233   7.48636  -0.00514   0.00328  -0.00058
   S     -1.56193   4.50166   7.48333  -0.00553   0.00288  -0.00069
   S      1.55613   4.50381   7.48441   0.00064  -0.01553   0.00995
   S      4.67436   4.50315   7.48575   0.00460  -0.00256  -0.00725
   S     -3.12033   7.20420   7.48165  -0.00642   0.00589  -0.00922
   S     -0.00331   7.20360   7.48237  -0.00748   0.00431   0.01129
   S      3.11449   7.20318   7.48440   0.01374   0.00715   0.00994
   S     -0.00441   1.80299  10.59764  -0.01370   0.00777  -0.00399
   S      3.11493   1.80105  10.59984   0.00855  -0.00264  -0.00911
   S      6.23460   1.80292  10.60019   0.00514  -0.00328  -0.00058
   S     -1.56294   4.50225  10.59716   0.00553  -0.00288  -0.00069
   S      1.55513   4.50440  10.59809  -0.00065   0.01553   0.00995
   S      4.67335   4.50374  10.59877  -0.00459   0.00256  -0.00725
   S     -3.12134   7.20479  10.59681   0.00643  -0.00590  -0.00922
   S     -0.00432   7.20419  10.59810   0.00747  -0.00430   0.01129
   S      3.11348   7.20377  10.59809  -0.01375  -0.00714   0.00994
PRIMCOORD 83
     54   1
   Re     0.03474   1.78037   3.01354  -0.00000   0.00000  -0.00127
   Mo     3.12051   1.79926   3.01453  -0.00000  -0.00000  -0.00175
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00000   0.00113
   Mo    -1.58233   4.51086   3.01250   0.00000  -0.00000   0.00114
   Mo     1.55957   4.50006   3.01352   0.00000   0.00000   0.00064
   Mo     4.67635   4.50199   3.01453   0.00000  -0.00000   0.00120
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00000  -0.00172
   Mo     0.00049   7.20139   3.01250   0.00000  -0.00000  -0.00016
   Mo     3.11944   7.20206   3.01351  -0.00000  -0.00000   0.00064
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000  -0.00246
   Mo     4.67511   0.90146   9.04294  -0.00000  -0.00000  -0.00056
   Mo     7.79412   0.90153   9.04395   0.00000  -0.00000   0.00064
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00000   0.00064
   Mo     3.11501   3.60162   9.04192  -0.00000   0.00000   0.00015
   Mo     6.23272   3.60351   9.04293  -0.00000   0.00000   0.00212
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000  -0.00054
   Mo     1.55375   6.30470   9.04091   0.00000  -0.00000  -0.00006
   Mo     4.67531   6.30436   9.04192  -0.00000   0.00000   0.00018
   S      1.56282   0.89819   1.45265   0.01461  -0.00876  -0.01671
   S      4.67600   0.89683   1.45314  -0.02113  -0.00733  -0.00054
   S      7.81111   0.92054   1.47356   0.00924   0.01304   0.00769
   S     -0.01048   3.57821   1.47053  -0.00699  -0.01408   0.00775
   S      3.11737   3.60387   1.45312  -0.00253   0.00190   0.00219
   S      6.22907   3.60559   1.45080   0.00902  -0.00562   0.00527
   S     -1.55769   6.30504   1.45010  -0.00359   0.02200  -0.00046
   S      1.55876   6.30178   1.45219   0.00588  -0.00369  -0.00521
   S      4.67452   6.30116   1.45312  -0.00326   0.00178   0.00209
   S      1.56181   0.89879   4.57575  -0.01456   0.00873  -0.01672
   S      4.67499   0.89742   4.57727   0.02111   0.00734  -0.00053
   S      7.81011   0.92113   4.55888  -0.00924  -0.01303   0.00769
   S     -0.01148   3.57879   4.55585   0.00699   0.01407   0.00774
   S      3.11636   3.60446   4.57526   0.00253  -0.00191   0.00219
   S      6.22806   3.60618   4.57959  -0.00903   0.00563   0.00526
   S     -1.55870   6.30563   4.57423   0.00357  -0.02199  -0.00045
   S      1.55775   6.30238   4.57416  -0.00587   0.00369  -0.00520
   S      4.67351   6.30175   4.57525   0.00327  -0.00178   0.00209
   S     -0.00340   1.80240   7.48488   0.01071  -0.00634  -0.00566
   S      3.11594   1.80046   7.48469  -0.01018  -0.01594  -0.01512
   S      6.23560   1.80233   7.48636  -0.00025  -0.00918   0.00958
   S     -1.56193   4.50166   7.48333   0.00814   0.00468   0.00966
   S      1.55613   4.50381   7.48441   0.00826   0.00238   0.00397
   S      4.67436   4.50315   7.48575  -0.01634   0.00911   0.01050
   S     -3.12033   7.20420   7.48165   0.00857   0.01712  -0.01488
   S     -0.00331   7.20360   7.48237  -0.01186   0.00683  -0.00231
   S      3.11449   7.20318   7.48440   0.00220  -0.00827   0.00407
   S     -0.00441   1.80299  10.59764  -0.01071   0.00634  -0.00567
   S      3.11493   1.80105  10.59984   0.01020   0.01593  -0.01512
   S      6.23460   1.80292  10.60019   0.00024   0.00919   0.00957
   S     -1.56294   4.50225  10.59716  -0.00815  -0.00467   0.00966
   S      1.55513   4.50440  10.59809  -0.00827  -0.00237   0.00397
   S      4.67335   4.50374  10.59877   0.01635  -0.00912   0.01051
   S     -3.12134   7.20479  10.59681  -0.00855  -0.01713  -0.01488
   S     -0.00432   7.20419  10.59810   0.01186  -0.00683  -0.00230
   S      3.11348   7.20377  10.59809  -0.00220   0.00827   0.00407
PRIMCOORD 84
     54   1
   Re     0.03474   1.78037   3.01354  -0.00000  -0.00000  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00000  -0.00000  -0.00109
   Mo     6.21742   1.81537   3.01553  -0.00000  -0.00000  -0.00023
   Mo    -1.58233   4.51086   3.01250  -0.00000  -0.00000   0.00022
   Mo     1.55957   4.50006   3.01352  -0.00000  -0.00000  -0.00028
   Mo     4.67635   4.50199   3.01453   0.00000   0.00000  -0.00003
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00000   0.00113
   Mo     0.00049   7.20139   3.01250   0.00000   0.00000   0.00001
   Mo     3.11944   7.20206   3.01351  -0.00000  -0.00000   0.00026
   Mo     1.55542   0.90249   9.04193   0.00000   0.00000   0.00004
   Mo     4.67511   0.90146   9.04294   0.00000   0.00000  -0.00071
   Mo     7.79412   0.90153   9.04395  -0.00000   0.00000  -0.00024
   Mo    -0.00250   3.60246   9.04092   0.00000   0.00000   0.00023
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000  -0.00026
   Mo     6.23272   3.60351   9.04293  -0.00000  -0.00000  -0.00006
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000   0.00073
   Mo     1.55375   6.30470   9.04091  -0.00000  -0.00000   0.00001
   Mo     4.67531   6.30436   9.04192  -0.00000  -0.00000   0.00025
   S      1.56282   0.89819   1.45265  -0.00908  -0.01515   0.00016
   S      4.67600   0.89683   1.45314  -0.01075   0.02091  -0.00308
   S      7.81111   0.92054   1.47356   0.01788   0.00021  -0.00143
   S     -0.01048   3.57821   1.47053  -0.00862   0.01578   0.00122
   S      3.11737   3.60387   1.45312   0.02060  -0.00186   0.00074
   S      6.22907   3.60559   1.45080  -0.01191  -0.02029  -0.00016
   S     -1.55769   6.30504   1.45010   0.02333   0.00054   0.00333
   S      1.55876   6.30178   1.45219  -0.00931  -0.01629   0.00016
   S      4.67452   6.30116   1.45312  -0.01184   0.01663  -0.00092
   S      1.56181   0.89879   4.57575   0.00907   0.01514   0.00016
   S      4.67499   0.89742   4.57727   0.01075  -0.02091  -0.00306
   S      7.81011   0.92113   4.55888  -0.01787  -0.00020  -0.00144
   S     -0.01148   3.57879   4.55585   0.00863  -0.01576   0.00123
   S      3.11636   3.60446   4.57526  -0.02060   0.00187   0.00072
   S      6.22806   3.60618   4.57959   0.01191   0.02029  -0.00016
   S     -1.55870   6.30563   4.57423  -0.02333  -0.00054   0.00331
   S      1.55775   6.30238   4.57416   0.00930   0.01628   0.00016
   S      4.67351   6.30175   4.57525   0.01185  -0.01663  -0.00091
   S     -0.00340   1.80240   7.48488  -0.00626  -0.01024   0.00012
   S      3.11594   1.80046   7.48469   0.01375   0.00118  -0.00586
   S      6.23560   1.80233   7.48636  -0.00758   0.00640  -0.00409
   S     -1.56193   4.50166   7.48333   0.00889  -0.00383   0.00367
   S      1.55613   4.50381   7.48441  -0.00147   0.00768  -0.00095
   S      4.67436   4.50315   7.48575  -0.00724  -0.01314  -0.00031
   S     -3.12033   7.20420   7.48165  -0.00610   0.01199   0.00635
   S     -0.00331   7.20360   7.48237  -0.00121  -0.00226   0.00015
   S      3.11449   7.20318   7.48440   0.00752   0.00267   0.00091
   S     -0.00441   1.80299  10.59764   0.00626   0.01024   0.00012
   S      3.11493   1.80105  10.59984  -0.01375  -0.00118  -0.00586
   S      6.23460   1.80292  10.60019   0.00758  -0.00640  -0.00408
   S     -1.56294   4.50225  10.59716  -0.00890   0.00384   0.00367
   S      1.55513   4.50440  10.59809   0.00147  -0.00768  -0.00094
   S      4.67335   4.50374  10.59877   0.00724   0.01314  -0.00031
   S     -3.12134   7.20479  10.59681   0.00609  -0.01198   0.00636
   S     -0.00432   7.20419  10.59810   0.00121   0.00226   0.00015
   S      3.11348   7.20377  10.59809  -0.00752  -0.00267   0.00090
PRIMCOORD 85
     54   1
   Re     0.03474   1.78037   3.01354   0.00000   0.00000  -0.00001
   Mo     3.12051   1.79926   3.01453  -0.00000   0.00000   0.00001
   Mo     6.21742   1.81537   3.01553   0.00000   0.00000   0.00092
   Mo    -1.58233   4.51086   3.01250   0.00000   0.00000  -0.00096
   Mo     1.55957   4.50006   3.01352  -0.00000  -0.00000  -0.00149
   Mo     4.67635   4.50199   3.01453  -0.00000  -0.00000   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00000  -0.00003
   Mo     0.00049   7.20139   3.01250  -0.00000  -0.00000  -0.00000
   Mo     3.11944   7.20206   3.01351  -0.00000  -0.00000   0.00155
   Mo     1.55542   0.90249   9.04193  -0.00000  -0.00000   0.00001
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000  -0.00155
   Mo     7.79412   0.90153   9.04395   0.00000  -0.00000  -0.00311
   Mo    -0.00250   3.60246   9.04092  -0.00000   0.00000   0.00310
   Mo     3.11501   3.60162   9.04192  -0.00000   0.00000   0.00104
   Mo     6.23272   3.60351   9.04293   0.00000   0.00000   0.00004
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000   0.00159
   Mo     1.55375   6.30470   9.04091   0.00000   0.00000  -0.00003
   Mo     4.67531   6.30436   9.04192   0.00000   0.00000  -0.00108
   S      1.56282   0.89819   1.45265  -0.00084  -0.00162  -0.00005
   S      4.67600   0.89683   1.45314  -0.00526  -0.00110   0.00743
   S      7.81111   0.92054   1.47356   0.00560   0.00271   0.00618
   S     -0.01048   3.57821   1.47053  -0.00079   0.00611  -0.00604
   S      3.11737   3.60387   1.45312  -0.00410   0.00242  -0.00608
   S      6.22907   3.60559   1.45080   0.00427   0.00729  -0.00010
   S     -1.55769   6.30504   1.45010   0.00158  -0.00510  -0.00758
   S      1.55876   6.30178   1.45219  -0.00611  -0.01042   0.00014
   S      4.67452   6.30116   1.45312   0.00439  -0.00245   0.00613
   S      1.56181   0.89879   4.57575   0.00084   0.00161  -0.00005
   S      4.67499   0.89742   4.57727   0.00527   0.00111   0.00743
   S      7.81011   0.92113   4.55888  -0.00561  -0.00269   0.00617
   S     -0.01148   3.57879   4.55585   0.00081  -0.00611  -0.00603
   S      3.11636   3.60446   4.57526   0.00410  -0.00241  -0.00608
   S      6.22806   3.60618   4.57959  -0.00428  -0.00731  -0.00010
   S     -1.55870   6.30563   4.57423  -0.00158   0.00511  -0.00758
   S      1.55775   6.30238   4.57416   0.00611   0.01041   0.00014
   S      4.67351   6.30175   4.57525  -0.00438   0.00245   0.00613
   S     -0.00340   1.80240   7.48488  -0.01113  -0.01964  -0.00001
   S      3.11594   1.80046   7.48469   0.00309  -0.00977  -0.00374
   S      6.23560   1.80233   7.48636   0.00750  -0.01944  -0.02061
   S     -1.56193   4.50166   7.48333  -0.02029  -0.00293   0.02106
   S      1.55613   4.50381   7.48441   0.01232   0.00524   0.01684
   S      4.67436   4.50315   7.48575   0.00726   0.01293  -0.00002
   S     -3.12033   7.20420   7.48165  -0.01061  -0.00231   0.00369
   S     -0.00331   7.20360   7.48237   0.01335   0.02229   0.00004
   S      3.11449   7.20318   7.48440  -0.00172   0.01331  -0.01725
   S     -0.00441   1.80299  10.59764   0.01113   0.01964  -0.00001
   S      3.11493   1.80105  10.59984  -0.00309   0.00978  -0.00375
   S      6.23460   1.80292  10.60019  -0.00748   0.01944  -0.02063
   S     -1.56294   4.50225  10.59716   0.02027   0.00294   0.02108
   S      1.55513   4.50440  10.59809  -0.01231  -0.00523   0.01683
   S      4.67335   4.50374  10.59877  -0.00727  -0.01295  -0.00002
   S     -3.12134   7.20479  10.59681   0.01062   0.00231   0.00371
   S     -0.00432   7.20419  10.59810  -0.01335  -0.02230   0.00004
   S      3.11348   7.20377  10.59809   0.00172  -0.01331  -0.01724
PRIMCOORD 86
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000  -0.00302
   Mo     3.12051   1.79926   3.01453   0.00000   0.00000   0.00078
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00000  -0.00153
   Mo    -1.58233   4.51086   3.01250   0.00000  -0.00000  -0.00151
   Mo     1.55957   4.50006   3.01352  -0.00000   0.00000   0.00102
   Mo     4.67635   4.50199   3.01453  -0.00000   0.00000   0.00003
   Mo    -3.11702   7.20082   3.01150  -0.00000  -0.00000   0.00080
   Mo     0.00049   7.20139   3.01250  -0.00000   0.00000   0.00140
   Mo     3.11944   7.20206   3.01351  -0.00000   0.00000   0.00101
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000  -0.00001
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000  -0.00086
   Mo     7.79412   0.90153   9.04395  -0.00000   0.00000   0.00168
   Mo    -0.00250   3.60246   9.04092  -0.00000   0.00000   0.00163
   Mo     3.11501   3.60162   9.04192   0.00000   0.00000  -0.00085
   Mo     6.23272   3.60351   9.04293  -0.00000   0.00000   0.00223
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000  -0.00089
   Mo     1.55375   6.30470   9.04091   0.00000  -0.00000  -0.00233
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00000  -0.00087
   S      1.56282   0.89819   1.45265  -0.00825   0.00482   0.00255
   S      4.67600   0.89683   1.45314   0.00445   0.00592   0.00249
   S      7.81111   0.92054   1.47356   0.00366   0.01059  -0.00248
   S     -0.01048   3.57821   1.47053  -0.00731  -0.00854  -0.00235
   S      3.11737   3.60387   1.45312   0.00378   0.00276   0.00176
   S      6.22907   3.60559   1.45080   0.00510  -0.00313  -0.00738
   S     -1.55769   6.30504   1.45010  -0.00277  -0.00671   0.00272
   S      1.55876   6.30178   1.45219   0.00343  -0.00194   0.00672
   S      4.67452   6.30116   1.45312  -0.00064  -0.00462   0.00174
   S      1.56181   0.89879   4.57575   0.00823  -0.00481   0.00256
   S      4.67499   0.89742   4.57727  -0.00445  -0.00592   0.00249
   S      7.81011   0.92113   4.55888  -0.00366  -0.01059  -0.00247
   S     -0.01148   3.57879   4.55585   0.00731   0.00854  -0.00235
   S      3.11636   3.60446   4.57526  -0.00377  -0.00275   0.00176
   S      6.22806   3.60618   4.57959  -0.00511   0.00313  -0.00739
   S     -1.55870   6.30563   4.57423   0.00277   0.00671   0.00272
   S      1.55775   6.30238   4.57416  -0.00344   0.00195   0.00671
   S      4.67351   6.30175   4.57525   0.00064   0.00460   0.00174
   S     -0.00340   1.80240   7.48488   0.02054  -0.01181   0.01401
   S      3.11594   1.80046   7.48469   0.00331   0.01596  -0.00649
   S      6.23560   1.80233   7.48636  -0.02362  -0.01756   0.01217
   S     -1.56193   4.50166   7.48333   0.00390   0.02936   0.01182
   S      1.55613   4.50381   7.48441  -0.00195   0.00687  -0.00702
   S      4.67436   4.50315   7.48575  -0.00147   0.00072   0.00342
   S     -3.12033   7.20420   7.48165  -0.01212  -0.01067  -0.00667
   S     -0.00331   7.20360   7.48237   0.01897  -0.01138  -0.01404
   S      3.11449   7.20318   7.48440  -0.00663  -0.00200  -0.00683
   S     -0.00441   1.80299  10.59764  -0.02054   0.01181   0.01399
   S      3.11493   1.80105  10.59984  -0.00332  -0.01596  -0.00648
   S      6.23460   1.80292  10.60019   0.02362   0.01757   0.01218
   S     -1.56294   4.50225  10.59716  -0.00391  -0.02935   0.01183
   S      1.55513   4.50440  10.59809   0.00195  -0.00687  -0.00701
   S      4.67335   4.50374  10.59877   0.00147  -0.00072   0.00343
   S     -3.12134   7.20479  10.59681   0.01213   0.01068  -0.00666
   S     -0.00432   7.20419  10.59810  -0.01896   0.01137  -0.01405
   S      3.11348   7.20377  10.59809   0.00663   0.00200  -0.00683
PRIMCOORD 87
     54   1
   Re     0.03474   1.78037   3.01354   0.00001  -0.00001   0.00222
   Mo     3.12051   1.79926   3.01453   0.00000  -0.00000  -0.00093
   Mo     6.21742   1.81537   3.01553   0.00001  -0.00001  -0.00077
   Mo    -1.58233   4.51086   3.01250   0.00001  -0.00001  -0.00074
   Mo     1.55957   4.50006   3.01352  -0.00001  -0.00000   0.00159
   Mo     4.67635   4.50199   3.01453  -0.00000   0.00000   0.00016
   Mo    -3.11702   7.20082   3.01150   0.00000   0.00000  -0.00091
   Mo     0.00049   7.20139   3.01250  -0.00000   0.00000  -0.00161
   Mo     3.11944   7.20206   3.01351   0.00000   0.00001   0.00157
   Mo     1.55542   0.90249   9.04193  -0.00000   0.00000  -0.00032
   Mo     4.67511   0.90146   9.04294  -0.00000  -0.00000   0.00291
   Mo     7.79412   0.90153   9.04395   0.00000   0.00000  -0.00207
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00001  -0.00214
   Mo     3.11501   3.60162   9.04192   0.00000   0.00000  -0.00091
   Mo     6.23272   3.60351   9.04293  -0.00000   0.00000   0.00134
   Mo    -1.56213   6.30353   9.03990   0.00000   0.00000   0.00287
   Mo     1.55375   6.30470   9.04091  -0.00000   0.00000  -0.00093
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00000  -0.00087
   S      1.56282   0.89819   1.45265   0.01399  -0.00820  -0.00149
   S      4.67600   0.89683   1.45314  -0.00371  -0.00459  -0.01062
   S      7.81111   0.92054   1.47356  -0.01053   0.00526   0.00625
   S     -0.01048   3.57821   1.47053  -0.00996   0.00661   0.00645
   S      3.11737   3.60387   1.45312   0.00535  -0.00489   0.00223
   S      6.22907   3.60559   1.45080   0.00344  -0.00238  -0.00301
   S     -1.55769   6.30504   1.45010   0.00249   0.00567  -0.01038
   S      1.55876   6.30178   1.45219  -0.01049   0.00604   0.00443
   S      4.67452   6.30116   1.45312   0.00660  -0.00183   0.00208
   S      1.56181   0.89879   4.57575  -0.01427   0.00837  -0.00146
   S      4.67499   0.89742   4.57727   0.00375   0.00425  -0.01063
   S      7.81011   0.92113   4.55888   0.01067  -0.00512   0.00631
   S     -0.01148   3.57879   4.55585   0.00991  -0.00681   0.00651
   S      3.11636   3.60446   4.57526  -0.00501   0.00508   0.00224
   S      6.22806   3.60618   4.57959  -0.00375   0.00256  -0.00302
   S     -1.55870   6.30563   4.57423  -0.00217  -0.00553  -0.01038
   S      1.55775   6.30238   4.57416   0.01018  -0.00586   0.00442
   S      4.67351   6.30175   4.57525  -0.00660   0.00144   0.00209
   S     -0.00340   1.80240   7.48488   0.00019   0.00053  -0.01716
   S      3.11594   1.80046   7.48469  -0.01583   0.01719   0.00479
   S      6.23560   1.80233   7.48636   0.01591  -0.00682   0.01040
   S     -1.56193   4.50166   7.48333   0.01385  -0.01029   0.00986
   S      1.55613   4.50381   7.48441  -0.00656  -0.00660  -0.01384
   S      4.67436   4.50315   7.48575  -0.00680   0.00404  -0.00369
   S     -3.12033   7.20420   7.48165  -0.02227   0.00473   0.00470
   S     -0.00331   7.20360   7.48237   0.02100  -0.01219   0.01855
   S      3.11449   7.20318   7.48440   0.00193   0.00866  -0.01342
   S     -0.00441   1.80299  10.59764  -0.00017  -0.00054  -0.01718
   S      3.11493   1.80105  10.59984   0.01582  -0.01721   0.00482
   S      6.23460   1.80292  10.60019  -0.01592   0.00684   0.01039
   S     -1.56294   4.50225  10.59716  -0.01386   0.01028   0.00986
   S      1.55513   4.50440  10.59809   0.00656   0.00661  -0.01382
   S      4.67335   4.50374  10.59877   0.00682  -0.00405  -0.00370
   S     -3.12134   7.20479  10.59681   0.02226  -0.00471   0.00474
   S     -0.00432   7.20419  10.59810  -0.02098   0.01219   0.01850
   S      3.11348   7.20377  10.59809  -0.00194  -0.00868  -0.01341
PRIMCOORD 88
     54   1
   Re     0.03474   1.78037   3.01354  -0.00151   0.00090   0.00001
   Mo     3.12051   1.79926   3.01453   0.00007   0.00052  -0.00001
   Mo     6.21742   1.81537   3.01553  -0.00144   0.00076  -0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00141   0.00082  -0.00000
   Mo     1.55957   4.50006   3.01352   0.00052   0.00037   0.00001
   Mo     4.67635   4.50199   3.01453   0.00007  -0.00010  -0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00040  -0.00028  -0.00001
   Mo     0.00049   7.20139   3.01250   0.00011  -0.00007  -0.00001
   Mo     3.11944   7.20206   3.01351  -0.00008  -0.00055   0.00001
   Mo     1.55542   0.90249   9.04193   0.00071  -0.00041  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00015   0.00057   0.00002
   Mo     7.79412   0.90153   9.04395  -0.00059  -0.00033  -0.00002
   Mo    -0.00250   3.60246   9.04092  -0.00002   0.00067  -0.00002
   Mo     3.11501   3.60162   9.04192  -0.00047  -0.00024  -0.00000
   Mo     6.23272   3.60351   9.04293   0.00052  -0.00030   0.00001
   Mo    -1.56213   6.30353   9.03990  -0.00043  -0.00041   0.00002
   Mo     1.55375   6.30470   9.04091   0.00065  -0.00037  -0.00001
   Mo     4.67531   6.30436   9.04192  -0.00004   0.00052  -0.00000
   S      1.56282   0.89819   1.45265   0.01867  -0.01099   0.00340
   S      4.67600   0.89683   1.45314  -0.00133   0.02363  -0.00045
   S      7.81111   0.92054   1.47356  -0.01109  -0.01007   0.00361
   S     -0.01048   3.57821   1.47053   0.00301   0.01457   0.00350
   S      3.11737   3.60387   1.45312  -0.02387  -0.01296   0.00132
   S      6.22907   3.60559   1.45080   0.02292  -0.01309  -0.00022
   S     -1.55769   6.30504   1.45010  -0.02127  -0.01062  -0.00030
   S      1.55876   6.30178   1.45219   0.02172  -0.01252  -0.00106
   S      4.67452   6.30116   1.45312  -0.00055   0.02727   0.00149
   S      1.56181   0.89879   4.57575   0.01844  -0.01086  -0.00342
   S      4.67499   0.89742   4.57727  -0.00123   0.02368   0.00029
   S      7.81011   0.92113   4.55888  -0.01096  -0.01015  -0.00350
   S     -0.01148   3.57879   4.55585   0.00315   0.01449  -0.00339
   S      3.11636   3.60446   4.57526  -0.02396  -0.01290  -0.00131
   S      6.22806   3.60618   4.57959   0.02290  -0.01307   0.00020
   S     -1.55870   6.30563   4.57423  -0.02127  -0.01074   0.00015
   S      1.55775   6.30238   4.57416   0.02183  -0.01258   0.00114
   S      4.67351   6.30175   4.57525  -0.00065   0.02732  -0.00148
   S     -0.00340   1.80240   7.48488  -0.00296   0.00126  -0.00158
   S      3.11594   1.80046   7.48469   0.00189   0.00239   0.00093
   S      6.23560   1.80233   7.48636   0.00073  -0.00329   0.00064
   S     -1.56193   4.50166   7.48333   0.00282   0.00177   0.00067
   S      1.55613   4.50381   7.48441   0.00039  -0.00322   0.00099
   S      4.67436   4.50315   7.48575  -0.00321   0.00135  -0.00178
   S     -3.12033   7.20420   7.48165  -0.00019  -0.00285   0.00091
   S     -0.00331   7.20360   7.48237  -0.00274   0.00104  -0.00153
   S      3.11449   7.20318   7.48440   0.00253   0.00199   0.00093
   S     -0.00441   1.80299  10.59764  -0.00295   0.00125   0.00132
   S      3.11493   1.80105  10.59984   0.00208   0.00215  -0.00083
   S      6.23460   1.80292  10.60019   0.00053  -0.00316  -0.00053
   S     -1.56294   4.50225  10.59716   0.00261   0.00188  -0.00057
   S      1.55513   4.50440  10.59809   0.00057  -0.00314  -0.00118
   S      4.67335   4.50374  10.59877  -0.00319   0.00134   0.00178
   S     -3.12134   7.20479  10.59681   0.00011  -0.00289  -0.00081
   S     -0.00432   7.20419  10.59810  -0.00307   0.00124   0.00175
   S      3.11348   7.20377  10.59809   0.00256   0.00180  -0.00113
PRIMCOORD 89
     54   1
   Re     0.03474   1.78037   3.01354   0.00078   0.00129  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00039  -0.00062  -0.00000
   Mo     6.21742   1.81537   3.01553  -0.00055  -0.00068  -0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00033  -0.00077   0.00000
   Mo     1.55957   4.50006   3.01352   0.00006   0.00011  -0.00000
   Mo     4.67635   4.50199   3.01453   0.00005   0.00027  -0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00076  -0.00007   0.00000
   Mo     0.00049   7.20139   3.01250   0.00024   0.00045   0.00000
   Mo     3.11944   7.20206   3.01351   0.00013   0.00016  -0.00000
   Mo     1.55542   0.90249   9.04193   0.00010   0.00010   0.00000
   Mo     4.67511   0.90146   9.04294   0.00002   0.00009  -0.00000
   Mo     7.79412   0.90153   9.04395  -0.00006   0.00027  -0.00000
   Mo    -0.00250   3.60246   9.04092   0.00024   0.00010   0.00000
   Mo     3.11501   3.60162   9.04192   0.00021   0.00017   0.00000
   Mo     6.23272   3.60351   9.04293  -0.00004  -0.00006  -0.00000
   Mo    -1.56213   6.30353   9.03990   0.00014   0.00001  -0.00000
   Mo     1.55375   6.30470   9.04091  -0.00010  -0.00013   0.00000
   Mo     4.67531   6.30436   9.04192   0.00012   0.00032  -0.00000
   S      1.56282   0.89819   1.45265  -0.00171  -0.00294   0.00000
   S      4.67600   0.89683   1.45314   0.00301   0.00047   0.00177
   S      7.81111   0.92054   1.47356  -0.00347  -0.00093  -0.00212
   S     -0.01048   3.57821   1.47053   0.00090  -0.00288   0.00225
   S      3.11737   3.60387   1.45312  -0.00085   0.00225  -0.00213
   S      6.22907   3.60559   1.45080   0.00000  -0.00102  -0.00002
   S     -1.55769   6.30504   1.45010  -0.00136   0.00240  -0.00157
   S      1.55876   6.30178   1.45219  -0.00004  -0.00050  -0.00003
   S      4.67452   6.30116   1.45312   0.00232   0.00102   0.00213
   S      1.56181   0.89879   4.57575  -0.00171  -0.00295  -0.00000
   S      4.67499   0.89742   4.57727   0.00302   0.00046  -0.00176
   S      7.81011   0.92113   4.55888  -0.00348  -0.00093   0.00212
   S     -0.01148   3.57879   4.55585   0.00090  -0.00288  -0.00225
   S      3.11636   3.60446   4.57526  -0.00085   0.00225   0.00212
   S      6.22806   3.60618   4.57959   0.00000  -0.00102   0.00002
   S     -1.55870   6.30563   4.57423  -0.00137   0.00240   0.00157
   S      1.55775   6.30238   4.57416  -0.00004  -0.00049   0.00003
   S      4.67351   6.30175   4.57525   0.00232   0.00102  -0.00212
   S     -0.00340   1.80240   7.48488   0.00985   0.01949   0.00002
   S      3.11594   1.80046   7.48469   0.01304  -0.02018  -0.00025
   S      6.23560   1.80233   7.48636  -0.02295  -0.00195   0.00040
   S     -1.56193   4.50166   7.48333   0.01202  -0.01963  -0.00044
   S      1.55613   4.50381   7.48441  -0.02313  -0.00065  -0.00051
   S      4.67436   4.50315   7.48575   0.01042   0.02075  -0.00001
   S     -3.12033   7.20420   7.48165  -0.02434  -0.00117   0.00021
   S     -0.00331   7.20360   7.48237   0.01102   0.02140  -0.00004
   S      3.11449   7.20318   7.48440   0.01322  -0.01924   0.00063
   S     -0.00441   1.80299  10.59764   0.00985   0.01950  -0.00001
   S      3.11493   1.80105  10.59984   0.01304  -0.02017   0.00026
   S      6.23460   1.80292  10.60019  -0.02295  -0.00194  -0.00043
   S     -1.56294   4.50225  10.59716   0.01203  -0.01964   0.00046
   S      1.55513   4.50440  10.59809  -0.02314  -0.00065   0.00051
   S      4.67335   4.50374  10.59877   0.01041   0.02074   0.00001
   S     -3.12134   7.20479  10.59681  -0.02434  -0.00117  -0.00023
   S     -0.00432   7.20419  10.59810   0.01101   0.02140   0.00003
   S      3.11348   7.20377  10.59809   0.01322  -0.01924  -0.00062
PRIMCOORD 90
     54   1
   Re     0.03474   1.78037   3.01354  -0.00033   0.00040  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00059  -0.00018   0.00000
   Mo     6.21742   1.81537   3.01553   0.00004   0.00052  -0.00001
   Mo    -1.58233   4.51086   3.01250  -0.00047  -0.00037  -0.00001
   Mo     1.55957   4.50006   3.01352   0.00007   0.00083   0.00001
   Mo     4.67635   4.50199   3.01453   0.00112  -0.00067  -0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00022   0.00061   0.00000
   Mo     0.00049   7.20139   3.01250   0.00057  -0.00032   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00068  -0.00043   0.00001
   Mo     1.55542   0.90249   9.04193  -0.00010   0.00007   0.00000
   Mo     4.67511   0.90146   9.04294  -0.00011   0.00017   0.00000
   Mo     7.79412   0.90153   9.04395  -0.00014  -0.00016   0.00000
   Mo    -0.00250   3.60246   9.04092   0.00007   0.00020   0.00000
   Mo     3.11501   3.60162   9.04192  -0.00020   0.00005  -0.00001
   Mo     6.23272   3.60351   9.04293   0.00002  -0.00004   0.00001
   Mo    -1.56213   6.30353   9.03990  -0.00019   0.00001   0.00000
   Mo     1.55375   6.30470   9.04091   0.00021  -0.00009  -0.00001
   Mo     4.67531   6.30436   9.04192  -0.00009   0.00015  -0.00001
   S      1.56282   0.89819   1.45265   0.00497  -0.00321   0.00200
   S      4.67600   0.89683   1.45314  -0.00169   0.00373  -0.00091
   S      7.81111   0.92054   1.47356  -0.00102  -0.00129  -0.00074
   S     -0.01048   3.57821   1.47053   0.00068   0.00059  -0.00058
   S      3.11737   3.60387   1.45312  -0.00252  -0.00242  -0.00048
   S      6.22907   3.60559   1.45080   0.00068  -0.00060   0.00105
   S     -1.55769   6.30504   1.45010  -0.00430   0.00011  -0.00125
   S      1.55876   6.30178   1.45219   0.00334  -0.00171   0.00027
   S      4.67452   6.30116   1.45312   0.00104   0.00366  -0.00022
   S      1.56181   0.89879   4.57575   0.00506  -0.00326  -0.00195
   S      4.67499   0.89742   4.57727  -0.00182   0.00366   0.00088
   S      7.81011   0.92113   4.55888  -0.00097  -0.00129   0.00073
   S     -0.01148   3.57879   4.55585   0.00070   0.00055   0.00057
   S      3.11636   3.60446   4.57526  -0.00257  -0.00235   0.00051
   S      6.22806   3.60618   4.57959   0.00070  -0.00062  -0.00112
   S     -1.55870   6.30563   4.57423  -0.00430   0.00026   0.00121
   S      1.55775   6.30238   4.57416   0.00343  -0.00177  -0.00019
   S      4.67351   6.30175   4.57525   0.00096   0.00366   0.00024
   S     -0.00340   1.80240   7.48488   0.02028  -0.01042  -0.00030
   S      3.11594   1.80046   7.48469  -0.01898  -0.01270   0.00015
   S      6.23560   1.80233   7.48636  -0.00071   0.02415   0.00047
   S     -1.56193   4.50166   7.48333  -0.02014  -0.01350   0.00044
   S      1.55613   4.50381   7.48441  -0.00135   0.02269  -0.00030
   S      4.67436   4.50315   7.48575   0.02158  -0.01112  -0.00020
   S     -3.12033   7.20420   7.48165  -0.00093   0.02280   0.00018
   S     -0.00331   7.20360   7.48237   0.02022  -0.01028  -0.00081
   S      3.11449   7.20318   7.48440  -0.01918  -0.01216  -0.00025
   S     -0.00441   1.80299  10.59764   0.02036  -0.01047   0.00034
   S      3.11493   1.80105  10.59984  -0.01894  -0.01264  -0.00018
   S      6.23460   1.80292  10.60019  -0.00083   0.02415  -0.00037
   S     -1.56294   4.50225  10.59716  -0.02021  -0.01339  -0.00034
   S      1.55513   4.50440  10.59809  -0.00154   0.02256   0.00019
   S      4.67335   4.50374  10.59877   0.02182  -0.01126   0.00020
   S     -3.12134   7.20479  10.59681  -0.00097   0.02274  -0.00020
   S     -0.00432   7.20419  10.59810   0.02024  -0.01030   0.00081
   S      3.11348   7.20377  10.59809  -0.01915  -0.01194   0.00015
PRIMCOORD 91
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000  -0.00080
   Mo     3.12051   1.79926   3.01453   0.00000   0.00000   0.00085
   Mo     6.21742   1.81537   3.01553  -0.00000  -0.00000  -0.00212
   Mo    -1.58233   4.51086   3.01250   0.00000   0.00000  -0.00204
   Mo     1.55957   4.50006   3.01352  -0.00000  -0.00000   0.00095
   Mo     4.67635   4.50199   3.01453  -0.00000   0.00000  -0.00001
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00000   0.00102
   Mo     0.00049   7.20139   3.01250  -0.00000   0.00000   0.00047
   Mo     3.11944   7.20206   3.01351   0.00000   0.00000   0.00116
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000   0.00028
   Mo     4.67511   0.90146   9.04294   0.00000   0.00000   0.00064
   Mo     7.79412   0.90153   9.04395  -0.00000   0.00000   0.00075
   Mo    -0.00250   3.60246   9.04092  -0.00000   0.00000   0.00087
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000  -0.00120
   Mo     6.23272   3.60351   9.04293  -0.00000   0.00000   0.00171
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000   0.00039
   Mo     1.55375   6.30470   9.04091  -0.00000   0.00000  -0.00180
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00000  -0.00158
   S      1.56282   0.89819   1.45265  -0.01181   0.00852   0.00533
   S      4.67600   0.89683   1.45314   0.01575   0.00816  -0.00289
   S      7.81111   0.92054   1.47356  -0.00449  -0.00015  -0.00334
   S     -0.01048   3.57821   1.47053  -0.00070   0.00312  -0.00331
   S      3.11737   3.60387   1.45312   0.00264  -0.00873   0.00313
   S      6.22907   3.60559   1.45080  -0.00148   0.00085  -0.00725
   S     -1.55769   6.30504   1.45010   0.00074  -0.01769  -0.00172
   S      1.55876   6.30178   1.45219  -0.01059   0.00605   0.00749
   S      4.67452   6.30116   1.45312   0.00903   0.00034   0.00457
   S      1.56181   0.89879   4.57575   0.01179  -0.00850   0.00535
   S      4.67499   0.89742   4.57727  -0.01573  -0.00814  -0.00291
   S      7.81011   0.92113   4.55888   0.00448   0.00014  -0.00334
   S     -0.01148   3.57879   4.55585   0.00070  -0.00309  -0.00331
   S      3.11636   3.60446   4.57526  -0.00267   0.00873   0.00311
   S      6.22806   3.60618   4.57959   0.00153  -0.00087  -0.00725
   S     -1.55870   6.30563   4.57423  -0.00074   0.01766  -0.00174
   S      1.55775   6.30238   4.57416   0.01060  -0.00606   0.00750
   S      4.67351   6.30175   4.57525  -0.00904  -0.00032   0.00456
   S     -0.00340   1.80240   7.48488  -0.00991   0.00317   0.00638
   S      3.11594   1.80046   7.48469  -0.00122  -0.00881  -0.00243
   S      6.23560   1.80233   7.48636   0.01125   0.00252   0.01205
   S     -1.56193   4.50166   7.48333   0.00534  -0.00960   0.01214
   S      1.55613   4.50381   7.48441   0.02202   0.01748  -0.00746
   S      4.67436   4.50315   7.48575  -0.02682   0.01586  -0.00304
   S     -3.12033   7.20420   7.48165   0.00487   0.00632  -0.00476
   S     -0.00331   7.20360   7.48237  -0.00558   0.00069  -0.00360
   S      3.11449   7.20318   7.48440   0.00023  -0.02782  -0.00948
   S     -0.00441   1.80299  10.59764   0.00973  -0.00307   0.00638
   S      3.11493   1.80105  10.59984   0.00138   0.00892  -0.00243
   S      6.23460   1.80292  10.60019  -0.01124  -0.00273   0.01205
   S     -1.56294   4.50225  10.59716  -0.00516   0.00972   0.01214
   S      1.55513   4.50440  10.59809  -0.02200  -0.01768  -0.00748
   S      4.67335   4.50374  10.59877   0.02662  -0.01576  -0.00300
   S     -3.12134   7.20479  10.59681  -0.00486  -0.00651  -0.00476
   S     -0.00432   7.20419  10.59810   0.00541  -0.00060  -0.00360
   S      3.11348   7.20377  10.59809  -0.00005   0.02792  -0.00950
PRIMCOORD 92
     54   1
   Re     0.03474   1.78037   3.01354   0.00000   0.00000  -0.00006
   Mo     3.12051   1.79926   3.01453   0.00000   0.00000   0.00140
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00000   0.00038
   Mo    -1.58233   4.51086   3.01250   0.00000   0.00000  -0.00081
   Mo     1.55957   4.50006   3.01352   0.00000  -0.00000   0.00139
   Mo     4.67635   4.50199   3.01453  -0.00000  -0.00000   0.00006
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00000  -0.00104
   Mo     0.00049   7.20139   3.01250  -0.00000  -0.00000  -0.00001
   Mo     3.11944   7.20206   3.01351   0.00000   0.00000  -0.00130
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000  -0.00005
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000  -0.00159
   Mo     7.79412   0.90153   9.04395  -0.00000   0.00000   0.00079
   Mo    -0.00250   3.60246   9.04092  -0.00000  -0.00000  -0.00055
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000  -0.00260
   Mo     6.23272   3.60351   9.04293  -0.00000  -0.00000   0.00014
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000   0.00165
   Mo     1.55375   6.30470   9.04091   0.00000   0.00000  -0.00006
   Mo     4.67531   6.30436   9.04192  -0.00000   0.00000   0.00224
   S      1.56282   0.89819   1.45265  -0.01048  -0.01479   0.00102
   S      4.67600   0.89683   1.45314   0.00218  -0.00091   0.00769
   S      7.81111   0.92054   1.47356   0.00762  -0.00534  -0.00025
   S     -0.01048   3.57821   1.47053  -0.00873   0.00493  -0.00106
   S      3.11737   3.60387   1.45312   0.00853   0.00466   0.01011
   S      6.22907   3.60559   1.45080   0.00135   0.00163  -0.00059
   S     -1.55769   6.30504   1.45010  -0.00060  -0.00207  -0.00823
   S      1.55876   6.30178   1.45219   0.00021   0.00251   0.00023
   S      4.67452   6.30116   1.45312   0.00036   0.01028  -0.00884
   S      1.56181   0.89879   4.57575   0.01048   0.01478   0.00103
   S      4.67499   0.89742   4.57727  -0.00217   0.00092   0.00768
   S      7.81011   0.92113   4.55888  -0.00765   0.00532  -0.00027
   S     -0.01148   3.57879   4.55585   0.00872  -0.00496  -0.00105
   S      3.11636   3.60446   4.57526  -0.00852  -0.00466   0.01011
   S      6.22806   3.60618   4.57959  -0.00135  -0.00164  -0.00059
   S     -1.55870   6.30563   4.57423   0.00060   0.00207  -0.00823
   S      1.55775   6.30238   4.57416  -0.00019  -0.00249   0.00023
   S      4.67351   6.30175   4.57525  -0.00036  -0.01027  -0.00884
   S     -0.00340   1.80240   7.48488   0.01214   0.02143   0.00077
   S      3.11594   1.80046   7.48469  -0.00903   0.00835  -0.01544
   S      6.23560   1.80233   7.48636  -0.00246  -0.01220   0.00131
   S     -1.56193   4.50166   7.48333  -0.00929  -0.00941   0.00088
   S      1.55613   4.50381   7.48441   0.01493  -0.02046  -0.01296
   S      4.67436   4.50315   7.48575  -0.00563  -0.00451  -0.00061
   S     -3.12033   7.20420   7.48165   0.01237  -0.00254   0.01402
   S     -0.00331   7.20360   7.48237   0.01186   0.02224  -0.00015
   S      3.11449   7.20318   7.48440  -0.02459  -0.00214   0.01220
   S     -0.00441   1.80299  10.59764  -0.01216  -0.02141   0.00077
   S      3.11493   1.80105  10.59984   0.00906  -0.00835  -0.01543
   S      6.23460   1.80292  10.60019   0.00246   0.01218   0.00131
   S     -1.56294   4.50225  10.59716   0.00931   0.00942   0.00088
   S      1.55513   4.50440  10.59809  -0.01493   0.02044  -0.01298
   S      4.67335   4.50374  10.59877   0.00561   0.00453  -0.00061
   S     -3.12134   7.20479  10.59681  -0.01238   0.00252   0.01401
   S     -0.00432   7.20419  10.59810  -0.01188  -0.02223  -0.00015
   S      3.11348   7.20377  10.59809   0.02460   0.00215   0.01222
PRIMCOORD 93
     54   1
   Re     0.03474   1.78037   3.01354   0.00001   0.00001   0.00000
   Mo     3.12051   1.79926   3.01453  -0.00000   0.00000   0.00178
   Mo     6.21742   1.81537   3.01553   0.00000   0.00000   0.00109
   Mo    -1.58233   4.51086   3.01250  -0.00000   0.00000  -0.00100
   Mo     1.55957   4.50006   3.01352   0.00000   0.00000   0.00087
   Mo     4.67635   4.50199   3.01453  -0.00000  -0.00000  -0.00010
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00000  -0.00206
   Mo     0.00049   7.20139   3.01250  -0.00000  -0.00000   0.00010
   Mo     3.11944   7.20206   3.01351  -0.00000   0.00000  -0.00077
   Mo     1.55542   0.90249   9.04193  -0.00000  -0.00000   0.00010
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000  -0.00205
   Mo     7.79412   0.90153   9.04395   0.00000  -0.00000  -0.00044
   Mo    -0.00250   3.60246   9.04092  -0.00000  -0.00000   0.00029
   Mo     3.11501   3.60162   9.04192   0.00000   0.00000  -0.00119
   Mo     6.23272   3.60351   9.04293  -0.00000   0.00000   0.00002
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000   0.00205
   Mo     1.55375   6.30470   9.04091   0.00000   0.00000  -0.00012
   Mo     4.67531   6.30436   9.04192  -0.00000   0.00000   0.00138
   S      1.56282   0.89819   1.45265  -0.00166  -0.00418  -0.00074
   S      4.67600   0.89683   1.45314   0.00543  -0.01486   0.01072
   S      7.81111   0.92054   1.47356  -0.00312  -0.00389   0.00412
   S     -0.01048   3.57821   1.47053  -0.00183  -0.00512  -0.00311
   S      3.11737   3.60387   1.45312  -0.00710   0.00616   0.00601
   S      6.22907   3.60559   1.45080   0.00945   0.01781  -0.00010
   S     -1.55769   6.30504   1.45010  -0.01723  -0.00206  -0.01041
   S      1.55876   6.30178   1.45219   0.00572   0.00952   0.00059
   S      4.67452   6.30116   1.45312   0.01004  -0.00373  -0.00695
   S      1.56181   0.89879   4.57575   0.00164   0.00416  -0.00074
   S      4.67499   0.89742   4.57727  -0.00540   0.01486   0.01069
   S      7.81011   0.92113   4.55888   0.00306   0.00386   0.00411
   S     -0.01148   3.57879   4.55585   0.00184   0.00505  -0.00310
   S      3.11636   3.60446   4.57526   0.00712  -0.00615   0.00602
   S      6.22806   3.60618   4.57959  -0.00946  -0.01784  -0.00009
   S     -1.55870   6.30563   4.57423   0.01723   0.00209  -0.01038
   S      1.55775   6.30238   4.57416  -0.00570  -0.00948   0.00059
   S      4.67351   6.30175   4.57525  -0.01005   0.00375  -0.00697
   S     -0.00340   1.80240   7.48488  -0.00838  -0.01300  -0.00031
   S      3.11594   1.80046   7.48469   0.02257   0.00364  -0.01270
   S      6.23560   1.80233   7.48636  -0.01438   0.00749  -0.00739
   S     -1.56193   4.50166   7.48333   0.01480  -0.00890   0.00708
   S      1.55613   4.50381   7.48441  -0.00033   0.00909  -0.00587
   S      4.67436   4.50315   7.48575  -0.01396  -0.02474   0.00069
   S     -3.12033   7.20420   7.48165  -0.00771   0.02089   0.01395
   S     -0.00331   7.20360   7.48237   0.00119   0.00058  -0.00040
   S      3.11449   7.20318   7.48440   0.00635   0.00499   0.00490
   S     -0.00441   1.80299  10.59764   0.00838   0.01301  -0.00031
   S      3.11493   1.80105  10.59984  -0.02256  -0.00364  -0.01271
   S      6.23460   1.80292  10.60019   0.01438  -0.00749  -0.00738
   S     -1.56294   4.50225  10.59716  -0.01480   0.00890   0.00707
   S      1.55513   4.50440  10.59809   0.00033  -0.00910  -0.00587
   S      4.67335   4.50374  10.59877   0.01396   0.02474   0.00069
   S     -3.12134   7.20479  10.59681   0.00770  -0.02088   0.01396
   S     -0.00432   7.20419  10.59810  -0.00119  -0.00058  -0.00041
   S      3.11348   7.20377  10.59809  -0.00636  -0.00498   0.00490
PRIMCOORD 94
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000  -0.00108
   Mo     3.12051   1.79926   3.01453   0.00000  -0.00000  -0.00276
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00000   0.00087
   Mo    -1.58233   4.51086   3.01250   0.00000  -0.00000   0.00094
   Mo     1.55957   4.50006   3.01352  -0.00000  -0.00000   0.00109
   Mo     4.67635   4.50199   3.01453  -0.00000   0.00000  -0.00209
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00000  -0.00266
   Mo     0.00049   7.20139   3.01250  -0.00000   0.00000   0.00238
   Mo     3.11944   7.20206   3.01351  -0.00000   0.00000   0.00108
   Mo     1.55542   0.90249   9.04193  -0.00000   0.00000   0.00251
   Mo     4.67511   0.90146   9.04294  -0.00000  -0.00000  -0.00048
   Mo     7.79412   0.90153   9.04395   0.00000  -0.00000  -0.00103
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00000  -0.00112
   Mo     3.11501   3.60162   9.04192  -0.00000   0.00000   0.00193
   Mo     6.23272   3.60351   9.04293  -0.00000   0.00000   0.00048
   Mo    -1.56213   6.30353   9.03990  -0.00000   0.00000  -0.00057
   Mo     1.55375   6.30470   9.04091   0.00000  -0.00000  -0.00261
   Mo     4.67531   6.30436   9.04192  -0.00000  -0.00000   0.00195
   S      1.56282   0.89819   1.45265   0.00683  -0.00428  -0.01483
   S      4.67600   0.89683   1.45314  -0.01278   0.01402   0.00454
   S      7.81111   0.92054   1.47356   0.00735   0.00258   0.00924
   S     -0.01048   3.57821   1.47053   0.00114  -0.00701   0.00955
   S      3.11737   3.60387   1.45312   0.01249  -0.00758  -0.00977
   S      6.22907   3.60559   1.45080  -0.01388   0.00706  -0.00223
   S     -1.55769   6.30504   1.45010  -0.01714   0.00428   0.00505
   S      1.55876   6.30178   1.45219   0.00383  -0.00270   0.01267
   S      4.67452   6.30116   1.45312   0.01197  -0.00614  -0.00972
   S      1.56181   0.89879   4.57575  -0.00687   0.00431  -0.01483
   S      4.67499   0.89742   4.57727   0.01279  -0.01407   0.00455
   S      7.81011   0.92113   4.55888  -0.00734  -0.00255   0.00924
   S     -0.01148   3.57879   4.55585  -0.00116   0.00699   0.00955
   S      3.11636   3.60446   4.57526  -0.01243   0.00761  -0.00978
   S      6.22806   3.60618   4.57959   0.01384  -0.00703  -0.00222
   S     -1.55870   6.30563   4.57423   0.01718  -0.00426   0.00506
   S      1.55775   6.30238   4.57416  -0.00389   0.00273   0.01266
   S      4.67351   6.30175   4.57525  -0.01196   0.00608  -0.00973
   S     -0.00340   1.80240   7.48488  -0.01615   0.01106  -0.00089
   S      3.11594   1.80046   7.48469   0.00933  -0.00648   0.01257
   S      6.23560   1.80233   7.48636   0.00691  -0.00766  -0.00332
   S     -1.56193   4.50166   7.48333   0.00830  -0.00188  -0.00407
   S      1.55613   4.50381   7.48441  -0.00964   0.01560  -0.00951
   S      4.67436   4.50315   7.48575   0.00186   0.00020   0.01488
   S     -3.12033   7.20420   7.48165   0.01177  -0.00700   0.01224
   S     -0.00331   7.20360   7.48237   0.00891  -0.00435  -0.01398
   S      3.11449   7.20318   7.48440  -0.02061   0.00009  -0.00916
   S     -0.00441   1.80299  10.59764   0.01614  -0.01106  -0.00087
   S      3.11493   1.80105  10.59984  -0.00933   0.00648   0.01256
   S      6.23460   1.80292  10.60019  -0.00691   0.00765  -0.00333
   S     -1.56294   4.50225  10.59716  -0.00830   0.00189  -0.00408
   S      1.55513   4.50440  10.59809   0.00963  -0.01561  -0.00948
   S      4.67335   4.50374  10.59877  -0.00186  -0.00020   0.01488
   S     -3.12134   7.20479  10.59681  -0.01176   0.00699   0.01223
   S     -0.00432   7.20419  10.59810  -0.00891   0.00435  -0.01400
   S      3.11348   7.20377  10.59809   0.02062  -0.00008  -0.00913
PRIMCOORD 95
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000   0.00336
   Mo     3.12051   1.79926   3.01453   0.00000   0.00000   0.00226
   Mo     6.21742   1.81537   3.01553   0.00000   0.00000  -0.00168
   Mo    -1.58233   4.51086   3.01250  -0.00000  -0.00000  -0.00166
   Mo     1.55957   4.50006   3.01352  -0.00000  -0.00000  -0.00098
   Mo     4.67635   4.50199   3.01453   0.00000  -0.00000  -0.00351
   Mo    -3.11702   7.20082   3.01150   0.00000  -0.00000   0.00226
   Mo     0.00049   7.20139   3.01250  -0.00000   0.00000   0.00114
   Mo     3.11944   7.20206   3.01351   0.00000   0.00000  -0.00097
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000  -0.00299
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000  -0.00086
   Mo     7.79412   0.90153   9.04395  -0.00000   0.00000  -0.00091
   Mo    -0.00250   3.60246   9.04092  -0.00000   0.00000  -0.00090
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000   0.00185
   Mo     6.23272   3.60351   9.04293  -0.00000   0.00000   0.00240
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000  -0.00087
   Mo     1.55375   6.30470   9.04091  -0.00000   0.00000   0.00063
   Mo     4.67531   6.30436   9.04192   0.00000   0.00000   0.00185
   S      1.56282   0.89819   1.45265   0.00200  -0.00116   0.01483
   S      4.67600   0.89683   1.45314   0.01241   0.00761   0.00599
   S      7.81111   0.92054   1.47356  -0.01611  -0.00721  -0.00083
   S     -0.01048   3.57821   1.47053  -0.00181   0.01763  -0.00083
   S      3.11737   3.60387   1.45312   0.01195   0.01361  -0.00851
   S      6.22907   3.60559   1.45080  -0.01064   0.00609  -0.01693
   S     -1.55769   6.30504   1.45010  -0.00025  -0.01453   0.00603
   S      1.55876   6.30178   1.45219   0.00733  -0.00432   0.00361
   S      4.67452   6.30116   1.45312  -0.00588  -0.01711  -0.00845
   S      1.56181   0.89879   4.57575  -0.00204   0.00118   0.01482
   S      4.67499   0.89742   4.57727  -0.01241  -0.00762   0.00599
   S      7.81011   0.92113   4.55888   0.01612   0.00720  -0.00081
   S     -0.01148   3.57879   4.55585   0.00182  -0.01763  -0.00082
   S      3.11636   3.60446   4.57526  -0.01194  -0.01360  -0.00851
   S      6.22806   3.60618   4.57959   0.01065  -0.00609  -0.01691
   S     -1.55870   6.30563   4.57423   0.00026   0.01454   0.00603
   S      1.55775   6.30238   4.57416  -0.00733   0.00432   0.00360
   S      4.67351   6.30175   4.57525   0.00588   0.01710  -0.00846
   S     -0.00340   1.80240   7.48488   0.00902  -0.00525  -0.01815
   S      3.11594   1.80046   7.48469  -0.01040  -0.01529  -0.00713
   S      6.23560   1.80233   7.48636   0.00188  -0.01330   0.00222
   S     -1.56193   4.50166   7.48333   0.01244   0.00508   0.00223
   S      1.55613   4.50381   7.48441  -0.01121  -0.00404   0.00544
   S      4.67436   4.50315   7.48575  -0.00137   0.00085   0.01755
   S     -3.12033   7.20420   7.48165   0.00799   0.01655  -0.00721
   S     -0.00331   7.20360   7.48237  -0.00624   0.00358  -0.00054
   S      3.11449   7.20318   7.48440  -0.00208   0.01176   0.00536
   S     -0.00441   1.80299  10.59764  -0.00901   0.00525  -0.01817
   S      3.11493   1.80105  10.59984   0.01040   0.01530  -0.00713
   S      6.23460   1.80292  10.60019  -0.00187   0.01329   0.00221
   S     -1.56294   4.50225  10.59716  -0.01243  -0.00508   0.00223
   S      1.55513   4.50440  10.59809   0.01121   0.00403   0.00544
   S      4.67335   4.50374  10.59877   0.00134  -0.00084   0.01755
   S     -3.12134   7.20479  10.59681  -0.00799  -0.01655  -0.00721
   S     -0.00432   7.20419  10.59810   0.00624  -0.00358  -0.00053
   S      3.11348   7.20377  10.59809   0.00209  -0.01176   0.00536
PRIMCOORD 96
     54   1
   Re     0.03474   1.78037   3.01354   0.00663   0.01151   0.00000
   Mo     3.12051   1.79926   3.01453   0.00065  -0.00018   0.00000
   Mo     6.21742   1.81537   3.01553   0.00182  -0.00079  -0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00148   0.00123   0.00000
   Mo     1.55957   4.50006   3.01352   0.00225   0.00033  -0.00000
   Mo     4.67635   4.50199   3.01453  -0.00218  -0.00375  -0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00047   0.00051  -0.00000
   Mo     0.00049   7.20139   3.01250  -0.00022  -0.00041  -0.00000
   Mo     3.11944   7.20206   3.01351  -0.00085   0.00207   0.00000
   Mo     1.55542   0.90249   9.04193  -0.00034  -0.00063   0.00000
   Mo     4.67511   0.90146   9.04294   0.00002  -0.00040   0.00000
   Mo     7.79412   0.90153   9.04395   0.00016  -0.00017  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00019   0.00003   0.00000
   Mo     3.11501   3.60162   9.04192  -0.00004   0.00015   0.00000
   Mo     6.23272   3.60351   9.04293   0.00001   0.00005   0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00043  -0.00013  -0.00000
   Mo     1.55375   6.30470   9.04091  -0.00009  -0.00015  -0.00000
   Mo     4.67531   6.30436   9.04192   0.00015   0.00001  -0.00000
   S      1.56282   0.89819   1.45265  -0.00822  -0.01416  -0.00010
   S      4.67600   0.89683   1.45314   0.01579   0.00179   0.00701
   S      7.81111   0.92054   1.47356  -0.03293  -0.01896   0.00066
   S     -0.01048   3.57821   1.47053  -0.00021  -0.03825  -0.00058
   S      3.11737   3.60387   1.45312   0.00990   0.00556  -0.00297
   S      6.22907   3.60559   1.45080  -0.00797  -0.01346   0.00010
   S     -1.55769   6.30504   1.45010  -0.00634   0.01447  -0.00707
   S      1.55876   6.30178   1.45219   0.01125   0.01971  -0.00006
   S      4.67452   6.30116   1.45312  -0.00001   0.01095   0.00302
   S      1.56181   0.89879   4.57575  -0.00822  -0.01416   0.00010
   S      4.67499   0.89742   4.57727   0.01579   0.00175  -0.00705
   S      7.81011   0.92113   4.55888  -0.03293  -0.01898  -0.00067
   S     -0.01148   3.57879   4.55585  -0.00023  -0.03826   0.00059
   S      3.11636   3.60446   4.57526   0.00989   0.00556   0.00293
   S      6.22806   3.60618   4.57959  -0.00793  -0.01340  -0.00010
   S     -1.55870   6.30563   4.57423  -0.00638   0.01445   0.00711
   S      1.55775   6.30238   4.57416   0.01127   0.01974   0.00006
   S      4.67351   6.30175   4.57525   0.00000   0.01095  -0.00298
   S     -0.00340   1.80240   7.48488  -0.00209  -0.00290   0.00003
   S      3.11594   1.80046   7.48469   0.00074   0.00237  -0.00007
   S      6.23560   1.80233   7.48636   0.00199  -0.00122   0.00154
   S     -1.56193   4.50166   7.48333  -0.00165   0.00124  -0.00143
   S      1.55613   4.50381   7.48441   0.00384   0.00020  -0.00126
   S      4.67436   4.50315   7.48575  -0.00198  -0.00322  -0.00003
   S     -3.12033   7.20420   7.48165   0.00181   0.00131  -0.00005
   S     -0.00331   7.20360   7.48237   0.00026   0.00069   0.00007
   S      3.11449   7.20318   7.48440  -0.00159   0.00376   0.00116
   S     -0.00441   1.80299  10.59764  -0.00209  -0.00290  -0.00003
   S      3.11493   1.80105  10.59984   0.00078   0.00238   0.00010
   S      6.23460   1.80292  10.60019   0.00196  -0.00122  -0.00151
   S     -1.56294   4.50225  10.59716  -0.00164   0.00122   0.00140
   S      1.55513   4.50440  10.59809   0.00385   0.00020   0.00127
   S      4.67335   4.50374  10.59877  -0.00200  -0.00326   0.00003
   S     -3.12134   7.20479  10.59681   0.00180   0.00134   0.00002
   S     -0.00432   7.20419  10.59810   0.00027   0.00072  -0.00007
   S      3.11348   7.20377  10.59809  -0.00160   0.00377  -0.00116
PRIMCOORD 97
     54   1
   Re     0.03474   1.78037   3.01354   0.00615  -0.00368   0.00038
   Mo     3.12051   1.79926   3.01453   0.00383   0.00473  -0.00007
   Mo     6.21742   1.81537   3.01553   0.00411  -0.00427  -0.00005
   Mo    -1.58233   4.51086   3.01250   0.00591  -0.00094  -0.00005
   Mo     1.55957   4.50006   3.01352  -0.00355   0.00532  -0.00005
   Mo     4.67635   4.50199   3.01453  -0.00342   0.00223   0.00003
   Mo    -3.11702   7.20082   3.01150  -0.00201  -0.00586  -0.00007
   Mo     0.00049   7.20139   3.01250   0.00196  -0.00133   0.00004
   Mo     3.11944   7.20206   3.01351  -0.00614  -0.00018  -0.00005
   Mo     1.55542   0.90249   9.04193  -0.00099   0.00048   0.00001
   Mo     4.67511   0.90146   9.04294  -0.00105  -0.00082  -0.00001
   Mo     7.79412   0.90153   9.04395   0.00185  -0.00115   0.00001
   Mo    -0.00250   3.60246   9.04092   0.00184  -0.00104   0.00001
   Mo     3.11501   3.60162   9.04192  -0.00199   0.00000  -0.00001
   Mo     6.23272   3.60351   9.04293   0.00003  -0.00000  -0.00001
   Mo    -1.56213   6.30353   9.03990   0.00017   0.00137  -0.00001
   Mo     1.55375   6.30470   9.04091   0.00099  -0.00056  -0.00001
   Mo     4.67531   6.30436   9.04192  -0.00102   0.00173  -0.00001
   S      1.56282   0.89819   1.45265  -0.01249   0.00898   0.00410
   S      4.67600   0.89683   1.45314  -0.00154   0.02109   0.00105
   S      7.81111   0.92054   1.47356  -0.01353   0.01899  -0.00490
   S     -0.01048   3.57821   1.47053  -0.02136   0.00216  -0.00503
   S      3.11737   3.60387   1.45312   0.02069  -0.01965   0.00274
   S      6.22907   3.60559   1.45080  -0.00260  -0.00026   0.01408
   S     -1.55769   6.30504   1.45010  -0.01766  -0.00904   0.00012
   S      1.55876   6.30178   1.45219   0.00371  -0.00213  -0.01422
   S      4.67452   6.30116   1.45312   0.02565  -0.00891   0.00123
   S      1.56181   0.89879   4.57575  -0.01336   0.00948  -0.00518
   S      4.67499   0.89742   4.57727  -0.00146   0.02064  -0.00077
   S      7.81011   0.92113   4.55888  -0.01272   0.01920   0.00388
   S     -0.01148   3.57879   4.55585  -0.02113   0.00135   0.00401
   S      3.11636   3.60446   4.57526   0.02099  -0.01946  -0.00237
   S      6.22806   3.60618   4.57959  -0.00301  -0.00002  -0.01400
   S     -1.55870   6.30563   4.57423  -0.01723  -0.00888   0.00016
   S      1.55775   6.30238   4.57416   0.00332  -0.00191   0.01455
   S      4.67351   6.30175   4.57525   0.02564  -0.00927  -0.00085
   S     -0.00340   1.80240   7.48488  -0.00342   0.00216  -0.00083
   S      3.11594   1.80046   7.48469   0.00788  -0.00007   0.00219
   S      6.23560   1.80233   7.48636  -0.00375   0.00935   0.00391
   S     -1.56193   4.50166   7.48333  -0.00984  -0.00177   0.00362
   S      1.55613   4.50381   7.48441  -0.00016  -0.00418  -0.00599
   S      4.67436   4.50315   7.48575   0.00992  -0.00596   0.00407
   S     -3.12033   7.20420   7.48165   0.00408  -0.00648   0.00189
   S     -0.00331   7.20360   7.48237  -0.00768   0.00466  -0.00224
   S      3.11449   7.20318   7.48440   0.00336   0.00221  -0.00603
   S     -0.00441   1.80299  10.59764  -0.00342   0.00216   0.00093
   S      3.11493   1.80105  10.59984   0.00774  -0.00011  -0.00215
   S      6.23460   1.80292  10.60019  -0.00360   0.00933  -0.00387
   S     -1.56294   4.50225  10.59716  -0.00975  -0.00189  -0.00358
   S      1.55513   4.50440  10.59809  -0.00025  -0.00428   0.00601
   S      4.67335   4.50374  10.59877   0.00995  -0.00598  -0.00412
   S     -3.12134   7.20479  10.59681   0.00404  -0.00635  -0.00185
   S     -0.00432   7.20419  10.59810  -0.00769   0.00467   0.00207
   S      3.11348   7.20377  10.59809   0.00340   0.00234   0.00605
PRIMCOORD 98
     54   1
   Re     0.03474   1.78037   3.01354   0.00013  -0.00008  -0.01909
   Mo     3.12051   1.79926   3.01453   0.00008   0.00011   0.00370
   Mo     6.21742   1.81537   3.01553   0.00009  -0.00009   0.00237
   Mo    -1.58233   4.51086   3.01250   0.00013  -0.00002   0.00237
   Mo     1.55957   4.50006   3.01352  -0.00007   0.00012   0.00253
   Mo     4.67635   4.50199   3.01453  -0.00008   0.00005  -0.00157
   Mo    -3.11702   7.20082   3.01150  -0.00005  -0.00012   0.00371
   Mo     0.00049   7.20139   3.01250   0.00005  -0.00003  -0.00208
   Mo     3.11944   7.20206   3.01351  -0.00013  -0.00001   0.00253
   Mo     1.55542   0.90249   9.04193  -0.00002   0.00001  -0.00051
   Mo     4.67511   0.90146   9.04294  -0.00002  -0.00002   0.00030
   Mo     7.79412   0.90153   9.04395   0.00004  -0.00003  -0.00063
   Mo    -0.00250   3.60246   9.04092   0.00004  -0.00002  -0.00063
   Mo     3.11501   3.60162   9.04192  -0.00004   0.00000   0.00052
   Mo     6.23272   3.60351   9.04293   0.00000  -0.00000   0.00029
   Mo    -1.56213   6.30353   9.03990   0.00001   0.00003   0.00030
   Mo     1.55375   6.30470   9.04091   0.00002  -0.00001   0.00063
   Mo     4.67531   6.30436   9.04192  -0.00002   0.00004   0.00052
   S      1.56282   0.89819   1.45265  -0.02230   0.01289   0.02778
   S      4.67600   0.89683   1.45314   0.00209  -0.01106  -0.00679
   S      7.81111   0.92054   1.47356   0.02031   0.00576   0.02538
   S     -0.01048   3.57821   1.47053   0.00523  -0.02049   0.02538
   S      3.11737   3.60387   1.45312   0.00811   0.00429  -0.00930
   S      6.22907   3.60559   1.45080  -0.01051   0.00606  -0.00191
   S     -1.55769   6.30504   1.45010   0.01062   0.00371  -0.00685
   S      1.55876   6.30178   1.45219  -0.00957   0.00556  -0.00909
   S      4.67452   6.30116   1.45312   0.00030  -0.00918  -0.00938
   S      1.56181   0.89879   4.57575   0.02177  -0.01249   0.02761
   S      4.67499   0.89742   4.57727  -0.00215   0.01196  -0.00685
   S      7.81011   0.92113   4.55888  -0.02086  -0.00485   0.02552
   S     -0.01148   3.57879   4.55585  -0.00620   0.02051   0.02553
   S      3.11636   3.60446   4.57526  -0.00720  -0.00518  -0.00941
   S      6.22806   3.60618   4.57959   0.01042  -0.00610  -0.00252
   S     -1.55870   6.30563   4.57423  -0.01136  -0.00410  -0.00686
   S      1.55775   6.30238   4.57416   0.00968  -0.00562  -0.00845
   S      4.67351   6.30175   4.57525   0.00083   0.00879  -0.00940
   S     -0.00340   1.80240   7.48488  -0.00009   0.00005  -0.00297
   S      3.11594   1.80046   7.48469  -0.00330  -0.00084  -0.00079
   S      6.23560   1.80233   7.48636   0.00353  -0.00025  -0.00077
   S     -1.56193   4.50166   7.48333   0.00201  -0.00295  -0.00077
   S      1.55613   4.50381   7.48441  -0.00223  -0.00282  -0.00056
   S      4.67436   4.50315   7.48575   0.00085  -0.00052   0.00124
   S     -3.12033   7.20420   7.48165  -0.00093   0.00331  -0.00079
   S     -0.00331   7.20360   7.48237  -0.00077   0.00045   0.00478
   S      3.11449   7.20318   7.48440   0.00133   0.00335  -0.00056
   S     -0.00441   1.80299  10.59764  -0.00003   0.00003  -0.00296
   S      3.11493   1.80105  10.59984   0.00361   0.00084  -0.00090
   S      6.23460   1.80292  10.60019  -0.00368   0.00065  -0.00092
   S     -1.56294   4.50225  10.59716  -0.00242   0.00286  -0.00090
   S      1.55513   4.50440  10.59809   0.00223   0.00261  -0.00030
   S      4.67335   4.50374  10.59877  -0.00044   0.00026   0.00107
   S     -3.12134   7.20479  10.59681   0.00109  -0.00355  -0.00088
   S     -0.00432   7.20419  10.59810   0.00042  -0.00023   0.00489
   S      3.11348   7.20377  10.59809  -0.00116  -0.00324  -0.00030
PRIMCOORD 99
     54   1
   Re     0.03474   1.78037   3.01354  -0.00148  -0.00165   0.00000
   Mo     3.12051   1.79926   3.01453  -0.00256   0.00129   0.00000
   Mo     6.21742   1.81537   3.01553   0.00291   0.00476   0.00000
   Mo    -1.58233   4.51086   3.01250   0.00226   0.00501  -0.00000
   Mo     1.55957   4.50006   3.01352  -0.00635  -0.00150  -0.00000
   Mo     4.67635   4.50199   3.01453   0.00217   0.00350   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00237  -0.00078  -0.00000
   Mo     0.00049   7.20139   3.01250  -0.00159  -0.00270   0.00000
   Mo     3.11944   7.20206   3.01351   0.00265  -0.00652   0.00000
   Mo     1.55542   0.90249   9.04193  -0.00096  -0.00164   0.00000
   Mo     4.67511   0.90146   9.04294   0.00069  -0.00062   0.00000
   Mo     7.79412   0.90153   9.04395   0.00022  -0.00080  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00097  -0.00018   0.00000
   Mo     3.11501   3.60162   9.04192   0.00032   0.00041  -0.00000
   Mo     6.23272   3.60351   9.04293   0.00043   0.00065  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00096   0.00010  -0.00000
   Mo     1.55375   6.30470   9.04091   0.00043   0.00084  -0.00000
   Mo     4.67531   6.30436   9.04192   0.00026   0.00037   0.00000
   S      1.56282   0.89819   1.45265   0.01601   0.02496  -0.00044
   S      4.67600   0.89683   1.45314  -0.00375   0.01148   0.01047
   S      7.81111   0.92054   1.47356  -0.01046   0.01407   0.00273
   S     -0.01048   3.57821   1.47053   0.01853  -0.00192  -0.00201
   S      3.11737   3.60387   1.45312   0.00233  -0.01960   0.01493
   S      6.22907   3.60559   1.45080  -0.01625  -0.02949  -0.00055
   S     -1.55769   6.30504   1.45010   0.01381   0.00283  -0.01017
   S      1.55876   6.30178   1.45219   0.00167   0.00420   0.00073
   S      4.67452   6.30116   1.45312  -0.02046  -0.00656  -0.01559
   S      1.56181   0.89879   4.57575   0.01601   0.02498   0.00043
   S      4.67499   0.89742   4.57727  -0.00375   0.01148  -0.01051
   S      7.81011   0.92113   4.55888  -0.01046   0.01407  -0.00276
   S     -0.01148   3.57879   4.55585   0.01853  -0.00193   0.00202
   S      3.11636   3.60446   4.57526   0.00234  -0.01961  -0.01494
   S      6.22806   3.60618   4.57959  -0.01625  -0.02948   0.00055
   S     -1.55870   6.30563   4.57423   0.01381   0.00283   0.01021
   S      1.55775   6.30238   4.57416   0.00167   0.00420  -0.00073
   S      4.67351   6.30175   4.57525  -0.02047  -0.00656   0.01560
   S     -0.00340   1.80240   7.48488   0.00184   0.00274  -0.00013
   S      3.11594   1.80046   7.48469   0.00370   0.00261   0.00399
   S      6.23560   1.80233   7.48636  -0.00545  -0.00175   0.00400
   S     -1.56193   4.50166   7.48333   0.00189  -0.00504  -0.00439
   S      1.55613   4.50381   7.48441   0.00245  -0.00257   0.00056
   S      4.67436   4.50315   7.48575  -0.00402  -0.00578  -0.00005
   S     -3.12033   7.20420   7.48165   0.00019   0.00477  -0.00403
   S     -0.00331   7.20360   7.48237   0.00413   0.00636   0.00014
   S      3.11449   7.20318   7.48440  -0.00382   0.00024  -0.00005
   S     -0.00441   1.80299  10.59764   0.00185   0.00275   0.00014
   S      3.11493   1.80105  10.59984   0.00372   0.00260  -0.00400
   S      6.23460   1.80292  10.60019  -0.00547  -0.00176  -0.00400
   S     -1.56294   4.50225  10.59716   0.00189  -0.00506   0.00439
   S      1.55513   4.50440  10.59809   0.00244  -0.00258  -0.00058
   S      4.67335   4.50374  10.59877  -0.00402  -0.00578   0.00005
   S     -3.12134   7.20479  10.59681   0.00017   0.00477   0.00404
   S     -0.00432   7.20419  10.59810   0.00413   0.00637  -0.00015
   S      3.11348   7.20377  10.59809  -0.00381   0.00023   0.00007
PRIMCOORD100
     54   1
   Re     0.03474   1.78037   3.01354   0.00343  -0.00203  -0.00002
   Mo     3.12051   1.79926   3.01453   0.00199  -0.00391   0.00001
   Mo     6.21742   1.81537   3.01553   0.00097  -0.00151   0.00000
   Mo    -1.58233   4.51086   3.01250   0.00194   0.00002   0.00000
   Mo     1.55957   4.50006   3.01352  -0.00585  -0.00004   0.00000
   Mo     4.67635   4.50199   3.01453   0.00355  -0.00203  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00442   0.00010   0.00001
   Mo     0.00049   7.20139   3.01250  -0.00348   0.00201  -0.00001
   Mo     3.11944   7.20206   3.01351  -0.00293   0.00494   0.00000
   Mo     1.55542   0.90249   9.04193  -0.00096   0.00050   0.00000
   Mo     4.67511   0.90146   9.04294  -0.00017   0.00028  -0.00000
   Mo     7.79412   0.90153   9.04395   0.00130   0.00082  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00005  -0.00158  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.00133  -0.00071   0.00000
   Mo     6.23272   3.60351   9.04293   0.00129  -0.00076   0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00033   0.00002  -0.00000
   Mo     1.55375   6.30470   9.04091   0.00025  -0.00010   0.00000
   Mo     4.67531   6.30436   9.04192  -0.00010   0.00156   0.00000
   S      1.56282   0.89819   1.45265   0.00069   0.00003  -0.00346
   S      4.67600   0.89683   1.45314  -0.00285   0.00716  -0.00348
   S      7.81111   0.92054   1.47356  -0.01187  -0.02373  -0.01312
   S     -0.01048   3.57821   1.47053   0.01478   0.02212  -0.01333
   S      3.11737   3.60387   1.45312   0.00895   0.01703   0.01130
   S      6.22907   3.60559   1.45080  -0.02483   0.01390   0.00009
   S     -1.55769   6.30504   1.45010  -0.00741  -0.00105  -0.00364
   S      1.55876   6.30178   1.45219   0.02223  -0.01259   0.00814
   S      4.67452   6.30116   1.45312  -0.01073  -0.01629   0.01112
   S      1.56181   0.89879   4.57575   0.00073   0.00000   0.00350
   S      4.67499   0.89742   4.57727  -0.00285   0.00718   0.00347
   S      7.81011   0.92113   4.55888  -0.01192  -0.02374   0.01316
   S     -0.01148   3.57879   4.55585   0.01476   0.02217   0.01338
   S      3.11636   3.60446   4.57526   0.00894   0.01702  -0.01132
   S      6.22806   3.60618   4.57959  -0.02481   0.01389  -0.00009
   S     -1.55870   6.30563   4.57423  -0.00744  -0.00106   0.00364
   S      1.55775   6.30238   4.57416   0.02226  -0.01261  -0.00816
   S      4.67351   6.30175   4.57525  -0.01072  -0.01627  -0.01115
   S     -0.00340   1.80240   7.48488  -0.00224   0.00153  -0.00474
   S      3.11594   1.80046   7.48469   0.00671   0.00654  -0.00122
   S      6.23560   1.80233   7.48636  -0.00436   0.00536   0.00112
   S     -1.56193   4.50166   7.48333  -0.00663   0.00101   0.00110
   S      1.55613   4.50381   7.48441   0.00636   0.00220   0.00082
   S      4.67436   4.50315   7.48575   0.00041  -0.00042   0.00711
   S     -3.12033   7.20420   7.48165  -0.00217  -0.00891  -0.00139
   S     -0.00331   7.20360   7.48237   0.00104  -0.00061  -0.00402
   S      3.11449   7.20318   7.48440   0.00122  -0.00680   0.00067
   S     -0.00441   1.80299  10.59764  -0.00224   0.00153   0.00473
   S      3.11493   1.80105  10.59984   0.00671   0.00654   0.00121
   S      6.23460   1.80292  10.60019  -0.00437   0.00536  -0.00112
   S     -1.56294   4.50225  10.59716  -0.00664   0.00101  -0.00110
   S      1.55513   4.50440  10.59809   0.00637   0.00221  -0.00083
   S      4.67335   4.50374  10.59877   0.00041  -0.00042  -0.00711
   S     -3.12134   7.20479  10.59681  -0.00218  -0.00891   0.00138
   S     -0.00432   7.20419  10.59810   0.00105  -0.00061   0.00403
   S      3.11348   7.20377  10.59809   0.00121  -0.00681  -0.00068
PRIMCOORD101
     54   1
   Re     0.03474   1.78037   3.01354   0.00846  -0.00443  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00594   0.00513   0.00000
   Mo     6.21742   1.81537   3.01553   0.00647   0.00355   0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00027  -0.00734  -0.00000
   Mo     1.55957   4.50006   3.01352  -0.00617  -0.00083  -0.00000
   Mo     4.67635   4.50199   3.01453   0.00242  -0.00129   0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00192  -0.00787   0.00000
   Mo     0.00049   7.20139   3.01250  -0.00191   0.00095   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00211   0.00641  -0.00000
   Mo     1.55542   0.90249   9.04193  -0.00135   0.00063  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00192   0.00132   0.00000
   Mo     7.79412   0.90153   9.04395  -0.00081  -0.00068   0.00000
   Mo    -0.00250   3.60246   9.04092   0.00010   0.00097   0.00000
   Mo     3.11501   3.60162   9.04192   0.00123   0.00328   0.00000
   Mo     6.23272   3.60351   9.04293  -0.00115   0.00065  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00027  -0.00231   0.00000
   Mo     1.55375   6.30470   9.04091   0.00239  -0.00125  -0.00000
   Mo     4.67531   6.30436   9.04192  -0.00223  -0.00259   0.00000
   S      1.56282   0.89819   1.45265  -0.01089   0.00692   0.01900
   S      4.67600   0.89683   1.45314  -0.01922  -0.01403   0.00606
   S      7.81111   0.92054   1.47356  -0.01105  -0.01555  -0.00868
   S     -0.01048   3.57821   1.47053   0.00811   0.01588  -0.00726
   S      3.11737   3.60387   1.45312  -0.00475  -0.01757  -0.00265
   S      6.22907   3.60559   1.45080  -0.00418   0.00285  -0.01002
   S     -1.55769   6.30504   1.45010   0.00358   0.02338   0.00619
   S      1.55876   6.30178   1.45219  -0.00324   0.00087  -0.00185
   S      4.67452   6.30116   1.45312   0.01327   0.01213  -0.00307
   S      1.56181   0.89879   4.57575  -0.01087   0.00691  -0.01900
   S      4.67499   0.89742   4.57727  -0.01921  -0.01403  -0.00607
   S      7.81011   0.92113   4.55888  -0.01107  -0.01555   0.00870
   S     -0.01148   3.57879   4.55585   0.00811   0.01589   0.00728
   S      3.11636   3.60446   4.57526  -0.00475  -0.01757   0.00265
   S      6.22806   3.60618   4.57959  -0.00419   0.00285   0.01004
   S     -1.55870   6.30563   4.57423   0.00359   0.02338  -0.00620
   S      1.55775   6.30238   4.57416  -0.00324   0.00087   0.00183
   S      4.67351   6.30175   4.57525   0.01327   0.01213   0.00307
   S     -0.00340   1.80240   7.48488   0.01139  -0.00609  -0.00252
   S      3.11594   1.80046   7.48469  -0.00287  -0.01493   0.00552
   S      6.23560   1.80233   7.48636  -0.00783  -0.01124  -0.00525
   S     -1.56193   4.50166   7.48333   0.00625   0.01203  -0.00554
   S      1.55613   4.50381   7.48441  -0.00350   0.00099  -0.00051
   S      4.67436   4.50315   7.48575  -0.00314   0.00105  -0.00594
   S     -3.12033   7.20420   7.48165   0.01194   0.01050   0.00489
   S     -0.00331   7.20360   7.48237  -0.00860   0.00515   0.00975
   S      3.11449   7.20318   7.48440  -0.00324   0.00242  -0.00087
   S     -0.00441   1.80299  10.59764   0.01138  -0.00608   0.00253
   S      3.11493   1.80105  10.59984  -0.00286  -0.01493  -0.00552
   S      6.23460   1.80292  10.60019  -0.00783  -0.01124   0.00525
   S     -1.56294   4.50225  10.59716   0.00625   0.01204   0.00554
   S      1.55513   4.50440  10.59809  -0.00350   0.00099   0.00051
   S      4.67335   4.50374  10.59877  -0.00315   0.00106   0.00594
   S     -3.12134   7.20479  10.59681   0.01194   0.01049  -0.00490
   S     -0.00432   7.20419  10.59810  -0.00860   0.00515  -0.00975
   S      3.11348   7.20377  10.59809  -0.00324   0.00242   0.00087
PRIMCOORD102
     54   1
   Re     0.03474   1.78037   3.01354   0.00132  -0.00068   0.00001
   Mo     3.12051   1.79926   3.01453   0.00377   0.00074   0.00000
   Mo     6.21742   1.81537   3.01553  -0.00070   0.00094  -0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00111   0.00024  -0.00000
   Mo     1.55957   4.50006   3.01352  -0.00100   0.00191   0.00000
   Mo     4.67635   4.50199   3.01453   0.00086  -0.00048   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00124  -0.00374   0.00000
   Mo     0.00049   7.20139   3.01250  -0.00014   0.00007  -0.00000
   Mo     3.11944   7.20206   3.01351  -0.00215  -0.00009   0.00000
   Mo     1.55542   0.90249   9.04193   0.00041  -0.00027   0.00000
   Mo     4.67511   0.90146   9.04294   0.00342  -0.00309   0.00000
   Mo     7.79412   0.90153   9.04395  -0.00377   0.00189  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00360   0.00217  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.00064  -0.00037   0.00000
   Mo     6.23272   3.60351   9.04293   0.00371  -0.00227  -0.00000
   Mo    -1.56213   6.30353   9.03990   0.00432  -0.00120   0.00000
   Mo     1.55375   6.30470   9.04091  -0.00438   0.00276   0.00000
   Mo     4.67531   6.30436   9.04192  -0.00006   0.00077   0.00000
   S      1.56282   0.89819   1.45265  -0.01059   0.00641   0.00751
   S      4.67600   0.89683   1.45314  -0.00880   0.00621  -0.00305
   S      7.81111   0.92054   1.47356   0.01119   0.00227  -0.00280
   S     -0.01048   3.57821   1.47053   0.00391  -0.01125  -0.00262
   S      3.11737   3.60387   1.45312   0.00109  -0.00577   0.00454
   S      6.22907   3.60559   1.45080  -0.00437   0.00214   0.00098
   S     -1.55769   6.30504   1.45010  -0.00958   0.00464  -0.00314
   S      1.55876   6.30178   1.45219   0.00696  -0.00403  -0.00737
   S      4.67452   6.30116   1.45312   0.00540   0.00185   0.00427
   S      1.56181   0.89879   4.57575  -0.01060   0.00641  -0.00760
   S      4.67499   0.89742   4.57727  -0.00880   0.00621   0.00306
   S      7.81011   0.92113   4.55888   0.01120   0.00226   0.00281
   S     -0.01148   3.57879   4.55585   0.00392  -0.01125   0.00263
   S      3.11636   3.60446   4.57526   0.00110  -0.00577  -0.00456
   S      6.22806   3.60618   4.57959  -0.00438   0.00214  -0.00093
   S     -1.55870   6.30563   4.57423  -0.00958   0.00464   0.00316
   S      1.55775   6.30238   4.57416   0.00696  -0.00403   0.00739
   S      4.67351   6.30175   4.57525   0.00540   0.00184  -0.00429
   S     -0.00340   1.80240   7.48488   0.01483  -0.00772   0.01282
   S      3.11594   1.80046   7.48469  -0.02246   0.01514   0.00151
   S      6.23560   1.80233   7.48636   0.00762   0.00098  -0.01003
   S     -1.56193   4.50166   7.48333   0.00372  -0.00714  -0.00983
   S      1.55613   4.50381   7.48441   0.01630  -0.01307   0.00907
   S      4.67436   4.50315   7.48575  -0.01939   0.01070   0.00159
   S     -3.12033   7.20420   7.48165  -0.02345   0.01192   0.00098
   S     -0.00331   7.20360   7.48237   0.00464  -0.00316  -0.01370
   S      3.11449   7.20318   7.48440   0.01891  -0.00811   0.00834
   S     -0.00441   1.80299  10.59764   0.01485  -0.00773  -0.01281
   S      3.11493   1.80105  10.59984  -0.02247   0.01514  -0.00153
   S      6.23460   1.80292  10.60019   0.00762   0.00098   0.01004
   S     -1.56294   4.50225  10.59716   0.00372  -0.00714   0.00984
   S      1.55513   4.50440  10.59809   0.01631  -0.01307  -0.00908
   S      4.67335   4.50374  10.59877  -0.01940   0.01071  -0.00162
   S     -3.12134   7.20479  10.59681  -0.02345   0.01193  -0.00100
   S     -0.00432   7.20419  10.59810   0.00464  -0.00315   0.01370
   S      3.11348   7.20377  10.59809   0.01892  -0.00812  -0.00835
PRIMCOORD103
     54   1
   Re     0.03474   1.78037   3.01354  -0.00371  -0.00733  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00072   0.00520   0.00000
   Mo     6.21742   1.81537   3.01553  -0.00264   0.00517  -0.00001
   Mo    -1.58233   4.51086   3.01250   0.00580  -0.00027   0.00001
   Mo     1.55957   4.50006   3.01352  -0.00554  -0.00524  -0.00000
   Mo     4.67635   4.50199   3.01453  -0.00085  -0.00178  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00479   0.00100  -0.00000
   Mo     0.00049   7.20139   3.01250   0.00051   0.00107  -0.00000
   Mo     3.11944   7.20206   3.01351  -0.00222  -0.00697   0.00000
   Mo     1.55542   0.90249   9.04193   0.00206   0.00338   0.00000
   Mo     4.67511   0.90146   9.04294  -0.00258   0.00099  -0.00000
   Mo     7.79412   0.90153   9.04395   0.00008   0.00270  -0.00000
   Mo    -0.00250   3.60246   9.04092   0.00197   0.00143   0.00000
   Mo     3.11501   3.60162   9.04192  -0.00190  -0.00090  -0.00000
   Mo     6.23272   3.60351   9.04293   0.00049   0.00095  -0.00000
   Mo    -1.56213   6.30353   9.03990   0.00191  -0.00182   0.00000
   Mo     1.55375   6.30470   9.04091  -0.00246  -0.00416  -0.00000
   Mo     4.67531   6.30436   9.04192   0.00057  -0.00237   0.00000
   S      1.56282   0.89819   1.45265  -0.00423  -0.00515   0.00110
   S      4.67600   0.89683   1.45314   0.00726  -0.00503   0.00420
   S      7.81111   0.92054   1.47356   0.01160   0.00539   0.01650
   S     -0.01048   3.57821   1.47053  -0.00031   0.01299  -0.01719
   S      3.11737   3.60387   1.45312   0.01181  -0.00474  -0.00268
   S      6.22907   3.60559   1.45080  -0.00822  -0.01336  -0.00033
   S     -1.55769   6.30504   1.45010  -0.00873   0.00600  -0.00403
   S      1.55876   6.30178   1.45219   0.01121   0.01881  -0.00041
   S      4.67452   6.30116   1.45312  -0.00831   0.00909   0.00292
   S      1.56181   0.89879   4.57575  -0.00422  -0.00513  -0.00110
   S      4.67499   0.89742   4.57727   0.00724  -0.00503  -0.00418
   S      7.81011   0.92113   4.55888   0.01163   0.00537  -0.01648
   S     -0.01148   3.57879   4.55585  -0.00034   0.01300   0.01716
   S      3.11636   3.60446   4.57526   0.01181  -0.00475   0.00268
   S      6.22806   3.60618   4.57959  -0.00820  -0.01333   0.00033
   S     -1.55870   6.30563   4.57423  -0.00872   0.00597   0.00401
   S      1.55775   6.30238   4.57416   0.01122   0.01882   0.00041
   S      4.67351   6.30175   4.57525  -0.00832   0.00908  -0.00292
   S     -0.00340   1.80240   7.48488  -0.01066  -0.01780  -0.00002
   S      3.11594   1.80046   7.48469  -0.00182  -0.01328  -0.01257
   S      6.23560   1.80233   7.48636   0.01267  -0.00645  -0.00376
   S     -1.56193   4.50166   7.48333  -0.00997   0.00774   0.00364
   S      1.55613   4.50381   7.48441  -0.00223   0.01375  -0.00859
   S      4.67436   4.50315   7.48575   0.01151   0.02148  -0.00038
   S     -3.12033   7.20420   7.48165  -0.01094  -0.00804   0.01159
   S     -0.00331   7.20360   7.48237  -0.00017  -0.00244   0.00041
   S      3.11449   7.20318   7.48440   0.01140   0.00478   0.00945
   S     -0.00441   1.80299  10.59764  -0.01066  -0.01780   0.00003
   S      3.11493   1.80105  10.59984  -0.00183  -0.01327   0.01257
   S      6.23460   1.80292  10.60019   0.01267  -0.00645   0.00377
   S     -1.56294   4.50225  10.59716  -0.00997   0.00774  -0.00365
   S      1.55513   4.50440  10.59809  -0.00223   0.01375   0.00859
   S      4.67335   4.50374  10.59877   0.01151   0.02148   0.00037
   S     -3.12134   7.20479  10.59681  -0.01093  -0.00804  -0.01160
   S     -0.00432   7.20419  10.59810  -0.00017  -0.00245  -0.00041
   S      3.11348   7.20377  10.59809   0.01140   0.00478  -0.00945
PRIMCOORD104
     54   1
   Re     0.03474   1.78037   3.01354  -0.00291  -0.00486   0.00000
   Mo     3.12051   1.79926   3.01453   0.00023   0.00276   0.00000
   Mo     6.21742   1.81537   3.01553  -0.00386   0.00174  -0.00000
   Mo    -1.58233   4.51086   3.01250   0.00350  -0.00144   0.00000
   Mo     1.55957   4.50006   3.01352  -0.00204  -0.00344  -0.00000
   Mo     4.67635   4.50199   3.01453  -0.00094  -0.00228   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00339   0.00186  -0.00000
   Mo     0.00049   7.20139   3.01250   0.00074   0.00177   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00233  -0.00348   0.00000
   Mo     1.55542   0.90249   9.04193  -0.00214  -0.00543  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00078  -0.00310   0.00000
   Mo     7.79412   0.90153   9.04395   0.00183  -0.00343  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00266   0.00227   0.00000
   Mo     3.11501   3.60162   9.04192   0.00065   0.00403  -0.00000
   Mo     6.23272   3.60351   9.04293   0.00122   0.00443  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00231  -0.00027  -0.00000
   Mo     1.55375   6.30470   9.04091   0.00067   0.00070  -0.00000
   Mo     4.67531   6.30436   9.04192   0.00209   0.00106   0.00000
   S      1.56282   0.89819   1.45265  -0.00752  -0.01028  -0.00071
   S      4.67600   0.89683   1.45314   0.00640  -0.00534  -0.00170
   S      7.81111   0.92054   1.47356   0.01467  -0.00001   0.00978
   S     -0.01048   3.57821   1.47053  -0.00539   0.01101  -0.01023
   S      3.11737   3.60387   1.45312   0.00744   0.00490  -0.00453
   S      6.22907   3.60559   1.45080  -0.00106   0.00217   0.00060
   S     -1.55769   6.30504   1.45010  -0.01086  -0.00022  -0.00082
   S      1.55876   6.30178   1.45219   0.00951   0.01011   0.00007
   S      4.67452   6.30116   1.45312  -0.00267   0.00570   0.00714
   S      1.56181   0.89879   4.57575  -0.00752  -0.01027   0.00072
   S      4.67499   0.89742   4.57727   0.00639  -0.00534   0.00169
   S      7.81011   0.92113   4.55888   0.01469  -0.00002  -0.00978
   S     -0.01148   3.57879   4.55585  -0.00540   0.01102   0.01022
   S      3.11636   3.60446   4.57526   0.00745   0.00489   0.00453
   S      6.22806   3.60618   4.57959  -0.00106   0.00218  -0.00059
   S     -1.55870   6.30563   4.57423  -0.01085  -0.00023   0.00082
   S      1.55775   6.30238   4.57416   0.00951   0.01012  -0.00008
   S      4.67351   6.30175   4.57525  -0.00268   0.00569  -0.00714
   S     -0.00340   1.80240   7.48488  -0.00012  -0.00128   0.00357
   S      3.11594   1.80046   7.48469   0.00981   0.00204   0.01086
   S      6.23560   1.80233   7.48636  -0.01022  -0.00938   0.01394
   S     -1.56193   4.50166   7.48333   0.00225  -0.01778  -0.01352
   S      1.55613   4.50381   7.48441   0.00875  -0.01130  -0.00447
   S      4.67436   4.50315   7.48575  -0.00989  -0.02302  -0.00437
   S     -3.12033   7.20420   7.48165   0.00096   0.02012  -0.00831
   S     -0.00331   7.20360   7.48237   0.01013   0.02486   0.00090
   S      3.11449   7.20318   7.48440  -0.01198   0.01517   0.00118
   S     -0.00441   1.80299  10.59764  -0.00011  -0.00127  -0.00357
   S      3.11493   1.80105  10.59984   0.00982   0.00203  -0.01085
   S      6.23460   1.80292  10.60019  -0.01022  -0.00938  -0.01393
   S     -1.56294   4.50225  10.59716   0.00225  -0.01778   0.01351
   S      1.55513   4.50440  10.59809   0.00874  -0.01130   0.00447
   S      4.67335   4.50374  10.59877  -0.00989  -0.02301   0.00437
   S     -3.12134   7.20479  10.59681   0.00095   0.02012   0.00830
   S     -0.00432   7.20419  10.59810   0.01013   0.02486  -0.00090
   S      3.11348   7.20377  10.59809  -0.01198   0.01516  -0.00118
PRIMCOORD105
     54   1
   Re     0.03474   1.78037   3.01354   0.00107   0.00065  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00160  -0.00193  -0.00000
   Mo     6.21742   1.81537   3.01553  -0.00028  -0.00052  -0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00092   0.00152  -0.00000
   Mo     1.55957   4.50006   3.01352  -0.00061   0.00132   0.00000
   Mo     4.67635   4.50199   3.01453   0.00197  -0.00045   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00149  -0.00112   0.00000
   Mo     0.00049   7.20139   3.01250  -0.00162   0.00042   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00058   0.00096   0.00000
   Mo     1.55542   0.90249   9.04193   0.00495  -0.00140   0.00000
   Mo     4.67511   0.90146   9.04294  -0.00201  -0.00161  -0.00000
   Mo     7.79412   0.90153   9.04395  -0.00330  -0.00390  -0.00000
   Mo    -0.00250   3.60246   9.04092   0.00323   0.00413  -0.00000
   Mo     3.11501   3.60162   9.04192   0.00203   0.00058   0.00000
   Mo     6.23272   3.60351   9.04293  -0.00497   0.00148  -0.00000
   Mo    -1.56213   6.30353   9.03990   0.00153   0.00307   0.00000
   Mo     1.55375   6.30470   9.04091  -0.00021   0.00012  -0.00000
   Mo     4.67531   6.30436   9.04192  -0.00098  -0.00279   0.00000
   S      1.56282   0.89819   1.45265  -0.00616   0.00699   0.00037
   S      4.67600   0.89683   1.45314  -0.00219   0.00720  -0.00485
   S      7.81111   0.92054   1.47356   0.00359  -0.00329  -0.00305
   S     -0.01048   3.57821   1.47053   0.00794  -0.00629   0.00077
   S      3.11737   3.60387   1.45312  -0.00166   0.00533   0.00647
   S      6.22907   3.60559   1.45080  -0.00757   0.00315   0.00008
   S     -1.55769   6.30504   1.45010  -0.00324  -0.00203  -0.00530
   S      1.55876   6.30178   1.45219   0.01025  -0.00884  -0.00008
   S      4.67452   6.30116   1.45312  -0.00573  -0.00439   0.00368
   S      1.56181   0.89879   4.57575  -0.00617   0.00698  -0.00036
   S      4.67499   0.89742   4.57727  -0.00219   0.00720   0.00485
   S      7.81011   0.92113   4.55888   0.00359  -0.00329   0.00306
   S     -0.01148   3.57879   4.55585   0.00794  -0.00629  -0.00076
   S      3.11636   3.60446   4.57526  -0.00165   0.00534  -0.00648
   S      6.22806   3.60618   4.57959  -0.00757   0.00315  -0.00006
   S     -1.55870   6.30563   4.57423  -0.00324  -0.00202   0.00530
   S      1.55775   6.30238   4.57416   0.01025  -0.00884   0.00006
   S      4.67351   6.30175   4.57525  -0.00573  -0.00440  -0.00369
   S     -0.00340   1.80240   7.48488  -0.00688   0.00563   0.01569
   S      3.11594   1.80046   7.48469  -0.01517  -0.01291  -0.00149
   S      6.23560   1.80233   7.48636   0.02245   0.00025   0.00169
   S     -1.56193   4.50166   7.48333   0.01241  -0.01242   0.00841
   S      1.55613   4.50381   7.48441  -0.02795  -0.01388  -0.00503
   S      4.67436   4.50315   7.48575   0.01508  -0.00250  -0.01759
   S     -3.12033   7.20420   7.48165   0.00521   0.01270   0.00229
   S     -0.00331   7.20360   7.48237  -0.00913  -0.00244   0.00192
   S      3.11449   7.20318   7.48440   0.00368   0.02599  -0.00744
   S     -0.00441   1.80299  10.59764  -0.00687   0.00563  -0.01568
   S      3.11493   1.80105  10.59984  -0.01517  -0.01291   0.00148
   S      6.23460   1.80292  10.60019   0.02245   0.00025  -0.00169
   S     -1.56294   4.50225  10.59716   0.01242  -0.01242  -0.00841
   S      1.55513   4.50440  10.59809  -0.02795  -0.01388   0.00503
   S      4.67335   4.50374  10.59877   0.01507  -0.00249   0.01758
   S     -3.12134   7.20479  10.59681   0.00521   0.01270  -0.00229
   S     -0.00432   7.20419  10.59810  -0.00913  -0.00244  -0.00192
   S      3.11348   7.20377  10.59809   0.00368   0.02599   0.00744
PRIMCOORD106
     54   1
   Re     0.03474   1.78037   3.01354  -0.00308   0.00206   0.00000
   Mo     3.12051   1.79926   3.01453  -0.00308  -0.00370  -0.00000
   Mo     6.21742   1.81537   3.01553  -0.00263  -0.00352  -0.00000
   Mo    -1.58233   4.51086   3.01250   0.00144   0.00430  -0.00000
   Mo     1.55957   4.50006   3.01352   0.00139   0.00111  -0.00000
   Mo     4.67635   4.50199   3.01453  -0.00180   0.00118   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00152   0.00436  -0.00000
   Mo     0.00049   7.20139   3.01250   0.00139  -0.00088   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00004  -0.00161  -0.00000
   Mo     1.55542   0.90249   9.04193  -0.00213   0.00178  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00429   0.00250   0.00000
   Mo     7.79412   0.90153   9.04395  -0.00228   0.00052   0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00096   0.00155   0.00000
   Mo     3.11501   3.60162   9.04192   0.00168   0.00422  -0.00000
   Mo     6.23272   3.60351   9.04293  -0.00069  -0.00006  -0.00000
   Mo    -1.56213   6.30353   9.03990   0.00042  -0.00482   0.00000
   Mo     1.55375   6.30470   9.04091   0.00286  -0.00173   0.00000
   Mo     4.67531   6.30436   9.04192  -0.00341  -0.00393  -0.00000
   S      1.56282   0.89819   1.45265   0.00880  -0.00438  -0.01095
   S      4.67600   0.89683   1.45314   0.01048   0.01372  -0.00126
   S      7.81111   0.92054   1.47356  -0.00299   0.00650  -0.00024
   S     -0.01048   3.57821   1.47053  -0.00629  -0.00183   0.00044
   S      3.11737   3.60387   1.45312   0.01023   0.00986   0.00321
   S      6.22907   3.60559   1.45080  -0.00242   0.00101   0.00913
   S     -1.55769   6.30504   1.45010  -0.00587  -0.01591  -0.00141
   S      1.55876   6.30178   1.45219   0.00343  -0.00249  -0.00028
   S      4.67452   6.30116   1.45312  -0.00365  -0.01437   0.00265
   S      1.56181   0.89879   4.57575   0.00877  -0.00437   0.01096
   S      4.67499   0.89742   4.57727   0.01048   0.01371   0.00127
   S      7.81011   0.92113   4.55888  -0.00297   0.00651   0.00023
   S     -0.01148   3.57879   4.55585  -0.00629  -0.00185  -0.00045
   S      3.11636   3.60446   4.57526   0.01024   0.00987  -0.00321
   S      6.22806   3.60618   4.57959  -0.00243   0.00102  -0.00912
   S     -1.55870   6.30563   4.57423  -0.00586  -0.01590   0.00141
   S      1.55775   6.30238   4.57416   0.00342  -0.00248   0.00027
   S      4.67351   6.30175   4.57525  -0.00364  -0.01438  -0.00265
   S     -0.00340   1.80240   7.48488   0.02222  -0.01257  -0.00391
   S      3.11594   1.80046   7.48469  -0.01041  -0.01943   0.00763
   S      6.23560   1.80233   7.48636  -0.01188  -0.01757  -0.01192
   S     -1.56193   4.50166   7.48333   0.00946   0.02180  -0.00939
   S      1.55613   4.50381   7.48441  -0.00014   0.00268   0.00286
   S      4.67436   4.50315   7.48575  -0.00933   0.00810  -0.00662
   S     -3.12033   7.20420   7.48165   0.01192   0.01605   0.00935
   S     -0.00331   7.20360   7.48237  -0.01167   0.00395   0.01073
   S      3.11449   7.20318   7.48440   0.00006  -0.00302   0.00227
   S     -0.00441   1.80299  10.59764   0.02221  -0.01256   0.00392
   S      3.11493   1.80105  10.59984  -0.01040  -0.01943  -0.00763
   S      6.23460   1.80292  10.60019  -0.01188  -0.01757   0.01192
   S     -1.56294   4.50225  10.59716   0.00946   0.02181   0.00939
   S      1.55513   4.50440  10.59809  -0.00013   0.00268  -0.00287
   S      4.67335   4.50374  10.59877  -0.00934   0.00810   0.00662
   S     -3.12134   7.20479  10.59681   0.01193   0.01605  -0.00935
   S     -0.00432   7.20419  10.59810  -0.01166   0.00395  -0.01073
   S      3.11348   7.20377  10.59809   0.00007  -0.00302  -0.00227
PRIMCOORD107
     54   1
   Re     0.03474   1.78037   3.01354   0.00060  -0.00121  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00169   0.00131   0.00000
   Mo     6.21742   1.81537   3.01553   0.00048  -0.00071   0.00000
   Mo    -1.58233   4.51086   3.01250   0.00208  -0.00019  -0.00000
   Mo     1.55957   4.50006   3.01352  -0.00193   0.00170   0.00000
   Mo     4.67635   4.50199   3.01453  -0.00053  -0.00004  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00089  -0.00174   0.00000
   Mo     0.00049   7.20139   3.01250   0.00073  -0.00008  -0.00000
   Mo     3.11944   7.20206   3.01351  -0.00301  -0.00074   0.00000
   Mo     1.55542   0.90249   9.04193   0.00207  -0.00158   0.00000
   Mo     4.67511   0.90146   9.04294  -0.00053   0.00419   0.00000
   Mo     7.79412   0.90153   9.04395  -0.00151   0.00341  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00409  -0.00153  -0.00000
   Mo     3.11501   3.60162   9.04192   0.00587  -0.00294   0.00000
   Mo     6.23272   3.60351   9.04293  -0.00158  -0.00005   0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00424  -0.00026   0.00000
   Mo     1.55375   6.30470   9.04091  -0.00040   0.00147  -0.00000
   Mo     4.67531   6.30436   9.04192   0.00443  -0.00278   0.00000
   S      1.56282   0.89819   1.45265  -0.00356   0.00032   0.00244
   S      4.67600   0.89683   1.45314  -0.00392   0.00648  -0.00057
   S      7.81111   0.92054   1.47356   0.00309   0.00424  -0.00053
   S     -0.01048   3.57821   1.47053  -0.00319  -0.00215  -0.00372
   S      3.11737   3.60387   1.45312   0.00796  -0.00549   0.00197
   S      6.22907   3.60559   1.45080  -0.00517   0.00190   0.00315
   S     -1.55769   6.30504   1.45010  -0.01031   0.00091  -0.00080
   S      1.55876   6.30178   1.45219   0.00565  -0.00026  -0.00496
   S      4.67452   6.30116   1.45312   0.00725  -0.00176   0.00321
   S      1.56181   0.89879   4.57575  -0.00355   0.00031  -0.00244
   S      4.67499   0.89742   4.57727  -0.00392   0.00649   0.00057
   S      7.81011   0.92113   4.55888   0.00307   0.00423   0.00053
   S     -0.01148   3.57879   4.55585  -0.00319  -0.00213   0.00373
   S      3.11636   3.60446   4.57526   0.00795  -0.00550  -0.00198
   S      6.22806   3.60618   4.57959  -0.00516   0.00189  -0.00314
   S     -1.55870   6.30563   4.57423  -0.01032   0.00090   0.00081
   S      1.55775   6.30238   4.57416   0.00566  -0.00026   0.00495
   S      4.67351   6.30175   4.57525   0.00725  -0.00176  -0.00321
   S     -0.00340   1.80240   7.48488  -0.00881   0.01221  -0.00426
   S      3.11594   1.80046   7.48469  -0.00002   0.00516  -0.01111
   S      6.23560   1.80233   7.48636   0.00871  -0.01712   0.00119
   S     -1.56193   4.50166   7.48333   0.02539   0.00039   0.00294
   S      1.55613   4.50381   7.48441  -0.01064   0.02027   0.01292
   S      4.67436   4.50315   7.48575  -0.01499   0.00546  -0.00723
   S     -3.12033   7.20420   7.48165   0.00141  -0.00256  -0.01479
   S     -0.00331   7.20360   7.48237   0.02437  -0.01733   0.01098
   S      3.11449   7.20318   7.48440  -0.02557  -0.00633   0.00736
   S     -0.00441   1.80299  10.59764  -0.00881   0.01221   0.00426
   S      3.11493   1.80105  10.59984  -0.00003   0.00516   0.01111
   S      6.23460   1.80292  10.60019   0.00871  -0.01713  -0.00119
   S     -1.56294   4.50225  10.59716   0.02539   0.00039  -0.00294
   S      1.55513   4.50440  10.59809  -0.01063   0.02027  -0.01292
   S      4.67335   4.50374  10.59877  -0.01500   0.00546   0.00723
   S     -3.12134   7.20479  10.59681   0.00140  -0.00255   0.01479
   S     -0.00432   7.20419  10.59810   0.02438  -0.01733  -0.01097
   S      3.11348   7.20377  10.59809  -0.02557  -0.00634  -0.00736
PRIMCOORD108
     54   1
   Re     0.03474   1.78037   3.01354   0.00242   0.00398  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00110  -0.00375  -0.00000
   Mo     6.21742   1.81537   3.01553   0.00214  -0.00376  -0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00375   0.00025   0.00000
   Mo     1.55957   4.50006   3.01352   0.00325   0.00440   0.00000
   Mo     4.67635   4.50199   3.01453   0.00088   0.00163  -0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00344  -0.00140   0.00000
   Mo     0.00049   7.20139   3.01250  -0.00048  -0.00119  -0.00000
   Mo     3.11944   7.20206   3.01351   0.00112   0.00505   0.00000
   Mo     1.55542   0.90249   9.04193   0.00035  -0.00065   0.00000
   Mo     4.67511   0.90146   9.04294  -0.00328  -0.00101   0.00000
   Mo     7.79412   0.90153   9.04395   0.00223   0.00196  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00086   0.00307  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.00168   0.00167  -0.00000
   Mo     6.23272   3.60351   9.04293   0.00248   0.00498  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00041  -0.00360  -0.00000
   Mo     1.55375   6.30470   9.04091  -0.00289  -0.00450  -0.00000
   Mo     4.67531   6.30436   9.04192   0.00406  -0.00199   0.00000
   S      1.56282   0.89819   1.45265   0.00386   0.00748   0.00012
   S      4.67600   0.89683   1.45314  -0.00745   0.00708  -0.00169
   S      7.81111   0.92054   1.47356  -0.00718  -0.00105  -0.01117
   S     -0.01048   3.57821   1.47053   0.00195  -0.00807   0.01009
   S      3.11737   3.60387   1.45312  -0.00773   0.00058   0.00405
   S      6.22907   3.60559   1.45080   0.00312   0.00837   0.00088
   S     -1.55769   6.30504   1.45010   0.00567  -0.00370   0.00109
   S      1.55876   6.30178   1.45219  -0.00724  -0.01550  -0.00090
   S      4.67452   6.30116   1.45312   0.00676  -0.00866  -0.00254
   S      1.56181   0.89879   4.57575   0.00386   0.00747  -0.00012
   S      4.67499   0.89742   4.57727  -0.00745   0.00708   0.00171
   S      7.81011   0.92113   4.55888  -0.00718  -0.00106   0.01118
   S     -0.01148   3.57879   4.55585   0.00195  -0.00806  -0.01010
   S      3.11636   3.60446   4.57526  -0.00773   0.00058  -0.00405
   S      6.22806   3.60618   4.57959   0.00312   0.00838  -0.00087
   S     -1.55870   6.30563   4.57423   0.00567  -0.00371  -0.00111
   S      1.55775   6.30238   4.57416  -0.00724  -0.01550   0.00090
   S      4.67351   6.30175   4.57525   0.00675  -0.00865   0.00254
   S     -0.00340   1.80240   7.48488  -0.01712  -0.02522   0.00004
   S      3.11594   1.80046   7.48469   0.01083  -0.00989  -0.00798
   S      6.23560   1.80233   7.48636   0.00752  -0.01878   0.00885
   S     -1.56193   4.50166   7.48333  -0.01075  -0.00395  -0.00829
   S      1.55613   4.50381   7.48441   0.01050   0.01378  -0.01259
   S      4.67436   4.50315   7.48575   0.00000   0.00579  -0.00199
   S     -3.12033   7.20420   7.48165  -0.01516   0.00557   0.00354
   S     -0.00331   7.20360   7.48237   0.01544   0.01635   0.00182
   S      3.11449   7.20318   7.48440  -0.00127   0.01648   0.01621
   S     -0.00441   1.80299  10.59764  -0.01712  -0.02522  -0.00004
   S      3.11493   1.80105  10.59984   0.01082  -0.00989   0.00798
   S      6.23460   1.80292  10.60019   0.00753  -0.01879  -0.00885
   S     -1.56294   4.50225  10.59716  -0.01075  -0.00395   0.00829
   S      1.55513   4.50440  10.59809   0.01049   0.01379   0.01259
   S      4.67335   4.50374  10.59877   0.00000   0.00579   0.00199
   S     -3.12134   7.20479  10.59681  -0.01516   0.00557  -0.00355
   S     -0.00432   7.20419  10.59810   0.01544   0.01635  -0.00182
   S      3.11348   7.20377  10.59809  -0.00126   0.01648  -0.01621
PRIMCOORD109
     54   1
   Re     0.03474   1.78037   3.01354   0.00082  -0.00037  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00501  -0.00046   0.00000
   Mo     6.21742   1.81537   3.01553  -0.00384   0.00133  -0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00309   0.00271  -0.00000
   Mo     1.55957   4.50006   3.01352   0.00251   0.00216   0.00000
   Mo     4.67635   4.50199   3.01453   0.00196  -0.00101  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00274  -0.00423   0.00000
   Mo     0.00049   7.20139   3.01250  -0.00305   0.00168  -0.00001
   Mo     3.11944   7.20206   3.01351  -0.00068  -0.00310   0.00000
   Mo     1.55542   0.90249   9.04193  -0.00284   0.00156  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00003   0.00190  -0.00000
   Mo     7.79412   0.90153   9.04395   0.00292   0.00031   0.00000
   Mo    -0.00250   3.60246   9.04092   0.00119  -0.00267   0.00000
   Mo     3.11501   3.60162   9.04192  -0.00082   0.00050   0.00000
   Mo     6.23272   3.60351   9.04293  -0.00015   0.00021  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00165  -0.00099  -0.00000
   Mo     1.55375   6.30470   9.04091   0.00254  -0.00156   0.00000
   Mo     4.67531   6.30436   9.04192  -0.00087   0.00047   0.00000
   S      1.56282   0.89819   1.45265  -0.02806   0.01661   0.00718
   S      4.67600   0.89683   1.45314  -0.00233   0.00555  -0.01065
   S      7.81111   0.92054   1.47356   0.02673   0.00429   0.00437
   S     -0.01048   3.57821   1.47053   0.00998  -0.02561   0.00483
   S      3.11737   3.60387   1.45312  -0.01341   0.00345   0.00724
   S      6.22907   3.60559   1.45080   0.00078  -0.00066  -0.00531
   S     -1.55769   6.30504   1.45010  -0.00550  -0.00070  -0.01066
   S      1.55876   6.30178   1.45219   0.01656  -0.00988  -0.00356
   S      4.67452   6.30116   1.45312  -0.00949   0.00942   0.00693
   S      1.56181   0.89879   4.57575  -0.02804   0.01660  -0.00718
   S      4.67499   0.89742   4.57727  -0.00234   0.00557   0.01065
   S      7.81011   0.92113   4.55888   0.02672   0.00428  -0.00436
   S     -0.01148   3.57879   4.55585   0.00998  -0.02560  -0.00481
   S      3.11636   3.60446   4.57526  -0.01341   0.00345  -0.00725
   S      6.22806   3.60618   4.57959   0.00078  -0.00067   0.00530
   S     -1.55870   6.30563   4.57423  -0.00551  -0.00070   0.01067
   S      1.55775   6.30238   4.57416   0.01657  -0.00989   0.00356
   S      4.67351   6.30175   4.57525  -0.00949   0.00942  -0.00695
   S     -0.00340   1.80240   7.48488   0.00094  -0.00072  -0.00911
   S      3.11594   1.80046   7.48469   0.01250  -0.00558   0.00195
   S      6.23560   1.80233   7.48636  -0.01355  -0.00005   0.00047
   S     -1.56193   4.50166   7.48333  -0.00702   0.01136   0.00014
   S      1.55613   4.50381   7.48441   0.00233   0.00844  -0.00257
   S      4.67436   4.50315   7.48575   0.00443  -0.00265   0.00495
   S     -3.12033   7.20420   7.48165   0.01080  -0.00770   0.00191
   S     -0.00331   7.20360   7.48237  -0.00486   0.00326   0.00534
   S      3.11449   7.20318   7.48440  -0.00608  -0.00595  -0.00230
   S     -0.00441   1.80299  10.59764   0.00094  -0.00071   0.00911
   S      3.11493   1.80105  10.59984   0.01250  -0.00558  -0.00195
   S      6.23460   1.80292  10.60019  -0.01354  -0.00005  -0.00046
   S     -1.56294   4.50225  10.59716  -0.00702   0.01135  -0.00014
   S      1.55513   4.50440  10.59809   0.00233   0.00844   0.00256
   S      4.67335   4.50374  10.59877   0.00443  -0.00265  -0.00496
   S     -3.12134   7.20479  10.59681   0.01080  -0.00770  -0.00191
   S     -0.00432   7.20419  10.59810  -0.00485   0.00325  -0.00534
   S      3.11348   7.20377  10.59809  -0.00608  -0.00595   0.00229
PRIMCOORD110
     54   1
   Re     0.03474   1.78037   3.01354  -0.00038  -0.00061   0.00000
   Mo     3.12051   1.79926   3.01453  -0.00049  -0.01794   0.00000
   Mo     6.21742   1.81537   3.01553   0.00803   0.01957   0.00000
   Mo    -1.58233   4.51086   3.01250   0.01287   0.01683  -0.00000
   Mo     1.55957   4.50006   3.01352   0.00752  -0.00813   0.00001
   Mo     4.67635   4.50199   3.01453  -0.00426  -0.00731   0.00000
   Mo    -3.11702   7.20082   3.01150  -0.01533  -0.00936  -0.00000
   Mo     0.00049   7.20139   3.01250   0.00552   0.00939   0.00000
   Mo     3.11944   7.20206   3.01351  -0.01076   0.00256  -0.00001
   Mo     1.55542   0.90249   9.04193  -0.00067  -0.00119  -0.00000
   Mo     4.67511   0.90146   9.04294  -0.00009  -0.00023  -0.00000
   Mo     7.79412   0.90153   9.04395   0.00043   0.00100   0.00000
   Mo    -0.00250   3.60246   9.04092   0.00065   0.00088  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.00040  -0.00103   0.00000
   Mo     6.23272   3.60351   9.04293  -0.00010  -0.00015  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00017  -0.00019   0.00000
   Mo     1.55375   6.30470   9.04091   0.00033   0.00057  -0.00000
   Mo     4.67531   6.30436   9.04192  -0.00070  -0.00087  -0.00000
   S      1.56282   0.89819   1.45265   0.01057   0.01813  -0.00001
   S      4.67600   0.89683   1.45314  -0.01774  -0.01251  -0.00287
   S      7.81111   0.92054   1.47356   0.00314  -0.00780   0.00149
   S     -0.01048   3.57821   1.47053  -0.00827  -0.00110  -0.00144
   S      3.11737   3.60387   1.45312  -0.00326   0.02769  -0.00106
   S      6.22907   3.60559   1.45080  -0.01444  -0.02528   0.00005
   S     -1.55769   6.30504   1.45010  -0.00194  -0.02177   0.00300
   S      1.55876   6.30178   1.45219   0.00260   0.00490   0.00000
   S      4.67452   6.30116   1.45312   0.02575   0.01102   0.00106
   S      1.56181   0.89879   4.57575   0.01057   0.01813   0.00001
   S      4.67499   0.89742   4.57727  -0.01773  -0.01251   0.00286
   S      7.81011   0.92113   4.55888   0.00314  -0.00780  -0.00149
   S     -0.01148   3.57879   4.55585  -0.00827  -0.00110   0.00144
   S      3.11636   3.60446   4.57526  -0.00326   0.02770   0.00105
   S      6.22806   3.60618   4.57959  -0.01444  -0.02528  -0.00005
   S     -1.55870   6.30563   4.57423  -0.00194  -0.02177  -0.00299
   S      1.55775   6.30238   4.57416   0.00260   0.00490  -0.00000
   S      4.67351   6.30175   4.57525   0.02575   0.01102  -0.00105
   S     -0.00340   1.80240   7.48488  -0.00048  -0.00081  -0.00002
   S      3.11594   1.80046   7.48469   0.00118   0.00132   0.00002
   S      6.23560   1.80233   7.48636  -0.00032  -0.00015   0.00028
   S     -1.56193   4.50166   7.48333   0.00010  -0.00034  -0.00028
   S      1.55613   4.50381   7.48441  -0.00077  -0.00097   0.00032
   S      4.67436   4.50315   7.48575   0.00081   0.00136  -0.00003
   S     -3.12033   7.20420   7.48165   0.00064   0.00176  -0.00005
   S     -0.00331   7.20360   7.48237   0.00049   0.00086  -0.00000
   S      3.11449   7.20318   7.48440  -0.00051  -0.00109  -0.00035
   S     -0.00441   1.80299  10.59764  -0.00048  -0.00081   0.00002
   S      3.11493   1.80105  10.59984   0.00118   0.00132  -0.00002
   S      6.23460   1.80292  10.60019  -0.00032  -0.00015  -0.00028
   S     -1.56294   4.50225  10.59716   0.00010  -0.00034   0.00028
   S      1.55513   4.50440  10.59809  -0.00077  -0.00097  -0.00032
   S      4.67335   4.50374  10.59877   0.00081   0.00136   0.00003
   S     -3.12134   7.20479  10.59681   0.00064   0.00176   0.00005
   S     -0.00432   7.20419  10.59810   0.00049   0.00086   0.00000
   S      3.11348   7.20377  10.59809  -0.00051  -0.00109   0.00035
PRIMCOORD111
     54   1
   Re     0.03474   1.78037   3.01354   0.00088   0.00139   0.00000
   Mo     3.12051   1.79926   3.01453   0.01536   0.00531  -0.00001
   Mo     6.21742   1.81537   3.01553   0.01892  -0.00480   0.00002
   Mo    -1.58233   4.51086   3.01250  -0.01265   0.01364  -0.00002
   Mo     1.55957   4.50006   3.01352  -0.01170  -0.00954   0.00001
   Mo     4.67635   4.50199   3.01453   0.00081   0.00001   0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00376   0.01601   0.00001
   Mo     0.00049   7.20139   3.01250   0.00179   0.00472  -0.00000
   Mo     3.11944   7.20206   3.01351  -0.00282  -0.01587  -0.00001
   Mo     1.55542   0.90249   9.04193  -0.00034  -0.00037  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00110   0.00035  -0.00000
   Mo     7.79412   0.90153   9.04395   0.00023  -0.00009   0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00025   0.00025  -0.00000
   Mo     3.11501   3.60162   9.04192   0.00043  -0.00155   0.00000
   Mo     6.23272   3.60351   9.04293   0.00073   0.00123  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00017   0.00119   0.00000
   Mo     1.55375   6.30470   9.04091  -0.00064  -0.00122   0.00000
   Mo     4.67531   6.30436   9.04192  -0.00149  -0.00042  -0.00000
   S      1.56282   0.89819   1.45265  -0.01296  -0.02280  -0.00001
   S      4.67600   0.89683   1.45314  -0.02759  -0.00875  -0.00571
   S      7.81111   0.92054   1.47356  -0.01445   0.02026  -0.00206
   S     -0.01048   3.57821   1.47053   0.02322  -0.00243   0.00229
   S      3.11737   3.60387   1.45312  -0.00111  -0.00117  -0.00193
   S      6.22907   3.60559   1.45080   0.00395   0.00900  -0.00007
   S     -1.55769   6.30504   1.45010   0.00748  -0.02811   0.00535
   S      1.55876   6.30178   1.45219   0.01051   0.01605   0.00033
   S      4.67452   6.30116   1.45312  -0.00057  -0.00032   0.00179
   S      1.56181   0.89879   4.57575  -0.01298  -0.02283   0.00001
   S      4.67499   0.89742   4.57727  -0.02757  -0.00875   0.00571
   S      7.81011   0.92113   4.55888  -0.01447   0.02028   0.00204
   S     -0.01148   3.57879   4.55585   0.02324  -0.00243  -0.00228
   S      3.11636   3.60446   4.57526  -0.00112  -0.00114   0.00194
   S      6.22806   3.60618   4.57959   0.00393   0.00897   0.00007
   S     -1.55870   6.30563   4.57423   0.00747  -0.02809  -0.00535
   S      1.55775   6.30238   4.57416   0.01050   0.01603  -0.00033
   S      4.67351   6.30175   4.57525  -0.00054  -0.00032  -0.00180
   S     -0.00340   1.80240   7.48488   0.00010  -0.00029   0.00001
   S      3.11594   1.80046   7.48469  -0.00038   0.00141  -0.00011
   S      6.23560   1.80233   7.48636  -0.00123  -0.00180  -0.00024
   S     -1.56193   4.50166   7.48333  -0.00090  -0.00205   0.00009
   S      1.55613   4.50381   7.48441  -0.00053   0.00185  -0.00033
   S      4.67436   4.50315   7.48575   0.00052   0.00116  -0.00001
   S     -3.12033   7.20420   7.48165   0.00126   0.00031   0.00001
   S     -0.00331   7.20360   7.48237  -0.00012  -0.00000  -0.00004
   S      3.11449   7.20318   7.48440   0.00190   0.00040   0.00040
   S     -0.00441   1.80299  10.59764   0.00010  -0.00029  -0.00001
   S      3.11493   1.80105  10.59984  -0.00039   0.00141   0.00011
   S      6.23460   1.80292  10.60019  -0.00122  -0.00180   0.00024
   S     -1.56294   4.50225  10.59716  -0.00091  -0.00205  -0.00008
   S      1.55513   4.50440  10.59809  -0.00052   0.00185   0.00033
   S      4.67335   4.50374  10.59877   0.00052   0.00116   0.00001
   S     -3.12134   7.20479  10.59681   0.00126   0.00031  -0.00001
   S     -0.00432   7.20419  10.59810  -0.00012  -0.00001   0.00004
   S      3.11348   7.20377  10.59809   0.00190   0.00041  -0.00041
PRIMCOORD112
     54   1
   Re     0.03474   1.78037   3.01354  -0.00128   0.00081  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00705  -0.00809   0.00000
   Mo     6.21742   1.81537   3.01553  -0.00846   0.00990  -0.00001
   Mo    -1.58233   4.51086   3.01250  -0.01388   0.00349  -0.00001
   Mo     1.55957   4.50006   3.01352  -0.00959  -0.01108   0.00000
   Mo     4.67635   4.50199   3.01453  -0.01740   0.00980  -0.00001
   Mo    -3.11702   7.20082   3.01150   0.01065  -0.00113   0.00000
   Mo     0.00049   7.20139   3.01250   0.01786  -0.00979   0.00001
   Mo     3.11944   7.20206   3.01351   0.00521   0.01257   0.00000
   Mo     1.55542   0.90249   9.04193   0.00254  -0.00152   0.00000
   Mo     4.67511   0.90146   9.04294   0.00061   0.00091  -0.00000
   Mo     7.79412   0.90153   9.04395   0.00163   0.00021  -0.00000
   Mo    -0.00250   3.60246   9.04092   0.00060  -0.00152  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.00097   0.00024   0.00000
   Mo     6.23272   3.60351   9.04293  -0.00088   0.00057   0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00044  -0.00087  -0.00000
   Mo     1.55375   6.30470   9.04091  -0.00065   0.00030   0.00000
   Mo     4.67531   6.30436   9.04192  -0.00086   0.00068   0.00000
   S      1.56282   0.89819   1.45265  -0.00548   0.00231   0.00035
   S      4.67600   0.89683   1.45314  -0.01264   0.01446   0.00506
   S      7.81111   0.92054   1.47356   0.01024  -0.01906  -0.00201
   S     -0.01048   3.57821   1.47053   0.02378   0.00027  -0.00186
   S      3.11737   3.60387   1.45312   0.01556   0.00697   0.00256
   S      6.22907   3.60559   1.45080   0.02519  -0.01405   0.00148
   S     -1.55769   6.30504   1.45010  -0.01889   0.00146   0.00558
   S      1.55876   6.30178   1.45219  -0.02227   0.01325  -0.00818
   S      4.67452   6.30116   1.45312   0.00096  -0.01643   0.00264
   S      1.56181   0.89879   4.57575  -0.00548   0.00231  -0.00035
   S      4.67499   0.89742   4.57727  -0.01263   0.01445  -0.00506
   S      7.81011   0.92113   4.55888   0.01024  -0.01906   0.00203
   S     -0.01148   3.57879   4.55585   0.02379   0.00028   0.00188
   S      3.11636   3.60446   4.57526   0.01556   0.00698  -0.00256
   S      6.22806   3.60618   4.57959   0.02519  -0.01405  -0.00145
   S     -1.55870   6.30563   4.57423  -0.01889   0.00147  -0.00559
   S      1.55775   6.30238   4.57416  -0.02227   0.01325   0.00815
   S      4.67351   6.30175   4.57525   0.00096  -0.01644  -0.00265
   S     -0.00340   1.80240   7.48488  -0.00445   0.00263  -0.00113
   S      3.11594   1.80046   7.48469   0.00002  -0.00117   0.00093
   S      6.23560   1.80233   7.48636  -0.00233   0.00062   0.00148
   S     -1.56193   4.50166   7.48333  -0.00175   0.00153   0.00148
   S      1.55613   4.50381   7.48441   0.00036   0.00034  -0.00102
   S      4.67436   4.50315   7.48575   0.00379  -0.00217   0.00024
   S     -3.12033   7.20420   7.48165   0.00119   0.00069   0.00087
   S     -0.00331   7.20360   7.48237   0.00078  -0.00051  -0.00006
   S      3.11449   7.20318   7.48440   0.00005  -0.00047  -0.00098
   S     -0.00441   1.80299  10.59764  -0.00444   0.00263   0.00113
   S      3.11493   1.80105  10.59984   0.00002  -0.00117  -0.00093
   S      6.23460   1.80292  10.60019  -0.00233   0.00062  -0.00148
   S     -1.56294   4.50225  10.59716  -0.00175   0.00152  -0.00148
   S      1.55513   4.50440  10.59809   0.00036   0.00035   0.00102
   S      4.67335   4.50374  10.59877   0.00379  -0.00217  -0.00024
   S     -3.12134   7.20479  10.59681   0.00118   0.00069  -0.00088
   S     -0.00432   7.20419  10.59810   0.00079  -0.00051   0.00007
   S      3.11348   7.20377  10.59809   0.00005  -0.00047   0.00098
PRIMCOORD113
     54   1
   Re     0.03474   1.78037   3.01354   0.00007   0.00005   0.00000
   Mo     3.12051   1.79926   3.01453  -0.01315   0.00202  -0.00002
   Mo     6.21742   1.81537   3.01553   0.00596  -0.00109   0.00001
   Mo    -1.58233   4.51086   3.01250  -0.00354   0.00456  -0.00001
   Mo     1.55957   4.50006   3.01352  -0.01282   0.01394   0.00000
   Mo     4.67635   4.50199   3.01453  -0.00943  -0.01706   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00806  -0.01038   0.00002
   Mo     0.00049   7.20139   3.01250   0.00943   0.01687  -0.00000
   Mo     3.11944   7.20206   3.01351   0.01840  -0.00455  -0.00000
   Mo     1.55542   0.90249   9.04193  -0.00040  -0.00058  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00017  -0.00029  -0.00000
   Mo     7.79412   0.90153   9.04395   0.00161   0.00039   0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00047   0.00163  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.00141  -0.00117   0.00000
   Mo     6.23272   3.60351   9.04293  -0.00028  -0.00048  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00031   0.00006   0.00000
   Mo     1.55375   6.30470   9.04091   0.00084   0.00136   0.00000
   Mo     4.67531   6.30436   9.04192  -0.00028  -0.00180  -0.00000
   S      1.56282   0.89819   1.45265   0.00703   0.01225   0.00002
   S      4.67600   0.89683   1.45314   0.00172  -0.02213  -0.00612
   S      7.81111   0.92054   1.47356  -0.01008   0.00570  -0.00088
   S     -0.01048   3.57821   1.47053   0.00943  -0.00606   0.00091
   S      3.11737   3.60387   1.45312   0.02943  -0.00015   0.00025
   S      6.22907   3.60559   1.45080   0.00472   0.00916  -0.00002
   S     -1.55769   6.30504   1.45010  -0.01959  -0.00959   0.00595
   S      1.55876   6.30178   1.45219  -0.01226  -0.02200   0.00013
   S      4.67452   6.30116   1.45312  -0.01502   0.02609  -0.00029
   S      1.56181   0.89879   4.57575   0.00702   0.01223  -0.00002
   S      4.67499   0.89742   4.57727   0.00174  -0.02212   0.00613
   S      7.81011   0.92113   4.55888  -0.01009   0.00572   0.00087
   S     -0.01148   3.57879   4.55585   0.00945  -0.00606  -0.00090
   S      3.11636   3.60446   4.57526   0.02942  -0.00013  -0.00022
   S      6.22806   3.60618   4.57959   0.00470   0.00913   0.00002
   S     -1.55870   6.30563   4.57423  -0.01960  -0.00957  -0.00596
   S      1.55775   6.30238   4.57416  -0.01228  -0.02202  -0.00013
   S      4.67351   6.30175   4.57525  -0.01500   0.02609   0.00027
   S     -0.00340   1.80240   7.48488  -0.00109  -0.00203   0.00000
   S      3.11594   1.80046   7.48469   0.00089   0.00117   0.00033
   S      6.23560   1.80233   7.48636  -0.00125   0.00044  -0.00045
   S     -1.56193   4.50166   7.48333   0.00099  -0.00093   0.00041
   S      1.55613   4.50381   7.48441   0.00021  -0.00146  -0.00080
   S      4.67436   4.50315   7.48575   0.00171   0.00292  -0.00001
   S     -3.12033   7.20420   7.48165   0.00061   0.00130  -0.00038
   S     -0.00331   7.20360   7.48237   0.00019   0.00053  -0.00001
   S      3.11449   7.20318   7.48440  -0.00139  -0.00049   0.00081
   S     -0.00441   1.80299  10.59764  -0.00109  -0.00203  -0.00000
   S      3.11493   1.80105  10.59984   0.00089   0.00117  -0.00033
   S      6.23460   1.80292  10.60019  -0.00124   0.00044   0.00045
   S     -1.56294   4.50225  10.59716   0.00099  -0.00092  -0.00041
   S      1.55513   4.50440  10.59809   0.00021  -0.00146   0.00080
   S      4.67335   4.50374  10.59877   0.00171   0.00292   0.00001
   S     -3.12134   7.20479  10.59681   0.00061   0.00130   0.00038
   S     -0.00432   7.20419  10.59810   0.00019   0.00053   0.00001
   S      3.11348   7.20377  10.59809  -0.00139  -0.00048  -0.00081
PRIMCOORD114
     54   1
   Re     0.03474   1.78037   3.01354  -0.00000  -0.00000  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00000   0.00000  -0.01586
   Mo     6.21742   1.81537   3.01553  -0.00002   0.00001   0.01805
   Mo    -1.58233   4.51086   3.01250   0.00002  -0.00002  -0.01806
   Mo     1.55957   4.50006   3.01352   0.00001  -0.00000   0.01717
   Mo     4.67635   4.50199   3.01453   0.00001   0.00001   0.00002
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00000   0.01585
   Mo     0.00049   7.20139   3.01250  -0.00001  -0.00001   0.00002
   Mo     3.11944   7.20206   3.01351  -0.00001   0.00000  -0.01719
   Mo     1.55542   0.90249   9.04193   0.00000   0.00000  -0.00000
   Mo     4.67511   0.90146   9.04294  -0.00000   0.00000  -0.00014
   Mo     7.79412   0.90153   9.04395  -0.00000  -0.00000   0.00009
   Mo    -0.00250   3.60246   9.04092  -0.00000  -0.00000  -0.00009
   Mo     3.11501   3.60162   9.04192  -0.00000   0.00001   0.00028
   Mo     6.23272   3.60351   9.04293   0.00000   0.00000   0.00000
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000   0.00014
   Mo     1.55375   6.30470   9.04091  -0.00000  -0.00000   0.00000
   Mo     4.67531   6.30436   9.04192   0.00000   0.00000  -0.00028
   S      1.56282   0.89819   1.45265   0.01059   0.01830   0.00002
   S      4.67600   0.89683   1.45314  -0.02171  -0.00087  -0.00137
   S      7.81111   0.92054   1.47356   0.01046  -0.01695   0.00032
   S     -0.01048   3.57821   1.47053  -0.01995   0.00060  -0.00027
   S      3.11737   3.60387   1.45312   0.01058  -0.01833  -0.00234
   S      6.22907   3.60559   1.45080   0.01214   0.02102  -0.00002
   S     -1.55769   6.30504   1.45010   0.01007  -0.01925   0.00135
   S      1.55876   6.30178   1.45219   0.01050   0.01817   0.00001
   S      4.67452   6.30116   1.45312  -0.02118   0.00002   0.00233
   S      1.56181   0.89879   4.57575  -0.01059  -0.01830   0.00002
   S      4.67499   0.89742   4.57727   0.02176   0.00090  -0.00137
   S      7.81011   0.92113   4.55888  -0.01044   0.01691   0.00030
   S     -0.01148   3.57879   4.55585   0.01990  -0.00060  -0.00026
   S      3.11636   3.60446   4.57526  -0.01058   0.01830  -0.00236
   S      6.22806   3.60618   4.57959  -0.01216  -0.02106  -0.00002
   S     -1.55870   6.30563   4.57423  -0.01008   0.01931   0.00134
   S      1.55775   6.30238   4.57416  -0.01046  -0.01811   0.00001
   S      4.67351   6.30175   4.57525   0.02116  -0.00004   0.00235
   S     -0.00340   1.80240   7.48488  -0.00003  -0.00005  -0.00000
   S      3.11594   1.80046   7.48469   0.00010  -0.00031   0.00019
   S      6.23560   1.80233   7.48636  -0.00005   0.00001  -0.00022
   S     -1.56193   4.50166   7.48333   0.00004  -0.00004   0.00022
   S      1.55613   4.50381   7.48441  -0.00018   0.00017  -0.00003
   S      4.67436   4.50315   7.48575   0.00021   0.00037  -0.00000
   S     -3.12033   7.20420   7.48165  -0.00032  -0.00007  -0.00019
   S     -0.00331   7.20360   7.48237   0.00008   0.00013   0.00000
   S      3.11449   7.20318   7.48440   0.00024  -0.00007   0.00002
   S     -0.00441   1.80299  10.59764   0.00001   0.00003  -0.00000
   S      3.11493   1.80105  10.59984  -0.00009   0.00029   0.00020
   S      6.23460   1.80292  10.60019   0.00006  -0.00002  -0.00023
   S     -1.56294   4.50225  10.59716  -0.00006   0.00004   0.00023
   S      1.55513   4.50440  10.59809   0.00020  -0.00016  -0.00002
   S      4.67335   4.50374  10.59877  -0.00022  -0.00038  -0.00000
   S     -3.12134   7.20479  10.59681   0.00030   0.00006  -0.00020
   S     -0.00432   7.20419  10.59810  -0.00007  -0.00012   0.00000
   S      3.11348   7.20377  10.59809  -0.00024   0.00009   0.00002
PRIMCOORD115
     54   1
   Re     0.03474   1.78037   3.01354   0.00000   0.00002  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00051  -0.00019   0.00000
   Mo     6.21742   1.81537   3.01553   0.00155   0.00066  -0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00019   0.00171   0.00000
   Mo     1.55957   4.50006   3.01352  -0.00139  -0.00030  -0.00000
   Mo     4.67635   4.50199   3.01453  -0.00073  -0.00125  -0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00040   0.00033  -0.00000
   Mo     0.00049   7.20139   3.01250   0.00062   0.00114  -0.00000
   Mo     3.11944   7.20206   3.01351   0.00039  -0.00140   0.00000
   Mo     1.55542   0.90249   9.04193   0.00786   0.01328   0.00000
   Mo     4.67511   0.90146   9.04294  -0.01157  -0.00377  -0.00000
   Mo     7.79412   0.90153   9.04395  -0.00494  -0.00944   0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00570  -0.00915  -0.00000
   Mo     3.11501   3.60162   9.04192   0.00249   0.02238  -0.00000
   Mo     6.23272   3.60351   9.04293  -0.00724  -0.01236  -0.00000
   Mo    -1.56213   6.30353   9.03990   0.00245  -0.01209   0.00000
   Mo     1.55375   6.30470   9.04091  -0.00086  -0.00126  -0.00000
   Mo     4.67531   6.30436   9.04192   0.01791   0.01339   0.00000
   S      1.56282   0.89819   1.45265  -0.00016  -0.00013  -0.00002
   S      4.67600   0.89683   1.45314  -0.00255  -0.00150  -0.00054
   S      7.81111   0.92054   1.47356  -0.00096   0.00137  -0.00042
   S     -0.01048   3.57821   1.47053   0.00165  -0.00029   0.00041
   S      3.11737   3.60387   1.45312   0.00184   0.00104   0.00013
   S      6.22907   3.60559   1.45080  -0.00050  -0.00080  -0.00002
   S     -1.55769   6.30504   1.45010  -0.00014  -0.00307   0.00056
   S      1.55876   6.30178   1.45219   0.00031   0.00026  -0.00000
   S      4.67452   6.30116   1.45312  -0.00005   0.00204  -0.00012
   S      1.56181   0.89879   4.57575  -0.00015  -0.00013   0.00002
   S      4.67499   0.89742   4.57727  -0.00255  -0.00150   0.00054
   S      7.81011   0.92113   4.55888  -0.00096   0.00137   0.00042
   S     -0.01148   3.57879   4.55585   0.00164  -0.00029  -0.00041
   S      3.11636   3.60446   4.57526   0.00184   0.00103  -0.00013
   S      6.22806   3.60618   4.57959  -0.00050  -0.00080   0.00002
   S     -1.55870   6.30563   4.57423  -0.00013  -0.00307  -0.00056
   S      1.55775   6.30238   4.57416   0.00031   0.00027   0.00000
   S      4.67351   6.30175   4.57525  -0.00005   0.00204   0.00011
   S     -0.00340   1.80240   7.48488   0.00567   0.01027   0.00001
   S      3.11594   1.80046   7.48469  -0.00240  -0.02982  -0.00050
   S      6.23560   1.80233   7.48636   0.01374   0.01985  -0.00067
   S     -1.56193   4.50166   7.48333   0.01048   0.02216   0.00066
   S      1.55613   4.50381   7.48441   0.01053  -0.00329   0.00147
   S      4.67436   4.50315   7.48575  -0.01139  -0.02001  -0.00002
   S     -3.12033   7.20420   7.48165  -0.02445  -0.01667   0.00049
   S     -0.00331   7.20360   7.48237   0.00513   0.00867   0.00003
   S      3.11449   7.20318   7.48440  -0.00789   0.00735  -0.00145
   S     -0.00441   1.80299  10.59764   0.00567   0.01027  -0.00001
   S      3.11493   1.80105  10.59984  -0.00241  -0.02981   0.00051
   S      6.23460   1.80292  10.60019   0.01375   0.01985   0.00067
   S     -1.56294   4.50225  10.59716   0.01048   0.02217  -0.00066
   S      1.55513   4.50440  10.59809   0.01054  -0.00329  -0.00146
   S      4.67335   4.50374  10.59877  -0.01139  -0.02001   0.00002
   S     -3.12134   7.20479  10.59681  -0.02444  -0.01667  -0.00050
   S     -0.00432   7.20419  10.59810   0.00513   0.00867  -0.00003
   S      3.11348   7.20377  10.59809  -0.00789   0.00735   0.00144
PRIMCOORD116
     54   1
   Re     0.03474   1.78037   3.01354   0.00003  -0.00001  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00023  -0.00099   0.00000
   Mo     6.21742   1.81537   3.01553  -0.00113   0.00073  -0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00118   0.00064  -0.00000
   Mo     1.55957   4.50006   3.01352  -0.00056  -0.00131   0.00000
   Mo     4.67635   4.50199   3.01453  -0.00124   0.00074  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00101   0.00033   0.00000
   Mo     0.00049   7.20139   3.01250   0.00197  -0.00109   0.00000
   Mo     3.11944   7.20206   3.01351   0.00082   0.00108   0.00000
   Mo     1.55542   0.90249   9.04193  -0.02209   0.01259  -0.00001
   Mo     4.67511   0.90146   9.04294  -0.01254  -0.00336  -0.00000
   Mo     7.79412   0.90153   9.04395  -0.00906  -0.00842  -0.00000
   Mo    -0.00250   3.60246   9.04092   0.00256   0.01174  -0.00000
   Mo     3.11501   3.60162   9.04192   0.01236  -0.00337   0.00000
   Mo     6.23272   3.60351   9.04293   0.01533  -0.00891   0.00001
   Mo    -1.56213   6.30353   9.03990  -0.00264   0.01248  -0.00000
   Mo     1.55375   6.30470   9.04091   0.00645  -0.00353   0.00000
   Mo     4.67531   6.30436   9.04192   0.00971  -0.00920   0.00000
   S      1.56282   0.89819   1.45265  -0.00052   0.00024   0.00105
   S      4.67600   0.89683   1.45314  -0.00066   0.00165   0.00009
   S      7.81111   0.92054   1.47356   0.00071  -0.00175  -0.00056
   S     -0.01048   3.57821   1.47053   0.00189   0.00026  -0.00051
   S      3.11737   3.60387   1.45312   0.00092   0.00122   0.00019
   S      6.22907   3.60559   1.45080   0.00247  -0.00145  -0.00003
   S     -1.55769   6.30504   1.45010  -0.00184  -0.00033   0.00008
   S      1.55876   6.30178   1.45219  -0.00241   0.00146  -0.00042
   S      4.67452   6.30116   1.45312  -0.00061  -0.00143   0.00019
   S      1.56181   0.89879   4.57575  -0.00052   0.00024  -0.00106
   S      4.67499   0.89742   4.57727  -0.00067   0.00165  -0.00009
   S      7.81011   0.92113   4.55888   0.00071  -0.00175   0.00056
   S     -0.01148   3.57879   4.55585   0.00189   0.00026   0.00051
   S      3.11636   3.60446   4.57526   0.00092   0.00122  -0.00019
   S      6.22806   3.60618   4.57959   0.00247  -0.00145   0.00004
   S     -1.55870   6.30563   4.57423  -0.00184  -0.00033  -0.00008
   S      1.55775   6.30238   4.57416  -0.00240   0.00146   0.00041
   S      4.67351   6.30175   4.57525  -0.00061  -0.00143  -0.00019
   S     -0.00340   1.80240   7.48488   0.02831  -0.01589   0.00152
   S      3.11594   1.80046   7.48469   0.01870   0.00093  -0.00030
   S      6.23560   1.80233   7.48636   0.01042   0.01496   0.00018
   S     -1.56193   4.50166   7.48333  -0.00777  -0.01634   0.00023
   S      1.55613   4.50381   7.48441  -0.01718   0.00152  -0.00067
   S      4.67436   4.50315   7.48575  -0.02654   0.01539   0.00110
   S     -3.12033   7.20420   7.48165   0.00760  -0.01626  -0.00030
   S     -0.00331   7.20360   7.48237  -0.00302   0.00120  -0.00090
   S      3.11449   7.20318   7.48440  -0.01058   0.01441  -0.00076
   S     -0.00441   1.80299  10.59764   0.02831  -0.01589  -0.00149
   S      3.11493   1.80105  10.59984   0.01870   0.00093   0.00031
   S      6.23460   1.80292  10.60019   0.01042   0.01496  -0.00018
   S     -1.56294   4.50225  10.59716  -0.00777  -0.01634  -0.00023
   S      1.55513   4.50440  10.59809  -0.01718   0.00152   0.00065
   S      4.67335   4.50374  10.59877  -0.02654   0.01539  -0.00113
   S     -3.12134   7.20479  10.59681   0.00760  -0.01626   0.00031
   S     -0.00432   7.20419  10.59810  -0.00302   0.00120   0.00090
   S      3.11348   7.20377  10.59809  -0.01058   0.01441   0.00074
PRIMCOORD117
     54   1
   Re     0.03474   1.78037   3.01354   0.00013   0.00025  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00080   0.00071   0.00000
   Mo     6.21742   1.81537   3.01553   0.00017  -0.00002  -0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00005   0.00010   0.00000
   Mo     1.55957   4.50006   3.01352   0.00044  -0.00076  -0.00000
   Mo     4.67635   4.50199   3.01453   0.00058   0.00099  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00022   0.00102  -0.00000
   Mo     0.00049   7.20139   3.01250  -0.00035  -0.00042  -0.00000
   Mo     3.11944   7.20206   3.01351  -0.00094  -0.00005   0.00000
   Mo     1.55542   0.90249   9.04193  -0.00332  -0.00686   0.00000
   Mo     4.67511   0.90146   9.04294  -0.00259   0.01464  -0.00000
   Mo     7.79412   0.90153   9.04395   0.00850  -0.00742   0.00001
   Mo    -0.00250   3.60246   9.04092  -0.00999   0.00310  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.02251   0.00375  -0.00001
   Mo     6.23272   3.60351   9.04293  -0.00333  -0.00655   0.00000
   Mo    -1.56213   6.30353   9.03990   0.01318   0.00460   0.00000
   Mo     1.55375   6.30470   9.04091   0.00631   0.01266  -0.00000
   Mo     4.67531   6.30436   9.04192   0.01357  -0.01805   0.00001
   S      1.56282   0.89819   1.45265  -0.00090  -0.00158  -0.00008
   S      4.67600   0.89683   1.45314  -0.00055   0.00052   0.00001
   S      7.81111   0.92054   1.47356   0.00007  -0.00020   0.00009
   S     -0.01048   3.57821   1.47053  -0.00025  -0.00008  -0.00005
   S      3.11737   3.60387   1.45312  -0.00169  -0.00074   0.00057
   S      6.22907   3.60559   1.45080  -0.00020  -0.00024  -0.00003
   S     -1.55769   6.30504   1.45010   0.00074  -0.00017  -0.00001
   S      1.55876   6.30178   1.45219   0.00096   0.00134  -0.00002
   S      4.67452   6.30116   1.45312   0.00018  -0.00184  -0.00058
   S      1.56181   0.89879   4.57575  -0.00090  -0.00158   0.00008
   S      4.67499   0.89742   4.57727  -0.00055   0.00051  -0.00001
   S      7.81011   0.92113   4.55888   0.00007  -0.00020  -0.00009
   S     -0.01148   3.57879   4.55585  -0.00026  -0.00008   0.00005
   S      3.11636   3.60446   4.57526  -0.00169  -0.00074  -0.00057
   S      6.22806   3.60618   4.57959  -0.00020  -0.00024   0.00003
   S     -1.55870   6.30563   4.57423   0.00074  -0.00017   0.00001
   S      1.55775   6.30238   4.57416   0.00097   0.00134   0.00002
   S      4.67351   6.30175   4.57525   0.00018  -0.00184   0.00058
   S     -0.00340   1.80240   7.48488  -0.00038   0.00140  -0.00002
   S      3.11594   1.80046   7.48469   0.01762  -0.00736  -0.00119
   S      6.23560   1.80233   7.48636  -0.00894   0.00553  -0.00058
   S     -1.56193   4.50166   7.48333   0.00851  -0.00404   0.00062
   S      1.55613   4.50381   7.48441   0.02248  -0.01800   0.00146
   S      4.67436   4.50315   7.48575   0.01316   0.02340   0.00003
   S     -3.12033   7.20420   7.48165  -0.01404   0.01250   0.00116
   S     -0.00331   7.20360   7.48237  -0.01253  -0.02403   0.00002
   S      3.11449   7.20318   7.48440  -0.02565   0.01072  -0.00145
   S     -0.00441   1.80299  10.59764  -0.00038   0.00140   0.00002
   S      3.11493   1.80105  10.59984   0.01762  -0.00736   0.00121
   S      6.23460   1.80292  10.60019  -0.00894   0.00553   0.00057
   S     -1.56294   4.50225  10.59716   0.00851  -0.00404  -0.00062
   S      1.55513   4.50440  10.59809   0.02248  -0.01800  -0.00144
   S      4.67335   4.50374  10.59877   0.01316   0.02340  -0.00003
   S     -3.12134   7.20479  10.59681  -0.01404   0.01250  -0.00117
   S     -0.00432   7.20419  10.59810  -0.01253  -0.02404  -0.00002
   S      3.11348   7.20377  10.59809  -0.02565   0.01072   0.00143
PRIMCOORD118
     54   1
   Re     0.03474   1.78037   3.01354   0.00012   0.00011   0.00000
   Mo     3.12051   1.79926   3.01453  -0.00120  -0.00078  -0.00000
   Mo     6.21742   1.81537   3.01553  -0.00027   0.00100  -0.00000
   Mo    -1.58233   4.51086   3.01250   0.00093   0.00045   0.00000
   Mo     1.55957   4.50006   3.01352   0.00025   0.00016  -0.00000
   Mo     4.67635   4.50199   3.01453  -0.00026  -0.00068   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00006  -0.00132  -0.00000
   Mo     0.00049   7.20139   3.01250   0.00086   0.00080   0.00000
   Mo     3.11944   7.20206   3.01351   0.00038   0.00049   0.00000
   Mo     1.55542   0.90249   9.04193   0.00385   0.00900  -0.00000
   Mo     4.67511   0.90146   9.04294   0.01543   0.00845   0.00000
   Mo     7.79412   0.90153   9.04395  -0.00376  -0.01625   0.00000
   Mo    -0.00250   3.60246   9.04092  -0.01646  -0.01018  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.00089  -0.00121   0.00000
   Mo     6.23272   3.60351   9.04293   0.00285   0.01214  -0.00000
   Mo    -1.56213   6.30353   9.03990   0.00430   0.01849  -0.00000
   Mo     1.55375   6.30470   9.04091  -0.00618  -0.01946   0.00000
   Mo     4.67531   6.30436   9.04192   0.00285   0.00226   0.00000
   S      1.56282   0.89819   1.45265   0.00115   0.00219   0.00026
   S      4.67600   0.89683   1.45314   0.00061  -0.00107  -0.00014
   S      7.81111   0.92054   1.47356  -0.00001  -0.00123  -0.00070
   S     -0.01048   3.57821   1.47053  -0.00081  -0.00030   0.00056
   S      3.11737   3.60387   1.45312   0.00047   0.00109   0.00021
   S      6.22907   3.60559   1.45080  -0.00062  -0.00087   0.00011
   S     -1.55769   6.30504   1.45010  -0.00143  -0.00029   0.00009
   S      1.55876   6.30178   1.45219  -0.00119  -0.00101   0.00001
   S      4.67452   6.30116   1.45312   0.00038   0.00102  -0.00035
   S      1.56181   0.89879   4.57575   0.00115   0.00220  -0.00026
   S      4.67499   0.89742   4.57727   0.00061  -0.00107   0.00015
   S      7.81011   0.92113   4.55888  -0.00000  -0.00123   0.00070
   S     -0.01148   3.57879   4.55585  -0.00081  -0.00030  -0.00056
   S      3.11636   3.60446   4.57526   0.00047   0.00108  -0.00021
   S      6.22806   3.60618   4.57959  -0.00062  -0.00087  -0.00011
   S     -1.55870   6.30563   4.57423  -0.00143  -0.00029  -0.00009
   S      1.55775   6.30238   4.57416  -0.00119  -0.00101  -0.00001
   S      4.67351   6.30175   4.57525   0.00038   0.00102   0.00035
   S     -0.00340   1.80240   7.48488   0.01201   0.01477  -0.00011
   S      3.11594   1.80046   7.48469  -0.01504  -0.00452  -0.00047
   S      6.23560   1.80233   7.48636  -0.01590  -0.01216   0.00031
   S     -1.56193   4.50166   7.48333   0.00335  -0.02223  -0.00044
   S      1.55613   4.50381   7.48441   0.01763   0.02749   0.00012
   S      4.67436   4.50315   7.48575   0.00132  -0.00577  -0.00009
   S     -3.12033   7.20420   7.48165  -0.00274  -0.01826   0.00048
   S     -0.00331   7.20360   7.48237  -0.01319  -0.00979   0.00012
   S      3.11449   7.20318   7.48440   0.00956   0.02557   0.00001
   S     -0.00441   1.80299  10.59764   0.01201   0.01476   0.00011
   S      3.11493   1.80105  10.59984  -0.01504  -0.00451   0.00046
   S      6.23460   1.80292  10.60019  -0.01590  -0.01216  -0.00031
   S     -1.56294   4.50225  10.59716   0.00335  -0.02223   0.00045
   S      1.55513   4.50440  10.59809   0.01763   0.02749  -0.00012
   S      4.67335   4.50374  10.59877   0.00132  -0.00577   0.00010
   S     -3.12134   7.20479  10.59681  -0.00274  -0.01826  -0.00047
   S     -0.00432   7.20419  10.59810  -0.01319  -0.00979  -0.00013
   S      3.11348   7.20377  10.59809   0.00956   0.02558  -0.00001
PRIMCOORD119
     54   1
   Re     0.03474   1.78037   3.01354   0.00021  -0.00014   0.00000
   Mo     3.12051   1.79926   3.01453   0.00033  -0.00037   0.00000
   Mo     6.21742   1.81537   3.01553  -0.00045  -0.00015   0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00040   0.00032  -0.00000
   Mo     1.55957   4.50006   3.01352   0.00008  -0.00113   0.00000
   Mo     4.67635   4.50199   3.01453   0.00044  -0.00002   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00055   0.00047   0.00000
   Mo     0.00049   7.20139   3.01250   0.00159  -0.00118   0.00000
   Mo     3.11944   7.20206   3.01351   0.00082   0.00035  -0.00000
   Mo     1.55542   0.90249   9.04193  -0.00661   0.00144  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00125  -0.01351   0.00000
   Mo     7.79412   0.90153   9.04395  -0.00794   0.01138  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00921   0.00532  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.00444  -0.01300   0.00000
   Mo     6.23272   3.60351   9.04293  -0.01794   0.00745  -0.00001
   Mo    -1.56213   6.30353   9.03990   0.01258  -0.00080   0.00000
   Mo     1.55375   6.30470   9.04091   0.02231  -0.00804   0.00001
   Mo     4.67531   6.30436   9.04192   0.00965   0.00910   0.00000
   S      1.56282   0.89819   1.45265  -0.00103   0.00000   0.00119
   S      4.67600   0.89683   1.45314  -0.00003   0.00132  -0.00027
   S      7.81111   0.92054   1.47356  -0.00013  -0.00056  -0.00035
   S     -0.01048   3.57821   1.47053   0.00070   0.00055  -0.00055
   S      3.11737   3.60387   1.45312  -0.00069   0.00033  -0.00049
   S      6.22907   3.60559   1.45080  -0.00010   0.00020   0.00038
   S     -1.55769   6.30504   1.45010  -0.00068  -0.00051  -0.00030
   S      1.55876   6.30178   1.45219  -0.00217   0.00171   0.00001
   S      4.67452   6.30116   1.45312  -0.00085  -0.00010  -0.00045
   S      1.56181   0.89879   4.57575  -0.00103   0.00000  -0.00119
   S      4.67499   0.89742   4.57727  -0.00003   0.00132   0.00027
   S      7.81011   0.92113   4.55888  -0.00013  -0.00055   0.00035
   S     -0.01148   3.57879   4.55585   0.00070   0.00055   0.00055
   S      3.11636   3.60446   4.57526  -0.00069   0.00033   0.00049
   S      6.22806   3.60618   4.57959  -0.00010   0.00020  -0.00038
   S     -1.55870   6.30563   4.57423  -0.00068  -0.00051   0.00030
   S      1.55775   6.30238   4.57416  -0.00217   0.00171  -0.00001
   S      4.67351   6.30175   4.57525  -0.00085  -0.00010   0.00045
   S     -0.00340   1.80240   7.48488   0.01232  -0.01100  -0.00061
   S      3.11594   1.80046   7.48469   0.00210   0.02028   0.00014
   S      6.23560   1.80233   7.48636   0.01682  -0.00855  -0.00035
   S     -1.56193   4.50166   7.48333   0.01635  -0.00259  -0.00023
   S      1.55613   4.50381   7.48441  -0.00176   0.01236   0.00058
   S      4.67436   4.50315   7.48575   0.01924  -0.00934  -0.00029
   S     -3.12033   7.20420   7.48165  -0.01772  -0.00489  -0.00001
   S     -0.00331   7.20360   7.48237  -0.02883   0.01883   0.00069
   S      3.11449   7.20318   7.48440  -0.01803  -0.01407   0.00052
   S     -0.00441   1.80299  10.59764   0.01232  -0.01100   0.00062
   S      3.11493   1.80105  10.59984   0.00210   0.02028  -0.00015
   S      6.23460   1.80292  10.60019   0.01682  -0.00855   0.00036
   S     -1.56294   4.50225  10.59716   0.01635  -0.00259   0.00024
   S      1.55513   4.50440  10.59809  -0.00176   0.01236  -0.00058
   S      4.67335   4.50374  10.59877   0.01924  -0.00934   0.00031
   S     -3.12134   7.20479  10.59681  -0.01773  -0.00489   0.00000
   S     -0.00432   7.20419  10.59810  -0.02883   0.01883  -0.00071
   S      3.11348   7.20377  10.59809  -0.01803  -0.01406  -0.00052
PRIMCOORD120
     54   1
   Re     0.03474   1.78037   3.01354  -0.00008  -0.00014  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00134  -0.00040  -0.00000
   Mo     6.21742   1.81537   3.01553   0.00013  -0.00020   0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00030  -0.00005  -0.00000
   Mo     1.55957   4.50006   3.01352   0.00064   0.00024   0.00000
   Mo     4.67635   4.50199   3.01453  -0.00028  -0.00033  -0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00092   0.00092   0.00000
   Mo     0.00049   7.20139   3.01250  -0.00115  -0.00201   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00014   0.00073  -0.00000
   Mo     1.55542   0.90249   9.04193   0.00826   0.01479   0.00000
   Mo     4.67511   0.90146   9.04294   0.01225  -0.01340   0.00001
   Mo     7.79412   0.90153   9.04395   0.01923  -0.00139   0.00001
   Mo    -0.00250   3.60246   9.04092  -0.01075   0.01615  -0.00001
   Mo     3.11501   3.60162   9.04192  -0.00290  -0.00281  -0.00000
   Mo     6.23272   3.60351   9.04293  -0.00803  -0.01415   0.00000
   Mo    -1.56213   6.30353   9.03990  -0.01778   0.00407  -0.00001
   Mo     1.55375   6.30470   9.04091   0.00009  -0.00000   0.00000
   Mo     4.67531   6.30436   9.04192  -0.00074  -0.00404   0.00000
   S      1.56282   0.89819   1.45265  -0.00062  -0.00100  -0.00004
   S      4.67600   0.89683   1.45314  -0.00065   0.00252  -0.00021
   S      7.81111   0.92054   1.47356   0.00030  -0.00038   0.00147
   S     -0.01048   3.57821   1.47053  -0.00035   0.00005  -0.00145
   S      3.11737   3.60387   1.45312  -0.00050   0.00054   0.00088
   S      6.22907   3.60559   1.45080  -0.00006  -0.00022  -0.00001
   S     -1.55769   6.30504   1.45010   0.00234   0.00087   0.00017
   S      1.55876   6.30178   1.45219   0.00008   0.00003  -0.00001
   S      4.67452   6.30116   1.45312   0.00074  -0.00031  -0.00088
   S      1.56181   0.89879   4.57575  -0.00062  -0.00100   0.00004
   S      4.67499   0.89742   4.57727  -0.00065   0.00252   0.00021
   S      7.81011   0.92113   4.55888   0.00030  -0.00038  -0.00147
   S     -0.01148   3.57879   4.55585  -0.00035   0.00005   0.00144
   S      3.11636   3.60446   4.57526  -0.00051   0.00054  -0.00088
   S      6.22806   3.60618   4.57959  -0.00006  -0.00022   0.00001
   S     -1.55870   6.30563   4.57423   0.00234   0.00087  -0.00017
   S      1.55775   6.30238   4.57416   0.00008   0.00003   0.00001
   S      4.67351   6.30175   4.57525   0.00074  -0.00031   0.00088
   S     -0.00340   1.80240   7.48488  -0.01371  -0.02430  -0.00001
   S      3.11594   1.80046   7.48469  -0.02209   0.00242  -0.00014
   S      6.23560   1.80233   7.48636  -0.01844   0.02129   0.00054
   S     -1.56193   4.50166   7.48333   0.02757  -0.00546  -0.00052
   S      1.55613   4.50381   7.48441   0.00600  -0.00449  -0.00065
   S      4.67436   4.50315   7.48575   0.00636   0.01148   0.00001
   S     -3.12033   7.20420   7.48165   0.01324  -0.01835   0.00011
   S     -0.00331   7.20360   7.48237   0.00885   0.01538   0.00004
   S      3.11449   7.20318   7.48440  -0.00725   0.00318   0.00067
   S     -0.00441   1.80299  10.59764  -0.01370  -0.02430   0.00001
   S      3.11493   1.80105  10.59984  -0.02209   0.00242   0.00012
   S      6.23460   1.80292  10.60019  -0.01844   0.02130  -0.00056
   S     -1.56294   4.50225  10.59716   0.02757  -0.00546   0.00054
   S      1.55513   4.50440  10.59809   0.00600  -0.00449   0.00066
   S      4.67335   4.50374  10.59877   0.00636   0.01148  -0.00001
   S     -3.12134   7.20479  10.59681   0.01324  -0.01835  -0.00009
   S     -0.00432   7.20419  10.59810   0.00886   0.01538  -0.00004
   S      3.11348   7.20377  10.59809  -0.00725   0.00318  -0.00067
PRIMCOORD121
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000  -0.00018
   Mo     3.12051   1.79926   3.01453  -0.00000   0.00000  -0.00022
   Mo     6.21742   1.81537   3.01553  -0.00000  -0.00000  -0.00030
   Mo    -1.58233   4.51086   3.01250  -0.00000   0.00000  -0.00032
   Mo     1.55957   4.50006   3.01352   0.00000  -0.00000  -0.00028
   Mo     4.67635   4.50199   3.01453   0.00001  -0.00000   0.00068
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00000  -0.00022
   Mo     0.00049   7.20139   3.01250   0.00000  -0.00000   0.00067
   Mo     3.11944   7.20206   3.01351   0.00000  -0.00000  -0.00029
   Mo     1.55542   0.90249   9.04193  -0.00001   0.00000   0.01924
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000  -0.00895
   Mo     7.79412   0.90153   9.04395   0.00000  -0.00000  -0.01009
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00000  -0.00837
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000  -0.01094
   Mo     6.23272   3.60351   9.04293  -0.00001   0.00000   0.02019
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000  -0.01079
   Mo     1.55375   6.30470   9.04091  -0.00001   0.00000   0.01889
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00000  -0.00905
   S      1.56282   0.89819   1.45265   0.00006  -0.00003   0.00020
   S      4.67600   0.89683   1.45314   0.00004   0.00055   0.00004
   S      7.81111   0.92054   1.47356  -0.00014  -0.00014   0.00080
   S     -0.01048   3.57821   1.47053   0.00003   0.00019   0.00077
   S      3.11737   3.60387   1.45312  -0.00059  -0.00025   0.00003
   S      6.22907   3.60559   1.45080   0.00052  -0.00028  -0.00042
   S     -1.55769   6.30504   1.45010  -0.00045  -0.00033   0.00010
   S      1.55876   6.30178   1.45219   0.00048  -0.00026  -0.00063
   S      4.67452   6.30116   1.45312  -0.00009   0.00064  -0.00000
   S      1.56181   0.89879   4.57575  -0.00005   0.00002   0.00019
   S      4.67499   0.89742   4.57727  -0.00003  -0.00055   0.00004
   S      7.81011   0.92113   4.55888   0.00015   0.00013   0.00080
   S     -0.01148   3.57879   4.55585  -0.00003  -0.00019   0.00078
   S      3.11636   3.60446   4.57526   0.00057   0.00024   0.00003
   S      6.22806   3.60618   4.57959  -0.00052   0.00028  -0.00042
   S     -1.55870   6.30563   4.57423   0.00046   0.00032   0.00010
   S      1.55775   6.30238   4.57416  -0.00050   0.00027  -0.00063
   S      4.67351   6.30175   4.57525   0.00009  -0.00062   0.00000
   S     -0.00340   1.80240   7.48488  -0.01875   0.00951  -0.00014
   S      3.11594   1.80046   7.48469   0.01790   0.01173   0.00014
   S      6.23560   1.80233   7.48636   0.00072  -0.02164  -0.00089
   S     -1.56193   4.50166   7.48333   0.01806   0.01218  -0.00082
   S      1.55613   4.50381   7.48441   0.00135  -0.02120   0.00014
   S      4.67436   4.50315   7.48575  -0.01963   0.00993   0.00028
   S     -3.12033   7.20420   7.48165   0.00115  -0.02132   0.00014
   S     -0.00331   7.20360   7.48237  -0.01902   0.00960   0.00099
   S      3.11449   7.20318   7.48440   0.01794   0.01140   0.00004
   S     -0.00441   1.80299  10.59764   0.01876  -0.00952  -0.00013
   S      3.11493   1.80105  10.59984  -0.01790  -0.01175   0.00013
   S      6.23460   1.80292  10.60019  -0.00071   0.02163  -0.00090
   S     -1.56294   4.50225  10.59716  -0.01804  -0.01217  -0.00083
   S      1.55513   4.50440  10.59809  -0.00136   0.02120   0.00013
   S      4.67335   4.50374  10.59877   0.01962  -0.00992   0.00029
   S     -3.12134   7.20479  10.59681  -0.00115   0.02134   0.00013
   S     -0.00432   7.20419  10.59810   0.01901  -0.00960   0.00100
   S      3.11348   7.20377  10.59809  -0.01795  -0.01140   0.00003
PRIMCOORD122
     54   1
   Re     0.03474   1.78037   3.01354  -0.00000  -0.00000   0.00001
   Mo     3.12051   1.79926   3.01453   0.00000  -0.00000  -0.00004
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00000   0.00026
   Mo    -1.58233   4.51086   3.01250  -0.00000   0.00000  -0.00022
   Mo     1.55957   4.50006   3.01352  -0.00000   0.00000   0.00015
   Mo     4.67635   4.50199   3.01453  -0.00000  -0.00001  -0.00004
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00000   0.00006
   Mo     0.00049   7.20139   3.01250  -0.00000   0.00000  -0.00003
   Mo     3.11944   7.20206   3.01351   0.00000  -0.00000  -0.00012
   Mo     1.55542   0.90249   9.04193   0.00000   0.00000  -0.00105
   Mo     4.67511   0.90146   9.04294  -0.00001   0.00001   0.01768
   Mo     7.79412   0.90153   9.04395   0.00000  -0.00000  -0.01542
   Mo    -0.00250   3.60246   9.04092  -0.00001   0.00000   0.01641
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000  -0.01689
   Mo     6.23272   3.60351   9.04293   0.00000  -0.00000  -0.00109
   Mo    -1.56213   6.30353   9.03990   0.00001  -0.00000  -0.01661
   Mo     1.55375   6.30470   9.04091   0.00000  -0.00000  -0.00101
   Mo     4.67531   6.30436   9.04192  -0.00001   0.00000   0.01797
   S      1.56282   0.89819   1.45265   0.00005   0.00010  -0.00001
   S      4.67600   0.89683   1.45314  -0.00023  -0.00013  -0.00047
   S      7.81111   0.92054   1.47356   0.00005  -0.00017   0.00021
   S     -0.01048   3.57821   1.47053  -0.00017  -0.00006  -0.00029
   S      3.11737   3.60387   1.45312   0.00014  -0.00005   0.00027
   S      6.22907   3.60559   1.45080   0.00016   0.00034   0.00002
   S     -1.55769   6.30504   1.45010   0.00005  -0.00023   0.00047
   S      1.55876   6.30178   1.45219   0.00012   0.00027   0.00003
   S      4.67452   6.30116   1.45312  -0.00011   0.00003  -0.00027
   S      1.56181   0.89879   4.57575  -0.00006  -0.00012  -0.00001
   S      4.67499   0.89742   4.57727   0.00021   0.00012  -0.00048
   S      7.81011   0.92113   4.55888  -0.00005   0.00017   0.00020
   S     -0.01148   3.57879   4.55585   0.00017   0.00007  -0.00029
   S      3.11636   3.60446   4.57526  -0.00013   0.00007   0.00027
   S      6.22806   3.60618   4.57959  -0.00015  -0.00032   0.00002
   S     -1.55870   6.30563   4.57423  -0.00005   0.00021   0.00047
   S      1.55775   6.30238   4.57416  -0.00012  -0.00027   0.00003
   S      4.67351   6.30175   4.57525   0.00012  -0.00002  -0.00027
   S     -0.00340   1.80240   7.48488  -0.00950  -0.01874   0.00002
   S      3.11594   1.80046   7.48469  -0.01166   0.01833  -0.00014
   S      6.23560   1.80233   7.48636   0.02086   0.00173  -0.00065
   S     -1.56193   4.50166   7.48333  -0.01095   0.01774   0.00073
   S      1.55613   4.50381   7.48441   0.02107   0.00099   0.00093
   S      4.67436   4.50315   7.48575  -0.01020  -0.02004  -0.00002
   S     -3.12033   7.20420   7.48165   0.02170   0.00135   0.00015
   S     -0.00331   7.20360   7.48237  -0.01000  -0.01962  -0.00007
   S      3.11449   7.20318   7.48440  -0.01170   0.01764  -0.00095
   S     -0.00441   1.80299  10.59764   0.00950   0.01875   0.00002
   S      3.11493   1.80105  10.59984   0.01165  -0.01834  -0.00013
   S      6.23460   1.80292  10.60019  -0.02085  -0.00173  -0.00066
   S     -1.56294   4.50225  10.59716   0.01095  -0.01773   0.00074
   S      1.55513   4.50440  10.59809  -0.02108  -0.00098   0.00092
   S      4.67335   4.50374  10.59877   0.01020   0.02005  -0.00002
   S     -3.12134   7.20479  10.59681  -0.02170  -0.00136   0.00014
   S     -0.00432   7.20419  10.59810   0.00998   0.01960  -0.00007
   S      3.11348   7.20377  10.59809   0.01171  -0.01764  -0.00094
PRIMCOORD123
     54   1
   Re     0.03474   1.78037   3.01354   0.00141  -0.00083  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00480   0.00917  -0.00000
   Mo     6.21742   1.81537   3.01553  -0.01381  -0.01001  -0.00000
   Mo    -1.58233   4.51086   3.01250   0.00174   0.01699  -0.00000
   Mo     1.55957   4.50006   3.01352  -0.00275  -0.00891   0.00000
   Mo     4.67635   4.50199   3.01453   0.02175  -0.01265   0.00001
   Mo    -3.11702   7.20082   3.01150  -0.01050  -0.00012  -0.00000
   Mo     0.00049   7.20139   3.01250   0.01625  -0.00957   0.00000
   Mo     3.11944   7.20206   3.01351   0.00652   0.00682   0.00000
   Mo     1.55542   0.90249   9.04193   0.00201  -0.00112  -0.00000
   Mo     4.67511   0.90146   9.04294  -0.00187  -0.00046   0.00000
   Mo     7.79412   0.90153   9.04395   0.00044   0.00188   0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00142  -0.00129   0.00000
   Mo     3.11501   3.60162   9.04192  -0.00009   0.00244   0.00000
   Mo     6.23272   3.60351   9.04293   0.00176  -0.00108  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00062   0.00182   0.00000
   Mo     1.55375   6.30470   9.04091   0.00099  -0.00055  -0.00000
   Mo     4.67531   6.30436   9.04192  -0.00219  -0.00119   0.00000
   S      1.56282   0.89819   1.45265  -0.00278   0.00132   0.00821
   S      4.67600   0.89683   1.45314   0.01782   0.01457  -0.00229
   S      7.81111   0.92054   1.47356   0.00644  -0.01167  -0.00518
   S     -0.01048   3.57821   1.47053   0.01337   0.00032  -0.00529
   S      3.11737   3.60387   1.45312  -0.01089  -0.01252  -0.00309
   S      6.22907   3.60559   1.45080  -0.02587   0.01495   0.00338
   S     -1.55769   6.30504   1.45010  -0.00321  -0.02280  -0.00235
   S      1.55876   6.30178   1.45219  -0.02594   0.01489  -0.00233
   S      4.67452   6.30116   1.45312   0.00530   0.01582  -0.00306
   S      1.56181   0.89879   4.57575  -0.00277   0.00131  -0.00821
   S      4.67499   0.89742   4.57727   0.01782   0.01457   0.00231
   S      7.81011   0.92113   4.55888   0.00644  -0.01167   0.00519
   S     -0.01148   3.57879   4.55585   0.01337   0.00032   0.00530
   S      3.11636   3.60446   4.57526  -0.01090  -0.01252   0.00308
   S      6.22806   3.60618   4.57959  -0.02587   0.01495  -0.00339
   S     -1.55870   6.30563   4.57423  -0.00322  -0.02280   0.00237
   S      1.55775   6.30238   4.57416  -0.02594   0.01489   0.00230
   S      4.67351   6.30175   4.57525   0.00530   0.01583   0.00305
   S     -0.00340   1.80240   7.48488  -0.00349   0.00204  -0.00015
   S      3.11594   1.80046   7.48469   0.00078  -0.00296   0.00004
   S      6.23560   1.80233   7.48636   0.00146   0.00105   0.00029
   S     -1.56193   4.50166   7.48333  -0.00002  -0.00170   0.00029
   S      1.55613   4.50381   7.48441   0.00226   0.00050  -0.00007
   S      4.67436   4.50315   7.48575  -0.00206   0.00126   0.00074
   S     -3.12033   7.20420   7.48165   0.00308   0.00072   0.00001
   S     -0.00331   7.20360   7.48237  -0.00111   0.00064   0.00017
   S      3.11449   7.20318   7.48440   0.00066  -0.00231  -0.00006
   S     -0.00441   1.80299  10.59764  -0.00349   0.00204   0.00015
   S      3.11493   1.80105  10.59984   0.00079  -0.00296  -0.00004
   S      6.23460   1.80292  10.60019   0.00146   0.00104  -0.00028
   S     -1.56294   4.50225  10.59716  -0.00001  -0.00170  -0.00028
   S      1.55513   4.50440  10.59809   0.00226   0.00049   0.00007
   S      4.67335   4.50374  10.59877  -0.00207   0.00127  -0.00074
   S     -3.12134   7.20479  10.59681   0.00308   0.00071  -0.00001
   S     -0.00432   7.20419  10.59810  -0.00112   0.00065  -0.00017
   S      3.11348   7.20377  10.59809   0.00067  -0.00230   0.00006
PRIMCOORD124
     54   1
   Re     0.03474   1.78037   3.01354   0.00153   0.00262  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.01513   0.00792  -0.00001
   Mo     6.21742   1.81537   3.01553   0.00112  -0.00237  -0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00256  -0.00005   0.00000
   Mo     1.55957   4.50006   3.01352   0.00435  -0.01262  -0.00000
   Mo     4.67635   4.50199   3.01453   0.01128   0.01921   0.00000
   Mo    -3.11702   7.20082   3.01150   0.01423  -0.00917   0.00001
   Mo     0.00049   7.20139   3.01250   0.01086   0.01862   0.00000
   Mo     3.11944   7.20206   3.01351  -0.01304  -0.00244  -0.00000
   Mo     1.55542   0.90249   9.04193  -0.00097  -0.00176   0.00000
   Mo     4.67511   0.90146   9.04294  -0.00104   0.00135   0.00000
   Mo     7.79412   0.90153   9.04395   0.00364  -0.00014  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00193   0.00304   0.00000
   Mo     3.11501   3.60162   9.04192   0.00286  -0.00011  -0.00000
   Mo     6.23272   3.60351   9.04293  -0.00215  -0.00382   0.00000
   Mo    -1.56213   6.30353   9.03990   0.00168  -0.00020  -0.00000
   Mo     1.55375   6.30470   9.04091  -0.00155  -0.00270  -0.00000
   Mo     4.67531   6.30436   9.04192  -0.00162   0.00241   0.00000
   S      1.56282   0.89819   1.45265   0.00804   0.01384   0.00007
   S      4.67600   0.89683   1.45314   0.01189  -0.02865  -0.00073
   S      7.81111   0.92054   1.47356  -0.00528   0.00187  -0.00936
   S     -0.01048   3.57821   1.47053   0.00442  -0.00356   0.00943
   S      3.11737   3.60387   1.45312  -0.02137  -0.01091  -0.00136
   S      6.22907   3.60559   1.45080   0.00237   0.00450   0.00001
   S     -1.55769   6.30504   1.45010  -0.03075  -0.00417   0.00075
   S      1.55876   6.30178   1.45219   0.00810   0.01446   0.00005
   S      4.67452   6.30116   1.45312   0.00142  -0.02364   0.00138
   S      1.56181   0.89879   4.57575   0.00804   0.01384  -0.00007
   S      4.67499   0.89742   4.57727   0.01189  -0.02865   0.00075
   S      7.81011   0.92113   4.55888  -0.00529   0.00187   0.00935
   S     -0.01148   3.57879   4.55585   0.00442  -0.00356  -0.00943
   S      3.11636   3.60446   4.57526  -0.02136  -0.01091   0.00136
   S      6.22806   3.60618   4.57959   0.00237   0.00450  -0.00001
   S     -1.55870   6.30563   4.57423  -0.03075  -0.00418  -0.00077
   S      1.55775   6.30238   4.57416   0.00811   0.01446  -0.00005
   S      4.67351   6.30175   4.57525   0.00142  -0.02364  -0.00137
   S     -0.00340   1.80240   7.48488  -0.00281  -0.00480  -0.00003
   S      3.11594   1.80046   7.48469   0.00243   0.00022  -0.00054
   S      6.23560   1.80233   7.48636  -0.00192   0.00495   0.00028
   S     -1.56193   4.50166   7.48333   0.00509   0.00080  -0.00033
   S      1.55613   4.50381   7.48441  -0.00131   0.00332  -0.00030
   S      4.67436   4.50315   7.48575  -0.00150  -0.00262  -0.00004
   S     -3.12033   7.20420   7.48165  -0.00092   0.00229   0.00049
   S     -0.00331   7.20360   7.48237  -0.00105  -0.00169  -0.00003
   S      3.11449   7.20318   7.48440   0.00368   0.00049   0.00030
   S     -0.00441   1.80299  10.59764  -0.00280  -0.00480   0.00003
   S      3.11493   1.80105  10.59984   0.00244   0.00021   0.00054
   S      6.23460   1.80292  10.60019  -0.00192   0.00495  -0.00029
   S     -1.56294   4.50225  10.59716   0.00509   0.00080   0.00033
   S      1.55513   4.50440  10.59809  -0.00132   0.00332   0.00030
   S      4.67335   4.50374  10.59877  -0.00149  -0.00261   0.00004
   S     -3.12134   7.20479  10.59681  -0.00092   0.00229  -0.00049
   S     -0.00432   7.20419  10.59810  -0.00105  -0.00168   0.00003
   S      3.11348   7.20377  10.59809   0.00368   0.00048  -0.00030
PRIMCOORD125
     54   1
   Re     0.03474   1.78037   3.01354  -0.00295   0.00162   0.00001
   Mo     3.12051   1.79926   3.01453  -0.00794   0.01407   0.00001
   Mo     6.21742   1.81537   3.01553  -0.01225   0.00170   0.00002
   Mo    -1.58233   4.51086   3.01250  -0.00851   0.00931   0.00002
   Mo     1.55957   4.50006   3.01352  -0.01521   0.00565   0.00002
   Mo     4.67635   4.50199   3.01453  -0.00811   0.00427  -0.00007
   Mo    -3.11702   7.20082   3.01150  -0.01648  -0.00099   0.00001
   Mo     0.00049   7.20139   3.01250  -0.01346   0.00746  -0.00007
   Mo     3.11944   7.20206   3.01351  -0.01296   0.00976   0.00002
   Mo     1.55542   0.90249   9.04193   0.00139  -0.00092   0.00000
   Mo     4.67511   0.90146   9.04294  -0.00027  -0.00142   0.00000
   Mo     7.79412   0.90153   9.04395   0.00050   0.00102  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00074  -0.00070  -0.00000
   Mo     3.11501   3.60162   9.04192   0.00081   0.00017  -0.00000
   Mo     6.23272   3.60351   9.04293   0.00157  -0.00101   0.00000
   Mo    -1.56213   6.30353   9.03990   0.00135   0.00099   0.00000
   Mo     1.55375   6.30470   9.04091   0.00259  -0.00154   0.00000
   Mo     4.67531   6.30436   9.04192   0.00019  -0.00061  -0.00000
   S      1.56282   0.89819   1.45265   0.00626  -0.00269  -0.00401
   S      4.67600   0.89683   1.45314   0.02056  -0.01210   0.00868
   S      7.81111   0.92054   1.47356   0.01416  -0.01321   0.00406
   S     -0.01048   3.57821   1.47053   0.01948  -0.00552   0.00379
   S      3.11737   3.60387   1.45312   0.01736  -0.01749   0.00855
   S      6.22907   3.60559   1.45080   0.00901  -0.00433  -0.00156
   S     -1.55769   6.30504   1.45010   0.02127  -0.01090   0.00870
   S      1.55876   6.30178   1.45219   0.01840  -0.00987   0.00080
   S      4.67452   6.30116   1.45312   0.02443  -0.00544   0.00850
   S      1.56181   0.89879   4.57575   0.00627  -0.00270   0.00393
   S      4.67499   0.89742   4.57727   0.02057  -0.01200  -0.00862
   S      7.81011   0.92113   4.55888   0.01414  -0.01323  -0.00415
   S     -0.01148   3.57879   4.55585   0.01949  -0.00549  -0.00388
   S      3.11636   3.60446   4.57526   0.01727  -0.01754  -0.00849
   S      6.22806   3.60618   4.57959   0.00911  -0.00439   0.00158
   S     -1.55870   6.30563   4.57423   0.02120  -0.01096  -0.00864
   S      1.55775   6.30238   4.57416   0.01849  -0.00992  -0.00077
   S      4.67351   6.30175   4.57525   0.02443  -0.00534  -0.00844
   S     -0.00340   1.80240   7.48488  -0.00158   0.00071  -0.00017
   S      3.11594   1.80046   7.48469  -0.00111  -0.00043   0.00015
   S      6.23560   1.80233   7.48636   0.00053   0.00193   0.00051
   S     -1.56193   4.50166   7.48333  -0.00115  -0.00153   0.00052
   S      1.55613   4.50381   7.48441  -0.00007   0.00247  -0.00034
   S      4.67436   4.50315   7.48575  -0.00181   0.00082  -0.00048
   S     -3.12033   7.20420   7.48165  -0.00036   0.00144   0.00012
   S     -0.00331   7.20360   7.48237  -0.00379   0.00199  -0.00012
   S      3.11449   7.20318   7.48440  -0.00209  -0.00122  -0.00032
   S     -0.00441   1.80299  10.59764  -0.00158   0.00071   0.00017
   S      3.11493   1.80105  10.59984  -0.00111  -0.00043  -0.00016
   S      6.23460   1.80292  10.60019   0.00053   0.00194  -0.00051
   S     -1.56294   4.50225  10.59716  -0.00115  -0.00154  -0.00053
   S      1.55513   4.50440  10.59809  -0.00008   0.00247   0.00035
   S      4.67335   4.50374  10.59877  -0.00181   0.00082   0.00048
   S     -3.12134   7.20479  10.59681  -0.00036   0.00145  -0.00012
   S     -0.00432   7.20419  10.59810  -0.00379   0.00199   0.00011
   S      3.11348   7.20377  10.59809  -0.00209  -0.00122   0.00033
PRIMCOORD126
     54   1
   Re     0.03474   1.78037   3.01354  -0.00001   0.00000  -0.00496
   Mo     3.12051   1.79926   3.01453  -0.00002   0.00003  -0.00666
   Mo     6.21742   1.81537   3.01553  -0.00003   0.00000  -0.01004
   Mo    -1.58233   4.51086   3.01250  -0.00002   0.00002  -0.01002
   Mo     1.55957   4.50006   3.01352  -0.00004   0.00001  -0.00981
   Mo     4.67635   4.50199   3.01453  -0.00002   0.00001   0.02478
   Mo    -3.11702   7.20082   3.01150  -0.00004  -0.00001  -0.00670
   Mo     0.00049   7.20139   3.01250  -0.00004   0.00002   0.02533
   Mo     3.11944   7.20206   3.01351  -0.00003   0.00002  -0.00979
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000  -0.00082
   Mo     4.67511   0.90146   9.04294  -0.00000  -0.00000   0.00053
   Mo     7.79412   0.90153   9.04395   0.00000   0.00000  -0.00033
   Mo    -0.00250   3.60246   9.04092  -0.00000  -0.00000  -0.00033
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000   0.00073
   Mo     6.23272   3.60351   9.04293   0.00001  -0.00000  -0.00035
   Mo    -1.56213   6.30353   9.03990   0.00000   0.00000   0.00053
   Mo     1.55375   6.30470   9.04091   0.00000  -0.00000  -0.00025
   Mo     4.67531   6.30436   9.04192   0.00000   0.00000   0.00072
   S      1.56282   0.89819   1.45265   0.00356  -0.00207   0.01767
   S      4.67600   0.89683   1.45314   0.00139   0.02040  -0.00769
   S      7.81111   0.92054   1.47356  -0.00488  -0.00400   0.01920
   S     -0.01048   3.57821   1.47053   0.00105   0.00623   0.01919
   S      3.11737   3.60387   1.45312  -0.01904  -0.00898  -0.00741
   S      6.22907   3.60559   1.45080   0.01942  -0.01124  -0.00202
   S     -1.55769   6.30504   1.45010  -0.01696  -0.01137  -0.00768
   S      1.55876   6.30178   1.45219   0.01891  -0.01094  -0.00503
   S      4.67452   6.30116   1.45312  -0.00170   0.02098  -0.00739
   S      1.56181   0.89879   4.57575  -0.00355   0.00207   0.01770
   S      4.67499   0.89742   4.57727  -0.00129  -0.02046  -0.00772
   S      7.81011   0.92113   4.55888   0.00496   0.00393   0.01919
   S     -0.01148   3.57879   4.55585  -0.00094  -0.00627   0.01919
   S      3.11636   3.60446   4.57526   0.01912   0.00890  -0.00743
   S      6.22806   3.60618   4.57959  -0.01937   0.01123  -0.00204
   S     -1.55870   6.30563   4.57423   0.01707   0.01131  -0.00771
   S      1.55775   6.30238   4.57416  -0.01880   0.01089  -0.00505
   S      4.67351   6.30175   4.57525   0.00183  -0.02100  -0.00741
   S     -0.00340   1.80240   7.48488   0.00024  -0.00014  -0.00022
   S      3.11594   1.80046   7.48469  -0.00143  -0.00041  -0.00006
   S      6.23560   1.80233   7.48636   0.00104   0.00056   0.00015
   S     -1.56193   4.50166   7.48333   0.00003  -0.00118   0.00016
   S      1.55613   4.50381   7.48441  -0.00081  -0.00009   0.00009
   S      4.67436   4.50315   7.48575   0.00074  -0.00042  -0.00102
   S     -3.12033   7.20420   7.48165  -0.00036   0.00144  -0.00006
   S     -0.00331   7.20360   7.48237   0.00049  -0.00028   0.00022
   S      3.11449   7.20318   7.48440  -0.00032   0.00075   0.00009
   S     -0.00441   1.80299  10.59764  -0.00027   0.00015  -0.00023
   S      3.11493   1.80105  10.59984   0.00143   0.00043  -0.00007
   S      6.23460   1.80292  10.60019  -0.00103  -0.00054   0.00015
   S     -1.56294   4.50225  10.59716  -0.00004   0.00116   0.00015
   S      1.55513   4.50440  10.59809   0.00082   0.00012   0.00009
   S      4.67335   4.50374  10.59877  -0.00075   0.00043  -0.00102
   S     -3.12134   7.20479  10.59681   0.00034  -0.00145  -0.00007
   S     -0.00432   7.20419  10.59810  -0.00048   0.00028   0.00021
   S      3.11348   7.20377  10.59809   0.00030  -0.00077   0.00009
PRIMCOORD127
     54   1
   Re     0.03474   1.78037   3.01354   0.00122   0.00230  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00947   0.01389  -0.00000
   Mo     6.21742   1.81537   3.01553  -0.00133   0.01759  -0.00001
   Mo    -1.58233   4.51086   3.01250   0.01549   0.00813   0.00001
   Mo     1.55957   4.50006   3.01352   0.00250   0.01347  -0.00000
   Mo     4.67635   4.50199   3.01453   0.00543   0.00994   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00637   0.01510  -0.00000
   Mo     0.00049   7.20139   3.01250   0.00394   0.00778   0.00000
   Mo     3.11944   7.20206   3.01351   0.00960   0.00946   0.00000
   Mo     1.55542   0.90249   9.04193   0.00057   0.00083  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00056  -0.00371   0.00000
   Mo     7.79412   0.90153   9.04395  -0.00320  -0.00091  -0.00000
   Mo    -0.00250   3.60246   9.04092   0.00077  -0.00332   0.00000
   Mo     3.11501   3.60162   9.04192  -0.00290  -0.00115  -0.00000
   Mo     6.23272   3.60351   9.04293   0.00063   0.00092  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00341  -0.00129  -0.00000
   Mo     1.55375   6.30470   9.04091   0.00047   0.00057  -0.00000
   Mo     4.67531   6.30436   9.04192   0.00046  -0.00314   0.00000
   S      1.56282   0.89819   1.45265  -0.01375  -0.02421  -0.00014
   S      4.67600   0.89683   1.45314  -0.00769  -0.01424  -0.00088
   S      7.81111   0.92054   1.47356   0.00508  -0.01485  -0.00522
   S     -0.01048   3.57821   1.47053  -0.01440  -0.00333   0.00553
   S      3.11737   3.60387   1.45312  -0.00413  -0.01915  -0.00100
   S      6.22907   3.60559   1.45080  -0.01390  -0.02458  -0.00005
   S     -1.55769   6.30504   1.45010  -0.00734  -0.01438   0.00132
   S      1.55876   6.30178   1.45219  -0.01153  -0.02141   0.00006
   S      4.67452   6.30116   1.45312  -0.01310  -0.01358   0.00140
   S      1.56181   0.89879   4.57575  -0.01375  -0.02421   0.00015
   S      4.67499   0.89742   4.57727  -0.00769  -0.01424   0.00088
   S      7.81011   0.92113   4.55888   0.00508  -0.01485   0.00523
   S     -0.01148   3.57879   4.55585  -0.01440  -0.00333  -0.00554
   S      3.11636   3.60446   4.57526  -0.00413  -0.01915   0.00100
   S      6.22806   3.60618   4.57959  -0.01390  -0.02458   0.00005
   S     -1.55870   6.30563   4.57423  -0.00734  -0.01438  -0.00133
   S      1.55775   6.30238   4.57416  -0.01153  -0.02141  -0.00006
   S      4.67351   6.30175   4.57525  -0.01310  -0.01358  -0.00141
   S     -0.00340   1.80240   7.48488   0.00235   0.00428  -0.00001
   S      3.11594   1.80046   7.48469  -0.00217   0.00184  -0.00043
   S      6.23560   1.80233   7.48636   0.00272  -0.00096   0.00028
   S     -1.56193   4.50166   7.48333  -0.00237   0.00179  -0.00025
   S      1.55613   4.50381   7.48441   0.00235  -0.00052   0.00014
   S      4.67436   4.50315   7.48575   0.00249   0.00448  -0.00001
   S     -3.12033   7.20420   7.48165   0.00268  -0.00092   0.00042
   S     -0.00331   7.20360   7.48237   0.00301   0.00553  -0.00001
   S      3.11449   7.20318   7.48440  -0.00178   0.00162  -0.00012
   S     -0.00441   1.80299  10.59764   0.00235   0.00428   0.00001
   S      3.11493   1.80105  10.59984  -0.00217   0.00184   0.00043
   S      6.23460   1.80292  10.60019   0.00272  -0.00096  -0.00028
   S     -1.56294   4.50225  10.59716  -0.00237   0.00179   0.00025
   S      1.55513   4.50440  10.59809   0.00235  -0.00052  -0.00013
   S      4.67335   4.50374  10.59877   0.00249   0.00448   0.00001
   S     -3.12134   7.20479  10.59681   0.00268  -0.00092  -0.00042
   S     -0.00432   7.20419  10.59810   0.00301   0.00553   0.00001
   S      3.11348   7.20377  10.59809  -0.00178   0.00162   0.00012
PRIMCOORD128
     54   1
   Re     0.03474   1.78037   3.01354  -0.00008   0.00004   0.00000
   Mo     3.12051   1.79926   3.01453   0.00173  -0.00178   0.00000
   Mo     6.21742   1.81537   3.01553   0.00288   0.00041   0.00000
   Mo    -1.58233   4.51086   3.01250   0.00107  -0.00272   0.00000
   Mo     1.55957   4.50006   3.01352   0.00118   0.00011  -0.00000
   Mo     4.67635   4.50199   3.01453  -0.00209   0.00119  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00236  -0.00066   0.00000
   Mo     0.00049   7.20139   3.01250  -0.00080   0.00042   0.00000
   Mo     3.11944   7.20206   3.01351   0.00049  -0.00109  -0.00000
   Mo     1.55542   0.90249   9.04193   0.01228  -0.00703   0.00001
   Mo     4.67511   0.90146   9.04294  -0.01385  -0.00780  -0.00000
   Mo     7.79412   0.90153   9.04395  -0.00172   0.01575  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.01446  -0.00632  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.00177   0.01553  -0.00000
   Mo     6.23272   3.60351   9.04293   0.01083  -0.00624   0.00001
   Mo    -1.56213   6.30353   9.03990  -0.00022   0.01591  -0.00000
   Mo     1.55375   6.30470   9.04091   0.01340  -0.00773   0.00001
   Mo     4.67531   6.30436   9.04192  -0.01436  -0.00622  -0.00000
   S      1.56282   0.89819   1.45265  -0.00065   0.00044  -0.00318
   S      4.67600   0.89683   1.45314  -0.00390  -0.00073  -0.00028
   S      7.81111   0.92054   1.47356  -0.00198   0.00246   0.00231
   S     -0.01048   3.57821   1.47053  -0.00309   0.00049   0.00229
   S      3.11737   3.60387   1.45312  -0.00021   0.00323   0.00030
   S      6.22907   3.60559   1.45080   0.00221  -0.00128  -0.00140
   S     -1.55769   6.30504   1.45010  -0.00124   0.00382  -0.00027
   S      1.55876   6.30178   1.45219   0.00173  -0.00099  -0.00028
   S      4.67452   6.30116   1.45312  -0.00288  -0.00138   0.00032
   S      1.56181   0.89879   4.57575  -0.00065   0.00044   0.00318
   S      4.67499   0.89742   4.57727  -0.00390  -0.00073   0.00028
   S      7.81011   0.92113   4.55888  -0.00198   0.00246  -0.00231
   S     -0.01148   3.57879   4.55585  -0.00309   0.00049  -0.00229
   S      3.11636   3.60446   4.57526  -0.00021   0.00323  -0.00030
   S      6.22806   3.60618   4.57959   0.00221  -0.00128   0.00140
   S     -1.55870   6.30563   4.57423  -0.00124   0.00382   0.00027
   S      1.55775   6.30238   4.57416   0.00173  -0.00098   0.00029
   S      4.67351   6.30175   4.57525  -0.00287  -0.00139  -0.00031
   S     -0.00340   1.80240   7.48488  -0.01568   0.00900  -0.00169
   S      3.11594   1.80046   7.48469   0.00117  -0.02066  -0.00040
   S      6.23560   1.80233   7.48636   0.02023   0.00886  -0.00022
   S     -1.56193   4.50166   7.48333   0.00245  -0.02200  -0.00019
   S      1.55613   4.50381   7.48441   0.01940   0.00987   0.00147
   S      4.67436   4.50315   7.48575  -0.01452   0.00844  -0.00015
   S     -3.12033   7.20420   7.48165   0.01846   0.00919  -0.00040
   S     -0.00331   7.20360   7.48237  -0.01792   0.01038  -0.00036
   S      3.11449   7.20318   7.48440   0.00120  -0.02184   0.00148
   S     -0.00441   1.80299  10.59764  -0.01568   0.00900   0.00168
   S      3.11493   1.80105  10.59984   0.00117  -0.02066   0.00041
   S      6.23460   1.80292  10.60019   0.02023   0.00886   0.00023
   S     -1.56294   4.50225  10.59716   0.00245  -0.02200   0.00019
   S      1.55513   4.50440  10.59809   0.01940   0.00987  -0.00146
   S      4.67335   4.50374  10.59877  -0.01452   0.00844   0.00014
   S     -3.12134   7.20479  10.59681   0.01846   0.00919   0.00041
   S     -0.00432   7.20419  10.59810  -0.01792   0.01038   0.00035
   S      3.11348   7.20377  10.59809   0.00120  -0.02184  -0.00147
PRIMCOORD129
     54   1
   Re     0.03474   1.78037   3.01354   0.00024   0.00043   0.00000
   Mo     3.12051   1.79926   3.01453  -0.00393  -0.00129  -0.00000
   Mo     6.21742   1.81537   3.01553  -0.00073  -0.00289  -0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00212  -0.00204   0.00000
   Mo     1.55957   4.50006   3.01352  -0.00114  -0.00503  -0.00000
   Mo     4.67635   4.50199   3.01453   0.00113   0.00197   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00079  -0.00411   0.00000
   Mo     0.00049   7.20139   3.01250   0.00131   0.00224   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00386  -0.00336   0.00000
   Mo     1.55542   0.90249   9.04193   0.00720   0.01236  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00667  -0.01308   0.00001
   Mo     7.79412   0.90153   9.04395  -0.01521   0.00044  -0.00001
   Mo    -0.00250   3.60246   9.04092   0.00808  -0.01301   0.00001
   Mo     3.11501   3.60162   9.04192  -0.01502   0.00020  -0.00001
   Mo     6.23272   3.60351   9.04293   0.00754   0.01297  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.01458  -0.00081  -0.00001
   Mo     1.55375   6.30470   9.04091   0.00740   0.01266  -0.00000
   Mo     4.67531   6.30436   9.04192   0.00782  -0.01299   0.00001
   S      1.56282   0.89819   1.45265   0.00374   0.00645  -0.00010
   S      4.67600   0.89683   1.45314   0.00368  -0.00290   0.00120
   S      7.81111   0.92054   1.47356  -0.00138   0.00321  -0.00474
   S     -0.01048   3.57821   1.47053   0.00365   0.00044   0.00491
   S      3.11737   3.60387   1.45312  -0.00269   0.00144  -0.00156
   S      6.22907   3.60559   1.45080   0.00272   0.00485  -0.00005
   S     -1.55769   6.30504   1.45010  -0.00441   0.00172  -0.00124
   S      1.55876   6.30178   1.45219   0.00401   0.00691   0.00002
   S      4.67452   6.30116   1.45312   0.00281  -0.00167   0.00154
   S      1.56181   0.89879   4.57575   0.00374   0.00645   0.00010
   S      4.67499   0.89742   4.57727   0.00368  -0.00290  -0.00120
   S      7.81011   0.92113   4.55888  -0.00139   0.00321   0.00474
   S     -0.01148   3.57879   4.55585   0.00365   0.00044  -0.00491
   S      3.11636   3.60446   4.57526  -0.00269   0.00144   0.00156
   S      6.22806   3.60618   4.57959   0.00273   0.00485   0.00005
   S     -1.55870   6.30563   4.57423  -0.00441   0.00172   0.00123
   S      1.55775   6.30238   4.57416   0.00401   0.00692  -0.00002
   S      4.67351   6.30175   4.57525   0.00281  -0.00167  -0.00154
   S     -0.00340   1.80240   7.48488   0.01000   0.01757  -0.00000
   S      3.11594   1.80046   7.48469  -0.01927   0.00003  -0.00017
   S      6.23560   1.80233   7.48636   0.01093  -0.01753   0.00004
   S     -1.56193   4.50166   7.48333  -0.02075   0.00081  -0.00005
   S      1.55613   4.50381   7.48441   0.00972  -0.01748   0.00111
   S      4.67436   4.50315   7.48575   0.00987   0.01729   0.00005
   S     -3.12033   7.20420   7.48165   0.00958  -0.01665   0.00017
   S     -0.00331   7.20360   7.48237   0.01030   0.01802   0.00001
   S      3.11449   7.20318   7.48440  -0.02030  -0.00020  -0.00115
   S     -0.00441   1.80299  10.59764   0.01000   0.01757   0.00000
   S      3.11493   1.80105  10.59984  -0.01927   0.00003   0.00016
   S      6.23460   1.80292  10.60019   0.01093  -0.01753  -0.00003
   S     -1.56294   4.50225  10.59716  -0.02075   0.00081   0.00004
   S      1.55513   4.50440  10.59809   0.00972  -0.01748  -0.00110
   S      4.67335   4.50374  10.59877   0.00987   0.01729  -0.00005
   S     -3.12134   7.20479  10.59681   0.00958  -0.01665  -0.00016
   S     -0.00432   7.20419  10.59810   0.01030   0.01802  -0.00001
   S      3.11348   7.20377  10.59809  -0.02030  -0.00020   0.00113
PRIMCOORD130
     54   1
   Re     0.03474   1.78037   3.01354  -0.00015   0.00015  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00088   0.00116   0.00000
   Mo     6.21742   1.81537   3.01553  -0.00099   0.00071  -0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00084   0.00068  -0.00000
   Mo     1.55957   4.50006   3.01352  -0.00170   0.00055  -0.00000
   Mo     4.67635   4.50199   3.01453  -0.00110   0.00078  -0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00130   0.00037   0.00000
   Mo     0.00049   7.20139   3.01250  -0.00039   0.00038  -0.00000
   Mo     3.11944   7.20206   3.01351  -0.00119   0.00124  -0.00000
   Mo     1.55542   0.90249   9.04193  -0.01305   0.00883  -0.00001
   Mo     4.67511   0.90146   9.04294  -0.01076   0.00823  -0.00001
   Mo     7.79412   0.90153   9.04395  -0.01096   0.00688  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.01016   0.00788  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.01146   0.00696  -0.00001
   Mo     6.23272   3.60351   9.04293  -0.01317   0.00893  -0.00001
   Mo    -1.56213   6.30353   9.03990  -0.01168   0.00708  -0.00001
   Mo     1.55375   6.30470   9.04091  -0.01265   0.00866  -0.00001
   Mo     4.67531   6.30436   9.04192  -0.01065   0.00812  -0.00000
   S      1.56282   0.89819   1.45265   0.00048  -0.00046  -0.00109
   S      4.67600   0.89683   1.45314   0.00157  -0.00070  -0.00218
   S      7.81111   0.92054   1.47356   0.00112  -0.00180  -0.00032
   S     -0.01048   3.57821   1.47053   0.00198  -0.00020   0.00003
   S      3.11737   3.60387   1.45312   0.00163  -0.00174  -0.00119
   S      6.22907   3.60559   1.45080   0.00143  -0.00111  -0.00177
   S     -1.55769   6.30504   1.45010   0.00114  -0.00130  -0.00228
   S      1.55876   6.30178   1.45219   0.00124  -0.00086  -0.00030
   S      4.67452   6.30116   1.45312   0.00208  -0.00079  -0.00112
   S      1.56181   0.89879   4.57575   0.00048  -0.00046   0.00109
   S      4.67499   0.89742   4.57727   0.00157  -0.00069   0.00219
   S      7.81011   0.92113   4.55888   0.00112  -0.00180   0.00032
   S     -0.01148   3.57879   4.55585   0.00197  -0.00020  -0.00003
   S      3.11636   3.60446   4.57526   0.00163  -0.00174   0.00120
   S      6.22806   3.60618   4.57959   0.00143  -0.00111   0.00177
   S     -1.55870   6.30563   4.57423   0.00113  -0.00130   0.00228
   S      1.55775   6.30238   4.57416   0.00124  -0.00086   0.00031
   S      4.67351   6.30175   4.57525   0.00208  -0.00079   0.00112
   S     -0.00340   1.80240   7.48488   0.01842  -0.01252   0.00179
   S      3.11594   1.80046   7.48469   0.01775  -0.01028  -0.00085
   S      6.23560   1.80233   7.48636   0.01597  -0.01305  -0.00123
   S     -1.56193   4.50166   7.48333   0.01743  -0.01009  -0.00132
   S      1.55613   4.50381   7.48441   0.01564  -0.01287  -0.00046
   S      4.67436   4.50315   7.48575   0.01903  -0.01266   0.00124
   S     -3.12033   7.20420   7.48165   0.01639  -0.01318  -0.00076
   S     -0.00331   7.20360   7.48237   0.01891  -0.01263   0.00079
   S      3.11449   7.20318   7.48440   0.01716  -0.01004  -0.00054
   S     -0.00441   1.80299  10.59764   0.01842  -0.01252  -0.00178
   S      3.11493   1.80105  10.59984   0.01775  -0.01027   0.00086
   S      6.23460   1.80292  10.60019   0.01597  -0.01305   0.00125
   S     -1.56294   4.50225  10.59716   0.01743  -0.01009   0.00133
   S      1.55513   4.50440  10.59809   0.01564  -0.01287   0.00047
   S      4.67335   4.50374  10.59877   0.01903  -0.01266  -0.00122
   S     -3.12134   7.20479  10.59681   0.01639  -0.01318   0.00078
   S     -0.00432   7.20419  10.59810   0.01891  -0.01263  -0.00078
   S      3.11348   7.20377  10.59809   0.01716  -0.01004   0.00055
PRIMCOORD131
     54   1
   Re     0.03474   1.78037   3.01354   0.00032   0.00052   0.00000
   Mo     3.12051   1.79926   3.01453   0.00076   0.00132  -0.00000
   Mo     6.21742   1.81537   3.01553   0.00007   0.00215  -0.00000
   Mo    -1.58233   4.51086   3.01250   0.00198   0.00110   0.00000
   Mo     1.55957   4.50006   3.01352  -0.00005   0.00083  -0.00000
   Mo     4.67635   4.50199   3.01453   0.00062   0.00083  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00096   0.00124   0.00000
   Mo     0.00049   7.20139   3.01250   0.00067   0.00109  -0.00000
   Mo     3.11944   7.20206   3.01351   0.00089   0.00024   0.00000
   Mo     1.55542   0.90249   9.04193   0.00790   0.01127   0.00000
   Mo     4.67511   0.90146   9.04294   0.00816   0.01098   0.00000
   Mo     7.79412   0.90153   9.04395   0.00776   0.01254   0.00000
   Mo    -0.00250   3.60246   9.04092   0.00868   0.01193   0.00000
   Mo     3.11501   3.60162   9.04192   0.00756   0.01170   0.00000
   Mo     6.23272   3.60351   9.04293   0.00789   0.01129   0.00000
   Mo    -1.56213   6.30353   9.03990   0.00728   0.01156   0.00000
   Mo     1.55375   6.30470   9.04091   0.00846   0.01226   0.00000
   Mo     4.67531   6.30436   9.04192   0.00809   0.01130   0.00000
   S      1.56282   0.89819   1.45265  -0.00121  -0.00196   0.00006
   S      4.67600   0.89683   1.45314  -0.00087  -0.00187   0.00059
   S      7.81111   0.92054   1.47356  -0.00011  -0.00133  -0.00215
   S     -0.01048   3.57821   1.47053  -0.00131  -0.00077   0.00224
   S      3.11737   3.60387   1.45312  -0.00029  -0.00177   0.00013
   S      6.22907   3.60559   1.45080  -0.00187  -0.00284   0.00013
   S     -1.55769   6.30504   1.45010  -0.00144  -0.00156  -0.00018
   S      1.55876   6.30178   1.45219  -0.00075  -0.00113   0.00004
   S      4.67452   6.30116   1.45312  -0.00165  -0.00106   0.00001
   S      1.56181   0.89879   4.57575  -0.00121  -0.00196  -0.00006
   S      4.67499   0.89742   4.57727  -0.00087  -0.00187  -0.00058
   S      7.81011   0.92113   4.55888  -0.00011  -0.00133   0.00215
   S     -0.01148   3.57879   4.55585  -0.00131  -0.00077  -0.00224
   S      3.11636   3.60446   4.57526  -0.00029  -0.00177  -0.00013
   S      6.22806   3.60618   4.57959  -0.00187  -0.00284  -0.00013
   S     -1.55870   6.30563   4.57423  -0.00144  -0.00156   0.00018
   S      1.55775   6.30238   4.57416  -0.00075  -0.00113  -0.00004
   S      4.67351   6.30175   4.57525  -0.00165  -0.00106  -0.00001
   S     -0.00340   1.80240   7.48488  -0.01248  -0.01821  -0.00018
   S      3.11594   1.80046   7.48469  -0.01220  -0.01678  -0.00073
   S      6.23560   1.80233   7.48636  -0.01112  -0.01741   0.00092
   S     -1.56193   4.50166   7.48333  -0.01232  -0.01691  -0.00072
   S      1.55613   4.50381   7.48441  -0.01202  -0.01856   0.00053
   S      4.67436   4.50315   7.48575  -0.01178  -0.01698  -0.00012
   S     -3.12033   7.20420   7.48165  -0.01101  -0.01716   0.00082
   S     -0.00331   7.20360   7.48237  -0.01180  -0.01689  -0.00009
   S      3.11449   7.20318   7.48440  -0.01289  -0.01831  -0.00036
   S     -0.00441   1.80299  10.59764  -0.01248  -0.01821   0.00017
   S      3.11493   1.80105  10.59984  -0.01220  -0.01678   0.00073
   S      6.23460   1.80292  10.60019  -0.01112  -0.01741  -0.00092
   S     -1.56294   4.50225  10.59716  -0.01232  -0.01691   0.00072
   S      1.55513   4.50440  10.59809  -0.01201  -0.01856  -0.00053
   S      4.67335   4.50374  10.59877  -0.01178  -0.01698   0.00012
   S     -3.12134   7.20479  10.59681  -0.01101  -0.01716  -0.00082
   S     -0.00432   7.20419  10.59810  -0.01180  -0.01689   0.00009
   S      3.11348   7.20377  10.59809  -0.01290  -0.01831   0.00036
PRIMCOORD132
     54   1
   Re     0.03474   1.78037   3.01354  -0.00090  -0.00156  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00434   0.00666   0.00000
   Mo     6.21742   1.81537   3.01553   0.01189  -0.00385   0.00001
   Mo    -1.58233   4.51086   3.01250  -0.00932   0.00836  -0.00001
   Mo     1.55957   4.50006   3.01352   0.01426   0.00303   0.00001
   Mo     4.67635   4.50199   3.01453  -0.00099  -0.00175   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00791  -0.00040  -0.00000
   Mo     0.00049   7.20139   3.01250  -0.00232  -0.00405  -0.00000
   Mo     3.11944   7.20206   3.01351  -0.00457   0.01389  -0.00001
   Mo     1.55542   0.90249   9.04193   0.00061   0.00106   0.00000
   Mo     4.67511   0.90146   9.04294   0.00003  -0.00058  -0.00000
   Mo     7.79412   0.90153   9.04395  -0.00129   0.00011  -0.00000
   Mo    -0.00250   3.60246   9.04092   0.00074  -0.00107   0.00000
   Mo     3.11501   3.60162   9.04192  -0.00044   0.00048  -0.00000
   Mo     6.23272   3.60351   9.04293   0.00116   0.00202  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00051  -0.00025   0.00000
   Mo     1.55375   6.30470   9.04091   0.00064   0.00111   0.00000
   Mo     4.67531   6.30436   9.04192   0.00065  -0.00016   0.00000
   S      1.56282   0.89819   1.45265   0.00038   0.00063  -0.00000
   S      4.67600   0.89683   1.45314  -0.00106  -0.00264  -0.02063
   S      7.81111   0.92054   1.47356  -0.00721  -0.00603   0.03497
   S     -0.01048   3.57821   1.47053  -0.00156  -0.00929  -0.03501
   S      3.11737   3.60387   1.45312  -0.00788  -0.00223   0.02021
   S      6.22907   3.60559   1.45080   0.00280   0.00485   0.00000
   S     -1.55769   6.30504   1.45010  -0.00172  -0.00223   0.02046
   S      1.55876   6.30178   1.45219  -0.00203  -0.00356   0.00002
   S      4.67452   6.30116   1.45312   0.00207  -0.00794  -0.02040
   S      1.56181   0.89879   4.57575   0.00038   0.00064   0.00000
   S      4.67499   0.89742   4.57727  -0.00107  -0.00263   0.02062
   S      7.81011   0.92113   4.55888  -0.00719  -0.00604  -0.03498
   S     -0.01148   3.57879   4.55585  -0.00158  -0.00928   0.03502
   S      3.11636   3.60446   4.57526  -0.00787  -0.00224  -0.02023
   S      6.22806   3.60618   4.57959   0.00280   0.00484  -0.00000
   S     -1.55870   6.30563   4.57423  -0.00171  -0.00224  -0.02045
   S      1.55775   6.30238   4.57416  -0.00204  -0.00356  -0.00002
   S      4.67351   6.30175   4.57525   0.00206  -0.00793   0.02041
   S     -0.00340   1.80240   7.48488   0.00191   0.00331   0.00002
   S      3.11594   1.80046   7.48469  -0.00070  -0.00178   0.00071
   S      6.23560   1.80233   7.48636  -0.00052  -0.00232  -0.00070
   S     -1.56193   4.50166   7.48333  -0.00175  -0.00161   0.00069
   S      1.55613   4.50381   7.48441  -0.00094  -0.00175  -0.00044
   S      4.67436   4.50315   7.48575   0.00065   0.00117   0.00004
   S     -3.12033   7.20420   7.48165  -0.00119  -0.00151  -0.00069
   S     -0.00331   7.20360   7.48237   0.00130   0.00228   0.00004
   S      3.11449   7.20318   7.48440  -0.00106  -0.00169   0.00041
   S     -0.00441   1.80299  10.59764   0.00191   0.00331  -0.00002
   S      3.11493   1.80105  10.59984  -0.00070  -0.00178  -0.00070
   S      6.23460   1.80292  10.60019  -0.00052  -0.00232   0.00071
   S     -1.56294   4.50225  10.59716  -0.00175  -0.00161  -0.00070
   S      1.55513   4.50440  10.59809  -0.00094  -0.00175   0.00043
   S      4.67335   4.50374  10.59877   0.00065   0.00117  -0.00004
   S     -3.12134   7.20479  10.59681  -0.00119  -0.00151   0.00069
   S     -0.00432   7.20419  10.59810   0.00130   0.00228  -0.00003
   S      3.11348   7.20377  10.59809  -0.00106  -0.00169  -0.00041
PRIMCOORD133
     54   1
   Re     0.03474   1.78037   3.01354  -0.00018   0.00011  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00721  -0.00324   0.00001
   Mo     6.21742   1.81537   3.01553  -0.00159   0.01244  -0.00001
   Mo    -1.58233   4.51086   3.01250  -0.01154  -0.00487  -0.00001
   Mo     1.55957   4.50006   3.01352  -0.00296   0.01092  -0.00001
   Mo     4.67635   4.50199   3.01453   0.00419  -0.00241   0.00001
   Mo    -3.11702   7.20082   3.01150  -0.00083   0.00784   0.00001
   Mo     0.00049   7.20139   3.01250   0.00491  -0.00281  -0.00002
   Mo     3.11944   7.20206   3.01351  -0.01094  -0.00300  -0.00001
   Mo     1.55542   0.90249   9.04193   0.00216  -0.00124   0.00000
   Mo     4.67511   0.90146   9.04294  -0.00094   0.00061  -0.00001
   Mo     7.79412   0.90153   9.04395   0.00014   0.00013   0.00001
   Mo    -0.00250   3.60246   9.04092  -0.00005  -0.00019   0.00001
   Mo     3.11501   3.60162   9.04192   0.00059  -0.00047   0.00000
   Mo     6.23272   3.60351   9.04293   0.00051  -0.00028  -0.00001
   Mo    -1.56213   6.30353   9.03990  -0.00099   0.00053  -0.00001
   Mo     1.55375   6.30470   9.04091   0.00122  -0.00071   0.00001
   Mo     4.67531   6.30436   9.04192   0.00071  -0.00027   0.00000
   S      1.56282   0.89819   1.45265   0.00667  -0.00381   0.01141
   S      4.67600   0.89683   1.45314  -0.00098  -0.00215  -0.02408
   S      7.81111   0.92054   1.47356   0.00714  -0.00073  -0.02069
   S     -0.01048   3.57821   1.47053   0.00423  -0.00579  -0.02052
   S      3.11737   3.60387   1.45312   0.00504  -0.00288  -0.02566
   S      6.22907   3.60559   1.45080   0.00645  -0.00374   0.02138
   S     -1.55769   6.30504   1.45010   0.00134   0.00191  -0.02413
   S      1.55876   6.30178   1.45219   0.00464  -0.00260   0.01760
   S      4.67452   6.30116   1.45312   0.00499  -0.00287  -0.02556
   S      1.56181   0.89879   4.57575   0.00668  -0.00382  -0.01145
   S      4.67499   0.89742   4.57727  -0.00101  -0.00212   0.02410
   S      7.81011   0.92113   4.55888   0.00713  -0.00072   0.02071
   S     -0.01148   3.57879   4.55585   0.00422  -0.00578   0.02054
   S      3.11636   3.60446   4.57526   0.00503  -0.00288   0.02564
   S      6.22806   3.60618   4.57959   0.00646  -0.00374  -0.02137
   S     -1.55870   6.30563   4.57423   0.00130   0.00191   0.02415
   S      1.55775   6.30238   4.57416   0.00467  -0.00262  -0.01754
   S      4.67351   6.30175   4.57525   0.00499  -0.00287   0.02554
   S     -0.00340   1.80240   7.48488  -0.00306   0.00176  -0.00256
   S      3.11594   1.80046   7.48469   0.00118  -0.00026   0.00432
   S      6.23560   1.80233   7.48636  -0.00016  -0.00069   0.00102
   S     -1.56193   4.50166   7.48333   0.00050   0.00047   0.00102
   S      1.55613   4.50381   7.48441  -0.00029  -0.00011   0.00019
   S      4.67436   4.50315   7.48575  -0.00184   0.00106   0.00070
   S     -3.12033   7.20420   7.48165   0.00080  -0.00091   0.00433
   S     -0.00331   7.20360   7.48237  -0.00226   0.00128  -0.00090
   S      3.11449   7.20318   7.48440  -0.00003   0.00033   0.00020
   S     -0.00441   1.80299  10.59764  -0.00307   0.00176   0.00252
   S      3.11493   1.80105  10.59984   0.00117  -0.00025  -0.00430
   S      6.23460   1.80292  10.60019  -0.00014  -0.00070  -0.00100
   S     -1.56294   4.50225  10.59716   0.00051   0.00046  -0.00100
   S      1.55513   4.50440  10.59809  -0.00029  -0.00012  -0.00022
   S      4.67335   4.50374  10.59877  -0.00185   0.00107  -0.00069
   S     -3.12134   7.20479  10.59681   0.00079  -0.00091  -0.00431
   S     -0.00432   7.20419  10.59810  -0.00224   0.00127   0.00093
   S      3.11348   7.20377  10.59809  -0.00003   0.00033  -0.00023
PRIMCOORD134
     54   1
   Re     0.03474   1.78037   3.01354  -0.00128   0.00074  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00148   0.00450   0.00005
   Mo     6.21742   1.81537   3.01553   0.00575  -0.00231   0.00007
   Mo    -1.58233   4.51086   3.01250   0.00487  -0.00383   0.00007
   Mo     1.55957   4.50006   3.01352  -0.00726  -0.00309  -0.00011
   Mo     4.67635   4.50199   3.01453  -0.00251   0.00144   0.00001
   Mo    -3.11702   7.20082   3.01150  -0.00322  -0.00355   0.00005
   Mo     0.00049   7.20139   3.01250   0.00220  -0.00123  -0.00002
   Mo     3.11944   7.20206   3.01351  -0.00091   0.00781  -0.00011
   Mo     1.55542   0.90249   9.04193  -0.00354   0.00194  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00073  -0.00615  -0.00001
   Mo     7.79412   0.90153   9.04395   0.00509   0.00208   0.00002
   Mo    -0.00250   3.60246   9.04092   0.00084  -0.00541   0.00002
   Mo     3.11501   3.60162   9.04192   0.00499   0.00195  -0.00000
   Mo     6.23272   3.60351   9.04293  -0.00378   0.00211  -0.00001
   Mo    -1.56213   6.30353   9.03990   0.00571   0.00253  -0.00001
   Mo     1.55375   6.30470   9.04091  -0.00424   0.00233   0.00000
   Mo     4.67531   6.30436   9.04192   0.00087  -0.00522  -0.00000
   S      1.56282   0.89819   1.45265  -0.00187   0.00116  -0.02985
   S      4.67600   0.89683   1.45314  -0.00070   0.00159  -0.02394
   S      7.81111   0.92054   1.47356  -0.00349  -0.00639   0.00976
   S     -0.01048   3.57821   1.47053   0.00380   0.00623   0.00978
   S      3.11737   3.60387   1.45312   0.00223  -0.00374  -0.01373
   S      6.22907   3.60559   1.45080  -0.00102   0.00061  -0.02068
   S     -1.55769   6.30504   1.45010  -0.00170  -0.00026  -0.02408
   S      1.55876   6.30178   1.45219   0.00159  -0.00095  -0.01455
   S      4.67452   6.30116   1.45312   0.00433  -0.00003  -0.01364
   S      1.56181   0.89879   4.57575  -0.00184   0.00115   0.02969
   S      4.67499   0.89742   4.57727  -0.00071   0.00167   0.02381
   S      7.81011   0.92113   4.55888  -0.00354  -0.00627  -0.00969
   S     -0.01148   3.57879   4.55585   0.00368   0.00621  -0.00971
   S      3.11636   3.60446   4.57526   0.00232  -0.00382   0.01382
   S      6.22806   3.60618   4.57959  -0.00100   0.00059   0.02046
   S     -1.55870   6.30563   4.57423  -0.00177  -0.00028   0.02395
   S      1.55775   6.30238   4.57416   0.00151  -0.00090   0.01491
   S      4.67351   6.30175   4.57525   0.00445  -0.00006   0.01373
   S     -0.00340   1.80240   7.48488  -0.00022   0.00010   0.01624
   S      3.11594   1.80046   7.48469  -0.00191   0.00139  -0.00849
   S      6.23560   1.80233   7.48636  -0.00129   0.00068  -0.00969
   S     -1.56193   4.50166   7.48333  -0.00118   0.00078  -0.00994
   S      1.55613   4.50381   7.48441  -0.00060   0.00087  -0.00733
   S      4.67436   4.50315   7.48575  -0.00130   0.00070   0.01698
   S     -3.12033   7.20420   7.48165  -0.00223   0.00102  -0.00814
   S     -0.00331   7.20360   7.48237  -0.00038   0.00014   0.01811
   S      3.11449   7.20318   7.48440  -0.00090   0.00008  -0.00764
   S     -0.00441   1.80299  10.59764  -0.00022   0.00010  -0.01628
   S      3.11493   1.80105  10.59984  -0.00192   0.00139   0.00851
   S      6.23460   1.80292  10.60019  -0.00127   0.00068   0.00970
   S     -1.56294   4.50225  10.59716  -0.00118   0.00077   0.00994
   S      1.55513   4.50440  10.59809  -0.00062   0.00087   0.00729
   S      4.67335   4.50374  10.59877  -0.00128   0.00069  -0.01696
   S     -3.12134   7.20479  10.59681  -0.00224   0.00103   0.00816
   S     -0.00432   7.20419  10.59810  -0.00036   0.00013  -0.01809
   S      3.11348   7.20377  10.59809  -0.00091   0.00010   0.00761
PRIMCOORD135
     54   1
   Re     0.03474   1.78037   3.01354  -0.00017  -0.00026  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00003  -0.00084   0.00000
   Mo     6.21742   1.81537   3.01553   0.00026   0.00003  -0.00001
   Mo    -1.58233   4.51086   3.01250  -0.00002   0.00017   0.00001
   Mo     1.55957   4.50006   3.01352  -0.00026   0.00026   0.00001
   Mo     4.67635   4.50199   3.01453   0.00112   0.00194   0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00075  -0.00051  -0.00000
   Mo     0.00049   7.20139   3.01250   0.00010   0.00016  -0.00000
   Mo     3.11944   7.20206   3.01351   0.00034   0.00004  -0.00001
   Mo     1.55542   0.90249   9.04193   0.00503   0.00872   0.00000
   Mo     4.67511   0.90146   9.04294  -0.00939   0.00033  -0.00000
   Mo     7.79412   0.90153   9.04395   0.00495  -0.00885   0.00000
   Mo    -0.00250   3.60246   9.04092  -0.01010  -0.00017  -0.00000
   Mo     3.11501   3.60162   9.04192   0.00455  -0.00765   0.00000
   Mo     6.23272   3.60351   9.04293   0.00498   0.00865  -0.00000
   Mo    -1.56213   6.30353   9.03990   0.00502  -0.00798   0.00000
   Mo     1.55375   6.30470   9.04091   0.00535   0.00928  -0.00000
   Mo     4.67531   6.30436   9.04192  -0.00889   0.00008  -0.00000
   S      1.56282   0.89819   1.45265  -0.00054  -0.00088  -0.00025
   S      4.67600   0.89683   1.45314   0.00127   0.00027   0.00042
   S      7.81111   0.92054   1.47356  -0.00067   0.00161   0.00068
   S     -0.01048   3.57821   1.47053   0.00178   0.00032  -0.00048
   S      3.11737   3.60387   1.45312  -0.00139   0.00084  -0.00324
   S      6.22907   3.60559   1.45080  -0.00140  -0.00237  -0.00011
   S     -1.55769   6.30504   1.45010  -0.00041   0.00125  -0.00074
   S      1.55876   6.30178   1.45219  -0.00087  -0.00153  -0.00013
   S      4.67452   6.30116   1.45312   0.00147  -0.00079   0.00300
   S      1.56181   0.89879   4.57575  -0.00054  -0.00088   0.00024
   S      4.67499   0.89742   4.57727   0.00127   0.00027  -0.00041
   S      7.81011   0.92113   4.55888  -0.00066   0.00162  -0.00067
   S     -0.01148   3.57879   4.55585   0.00178   0.00033   0.00046
   S      3.11636   3.60446   4.57526  -0.00140   0.00084   0.00323
   S      6.22806   3.60618   4.57959  -0.00140  -0.00236   0.00011
   S     -1.55870   6.30563   4.57423  -0.00041   0.00125   0.00073
   S      1.55775   6.30238   4.57416  -0.00087  -0.00154   0.00013
   S      4.67351   6.30175   4.57525   0.00148  -0.00080  -0.00299
   S     -0.00340   1.80240   7.48488   0.00013   0.00023   0.00004
   S      3.11594   1.80046   7.48469  -0.00016  -0.00074   0.02794
   S      6.23560   1.80233   7.48636  -0.00050  -0.00021  -0.02667
   S     -1.56193   4.50166   7.48333   0.00004  -0.00050   0.02662
   S      1.55613   4.50381   7.48441   0.00099  -0.00105  -0.02767
   S      4.67436   4.50315   7.48575  -0.00029  -0.00050   0.00003
   S     -3.12033   7.20420   7.48165  -0.00059  -0.00049  -0.02796
   S     -0.00331   7.20360   7.48237  -0.00031  -0.00052   0.00003
   S      3.11449   7.20318   7.48440  -0.00143   0.00037   0.02767
   S     -0.00441   1.80299  10.59764   0.00013   0.00023  -0.00004
   S      3.11493   1.80105  10.59984  -0.00014  -0.00075  -0.02794
   S      6.23460   1.80292  10.60019  -0.00052  -0.00020   0.02667
   S     -1.56294   4.50225  10.59716   0.00006  -0.00051  -0.02662
   S      1.55513   4.50440  10.59809   0.00097  -0.00104   0.02767
   S      4.67335   4.50374  10.59877  -0.00029  -0.00050  -0.00003
   S     -3.12134   7.20479  10.59681  -0.00061  -0.00048   0.02796
   S     -0.00432   7.20419  10.59810  -0.00031  -0.00052  -0.00003
   S      3.11348   7.20377  10.59809  -0.00141   0.00036  -0.02767
PRIMCOORD136
     54   1
   Re     0.03474   1.78037   3.01354  -0.00176   0.00104  -0.00002
   Mo     3.12051   1.79926   3.01453   0.00411   0.00432   0.00099
   Mo     6.21742   1.81537   3.01553   0.00537  -0.00051   0.00148
   Mo    -1.58233   4.51086   3.01250   0.00328  -0.00439   0.00149
   Mo     1.55957   4.50006   3.01352  -0.00622  -0.00284  -0.00246
   Mo     4.67635   4.50199   3.01453   0.00204  -0.00130   0.00017
   Mo    -3.11702   7.20082   3.01150  -0.00154  -0.00575   0.00099
   Mo     0.00049   7.20139   3.01250   0.00076  -0.00060  -0.00031
   Mo     3.11944   7.20206   3.01351  -0.00074   0.00670  -0.00247
   Mo     1.55542   0.90249   9.04193   0.00601  -0.00355   0.00015
   Mo     4.67511   0.90146   9.04294  -0.00025   0.00786   0.00017
   Mo     7.79412   0.90153   9.04395  -0.00710  -0.00521  -0.00003
   Mo    -0.00250   3.60246   9.04092   0.00096   0.00872  -0.00003
   Mo     3.11501   3.60162   9.04192  -0.00650  -0.00384  -0.00014
   Mo     6.23272   3.60351   9.04293   0.00584  -0.00342   0.00021
   Mo    -1.56213   6.30353   9.03990  -0.00695  -0.00370   0.00017
   Mo     1.55375   6.30470   9.04091   0.00673  -0.00393  -0.00036
   Mo     4.67531   6.30436   9.04192   0.00010   0.00758  -0.00014
   S      1.56282   0.89819   1.45265  -0.00534   0.00308  -0.02754
   S      4.67600   0.89683   1.45314  -0.00255  -0.00187  -0.01316
   S      7.81111   0.92054   1.47356  -0.00020  -0.00563   0.01336
   S     -0.01048   3.57821   1.47053   0.00471   0.00305   0.01373
   S      3.11737   3.60387   1.45312   0.00054  -0.00155  -0.00792
   S      6.22907   3.60559   1.45080  -0.00541   0.00306  -0.00421
   S     -1.55769   6.30504   1.45010   0.00037   0.00329  -0.01271
   S      1.55876   6.30178   1.45219   0.00073  -0.00029  -0.00702
   S      4.67452   6.30116   1.45312   0.00156   0.00047  -0.00832
   S      1.56181   0.89879   4.57575  -0.00436   0.00251   0.02444
   S      4.67499   0.89742   4.57727  -0.00240  -0.00054   0.01026
   S      7.81011   0.92113   4.55888  -0.00139  -0.00308  -0.01195
   S     -0.01148   3.57879   4.55585   0.00189   0.00282  -0.01236
   S      3.11636   3.60446   4.57526   0.00264  -0.00349   0.01005
   S      6.22806   3.60618   4.57959  -0.00443   0.00251  -0.00072
   S     -1.55870   6.30563   4.57423  -0.00070   0.00247   0.00977
   S      1.55775   6.30238   4.57416  -0.00090   0.00065   0.01435
   S      4.67351   6.30175   4.57525   0.00430  -0.00038   0.01045
   S     -0.00340   1.80240   7.48488   0.00177  -0.00099  -0.02438
   S      3.11594   1.80046   7.48469   0.00017   0.00074   0.01427
   S      6.23560   1.80233   7.48636  -0.00006  -0.00039   0.01220
   S     -1.56193   4.50166   7.48333   0.00036   0.00027   0.01211
   S      1.55613   4.50381   7.48441  -0.00100  -0.00033   0.01623
   S      4.67436   4.50315   7.48575   0.00006  -0.00005  -0.02211
   S     -3.12033   7.20420   7.48165  -0.00060  -0.00044   0.01450
   S     -0.00331   7.20360   7.48237   0.00113  -0.00065  -0.02334
   S      3.11449   7.20318   7.48440  -0.00012   0.00107   0.01617
   S     -0.00441   1.80299  10.59764   0.00191  -0.00106   0.02427
   S      3.11493   1.80105  10.59984   0.00024   0.00039  -0.01452
   S      6.23460   1.80292  10.60019  -0.00025  -0.00015  -0.01253
   S     -1.56294   4.50225  10.59716   0.00006   0.00031  -0.01244
   S      1.55513   4.50440  10.59809  -0.00112  -0.00072  -0.01566
   S      4.67335   4.50374  10.59877   0.00052  -0.00031   0.02227
   S     -3.12134   7.20479  10.59681  -0.00026  -0.00032  -0.01475
   S     -0.00432   7.20419  10.59810   0.00051  -0.00029   0.02331
   S      3.11348   7.20377  10.59809   0.00016   0.00136  -0.01560
PRIMCOORD137
     54   1
   Re     0.03474   1.78037   3.01354  -0.00021   0.00013   0.00022
   Mo     3.12051   1.79926   3.01453   0.00047   0.00055  -0.00982
   Mo     6.21742   1.81537   3.01553   0.00068  -0.00006  -0.01469
   Mo    -1.58233   4.51086   3.01250   0.00042  -0.00056  -0.01479
   Mo     1.55957   4.50006   3.01352  -0.00076  -0.00037   0.02443
   Mo     4.67635   4.50199   3.01453   0.00021  -0.00014  -0.00152
   Mo    -3.11702   7.20082   3.01150  -0.00022  -0.00069  -0.00984
   Mo     0.00049   7.20139   3.01250   0.00009  -0.00007   0.00297
   Mo     3.11944   7.20206   3.01351  -0.00007   0.00083   0.02450
   Mo     1.55542   0.90249   9.04193   0.00070  -0.00041  -0.00156
   Mo     4.67511   0.90146   9.04294  -0.00002   0.00090  -0.00191
   Mo     7.79412   0.90153   9.04395  -0.00083  -0.00061   0.00041
   Mo    -0.00250   3.60246   9.04092   0.00011   0.00102   0.00041
   Mo     3.11501   3.60162   9.04192  -0.00076  -0.00045   0.00140
   Mo     6.23272   3.60351   9.04293   0.00069  -0.00041  -0.00212
   Mo    -1.56213   6.30353   9.03990  -0.00079  -0.00043  -0.00191
   Mo     1.55375   6.30470   9.04091   0.00077  -0.00045   0.00373
   Mo     4.67531   6.30436   9.04192   0.00001   0.00089   0.00141
   S      1.56282   0.89819   1.45265   0.00439  -0.00254   0.01211
   S      4.67600   0.89683   1.45314   0.00054   0.00633   0.01293
   S      7.81111   0.92054   1.47356  -0.00612   0.01216  -0.00544
   S     -0.01048   3.57821   1.47053  -0.01363  -0.00072  -0.00527
   S      3.11737   3.60387   1.45312   0.01058  -0.00998  -0.01172
   S      6.22907   3.60559   1.45080   0.00436  -0.00248   0.02396
   S     -1.55769   6.30504   1.45010  -0.00521  -0.00366   0.01308
   S      1.55876   6.30178   1.45219  -0.00817   0.00470  -0.03767
   S      4.67452   6.30116   1.45312   0.01397  -0.00416  -0.01181
   S      1.56181   0.89879   4.57575  -0.00553   0.00320   0.01858
   S      4.67499   0.89742   4.57727  -0.00109  -0.00667   0.01614
   S      7.81011   0.92113   4.55888   0.00585  -0.01326  -0.00845
   S     -0.01148   3.57879   4.55585   0.01442   0.00152  -0.00839
   S      3.11636   3.60446   4.57526  -0.01020   0.00935  -0.00952
   S      6.22806   3.60618   4.57959  -0.00548   0.00311   0.02465
   S     -1.55870   6.30563   4.57423   0.00524   0.00434   0.01616
   S      1.55775   6.30238   4.57416   0.00814  -0.00465  -0.03478
   S      4.67351   6.30175   4.57525  -0.01324   0.00418  -0.00951
   S     -0.00340   1.80240   7.48488   0.00106  -0.00060  -0.00245
   S      3.11594   1.80046   7.48469   0.00036  -0.00167   0.00310
   S      6.23560   1.80233   7.48636  -0.00112   0.00123   0.00316
   S     -1.56193   4.50166   7.48333  -0.00162   0.00036   0.00316
   S      1.55613   4.50381   7.48441  -0.00068  -0.00198  -0.00122
   S      4.67436   4.50315   7.48575   0.00239  -0.00138  -0.00326
   S     -3.12033   7.20420   7.48165   0.00162   0.00053   0.00313
   S     -0.00331   7.20360   7.48237  -0.00302   0.00174  -0.00236
   S      3.11449   7.20318   7.48440   0.00139   0.00159  -0.00123
   S     -0.00441   1.80299  10.59764  -0.00062   0.00036   0.00321
   S      3.11493   1.80105  10.59984  -0.00033   0.00184  -0.00024
   S      6.23460   1.80292  10.60019   0.00107  -0.00127   0.00028
   S     -1.56294   4.50225  10.59716   0.00164  -0.00029   0.00029
   S      1.55513   4.50440  10.59809   0.00045   0.00186  -0.00494
   S      4.67335   4.50374  10.59877  -0.00234   0.00135   0.00192
   S     -3.12134   7.20479  10.59681  -0.00177  -0.00062  -0.00027
   S     -0.00432   7.20419  10.59810   0.00321  -0.00185   0.00295
   S      3.11348   7.20377  10.59809  -0.00138  -0.00132  -0.00494
PRIMCOORD138
     54   1
   Re     0.03474   1.78037   3.01354   0.00000   0.00001   0.00000
   Mo     3.12051   1.79926   3.01453  -0.00001   0.00002  -0.01352
   Mo     6.21742   1.81537   3.01553  -0.00000   0.00002  -0.02493
   Mo    -1.58233   4.51086   3.01250   0.00002   0.00001   0.02487
   Mo     1.55957   4.50006   3.01352  -0.00001  -0.00002   0.01353
   Mo     4.67635   4.50199   3.01453  -0.00002  -0.00003  -0.00001
   Mo    -3.11702   7.20082   3.01150   0.00003   0.00000   0.01347
   Mo     0.00049   7.20139   3.01250  -0.00003  -0.00005   0.00001
   Mo     3.11944   7.20206   3.01351  -0.00001  -0.00002  -0.01344
   Mo     1.55542   0.90249   9.04193  -0.00001  -0.00001  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00001  -0.00000  -0.00101
   Mo     7.79412   0.90153   9.04395  -0.00000  -0.00001  -0.00111
   Mo    -0.00250   3.60246   9.04092  -0.00001  -0.00001   0.00111
   Mo     3.11501   3.60162   9.04192   0.00001   0.00000  -0.00022
   Mo     6.23272   3.60351   9.04293  -0.00001  -0.00001  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00001   0.00001   0.00100
   Mo     1.55375   6.30470   9.04091   0.00001   0.00002   0.00001
   Mo     4.67531   6.30436   9.04192  -0.00000   0.00001   0.00023
   S      1.56282   0.89819   1.45265   0.00604   0.01042   0.00004
   S      4.67600   0.89683   1.45314   0.00491   0.00867   0.02640
   S      7.81111   0.92054   1.47356  -0.01155  -0.00207   0.02421
   S     -0.01048   3.57821   1.47053   0.00393  -0.01104  -0.02424
   S      3.11737   3.60387   1.45312   0.00582  -0.00930  -0.00090
   S      6.22907   3.60559   1.45080  -0.01026  -0.01781   0.00005
   S     -1.55769   6.30504   1.45010   0.00502   0.00856  -0.02635
   S      1.55876   6.30178   1.45219   0.00588   0.01022  -0.00007
   S      4.67452   6.30116   1.45312  -0.01092   0.00036   0.00087
   S      1.56181   0.89879   4.57575  -0.00604  -0.01043   0.00003
   S      4.67499   0.89742   4.57727  -0.00489  -0.00863   0.02659
   S      7.81011   0.92113   4.55888   0.01156   0.00207   0.02436
   S     -0.01148   3.57879   4.55585  -0.00394   0.01105  -0.02439
   S      3.11636   3.60446   4.57526  -0.00578   0.00931  -0.00105
   S      6.22806   3.60618   4.57959   0.01024   0.01777   0.00005
   S     -1.55870   6.30563   4.57423  -0.00499  -0.00853  -0.02655
   S      1.55775   6.30238   4.57416  -0.00583  -0.01014  -0.00008
   S      4.67351   6.30175   4.57525   0.01090  -0.00032   0.00102
   S     -0.00340   1.80240   7.48488  -0.00073  -0.00128   0.00001
   S      3.11594   1.80046   7.48469   0.00083  -0.00011   0.00053
   S      6.23560   1.80233   7.48636  -0.00013  -0.00083   0.00097
   S     -1.56193   4.50166   7.48333  -0.00066  -0.00053  -0.00097
   S      1.55613   4.50381   7.48441   0.00082   0.00021  -0.00080
   S      4.67436   4.50315   7.48575  -0.00030  -0.00054   0.00000
   S     -3.12033   7.20420   7.48165  -0.00051   0.00067  -0.00053
   S     -0.00331   7.20360   7.48237   0.00076   0.00133   0.00000
   S      3.11449   7.20318   7.48440  -0.00022   0.00082   0.00078
   S     -0.00441   1.80299  10.59764   0.00077   0.00133  -0.00000
   S      3.11493   1.80105  10.59984  -0.00084   0.00014   0.00060
   S      6.23460   1.80292  10.60019   0.00011   0.00085   0.00095
   S     -1.56294   4.50225  10.59716   0.00069   0.00052  -0.00094
   S      1.55513   4.50440  10.59809  -0.00083  -0.00024  -0.00072
   S      4.67335   4.50374  10.59877   0.00028   0.00050  -0.00000
   S     -3.12134   7.20479  10.59681   0.00054  -0.00065  -0.00059
   S     -0.00432   7.20419  10.59810  -0.00076  -0.00134  -0.00000
   S      3.11348   7.20377  10.59809   0.00020  -0.00085   0.00072
PRIMCOORD139
     54   1
   Re     0.03474   1.78037   3.01354   0.00157   0.00266  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00507   0.00855  -0.00008
   Mo     6.21742   1.81537   3.01553  -0.00339   0.00841   0.00007
   Mo    -1.58233   4.51086   3.01250   0.00896   0.00129  -0.00006
   Mo     1.55957   4.50006   3.01352  -0.00268  -0.00843  -0.00016
   Mo     4.67635   4.50199   3.01453  -0.00583  -0.01001  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00988   0.00003   0.00008
   Mo     0.00049   7.20139   3.01250  -0.00727  -0.01263   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00587  -0.00661   0.00015
   Mo     1.55542   0.90249   9.04193  -0.00090  -0.00141   0.00000
   Mo     4.67511   0.90146   9.04294   0.00055  -0.00045   0.00000
   Mo     7.79412   0.90153   9.04395  -0.00006  -0.00161   0.00003
   Mo    -0.00250   3.60246   9.04092  -0.00141  -0.00099  -0.00003
   Mo     3.11501   3.60162   9.04192   0.00172  -0.00047  -0.00003
   Mo     6.23272   3.60351   9.04293  -0.00036  -0.00052   0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00052   0.00030  -0.00000
   Mo     1.55375   6.30470   9.04091   0.00124   0.00239  -0.00000
   Mo     4.67531   6.30436   9.04192  -0.00133   0.00112   0.00003
   S      1.56282   0.89819   1.45265  -0.00350  -0.00629   0.00026
   S      4.67600   0.89683   1.45314   0.00560   0.00135  -0.02721
   S      7.81111   0.92054   1.47356   0.00600  -0.00089  -0.02562
   S     -0.01048   3.57821   1.47053  -0.00387   0.00485   0.02545
   S      3.11737   3.60387   1.45312   0.00635   0.00297   0.02493
   S      6.22907   3.60559   1.45080  -0.00183  -0.00326  -0.00002
   S     -1.55769   6.30504   1.45010  -0.00166   0.00546   0.02715
   S      1.55876   6.30178   1.45219   0.00595   0.01041  -0.00000
   S      4.67452   6.30116   1.45312  -0.00062   0.00697  -0.02468
   S      1.56181   0.89879   4.57575  -0.00357  -0.00641  -0.00026
   S      4.67499   0.89742   4.57727   0.00570   0.00136   0.02723
   S      7.81011   0.92113   4.55888   0.00594  -0.00100   0.02534
   S     -0.01148   3.57879   4.55585  -0.00393   0.00474  -0.02517
   S      3.11636   3.60446   4.57526   0.00651   0.00297  -0.02458
   S      6.22806   3.60618   4.57959  -0.00189  -0.00336   0.00002
   S     -1.55870   6.30563   4.57423  -0.00170   0.00554  -0.02718
   S      1.55775   6.30238   4.57416   0.00606   0.01061   0.00001
   S      4.67351   6.30175   4.57525  -0.00070   0.00710   0.02434
   S     -0.00340   1.80240   7.48488   0.00055   0.00096   0.00016
   S      3.11594   1.80046   7.48469   0.00041   0.00029  -0.00269
   S      6.23560   1.80233   7.48636  -0.00041   0.00092   0.00009
   S     -1.56193   4.50166   7.48333   0.00100   0.00010  -0.00024
   S      1.55613   4.50381   7.48441  -0.00102   0.00015  -0.00701
   S      4.67436   4.50315   7.48575   0.00020   0.00033   0.00016
   S     -3.12033   7.20420   7.48165   0.00011   0.00053   0.00227
   S     -0.00331   7.20360   7.48237  -0.00005  -0.00019   0.00026
   S      3.11449   7.20318   7.48440   0.00069  -0.00085   0.00672
   S     -0.00441   1.80299  10.59764   0.00052   0.00091  -0.00016
   S      3.11493   1.80105  10.59984   0.00042   0.00026   0.00271
   S      6.23460   1.80292  10.60019  -0.00039   0.00090  -0.00013
   S     -1.56294   4.50225  10.59716   0.00097   0.00012   0.00028
   S      1.55513   4.50440  10.59809  -0.00102   0.00018   0.00709
   S      4.67335   4.50374  10.59877   0.00022   0.00037  -0.00016
   S     -3.12134   7.20479  10.59681   0.00008   0.00051  -0.00230
   S     -0.00432   7.20419  10.59810  -0.00005  -0.00018  -0.00026
   S      3.11348   7.20377  10.59809   0.00072  -0.00084  -0.00679
PRIMCOORD140
     54   1
   Re     0.03474   1.78037   3.01354  -0.00263   0.00153   0.00000
   Mo     3.12051   1.79926   3.01453   0.01112  -0.00237  -0.00011
   Mo     6.21742   1.81537   3.01553  -0.00000   0.00372   0.00004
   Mo    -1.58233   4.51086   3.01250  -0.00317  -0.00189   0.00004
   Mo     1.55957   4.50006   3.01352  -0.00742   0.00357   0.00006
   Mo     4.67635   4.50199   3.01453   0.01331  -0.00772  -0.00007
   Mo    -3.11702   7.20082   3.01150   0.00764  -0.00846  -0.00011
   Mo     0.00049   7.20139   3.01250  -0.00067   0.00030   0.00009
   Mo     3.11944   7.20206   3.01351  -0.00684   0.00463   0.00006
   Mo     1.55542   0.90249   9.04193  -0.00168   0.00093  -0.00007
   Mo     4.67511   0.90146   9.04294  -0.00307  -0.00068   0.00009
   Mo     7.79412   0.90153   9.04395   0.00393  -0.00041   0.00000
   Mo    -0.00250   3.60246   9.04092   0.00232  -0.00320   0.00000
   Mo     3.11501   3.60162   9.04192   0.00168   0.00011  -0.00009
   Mo     6.23272   3.60351   9.04293  -0.00424   0.00243   0.00008
   Mo    -1.56213   6.30353   9.03990  -0.00091   0.00296   0.00009
   Mo     1.55375   6.30470   9.04091  -0.00001  -0.00004  -0.00002
   Mo     4.67531   6.30436   9.04192   0.00072  -0.00150  -0.00009
   S      1.56282   0.89819   1.45265  -0.00613   0.00358  -0.02053
   S      4.67600   0.89683   1.45314  -0.00648   0.00145   0.02086
   S      7.81111   0.92054   1.47356   0.00389  -0.00366   0.01540
   S     -0.01048   3.57821   1.47053   0.00504  -0.00149   0.01552
   S      3.11737   3.60387   1.45312  -0.00350  -0.00087  -0.01317
   S      6.22907   3.60559   1.45080  -0.00606   0.00349   0.03914
   S     -1.55769   6.30504   1.45010  -0.00442   0.00500   0.02098
   S      1.55876   6.30178   1.45219   0.00529  -0.00303   0.01370
   S      4.67452   6.30116   1.45312  -0.00099   0.00348  -0.01331
   S      1.56181   0.89879   4.57575  -0.00621   0.00363   0.02088
   S      4.67499   0.89742   4.57727  -0.00635   0.00132  -0.02090
   S      7.81011   0.92113   4.55888   0.00387  -0.00369  -0.01555
   S     -0.01148   3.57879   4.55585   0.00506  -0.00146  -0.01567
   S      3.11636   3.60446   4.57526  -0.00362  -0.00079   0.01333
   S      6.22806   3.60618   4.57959  -0.00593   0.00341  -0.03918
   S     -1.55870   6.30563   4.57423  -0.00424   0.00495  -0.02103
   S      1.55775   6.30238   4.57416   0.00526  -0.00301  -0.01401
   S      4.67351   6.30175   4.57525  -0.00112   0.00355   0.01347
   S     -0.00340   1.80240   7.48488  -0.00115   0.00068   0.00510
   S      3.11594   1.80046   7.48469   0.00167  -0.00002  -0.00199
   S      6.23560   1.80233   7.48636   0.00062  -0.00018  -0.01294
   S     -1.56193   4.50166   7.48333   0.00048  -0.00042  -0.01291
   S      1.55613   4.50381   7.48441  -0.00120   0.00099  -0.00393
   S      4.67436   4.50315   7.48575   0.00110  -0.00066   0.00577
   S     -3.12033   7.20420   7.48165   0.00084  -0.00136  -0.00200
   S     -0.00331   7.20360   7.48237   0.00097  -0.00056  -0.00242
   S      3.11449   7.20318   7.48440  -0.00138   0.00056  -0.00401
   S     -0.00441   1.80299  10.59764  -0.00122   0.00072  -0.00500
   S      3.11493   1.80105  10.59984   0.00181  -0.00011   0.00209
   S      6.23460   1.80292  10.60019   0.00055  -0.00014   0.01269
   S     -1.56294   4.50225  10.59716   0.00041  -0.00037   0.01266
   S      1.55513   4.50440  10.59809  -0.00128   0.00103   0.00410
   S      4.67335   4.50374  10.59877   0.00125  -0.00074  -0.00562
   S     -3.12134   7.20479  10.59681   0.00099  -0.00144   0.00210
   S     -0.00432   7.20419  10.59810   0.00089  -0.00051   0.00218
   S      3.11348   7.20377  10.59809  -0.00146   0.00061   0.00417
PRIMCOORD141
     54   1
   Re     0.03474   1.78037   3.01354  -0.00001  -0.00002   0.00000
   Mo     3.12051   1.79926   3.01453   0.00002  -0.00006  -0.02108
   Mo     6.21742   1.81537   3.01553   0.00003  -0.00005   0.00096
   Mo    -1.58233   4.51086   3.01250  -0.00005   0.00000  -0.00096
   Mo     1.55957   4.50006   3.01352   0.00001   0.00006  -0.02019
   Mo     4.67635   4.50199   3.01453   0.00005   0.00009   0.00001
   Mo    -3.11702   7.20082   3.01150  -0.00007  -0.00001   0.02110
   Mo     0.00049   7.20139   3.01250   0.00003   0.00005  -0.00001
   Mo     3.11944   7.20206   3.01351   0.00004   0.00004   0.02016
   Mo     1.55542   0.90249   9.04193   0.00001   0.00002  -0.00001
   Mo     4.67511   0.90146   9.04294  -0.00000   0.00001  -0.00687
   Mo     7.79412   0.90153   9.04395  -0.00000   0.00001   0.00200
   Mo    -0.00250   3.60246   9.04092   0.00001   0.00000  -0.00200
   Mo     3.11501   3.60162   9.04192  -0.00001  -0.00000  -0.00868
   Mo     6.23272   3.60351   9.04293  -0.00000  -0.00000  -0.00000
   Mo    -1.56213   6.30353   9.03990   0.00001   0.00000   0.00688
   Mo     1.55375   6.30470   9.04091  -0.00001  -0.00001   0.00001
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00001   0.00867
   S      1.56282   0.89819   1.45265   0.00932   0.01614  -0.00002
   S      4.67600   0.89683   1.45314  -0.00824   0.00438   0.01345
   S      7.81111   0.92054   1.47356  -0.00088   0.00846  -0.01367
   S     -0.01048   3.57821   1.47053   0.00779   0.00347   0.01368
   S      3.11737   3.60387   1.45312  -0.00891  -0.00531   0.02879
   S      6.22907   3.60559   1.45080   0.00052   0.00089  -0.00001
   S     -1.55769   6.30504   1.45010   0.00793  -0.00495  -0.01345
   S      1.55876   6.30178   1.45219  -0.00714  -0.01239   0.00003
   S      4.67452   6.30116   1.45312  -0.00017  -0.01036  -0.02880
   S      1.56181   0.89879   4.57575  -0.00926  -0.01603  -0.00002
   S      4.67499   0.89742   4.57727   0.00820  -0.00434   0.01324
   S      7.81011   0.92113   4.55888   0.00078  -0.00844  -0.01400
   S     -0.01148   3.57879   4.55585  -0.00772  -0.00356   0.01403
   S      3.11636   3.60446   4.57526   0.00883   0.00526   0.02921
   S      6.22806   3.60618   4.57959  -0.00054  -0.00092  -0.00001
   S     -1.55870   6.30563   4.57423  -0.00788   0.00493  -0.01324
   S      1.55775   6.30238   4.57416   0.00708   0.01229   0.00003
   S      4.67351   6.30175   4.57525   0.00016   0.01025  -0.02923
   S     -0.00340   1.80240   7.48488   0.00119   0.00206   0.00000
   S      3.11594   1.80046   7.48469   0.00277   0.00283   0.01039
   S      6.23560   1.80233   7.48636  -0.00383  -0.00079   0.00361
   S     -1.56193   4.50166   7.48333   0.00123  -0.00371  -0.00361
   S      1.55613   4.50381   7.48441   0.00248  -0.00284   0.00691
   S      4.67436   4.50315   7.48575  -0.00388  -0.00673   0.00001
   S     -3.12033   7.20420   7.48165   0.00105   0.00382  -0.01037
   S     -0.00331   7.20360   7.48237   0.00261   0.00453  -0.00001
   S      3.11449   7.20318   7.48440  -0.00370   0.00072  -0.00691
   S     -0.00441   1.80299  10.59764  -0.00120  -0.00207   0.00000
   S      3.11493   1.80105  10.59984  -0.00278  -0.00283   0.01032
   S      6.23460   1.80292  10.60019   0.00383   0.00078   0.00359
   S     -1.56294   4.50225  10.59716  -0.00124   0.00371  -0.00359
   S      1.55513   4.50440  10.59809  -0.00247   0.00284   0.00682
   S      4.67335   4.50374  10.59877   0.00388   0.00672   0.00001
   S     -3.12134   7.20479  10.59681  -0.00105  -0.00383  -0.01031
   S     -0.00432   7.20419  10.59810  -0.00261  -0.00452  -0.00001
   S      3.11348   7.20377  10.59809   0.00370  -0.00071  -0.00683
PRIMCOORD142
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000   0.00029
   Mo     3.12051   1.79926   3.01453  -0.00002   0.00002   0.01114
   Mo     6.21742   1.81537   3.01553   0.00001  -0.00002  -0.00799
   Mo    -1.58233   4.51086   3.01250   0.00002   0.00000  -0.00800
   Mo     1.55957   4.50006   3.01352   0.00001   0.00001  -0.00247
   Mo     4.67635   4.50199   3.01453  -0.00002   0.00001  -0.02742
   Mo    -3.11702   7.20082   3.01150  -0.00002   0.00001   0.01114
   Mo     0.00049   7.20139   3.01250   0.00003  -0.00002   0.02460
   Mo     3.11944   7.20206   3.01351  -0.00001  -0.00001  -0.00247
   Mo     1.55542   0.90249   9.04193  -0.00000   0.00000   0.00206
   Mo     4.67511   0.90146   9.04294  -0.00000   0.00001   0.00640
   Mo     7.79412   0.90153   9.04395   0.00000  -0.00000  -0.00127
   Mo    -0.00250   3.60246   9.04092   0.00001  -0.00000  -0.00128
   Mo     3.11501   3.60162   9.04192  -0.00001  -0.00000  -0.00523
   Mo     6.23272   3.60351   9.04293   0.00001  -0.00001  -0.00488
   Mo    -1.56213   6.30353   9.03990  -0.00001  -0.00000   0.00640
   Mo     1.55375   6.30470   9.04091   0.00001  -0.00001   0.00306
   Mo     4.67531   6.30436   9.04192  -0.00000   0.00001  -0.00523
   S      1.56282   0.89819   1.45265  -0.00432   0.00249  -0.01711
   S      4.67600   0.89683   1.45314   0.00643   0.01014  -0.01952
   S      7.81111   0.92054   1.47356  -0.00198   0.00184   0.00650
   S     -0.01048   3.57821   1.47053  -0.00259   0.00080   0.00650
   S      3.11737   3.60387   1.45312   0.00964   0.01133   0.01311
   S      6.22907   3.60559   1.45080  -0.00697   0.00403   0.03162
   S     -1.55769   6.30504   1.45010  -0.00556  -0.01064  -0.01952
   S      1.55876   6.30178   1.45219   0.01119  -0.00647  -0.01342
   S      4.67452   6.30116   1.45312  -0.00500  -0.01401   0.01311
   S      1.56181   0.89879   4.57575   0.00433  -0.00249  -0.01711
   S      4.67499   0.89742   4.57727  -0.00642  -0.01012  -0.01941
   S      7.81011   0.92113   4.55888   0.00199  -0.00181   0.00653
   S     -0.01148   3.57879   4.55585   0.00256  -0.00082   0.00653
   S      3.11636   3.60446   4.57526  -0.00961  -0.01136   0.01307
   S      6.22806   3.60618   4.57959   0.00696  -0.00402   0.03185
   S     -1.55870   6.30563   4.57423   0.00555   0.01062  -0.01940
   S      1.55775   6.30238   4.57416  -0.01122   0.00649  -0.01357
   S      4.67351   6.30175   4.57525   0.00504   0.01399   0.01307
   S     -0.00340   1.80240   7.48488  -0.00154   0.00089   0.00067
   S      3.11594   1.80046   7.48469  -0.00160   0.00487  -0.00221
   S      6.23560   1.80233   7.48636   0.00290   0.00380  -0.00025
   S     -1.56193   4.50166   7.48333  -0.00184  -0.00441  -0.00025
   S      1.55613   4.50381   7.48441   0.00191  -0.00303   0.00228
   S      4.67436   4.50315   7.48575  -0.00002   0.00001   0.01020
   S     -3.12033   7.20420   7.48165  -0.00502  -0.00104  -0.00222
   S     -0.00331   7.20360   7.48237   0.00139  -0.00080  -0.01070
   S      3.11449   7.20318   7.48440   0.00358  -0.00014   0.00227
   S     -0.00441   1.80299  10.59764   0.00153  -0.00089   0.00069
   S      3.11493   1.80105  10.59984   0.00163  -0.00488  -0.00219
   S      6.23460   1.80292  10.60019  -0.00292  -0.00378  -0.00023
   S     -1.56294   4.50225  10.59716   0.00181   0.00443  -0.00023
   S      1.55513   4.50440  10.59809  -0.00192   0.00303   0.00225
   S      4.67335   4.50374  10.59877   0.00004  -0.00002   0.01032
   S     -3.12134   7.20479  10.59681   0.00504   0.00102  -0.00220
   S     -0.00432   7.20419  10.59810  -0.00141   0.00081  -0.01062
   S      3.11348   7.20377  10.59809  -0.00359   0.00015   0.00224
PRIMCOORD143
     54   1
   Re     0.03474   1.78037   3.01354  -0.00002   0.00001   0.00039
   Mo     3.12051   1.79926   3.01453   0.00014  -0.00008   0.01095
   Mo     6.21742   1.81537   3.01553  -0.00010   0.00002  -0.00791
   Mo    -1.58233   4.51086   3.01250  -0.00007   0.00007  -0.00791
   Mo     1.55957   4.50006   3.01352  -0.00002  -0.00002  -0.00267
   Mo     4.67635   4.50199   3.01453   0.00015  -0.00009   0.00303
   Mo    -3.11702   7.20082   3.01150   0.00014  -0.00008   0.01096
   Mo     0.00049   7.20139   3.01250  -0.00018   0.00011  -0.00487
   Mo     3.11944   7.20206   3.01351   0.00000   0.00003  -0.00267
   Mo     1.55542   0.90249   9.04193  -0.00002   0.00001   0.01605
   Mo     4.67511   0.90146   9.04294  -0.00004  -0.00000  -0.01482
   Mo     7.79412   0.90153   9.04395   0.00005  -0.00001   0.00051
   Mo    -0.00250   3.60246   9.04092   0.00004  -0.00004   0.00052
   Mo     3.11501   3.60162   9.04192   0.00001   0.00001   0.01415
   Mo     6.23272   3.60351   9.04293  -0.00005   0.00003  -0.02023
   Mo    -1.56213   6.30353   9.03990  -0.00002   0.00003  -0.01485
   Mo     1.55375   6.30470   9.04091   0.00002  -0.00001   0.00506
   Mo     4.67531   6.30436   9.04192  -0.00001  -0.00002   0.01412
   S      1.56282   0.89819   1.45265  -0.00333   0.00192  -0.01739
   S      4.67600   0.89683   1.45314   0.00700  -0.00319   0.00115
   S      7.81111   0.92054   1.47356  -0.00312   0.00094   0.00687
   S     -0.01048   3.57821   1.47053  -0.00238   0.00223   0.00687
   S      3.11737   3.60387   1.45312  -0.00188   0.00399  -0.00764
   S      6.22907   3.60559   1.45080   0.00488  -0.00282   0.00986
   S     -1.55769   6.30504   1.45010   0.00627  -0.00446   0.00114
   S      1.55876   6.30178   1.45219  -0.00144   0.00084   0.00699
   S      4.67452   6.30116   1.45312  -0.00440  -0.00037  -0.00765
   S      1.56181   0.89879   4.57575   0.00324  -0.00187  -0.01687
   S      4.67499   0.89742   4.57727  -0.00697   0.00316   0.00038
   S      7.81011   0.92113   4.55888   0.00318  -0.00096   0.00709
   S     -0.01148   3.57879   4.55585   0.00242  -0.00228   0.00709
   S      3.11636   3.60446   4.57526   0.00170  -0.00389  -0.00712
   S      6.22806   3.60618   4.57959  -0.00491   0.00284   0.00926
   S     -1.55870   6.30563   4.57423  -0.00622   0.00446   0.00037
   S      1.55775   6.30238   4.57416   0.00166  -0.00095   0.00772
   S      4.67351   6.30175   4.57525   0.00422   0.00048  -0.00713
   S     -0.00340   1.80240   7.48488  -0.00680   0.00392  -0.01120
   S      3.11594   1.80046   7.48469   0.01258  -0.00571  -0.01018
   S      6.23560   1.80233   7.48636  -0.00561   0.00589   0.02384
   S     -1.56193   4.50166   7.48333  -0.00792   0.00192   0.02385
   S      1.55613   4.50381   7.48441  -0.00565   0.00125  -0.01358
   S      4.67436   4.50315   7.48575   0.01372  -0.00791  -0.00578
   S     -3.12033   7.20420   7.48165   0.01124  -0.00805  -0.01014
   S     -0.00331   7.20360   7.48237  -0.00736   0.00424   0.01743
   S      3.11449   7.20318   7.48440  -0.00391   0.00427  -0.01355
   S     -0.00441   1.80299  10.59764   0.00671  -0.00387  -0.01174
   S      3.11493   1.80105  10.59984  -0.01250   0.00567  -0.01052
   S      6.23460   1.80292  10.60019   0.00564  -0.00589   0.02376
   S     -1.56294   4.50225  10.59716   0.00793  -0.00195   0.02377
   S      1.55513   4.50440  10.59809   0.00557  -0.00119  -0.01395
   S      4.67335   4.50374  10.59877  -0.01364   0.00787  -0.00634
   S     -3.12134   7.20479  10.59681  -0.01117   0.00801  -0.01048
   S     -0.00432   7.20419  10.59810   0.00738  -0.00425   0.01716
   S      3.11348   7.20377  10.59809   0.00382  -0.00423  -0.01392
PRIMCOORD144
     54   1
   Re     0.03474   1.78037   3.01354  -0.00000  -0.00000  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00001  -0.00001  -0.00822
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00001  -0.00003
   Mo    -1.58233   4.51086   3.01250  -0.00001  -0.00000   0.00002
   Mo     1.55957   4.50006   3.01352   0.00001   0.00001  -0.00753
   Mo     4.67635   4.50199   3.01453   0.00001   0.00001  -0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00002   0.00000   0.00821
   Mo     0.00049   7.20139   3.01250   0.00001   0.00002   0.00001
   Mo     3.11944   7.20206   3.01351   0.00000   0.00001   0.00754
   Mo     1.55542   0.90249   9.04193   0.00000   0.00001   0.00007
   Mo     4.67511   0.90146   9.04294  -0.00000   0.00001   0.01607
   Mo     7.79412   0.90153   9.04395  -0.00000  -0.00000  -0.00779
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00000   0.00780
   Mo     3.11501   3.60162   9.04192  -0.00001   0.00000   0.02305
   Mo     6.23272   3.60351   9.04293  -0.00000  -0.00001   0.00002
   Mo    -1.56213   6.30353   9.03990   0.00001  -0.00000  -0.01603
   Mo     1.55375   6.30470   9.04091   0.00000   0.00000  -0.00010
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00001  -0.02310
   S      1.56282   0.89819   1.45265   0.00320   0.00553   0.00001
   S      4.67600   0.89683   1.45314  -0.00289   0.00132   0.00613
   S      7.81111   0.92054   1.47356  -0.00017   0.00302  -0.00467
   S     -0.01048   3.57821   1.47053   0.00270   0.00137   0.00467
   S      3.11737   3.60387   1.45312  -0.00314  -0.00163   0.01153
   S      6.22907   3.60559   1.45080   0.00033   0.00057   0.00000
   S     -1.55769   6.30504   1.45010   0.00258  -0.00185  -0.00613
   S      1.55876   6.30178   1.45219  -0.00249  -0.00433  -0.00001
   S      4.67452   6.30116   1.45312   0.00016  -0.00353  -0.01152
   S      1.56181   0.89879   4.57575  -0.00320  -0.00553   0.00001
   S      4.67499   0.89742   4.57727   0.00288  -0.00132   0.00605
   S      7.81011   0.92113   4.55888   0.00015  -0.00303  -0.00475
   S     -0.01148   3.57879   4.55585  -0.00270  -0.00138   0.00474
   S      3.11636   3.60446   4.57526   0.00312   0.00163   0.01157
   S      6.22806   3.60618   4.57959  -0.00032  -0.00056   0.00000
   S     -1.55870   6.30563   4.57423  -0.00258   0.00183  -0.00605
   S      1.55775   6.30238   4.57416   0.00248   0.00431  -0.00002
   S      4.67351   6.30175   4.57525  -0.00015   0.00352  -0.01157
   S     -0.00340   1.80240   7.48488  -0.00314  -0.00538  -0.00006
   S      3.11594   1.80046   7.48469  -0.00633  -0.00656  -0.02737
   S      6.23560   1.80233   7.48636   0.00929   0.00156  -0.00543
   S     -1.56193   4.50166   7.48333  -0.00329   0.00883   0.00536
   S      1.55613   4.50381   7.48441  -0.00533   0.00682  -0.02172
   S      4.67436   4.50315   7.48575   0.00902   0.01568   0.00002
   S     -3.12033   7.20420   7.48165  -0.00253  -0.00882   0.02728
   S     -0.00331   7.20360   7.48237  -0.00603  -0.01054   0.00004
   S      3.11449   7.20318   7.48440   0.00853  -0.00126   0.02188
   S     -0.00441   1.80299  10.59764   0.00314   0.00538  -0.00006
   S      3.11493   1.80105  10.59984   0.00634   0.00654  -0.02740
   S      6.23460   1.80292  10.60019  -0.00928  -0.00156  -0.00547
   S     -1.56294   4.50225  10.59716   0.00328  -0.00881   0.00540
   S      1.55513   4.50440  10.59809   0.00533  -0.00683  -0.02171
   S      4.67335   4.50374  10.59877  -0.00901  -0.01566   0.00002
   S     -3.12134   7.20479  10.59681   0.00252   0.00882   0.02730
   S     -0.00432   7.20419  10.59810   0.00602   0.01053   0.00004
   S      3.11348   7.20377  10.59809  -0.00854   0.00126   0.02187
PRIMCOORD145
     54   1
   Re     0.03474   1.78037   3.01354  -0.00002   0.00001  -0.00002
   Mo     3.12051   1.79926   3.01453   0.00091  -0.00135   0.00599
   Mo     6.21742   1.81537   3.01553  -0.00159  -0.00018  -0.00730
   Mo    -1.58233   4.51086   3.01250  -0.00064   0.00148  -0.00730
   Mo     1.55957   4.50006   3.01352   0.00021  -0.00053   0.00130
   Mo     4.67635   4.50199   3.01453   0.00089  -0.00050   0.01233
   Mo    -3.11702   7.20082   3.01150   0.00163  -0.00012   0.00596
   Mo     0.00049   7.20139   3.01250  -0.00280   0.00161  -0.01259
   Mo     3.11944   7.20206   3.01351   0.00056   0.00007   0.00127
   Mo     1.55542   0.90249   9.04193  -0.00024   0.00014   0.01701
   Mo     4.67511   0.90146   9.04294  -0.00004   0.00004   0.01226
   Mo     7.79412   0.90153   9.04395   0.00024  -0.00014   0.00418
   Mo    -0.00250   3.60246   9.04092   0.00024  -0.00015   0.00418
   Mo     3.11501   3.60162   9.04192  -0.00008   0.00022  -0.01676
   Mo     6.23272   3.60351   9.04293  -0.00017   0.00010  -0.01224
   Mo    -1.56213   6.30353   9.03990  -0.00006   0.00002   0.01231
   Mo     1.55375   6.30470   9.04091   0.00030  -0.00017  -0.00505
   Mo     4.67531   6.30436   9.04192  -0.00024  -0.00004  -0.01671
   S      1.56282   0.89819   1.45265  -0.00198   0.00114  -0.01036
   S      4.67600   0.89683   1.45314   0.00567  -0.00518   0.01315
   S      7.81111   0.92054   1.47356  -0.00234   0.00195   0.00054
   S     -0.01048   3.57821   1.47053  -0.00288   0.00104   0.00053
   S      3.11737   3.60387   1.45312  -0.00439   0.00057  -0.01788
   S      6.22907   3.60559   1.45080   0.00726  -0.00421   0.00096
   S     -1.55769   6.30504   1.45010   0.00729  -0.00232   0.01322
   S      1.55876   6.30178   1.45219  -0.00370   0.00218  -0.00052
   S      4.67452   6.30116   1.45312  -0.00271   0.00353  -0.01781
   S      1.56181   0.89879   4.57575   0.00173  -0.00098  -0.00711
   S      4.67499   0.89742   4.57727  -0.00395   0.00498   0.00699
   S      7.81011   0.92113   4.55888   0.00309  -0.00142   0.00805
   S     -0.01148   3.57879   4.55585   0.00279  -0.00196   0.00801
   S      3.11636   3.60446   4.57526   0.00294   0.00120  -0.01037
   S      6.22806   3.60618   4.57959  -0.00676   0.00390   0.00278
   S     -1.55870   6.30563   4.57423  -0.00630   0.00091   0.00696
   S      1.55775   6.30238   4.57416   0.00642  -0.00369   0.01440
   S      4.67351   6.30175   4.57525   0.00042  -0.00317  -0.01036
   S     -0.00340   1.80240   7.48488  -0.00497   0.00286  -0.01471
   S      3.11594   1.80046   7.48469   0.00226   0.01341  -0.00675
   S      6.23560   1.80233   7.48636   0.00267   0.00871  -0.00071
   S     -1.56193   4.50166   7.48333  -0.00623  -0.00670  -0.00077
   S      1.55613   4.50381   7.48441   0.00747   0.00000   0.01546
   S      4.67436   4.50315   7.48575  -0.00143   0.00080   0.03585
   S     -3.12033   7.20420   7.48165  -0.01046  -0.00863  -0.00683
   S     -0.00331   7.20360   7.48237   0.00675  -0.00387  -0.01174
   S      3.11449   7.20318   7.48440   0.00373  -0.00645   0.01544
   S     -0.00441   1.80299  10.59764   0.00456  -0.00263  -0.02138
   S      3.11493   1.80105  10.59984  -0.00191  -0.01381  -0.01101
   S      6.23460   1.80292  10.60019  -0.00256  -0.00852  -0.00568
   S     -1.56294   4.50225  10.59716   0.00609   0.00649  -0.00569
   S      1.55513   4.50440  10.59809  -0.00785   0.00032   0.00912
   S      4.67335   4.50374  10.59877   0.00199  -0.00112   0.02999
   S     -3.12134   7.20479  10.59681   0.01101   0.00852  -0.01108
   S     -0.00432   7.20419  10.59810  -0.00682   0.00392  -0.01615
   S      3.11348   7.20377  10.59809  -0.00418   0.00663   0.00908
PRIMCOORD146
     54   1
   Re     0.03474   1.78037   3.01354  -0.00009   0.00006   0.00008
   Mo     3.12051   1.79926   3.01453   0.00421  -0.00634   0.00050
   Mo     6.21742   1.81537   3.01553  -0.00745  -0.00086  -0.00008
   Mo    -1.58233   4.51086   3.01250  -0.00295   0.00695  -0.00008
   Mo     1.55957   4.50006   3.01352   0.00094  -0.00247  -0.00038
   Mo     4.67635   4.50199   3.01453   0.00416  -0.00234  -0.00124
   Mo    -3.11702   7.20082   3.01150   0.00764  -0.00053   0.00051
   Mo     0.00049   7.20139   3.01250  -0.01310   0.00754   0.00094
   Mo     3.11944   7.20206   3.01351   0.00259   0.00035  -0.00038
   Mo     1.55542   0.90249   9.04193  -0.00104   0.00061  -0.00564
   Mo     4.67511   0.90146   9.04294  -0.00013   0.00021  -0.00158
   Mo     7.79412   0.90153   9.04395   0.00107  -0.00058  -0.00120
   Mo    -0.00250   3.60246   9.04092   0.00106  -0.00066  -0.00120
   Mo     3.11501   3.60162   9.04192  -0.00036   0.00102   0.00287
   Mo     6.23272   3.60351   9.04293  -0.00081   0.00047   0.00368
   Mo    -1.56213   6.30353   9.03990  -0.00027   0.00005  -0.00160
   Mo     1.55375   6.30470   9.04091   0.00135  -0.00078   0.00202
   Mo     4.67531   6.30436   9.04192  -0.00110  -0.00021   0.00285
   S      1.56282   0.89819   1.45265  -0.00074   0.00045  -0.00846
   S      4.67600   0.89683   1.45314   0.00415  -0.00016   0.01335
   S      7.81111   0.92054   1.47356   0.00183   0.00115  -0.01737
   S     -0.01048   3.57821   1.47053  -0.00010  -0.00219  -0.01730
   S      3.11737   3.60387   1.45312  -0.00310   0.00462  -0.01678
   S      6.22907   3.60559   1.45080   0.00082  -0.00051  -0.00327
   S     -1.55769   6.30504   1.45010   0.00213  -0.00356   0.01359
   S      1.55876   6.30178   1.45219   0.00683  -0.00379  -0.03493
   S      4.67452   6.30116   1.45312  -0.00561   0.00034  -0.01664
   S      1.56181   0.89879   4.57575  -0.00042   0.00026   0.00645
   S      4.67499   0.89742   4.57727   0.00391  -0.00073  -0.01540
   S      7.81011   0.92113   4.55888   0.00174   0.00134   0.01771
   S     -0.01148   3.57879   4.55585  -0.00032  -0.00220   0.01765
   S      3.11636   3.60446   4.57526  -0.00360   0.00372   0.01849
   S      6.22806   3.60618   4.57959   0.00146  -0.00088   0.00556
   S     -1.55870   6.30563   4.57423   0.00250  -0.00305  -0.01565
   S      1.55775   6.30238   4.57416   0.00592  -0.00326   0.03472
   S      4.67351   6.30175   4.57525  -0.00509   0.00123   0.01834
   S     -0.00340   1.80240   7.48488   0.00067  -0.00040   0.02119
   S      3.11594   1.80046   7.48469  -0.00086  -0.00374   0.01319
   S      6.23560   1.80233   7.48636   0.00025  -0.00175   0.01119
   S     -1.56193   4.50166   7.48333   0.00159   0.00064   0.01109
   S      1.55613   4.50381   7.48441  -0.00236   0.00018   0.01207
   S      4.67436   4.50315   7.48575   0.00096  -0.00054   0.00708
   S     -3.12033   7.20420   7.48165   0.00287   0.00258   0.01319
   S     -0.00331   7.20360   7.48237  -0.00154   0.00091   0.01111
   S      3.11449   7.20318   7.48440  -0.00129   0.00197   0.01212
   S     -0.00441   1.80299  10.59764  -0.00254   0.00146  -0.00990
   S      3.11493   1.80105  10.59984   0.00236   0.00191  -0.00691
   S      6.23460   1.80292  10.60019   0.00032   0.00253  -0.01237
   S     -1.56294   4.50225  10.59716  -0.00208  -0.00156  -0.01224
   S      1.55513   4.50440  10.59809   0.00067   0.00135  -0.01729
   S      4.67335   4.50374  10.59877   0.00157  -0.00091  -0.02049
   S     -3.12134   7.20479  10.59681  -0.00041  -0.00301  -0.00687
   S     -0.00432   7.20419  10.59810   0.00129  -0.00071  -0.00940
   S      3.11348   7.20377  10.59809  -0.00080  -0.00124  -0.01731
PRIMCOORD147
     54   1
   Re     0.03474   1.78037   3.01354   0.00001  -0.00000   0.00079
   Mo     3.12051   1.79926   3.01453  -0.00054   0.00086   0.01415
   Mo     6.21742   1.81537   3.01553   0.00100   0.00012  -0.01209
   Mo    -1.58233   4.51086   3.01250   0.00039  -0.00093  -0.01208
   Mo     1.55957   4.50006   3.01352  -0.00013   0.00034  -0.00167
   Mo     4.67635   4.50199   3.01453  -0.00054   0.00030   0.00908
   Mo    -3.11702   7.20082   3.01150  -0.00102   0.00005   0.01417
   Mo     0.00049   7.20139   3.01250   0.00176  -0.00101  -0.01218
   Mo     3.11944   7.20206   3.01351  -0.00036  -0.00005  -0.00167
   Mo     1.55542   0.90249   9.04193   0.00013  -0.00008  -0.02313
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00002   0.00520
   Mo     7.79412   0.90153   9.04395  -0.00011   0.00007  -0.00660
   Mo    -0.00250   3.60246   9.04092  -0.00012   0.00006  -0.00663
   Mo     3.11501   3.60162   9.04192   0.00004  -0.00013   0.00166
   Mo     6.23272   3.60351   9.04293   0.00009  -0.00005   0.00939
   Mo    -1.56213   6.30353   9.03990   0.00002   0.00000   0.00511
   Mo     1.55375   6.30470   9.04091  -0.00016   0.00009   0.01421
   Mo     4.67531   6.30436   9.04192   0.00013   0.00003   0.00159
   S      1.56282   0.89819   1.45265  -0.00438   0.00253  -0.02220
   S      4.67600   0.89683   1.45314   0.00830  -0.00578   0.00514
   S      7.81111   0.92054   1.47356  -0.00415   0.00159   0.01066
   S     -0.01048   3.57821   1.47053  -0.00345   0.00280   0.01065
   S      3.11737   3.60387   1.45312  -0.00350   0.00288  -0.01255
   S      6.22907   3.60559   1.45080   0.00836  -0.00483   0.01306
   S     -1.55769   6.30504   1.45010   0.00916  -0.00429   0.00509
   S      1.55876   6.30178   1.45219  -0.00511   0.00293   0.01571
   S      4.67452   6.30116   1.45312  -0.00424   0.00159  -0.01259
   S      1.56181   0.89879   4.57575   0.00453  -0.00262  -0.02406
   S      4.67499   0.89742   4.57727  -0.00939   0.00590   0.00887
   S      7.81011   0.92113   4.55888   0.00367  -0.00193   0.00593
   S     -0.01148   3.57879   4.55585   0.00350  -0.00221   0.00593
   S      3.11636   3.60446   4.57526   0.00437  -0.00401  -0.01726
   S      6.22806   3.60618   4.57959  -0.00867   0.00502   0.01171
   S     -1.55870   6.30563   4.57423  -0.00979   0.00519   0.00888
   S      1.55775   6.30238   4.57416   0.00340  -0.00198   0.00629
   S      4.67351   6.30175   4.57525   0.00567  -0.00177  -0.01726
   S     -0.00340   1.80240   7.48488   0.00574  -0.00330   0.02326
   S      3.11594   1.80046   7.48469  -0.01091  -0.00457   0.01061
   S      6.23560   1.80233   7.48636   0.00486  -0.00430  -0.00723
   S     -1.56193   4.50166   7.48333   0.00618  -0.00202  -0.00713
   S      1.55613   4.50381   7.48441  -0.00325  -0.00748  -0.00861
   S      4.67436   4.50315   7.48575  -0.00291   0.00171  -0.01033
   S     -3.12033   7.20420   7.48165  -0.00151   0.01170   0.01072
   S     -0.00331   7.20360   7.48237  -0.00347   0.00196  -0.01869
   S      3.11449   7.20318   7.48440   0.00489   0.00652  -0.00859
   S     -0.00441   1.80299  10.59764  -0.00554   0.00319   0.02723
   S      3.11493   1.80105  10.59984   0.01076   0.00478   0.01330
   S      6.23460   1.80292  10.60019  -0.00496   0.00419  -0.00401
   S     -1.56294   4.50225  10.59716  -0.00612   0.00217  -0.00395
   S      1.55513   4.50440  10.59809   0.00344   0.00730  -0.00480
   S      4.67335   4.50374  10.59877   0.00263  -0.00155  -0.00669
   S     -3.12134   7.20479  10.59681   0.00124  -0.01167   0.01341
   S     -0.00432   7.20419  10.59810   0.00349  -0.00198  -0.01588
   S      3.11348   7.20377  10.59809  -0.00465  -0.00661  -0.00476
PRIMCOORD148
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000  -0.00029
   Mo     3.12051   1.79926   3.01453   0.00007  -0.00013  -0.00826
   Mo     6.21742   1.81537   3.01553  -0.00014  -0.00004   0.00851
   Mo    -1.58233   4.51086   3.01250  -0.00004   0.00015   0.00852
   Mo     1.55957   4.50006   3.01352   0.00002  -0.00003  -0.00056
   Mo     4.67635   4.50199   3.01453   0.00005  -0.00003   0.00049
   Mo    -3.11702   7.20082   3.01150   0.00015   0.00001  -0.00823
   Mo     0.00049   7.20139   3.01250  -0.00023   0.00013   0.00073
   Mo     3.11944   7.20206   3.01351   0.00004   0.00000  -0.00053
   Mo     1.55542   0.90249   9.04193  -0.00001   0.00001  -0.00359
   Mo     4.67511   0.90146   9.04294   0.00000   0.00001   0.00787
   Mo     7.79412   0.90153   9.04395   0.00001  -0.00001  -0.00785
   Mo    -0.00250   3.60246   9.04092   0.00002  -0.00000  -0.00795
   Mo     3.11501   3.60162   9.04192   0.00000   0.00002  -0.00029
   Mo     6.23272   3.60351   9.04293  -0.00001   0.00000  -0.02375
   Mo    -1.56213   6.30353   9.03990  -0.00001  -0.00000   0.00772
   Mo     1.55375   6.30470   9.04091   0.00002  -0.00001   0.02888
   Mo     4.67531   6.30436   9.04192  -0.00002  -0.00001  -0.00034
   S      1.56282   0.89819   1.45265   0.00236  -0.00134   0.01246
   S      4.67600   0.89683   1.45314  -0.00554   0.00098  -0.00020
   S      7.81111   0.92054   1.47356   0.00303  -0.00169  -0.00561
   S     -0.01048   3.57821   1.47053   0.00299  -0.00177  -0.00560
   S      3.11737   3.60387   1.45312  -0.00016  -0.00317   0.00553
   S      6.22907   3.60559   1.45080  -0.00332   0.00192  -0.01393
   S     -1.55769   6.30504   1.45010  -0.00361   0.00430  -0.00022
   S      1.55876   6.30178   1.45219   0.00084  -0.00049   0.00020
   S      4.67452   6.30116   1.45312   0.00267   0.00171   0.00549
   S      1.56181   0.89879   4.57575  -0.00238   0.00136   0.01262
   S      4.67499   0.89742   4.57727   0.00569  -0.00096  -0.00072
   S      7.81011   0.92113   4.55888  -0.00294   0.00176  -0.00494
   S     -0.01148   3.57879   4.55585  -0.00301   0.00166  -0.00493
   S      3.11636   3.60446   4.57526   0.00007   0.00332   0.00621
   S      6.22806   3.60618   4.57959   0.00336  -0.00194  -0.01355
   S     -1.55870   6.30563   4.57423   0.00366  -0.00444  -0.00075
   S      1.55775   6.30238   4.57416  -0.00060   0.00036   0.00140
   S      4.67351   6.30175   4.57525  -0.00284  -0.00171   0.00616
   S     -0.00340   1.80240   7.48488  -0.00166   0.00101   0.01372
   S      3.11594   1.80046   7.48469  -0.00434   0.00145  -0.00303
   S      6.23560   1.80233   7.48636   0.00598   0.01034   0.01712
   S     -1.56193   4.50166   7.48333  -0.00593  -0.01031   0.01729
   S      1.55613   4.50381   7.48441  -0.00260  -0.01490  -0.01404
   S      4.67436   4.50315   7.48575   0.00902  -0.00518   0.01761
   S     -3.12033   7.20420   7.48165  -0.00339   0.00299  -0.00289
   S     -0.00331   7.20360   7.48237  -0.00831   0.00473  -0.03067
   S      3.11449   7.20318   7.48440   0.01165   0.00965  -0.01408
   S     -0.00441   1.80299  10.59764   0.00163  -0.00099   0.01321
   S      3.11493   1.80105  10.59984   0.00434  -0.00149  -0.00340
   S      6.23460   1.80292  10.60019  -0.00597  -0.01033   0.01664
   S     -1.56294   4.50225  10.59716   0.00592   0.01029   0.01682
   S      1.55513   4.50440  10.59809   0.00257   0.01491  -0.01458
   S      4.67335   4.50374  10.59877  -0.00899   0.00517   0.01705
   S     -3.12134   7.20479  10.59681   0.00342  -0.00297  -0.00326
   S     -0.00432   7.20419  10.59810   0.00832  -0.00474  -0.03101
   S      3.11348   7.20377  10.59809  -0.01167  -0.00962  -0.01462
PRIMCOORD149
     54   1
   Re     0.03474   1.78037   3.01354  -0.00000  -0.00000  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00001  -0.00001  -0.00149
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00001  -0.00119
   Mo    -1.58233   4.51086   3.01250  -0.00001  -0.00000   0.00117
   Mo     1.55957   4.50006   3.01352   0.00001   0.00001  -0.00012
   Mo     4.67635   4.50199   3.01453   0.00000   0.00001  -0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00001   0.00000   0.00151
   Mo     0.00049   7.20139   3.01250   0.00001   0.00002   0.00001
   Mo     3.11944   7.20206   3.01351   0.00000   0.00001   0.00012
   Mo     1.55542   0.90249   9.04193  -0.00001  -0.00001   0.00002
   Mo     4.67511   0.90146   9.04294  -0.00000  -0.00000   0.01819
   Mo     7.79412   0.90153   9.04395  -0.00000   0.00000   0.02485
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00000  -0.02473
   Mo     3.11501   3.60162   9.04192   0.00000   0.00001  -0.00495
   Mo     6.23272   3.60351   9.04293   0.00001   0.00001   0.00004
   Mo    -1.56213   6.30353   9.03990  -0.00000  -0.00001  -0.01827
   Mo     1.55375   6.30470   9.04091   0.00000   0.00000  -0.00007
   Mo     4.67531   6.30436   9.04192   0.00000   0.00000   0.00489
   S      1.56282   0.89819   1.45265   0.00063   0.00109  -0.00002
   S      4.67600   0.89683   1.45314  -0.00037   0.00035   0.00223
   S      7.81111   0.92054   1.47356  -0.00025   0.00042   0.00105
   S     -0.01048   3.57821   1.47053   0.00048  -0.00000  -0.00103
   S      3.11737   3.60387   1.45312  -0.00039  -0.00044   0.00084
   S      6.22907   3.60559   1.45080  -0.00010  -0.00017   0.00002
   S     -1.55769   6.30504   1.45010   0.00049  -0.00016  -0.00224
   S      1.55876   6.30178   1.45219  -0.00032  -0.00056  -0.00000
   S      4.67452   6.30116   1.45312  -0.00020  -0.00057  -0.00085
   S      1.56181   0.89879   4.57575  -0.00062  -0.00108  -0.00001
   S      4.67499   0.89742   4.57727   0.00036  -0.00035   0.00215
   S      7.81011   0.92113   4.55888   0.00023  -0.00042   0.00098
   S     -0.01148   3.57879   4.55585  -0.00048  -0.00002  -0.00096
   S      3.11636   3.60446   4.57526   0.00038   0.00044   0.00087
   S      6.22806   3.60618   4.57959   0.00010   0.00018   0.00002
   S     -1.55870   6.30563   4.57423  -0.00049   0.00015  -0.00215
   S      1.55775   6.30238   4.57416   0.00031   0.00054  -0.00001
   S      4.67351   6.30175   4.57525   0.00020   0.00056  -0.00088
   S     -0.00340   1.80240   7.48488   0.00986   0.01704  -0.00010
   S      3.11594   1.80046   7.48469  -0.00709   0.00614  -0.00988
   S      6.23560   1.80233   7.48636  -0.00293   0.00967  -0.02991
   S     -1.56193   4.50166   7.48333   0.00984   0.00238   0.02982
   S      1.55613   4.50381   7.48441  -0.00809  -0.00662   0.02040
   S      4.67436   4.50315   7.48575  -0.00177  -0.00300   0.00001
   S     -3.12033   7.20420   7.48165   0.00888  -0.00312   0.00995
   S     -0.00331   7.20360   7.48237  -0.00705  -0.01225   0.00010
   S      3.11449   7.20318   7.48440  -0.00172  -0.01042  -0.02035
   S     -0.00441   1.80299  10.59764  -0.00985  -0.01703  -0.00011
   S      3.11493   1.80105  10.59984   0.00710  -0.00613  -0.00984
   S      6.23460   1.80292  10.60019   0.00293  -0.00969  -0.02986
   S     -1.56294   4.50225  10.59716  -0.00985  -0.00238   0.02976
   S      1.55513   4.50440  10.59809   0.00809   0.00661   0.02039
   S      4.67335   4.50374  10.59877   0.00175   0.00297   0.00001
   S     -3.12134   7.20479  10.59681  -0.00887   0.00314   0.00989
   S     -0.00432   7.20419  10.59810   0.00706   0.01227   0.00010
   S      3.11348   7.20377  10.59809   0.00172   0.01042  -0.02035
PRIMCOORD150
     54   1
   Re     0.03474   1.78037   3.01354   0.00003  -0.00002   0.00031
   Mo     3.12051   1.79926   3.01453  -0.00019  -0.00021  -0.00076
   Mo     6.21742   1.81537   3.01553  -0.00003   0.00017  -0.00069
   Mo    -1.58233   4.51086   3.01250  -0.00016  -0.00006  -0.00069
   Mo     1.55957   4.50006   3.01352  -0.00008  -0.00038   0.00168
   Mo     4.67635   4.50199   3.01453   0.00021  -0.00011   0.00052
   Mo    -3.11702   7.20082   3.01150   0.00009   0.00026  -0.00077
   Mo     0.00049   7.20139   3.01250  -0.00053   0.00030  -0.00127
   Mo     3.11944   7.20206   3.01351   0.00030   0.00026   0.00167
   Mo     1.55542   0.90249   9.04193  -0.00000   0.00001   0.01264
   Mo     4.67511   0.90146   9.04294   0.00005  -0.00008   0.01182
   Mo     7.79412   0.90153   9.04395  -0.00004  -0.00012  -0.02258
   Mo    -0.00250   3.60246   9.04092   0.00009   0.00009  -0.02266
   Mo     3.11501   3.60162   9.04192  -0.00007   0.00011   0.01120
   Mo     6.23272   3.60351   9.04293  -0.00000  -0.00000   0.00324
   Mo    -1.56213   6.30353   9.03990   0.00010   0.00000   0.01180
   Mo     1.55375   6.30470   9.04091   0.00003  -0.00002  -0.01431
   Mo     4.67531   6.30436   9.04192  -0.00013   0.00001   0.01127
   S      1.56282   0.89819   1.45265   0.00005  -0.00002   0.00153
   S      4.67600   0.89683   1.45314   0.00069  -0.00055   0.00190
   S      7.81111   0.92054   1.47356  -0.00042   0.00074  -0.00157
   S     -0.01048   3.57821   1.47053  -0.00085  -0.00001  -0.00159
   S      3.11737   3.60387   1.45312   0.00003  -0.00028  -0.00100
   S      6.22907   3.60559   1.45080   0.00098  -0.00057   0.00125
   S     -1.55769   6.30504   1.45010   0.00083  -0.00032   0.00193
   S      1.55876   6.30178   1.45219  -0.00090   0.00052  -0.00360
   S      4.67452   6.30116   1.45312   0.00024   0.00011  -0.00096
   S      1.56181   0.89879   4.57575   0.00013  -0.00006   0.00028
   S      4.67499   0.89742   4.57727  -0.00023   0.00025   0.00210
   S      7.81011   0.92113   4.55888   0.00027  -0.00093  -0.00156
   S     -0.01148   3.57879   4.55585   0.00094   0.00023  -0.00157
   S      3.11636   3.60446   4.57526  -0.00006   0.00084  -0.00015
   S      6.22806   3.60618   4.57959  -0.00089   0.00051   0.00004
   S     -1.55870   6.30563   4.57423  -0.00032   0.00008   0.00207
   S      1.55775   6.30238   4.57416   0.00127  -0.00073   0.00018
   S      4.67351   6.30175   4.57525  -0.00076  -0.00038  -0.00017
   S     -0.00340   1.80240   7.48488  -0.01357   0.00787   0.02261
   S      3.11594   1.80046   7.48469   0.00027   0.00080  -0.02548
   S      6.23560   1.80233   7.48636   0.01310  -0.00397   0.00477
   S     -1.56193   4.50166   7.48333   0.01004  -0.00937   0.00482
   S      1.55613   4.50381   7.48441  -0.01290   0.00369   0.01811
   S      4.67436   4.50315   7.48575   0.00292  -0.00171  -0.01836
   S     -3.12033   7.20420   7.48165  -0.00052  -0.00063  -0.02553
   S     -0.00331   7.20360   7.48237   0.01008  -0.00583  -0.00724
   S      3.11449   7.20318   7.48440  -0.00969   0.00930   0.01801
   S     -0.00441   1.80299  10.59764   0.01353  -0.00786   0.02415
   S      3.11493   1.80105  10.59984  -0.00024  -0.00081  -0.02399
   S      6.23460   1.80292  10.60019  -0.01312   0.00412   0.00579
   S     -1.56294   4.50225  10.59716  -0.01018   0.00932   0.00588
   S      1.55513   4.50440  10.59809   0.01289  -0.00381   0.01861
   S      4.67335   4.50374  10.59877  -0.00280   0.00165  -0.01736
   S     -3.12134   7.20479  10.59681   0.00055   0.00060  -0.02400
   S     -0.00432   7.20419  10.59810  -0.01018   0.00589  -0.00652
   S      3.11348   7.20377  10.59809   0.00978  -0.00923   0.01852
PRIMCOORD151
     54   1
   Re     0.03474   1.78037   3.01354  -0.00090   0.00054   0.00001
   Mo     3.12051   1.79926   3.01453   0.00568   0.00412  -0.00005
   Mo     6.21742   1.81537   3.01553  -0.00061  -0.00455  -0.00002
   Mo    -1.58233   4.51086   3.01250   0.00366   0.00255  -0.00002
   Mo     1.55957   4.50006   3.01352   0.00179   0.00912   0.00008
   Mo     4.67635   4.50199   3.01453  -0.00442   0.00221   0.00003
   Mo    -3.11702   7.20082   3.01150  -0.00070  -0.00669  -0.00005
   Mo     0.00049   7.20139   3.01250   0.01090  -0.00598  -0.00005
   Mo     3.11944   7.20206   3.01351  -0.00729  -0.00601   0.00008
   Mo     1.55542   0.90249   9.04193  -0.00034   0.00003   0.00042
   Mo     4.67511   0.90146   9.04294  -0.00103   0.00224   0.00038
   Mo     7.79412   0.90153   9.04395   0.00123   0.00292  -0.00072
   Mo    -0.00250   3.60246   9.04092  -0.00211  -0.00247  -0.00072
   Mo     3.11501   3.60162   9.04192   0.00163  -0.00244   0.00036
   Mo     6.23272   3.60351   9.04293   0.00021   0.00006   0.00012
   Mo    -1.56213   6.30353   9.03990  -0.00259  -0.00028   0.00038
   Mo     1.55375   6.30470   9.04091  -0.00035   0.00022  -0.00049
   Mo     4.67531   6.30436   9.04192   0.00299  -0.00008   0.00036
   S      1.56282   0.89819   1.45265  -0.00238   0.00119  -0.01849
   S      4.67600   0.89683   1.45314  -0.00496   0.00376   0.00458
   S      7.81111   0.92054   1.47356   0.00218   0.00246  -0.00319
   S     -0.01048   3.57821   1.47053  -0.00120  -0.00300  -0.00309
   S      3.11737   3.60387   1.45312  -0.00020  -0.00635   0.00598
   S      6.22907   3.60559   1.45080  -0.00076   0.00066  -0.01657
   S     -1.55769   6.30504   1.45010  -0.00593   0.00222   0.00354
   S      1.55876   6.30178   1.45219  -0.00331   0.00190   0.03992
   S      4.67452   6.30116   1.45312   0.00561   0.00346   0.00480
   S      1.56181   0.89879   4.57575  -0.00241   0.00120   0.01862
   S      4.67499   0.89742   4.57727  -0.00497   0.00378  -0.00442
   S      7.81011   0.92113   4.55888   0.00220   0.00239   0.00306
   S     -0.01148   3.57879   4.55585  -0.00113  -0.00299   0.00296
   S      3.11636   3.60446   4.57526  -0.00021  -0.00628  -0.00604
   S      6.22806   3.60618   4.57959  -0.00083   0.00071   0.01660
   S     -1.55870   6.30563   4.57423  -0.00596   0.00222  -0.00338
   S      1.55775   6.30238   4.57416  -0.00319   0.00183  -0.04008
   S      4.67351   6.30175   4.57525   0.00555   0.00344  -0.00486
   S     -0.00340   1.80240   7.48488  -0.00005   0.00010   0.02205
   S      3.11594   1.80046   7.48469  -0.00021   0.00005   0.01900
   S      6.23560   1.80233   7.48636   0.00048  -0.00186   0.01521
   S     -1.56193   4.50166   7.48333   0.00193   0.00040   0.01585
   S      1.55613   4.50381   7.48441  -0.00023   0.00177   0.00865
   S      4.67436   4.50315   7.48575  -0.00129   0.00066   0.01353
   S     -3.12033   7.20420   7.48165  -0.00011   0.00023   0.01958
   S     -0.00331   7.20360   7.48237   0.00167  -0.00099   0.01009
   S      3.11449   7.20318   7.48440  -0.00162  -0.00068   0.00879
   S     -0.00441   1.80299  10.59764   0.00084  -0.00041  -0.02059
   S      3.11493   1.80105  10.59984  -0.00023  -0.00002  -0.02061
   S      6.23460   1.80292  10.60019  -0.00035  -0.00159  -0.01489
   S     -1.56294   4.50225  10.59716   0.00129   0.00099  -0.01554
   S      1.55513   4.50440  10.59809   0.00060   0.00150  -0.00743
   S      4.67335   4.50374  10.59877  -0.00145   0.00075  -0.01469
   S     -3.12134   7.20479  10.59681  -0.00006   0.00028  -0.02119
   S     -0.00432   7.20419  10.59810   0.00100  -0.00060  -0.01049
   S      3.11348   7.20377  10.59809  -0.00096  -0.00126  -0.00758
PRIMCOORD152
     54   1
   Re     0.03474   1.78037   3.01354   0.00038   0.00061  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00661   0.00405  -0.00004
   Mo     6.21742   1.81537   3.01553  -0.00582  -0.00353  -0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00032  -0.00680   0.00000
   Mo     1.55957   4.50006   3.01352   0.00628  -0.00461  -0.00003
   Mo     4.67635   4.50199   3.01453  -0.00740  -0.01301  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00030   0.00802   0.00004
   Mo     0.00049   7.20139   3.01250   0.00735   0.01340   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00687   0.00339   0.00003
   Mo     1.55542   0.90249   9.04193  -0.00298  -0.00519  -0.00000
   Mo     4.67511   0.90146   9.04294   0.00012  -0.00374  -0.00003
   Mo     7.79412   0.90153   9.04395   0.00291  -0.00257  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00358   0.00127   0.00001
   Mo     3.11501   3.60162   9.04192   0.00074   0.00284  -0.00001
   Mo     6.23272   3.60351   9.04293   0.00307   0.00533  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00327  -0.00168   0.00002
   Mo     1.55375   6.30470   9.04091   0.00071   0.00118   0.00000
   Mo     4.67531   6.30436   9.04192   0.00201   0.00215   0.00001
   S      1.56282   0.89819   1.45265  -0.00376  -0.00660   0.00036
   S      4.67600   0.89683   1.45314  -0.00227  -0.00658   0.02950
   S      7.81111   0.92054   1.47356   0.00411  -0.00114  -0.00089
   S     -0.01048   3.57821   1.47053  -0.00289   0.00308   0.00079
   S      3.11737   3.60387   1.45312  -0.00074   0.00564   0.02961
   S      6.22907   3.60559   1.45080   0.00494   0.00854   0.00021
   S     -1.55769   6.30504   1.45010  -0.00439  -0.00541  -0.02953
   S      1.55876   6.30178   1.45219  -0.00131  -0.00264  -0.00095
   S      4.67452   6.30116   1.45312   0.00503   0.00200  -0.03002
   S      1.56181   0.89879   4.57575  -0.00379  -0.00666  -0.00036
   S      4.67499   0.89742   4.57727  -0.00223  -0.00661  -0.02945
   S      7.81011   0.92113   4.55888   0.00411  -0.00116   0.00085
   S     -0.01148   3.57879   4.55585  -0.00292   0.00308  -0.00075
   S      3.11636   3.60446   4.57526  -0.00070   0.00565  -0.02952
   S      6.22806   3.60618   4.57959   0.00494   0.00854  -0.00021
   S     -1.55870   6.30563   4.57423  -0.00443  -0.00538   0.02948
   S      1.55775   6.30238   4.57416  -0.00129  -0.00260   0.00095
   S      4.67351   6.30175   4.57525   0.00501   0.00205   0.02993
   S     -0.00340   1.80240   7.48488   0.00118   0.00214  -0.00037
   S      3.11594   1.80046   7.48469   0.00089   0.00219  -0.01168
   S      6.23560   1.80233   7.48636  -0.00221   0.00016  -0.01319
   S     -1.56193   4.50166   7.48333   0.00117  -0.00187   0.01237
   S      1.55613   4.50381   7.48441   0.00066  -0.00172  -0.00242
   S      4.67436   4.50315   7.48575  -0.00206  -0.00370  -0.00042
   S     -3.12033   7.20420   7.48165   0.00151   0.00181   0.01110
   S     -0.00331   7.20360   7.48237   0.00100   0.00186  -0.00026
   S      3.11449   7.20318   7.48440  -0.00178  -0.00029   0.00202
   S     -0.00441   1.80299  10.59764   0.00118   0.00215   0.00037
   S      3.11493   1.80105  10.59984   0.00086   0.00219   0.01174
   S      6.23460   1.80292  10.60019  -0.00220   0.00018   0.01322
   S     -1.56294   4.50225  10.59716   0.00119  -0.00186  -0.01241
   S      1.55513   4.50440  10.59809   0.00064  -0.00172   0.00242
   S      4.67335   4.50374  10.59877  -0.00205  -0.00368   0.00043
   S     -3.12134   7.20479  10.59681   0.00152   0.00179  -0.01113
   S     -0.00432   7.20419  10.59810   0.00098   0.00183   0.00026
   S      3.11348   7.20377  10.59809  -0.00177  -0.00030  -0.00204
PRIMCOORD153
     54   1
   Re     0.03474   1.78037   3.01354   0.00029  -0.00017   0.00000
   Mo     3.12051   1.79926   3.01453   0.00329  -0.00615   0.00001
   Mo     6.21742   1.81537   3.01553  -0.00540  -0.00976  -0.00003
   Mo    -1.58233   4.51086   3.01250   0.00578   0.00958  -0.00003
   Mo     1.55957   4.50006   3.01352  -0.00221   0.00701   0.00002
   Mo     4.67635   4.50199   3.01453  -0.00368   0.00215   0.00003
   Mo    -3.11702   7.20082   3.01150   0.00700   0.00017   0.00001
   Mo     0.00049   7.20139   3.01250   0.00031  -0.00027  -0.00003
   Mo     3.11944   7.20206   3.01351  -0.00717  -0.00163   0.00002
   Mo     1.55542   0.90249   9.04193  -0.00016   0.00010   0.00001
   Mo     4.67511   0.90146   9.04294   0.00014   0.00539  -0.00004
   Mo     7.79412   0.90153   9.04395   0.00051   0.00113   0.00003
   Mo    -0.00250   3.60246   9.04092  -0.00071  -0.00100   0.00003
   Mo     3.11501   3.60162   9.04192   0.00149  -0.00014   0.00001
   Mo     6.23272   3.60351   9.04293  -0.00076   0.00044  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00457  -0.00283  -0.00004
   Mo     1.55375   6.30470   9.04091   0.00434  -0.00256  -0.00001
   Mo     4.67531   6.30436   9.04192   0.00082  -0.00126   0.00001
   S      1.56282   0.89819   1.45265  -0.00223   0.00131  -0.00476
   S      4.67600   0.89683   1.45314   0.00099   0.00666   0.01155
   S      7.81111   0.92054   1.47356   0.00361   0.00365  -0.00976
   S     -0.01048   3.57821   1.47053  -0.00137  -0.00496  -0.00969
   S      3.11737   3.60387   1.45312   0.00187  -0.00065  -0.01849
   S      6.22907   3.60559   1.45080  -0.00057   0.00030  -0.03676
   S     -1.55769   6.30504   1.45010  -0.00527  -0.00411   0.01179
   S      1.55876   6.30178   1.45219   0.00381  -0.00213   0.01087
   S      4.67452   6.30116   1.45312   0.00147  -0.00128  -0.01840
   S      1.56181   0.89879   4.57575  -0.00223   0.00131   0.00472
   S      4.67499   0.89742   4.57727   0.00098   0.00668  -0.01149
   S      7.81011   0.92113   4.55888   0.00362   0.00363   0.00977
   S     -0.01148   3.57879   4.55585  -0.00134  -0.00497   0.00971
   S      3.11636   3.60446   4.57526   0.00187  -0.00062   0.01841
   S      6.22806   3.60618   4.57959  -0.00064   0.00034   0.03680
   S     -1.55870   6.30563   4.57423  -0.00529  -0.00411  -0.01173
   S      1.55775   6.30238   4.57416   0.00386  -0.00216  -0.01087
   S      4.67351   6.30175   4.57525   0.00145  -0.00129   0.01832
   S     -0.00340   1.80240   7.48488  -0.00015   0.00006  -0.00894
   S      3.11594   1.80046   7.48469  -0.00044  -0.00169  -0.00984
   S      6.23560   1.80233   7.48636  -0.00017  -0.00213  -0.01040
   S     -1.56193   4.50166   7.48333   0.00176   0.00120  -0.01040
   S      1.55613   4.50381   7.48441  -0.00152   0.00150  -0.01329
   S      4.67436   4.50315   7.48575  -0.00033   0.00023  -0.00873
   S     -3.12033   7.20420   7.48165   0.00127   0.00126  -0.00995
   S     -0.00331   7.20360   7.48237  -0.00011   0.00005  -0.03095
   S      3.11449   7.20318   7.48440  -0.00196   0.00061  -0.01340
   S     -0.00441   1.80299  10.59764  -0.00017   0.00007   0.00885
   S      3.11493   1.80105  10.59984  -0.00049  -0.00167   0.00986
   S      6.23460   1.80292  10.60019  -0.00013  -0.00213   0.01041
   S     -1.56294   4.50225  10.59716   0.00178   0.00116   0.01041
   S      1.55513   4.50440  10.59809  -0.00154   0.00148   0.01325
   S      4.67335   4.50374  10.59877  -0.00035   0.00024   0.00871
   S     -3.12134   7.20479  10.59681   0.00123   0.00129   0.00998
   S     -0.00432   7.20419  10.59810  -0.00011   0.00005   0.03106
   S      3.11348   7.20377  10.59809  -0.00195   0.00063   0.01336
PRIMCOORD154
     54   1
   Re     0.03474   1.78037   3.01354   0.00099  -0.00057   0.00000
   Mo     3.12051   1.79926   3.01453  -0.00773  -0.00817   0.00000
   Mo     6.21742   1.81537   3.01553   0.00484  -0.00587  -0.00002
   Mo    -1.58233   4.51086   3.01250   0.00751  -0.00131  -0.00002
   Mo     1.55957   4.50006   3.01352  -0.00972  -0.00004   0.00002
   Mo     4.67635   4.50199   3.01453  -0.00047   0.00019   0.00001
   Mo    -3.11702   7.20082   3.01150   0.00320   0.01080   0.00000
   Mo     0.00049   7.20139   3.01250   0.00135  -0.00075   0.00000
   Mo     3.11944   7.20206   3.01351  -0.00485   0.00844   0.00002
   Mo     1.55542   0.90249   9.04193  -0.00213   0.00126   0.00002
   Mo     4.67511   0.90146   9.04294   0.00370   0.00178  -0.00000
   Mo     7.79412   0.90153   9.04395  -0.00107  -0.00337   0.00000
   Mo    -0.00250   3.60246   9.04092   0.00244   0.00267   0.00000
   Mo     3.11501   3.60162   9.04192   0.00138   0.00718   0.00001
   Mo     6.23272   3.60351   9.04293  -0.00377   0.00217   0.00000
   Mo    -1.56213   6.30353   9.03990   0.00036  -0.00416  -0.00000
   Mo     1.55375   6.30470   9.04091   0.00514  -0.00307  -0.00002
   Mo     4.67531   6.30436   9.04192  -0.00556  -0.00485   0.00001
   S      1.56282   0.89819   1.45265  -0.00016   0.00013   0.03456
   S      4.67600   0.89683   1.45314   0.00126   0.00491   0.00148
   S      7.81111   0.92054   1.47356   0.00028  -0.00126   0.02429
   S     -0.01048   3.57821   1.47053   0.00126   0.00041   0.02433
   S      3.11737   3.60387   1.45312   0.00676   0.00395  -0.01151
   S      6.22907   3.60559   1.45080  -0.00405   0.00236  -0.00786
   S     -1.55769   6.30504   1.45010  -0.00360  -0.00353   0.00131
   S      1.55876   6.30178   1.45219   0.00423  -0.00246   0.00929
   S      4.67452   6.30116   1.45312  -0.00003  -0.00778  -0.01173
   S      1.56181   0.89879   4.57575  -0.00014   0.00011  -0.03456
   S      4.67499   0.89742   4.57727   0.00125   0.00490  -0.00146
   S      7.81011   0.92113   4.55888   0.00031  -0.00130  -0.02429
   S     -0.01148   3.57879   4.55585   0.00131   0.00040  -0.02432
   S      3.11636   3.60446   4.57526   0.00674   0.00397   0.01147
   S      6.22806   3.60618   4.57959  -0.00408   0.00237   0.00791
   S     -1.55870   6.30563   4.57423  -0.00360  -0.00352  -0.00128
   S      1.55775   6.30238   4.57416   0.00425  -0.00247  -0.00934
   S      4.67351   6.30175   4.57525  -0.00006  -0.00777   0.01169
   S     -0.00340   1.80240   7.48488   0.00073  -0.00049   0.00509
   S      3.11594   1.80046   7.48469  -0.00117  -0.00351  -0.00562
   S      6.23560   1.80233   7.48636  -0.00026  -0.00073   0.00867
   S     -1.56193   4.50166   7.48333   0.00049   0.00061   0.00871
   S      1.55613   4.50381   7.48441  -0.00289  -0.00265   0.01824
   S      4.67436   4.50315   7.48575   0.00223  -0.00125   0.02400
   S     -3.12033   7.20420   7.48165   0.00243   0.00284  -0.00586
   S     -0.00331   7.20360   7.48237  -0.00333   0.00197  -0.00519
   S      3.11449   7.20318   7.48440   0.00095   0.00386   0.01797
   S     -0.00441   1.80299  10.59764   0.00075  -0.00050  -0.00512
   S      3.11493   1.80105  10.59984  -0.00120  -0.00351   0.00560
   S      6.23460   1.80292  10.60019  -0.00025  -0.00073  -0.00868
   S     -1.56294   4.50225  10.59716   0.00049   0.00060  -0.00871
   S      1.55513   4.50440  10.59809  -0.00287  -0.00268  -0.01822
   S      4.67335   4.50374  10.59877   0.00224  -0.00126  -0.02402
   S     -3.12134   7.20479  10.59681   0.00242   0.00286   0.00584
   S     -0.00432   7.20419  10.59810  -0.00335   0.00198   0.00524
   S      3.11348   7.20377  10.59809   0.00098   0.00386  -0.01795
PRIMCOORD155
     54   1
   Re     0.03474   1.78037   3.01354  -0.00028   0.00016  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00277   0.00332  -0.00002
   Mo     6.21742   1.81537   3.01553  -0.00124   0.00277   0.00002
   Mo    -1.58233   4.51086   3.01250  -0.00305  -0.00038   0.00002
   Mo     1.55957   4.50006   3.01352   0.00254   0.00187  -0.00000
   Mo     4.67635   4.50199   3.01453  -0.00008  -0.00002   0.00000
   Mo    -3.11702   7.20082   3.01150  -0.00153  -0.00399  -0.00002
   Mo     0.00049   7.20139   3.01250   0.00254  -0.00141   0.00001
   Mo     3.11944   7.20206   3.01351  -0.00039  -0.00307  -0.00000
   Mo     1.55542   0.90249   9.04193  -0.01336   0.00776   0.00001
   Mo     4.67511   0.90146   9.04294   0.00901  -0.00074  -0.00002
   Mo     7.79412   0.90153   9.04395   0.00471  -0.00095   0.00001
   Mo    -0.00250   3.60246   9.04092   0.00325  -0.00379   0.00001
   Mo     3.11501   3.60162   9.04192  -0.00959   0.00788   0.00001
   Mo     6.23272   3.60351   9.04293   0.00643  -0.00391  -0.00002
   Mo    -1.56213   6.30353   9.03990   0.00519  -0.00730  -0.00002
   Mo     1.55375   6.30470   9.04091   0.00685  -0.00382   0.00001
   Mo     4.67531   6.30436   9.04192  -0.01178   0.00437   0.00001
   S      1.56282   0.89819   1.45265  -0.00038   0.00020  -0.01294
   S      4.67600   0.89683   1.45314  -0.00121  -0.00130  -0.00181
   S      7.81111   0.92054   1.47356   0.00013   0.00002  -0.00640
   S     -0.01048   3.57821   1.47053   0.00003  -0.00011  -0.00649
   S      3.11737   3.60387   1.45312  -0.00171  -0.00265   0.00293
   S      6.22907   3.60559   1.45080   0.00219  -0.00121   0.00503
   S     -1.55769   6.30504   1.45010   0.00058   0.00168  -0.00213
   S      1.55876   6.30178   1.45219  -0.00269   0.00151   0.00688
   S      4.67452   6.30116   1.45312   0.00150   0.00280   0.00272
   S      1.56181   0.89879   4.57575  -0.00040   0.00022   0.01301
   S      4.67499   0.89742   4.57727  -0.00118  -0.00131   0.00180
   S      7.81011   0.92113   4.55888   0.00011   0.00003   0.00638
   S     -0.01148   3.57879   4.55585   0.00000  -0.00010   0.00647
   S      3.11636   3.60446   4.57526  -0.00170  -0.00263  -0.00289
   S      6.22806   3.60618   4.57959   0.00221  -0.00122  -0.00510
   S     -1.55870   6.30563   4.57423   0.00060   0.00166   0.00211
   S      1.55775   6.30238   4.57416  -0.00269   0.00151  -0.00689
   S      4.67351   6.30175   4.57525   0.00149   0.00278  -0.00269
   S     -0.00340   1.80240   7.48488   0.00345  -0.00192   0.02542
   S      3.11594   1.80046   7.48469   0.00441  -0.00491  -0.03003
   S      6.23560   1.80233   7.48636  -0.00828   0.00204   0.00732
   S     -1.56193   4.50166   7.48333  -0.00592   0.00630   0.00662
   S      1.55613   4.50381   7.48441   0.00106  -0.00078   0.01815
   S      4.67436   4.50315   7.48575   0.00472  -0.00260  -0.02124
   S     -3.12033   7.20420   7.48165   0.00650  -0.00147  -0.03023
   S     -0.00331   7.20360   7.48237  -0.00823   0.00465  -0.00831
   S      3.11449   7.20318   7.48440   0.00127  -0.00061   0.01863
   S     -0.00441   1.80299  10.59764   0.00347  -0.00193  -0.02546
   S      3.11493   1.80105  10.59984   0.00436  -0.00488   0.03002
   S      6.23460   1.80292  10.60019  -0.00826   0.00203  -0.00728
   S     -1.56294   4.50225  10.59716  -0.00590   0.00628  -0.00658
   S      1.55513   4.50440  10.59809   0.00108  -0.00080  -0.01818
   S      4.67335   4.50374  10.59877   0.00468  -0.00257   0.02122
   S     -3.12134   7.20479  10.59681   0.00645  -0.00144   0.03022
   S     -0.00432   7.20419  10.59810  -0.00821   0.00464   0.00836
   S      3.11348   7.20377  10.59809   0.00129  -0.00062  -0.01866
PRIMCOORD156
     54   1
   Re     0.03474   1.78037   3.01354   0.00015   0.00026  -0.00000
   Mo     3.12051   1.79926   3.01453  -0.00165   0.00019  -0.00001
   Mo     6.21742   1.81537   3.01553   0.00042   0.00145  -0.00001
   Mo    -1.58233   4.51086   3.01250   0.00095   0.00110   0.00001
   Mo     1.55957   4.50006   3.01352  -0.00143  -0.00020   0.00000
   Mo     4.67635   4.50199   3.01453   0.00086   0.00139   0.00000
   Mo    -3.11702   7.20082   3.01150   0.00100  -0.00143   0.00001
   Mo     0.00049   7.20139   3.01250  -0.00194  -0.00339  -0.00000
   Mo     3.11944   7.20206   3.01351   0.00057  -0.00138  -0.00000
   Mo     1.55542   0.90249   9.04193  -0.00007   0.00019   0.00000
   Mo     4.67511   0.90146   9.04294  -0.00709  -0.00455   0.00000
   Mo     7.79412   0.90153   9.04395   0.00816   0.00466  -0.00001
   Mo    -0.00250   3.60246   9.04092  -0.00032   0.00940   0.00001
   Mo     3.11501   3.60162   9.04192  -0.00708   0.00382   0.00001
   Mo     6.23272   3.60351   9.04293   0.00800   0.01344  -0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00008  -0.00874  -0.00000
   Mo     1.55375   6.30470   9.04091  -0.00797  -0.01368  -0.00000
   Mo     4.67531   6.30436   9.04192   0.00670  -0.00416  -0.00001
   S      1.56282   0.89819   1.45265   0.00036   0.00063  -0.00015
   S      4.67600   0.89683   1.45314   0.00129   0.00150  -0.00768
   S      7.81111   0.92054   1.47356  -0.00029   0.00002  -0.00272
   S     -0.01048   3.57821   1.47053   0.00018  -0.00026   0.00258
   S      3.11737   3.60387   1.45312   0.00112  -0.00111  -0.00249
   S      6.22907   3.60559   1.45080  -0.00144  -0.00248   0.00015
   S     -1.55769   6.30504   1.45010   0.00064   0.00190   0.00771
   S      1.55876   6.30178   1.45219   0.00110   0.00202  -0.00002
   S      4.67452   6.30116   1.45312  -0.00151   0.00049   0.00246
   S      1.56181   0.89879   4.57575   0.00036   0.00062   0.00015
   S      4.67499   0.89742   4.57727   0.00128   0.00150   0.00770
   S      7.81011   0.92113   4.55888  -0.00029   0.00002   0.00274
   S     -0.01148   3.57879   4.55585   0.00018  -0.00025  -0.00259
   S      3.11636   3.60446   4.57526   0.00111  -0.00110   0.00249
   S      6.22806   3.60618   4.57959  -0.00143  -0.00246  -0.00015
   S     -1.55870   6.30563   4.57423   0.00064   0.00189  -0.00773
   S      1.55775   6.30238   4.57416   0.00109   0.00202   0.00002
   S      4.67351   6.30175   4.57525  -0.00151   0.00049  -0.00246
   S     -0.00340   1.80240   7.48488  -0.00431  -0.00780   0.00014
   S      3.11594   1.80046   7.48469   0.00574  -0.00063   0.00050
   S      6.23560   1.80233   7.48636  -0.00303  -0.00565  -0.03067
   S     -1.56193   4.50166   7.48333  -0.00352  -0.00525   0.03158
   S      1.55613   4.50381   7.48441   0.00518   0.00195   0.03109
   S      4.67436   4.50315   7.48575  -0.00217  -0.00368  -0.00033
   S     -3.12033   7.20420   7.48165  -0.00343   0.00468  -0.00133
   S     -0.00331   7.20360   7.48237   0.00587   0.01044   0.00018
   S      3.11449   7.20318   7.48440  -0.00073   0.00529  -0.03132
   S     -0.00441   1.80299  10.59764  -0.00430  -0.00779  -0.00014
   S      3.11493   1.80105  10.59984   0.00574  -0.00063  -0.00052
   S      6.23460   1.80292  10.60019  -0.00306  -0.00564   0.03068
   S     -1.56294   4.50225  10.59716  -0.00349  -0.00528  -0.03159
   S      1.55513   4.50440  10.59809   0.00520   0.00193  -0.03112
   S      4.67335   4.50374  10.59877  -0.00218  -0.00369   0.00033
   S     -3.12134   7.20479  10.59681  -0.00343   0.00469   0.00135
   S     -0.00432   7.20419  10.59810   0.00588   0.01045  -0.00018
   S      3.11348   7.20377  10.59809  -0.00076   0.00529   0.03134
PRIMCOORD157
     54   1
   Re     0.03474   1.78037   3.01354  -0.00049   0.00027  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00120  -0.00216   0.00004
   Mo     6.21742   1.81537   3.01553   0.00054   0.00005  -0.00003
   Mo    -1.58233   4.51086   3.01250   0.00020  -0.00056  -0.00003
   Mo     1.55957   4.50006   3.01352  -0.00297  -0.00009  -0.00001
   Mo     4.67635   4.50199   3.01453   0.00312  -0.00185   0.00001
   Mo    -3.11702   7.20082   3.01150   0.00244   0.00010   0.00004
   Mo     0.00049   7.20139   3.01250  -0.00128   0.00085  -0.00001
   Mo     3.11944   7.20206   3.01351  -0.00143   0.00267  -0.00001
   Mo     1.55542   0.90249   9.04193  -0.00206   0.00119  -0.00001
   Mo     4.67511   0.90146   9.04294   0.01077   0.00137  -0.00000
   Mo     7.79412   0.90153   9.04395  -0.00912   0.01176   0.00001
   Mo    -0.00250   3.60246   9.04092  -0.01473   0.00182   0.00001
   Mo     3.11501   3.60162   9.04192   0.00440  -0.00099  -0.00001
   Mo     6.23272   3.60351   9.04293   0.00915  -0.00548  -0.00002
   Mo    -1.56213   6.30353   9.03990   0.00422  -0.00983  -0.00000
   Mo     1.55375   6.30470   9.04091  -0.00744   0.00451   0.00002
   Mo     4.67531   6.30436   9.04192   0.00290  -0.00322  -0.00001
   S      1.56282   0.89819   1.45265  -0.00093   0.00053  -0.00040
   S      4.67600   0.89683   1.45314  -0.00133   0.00052   0.00352
   S      7.81111   0.92054   1.47356   0.00121  -0.00161   0.00563
   S     -0.01048   3.57821   1.47053   0.00200  -0.00022   0.00555
   S      3.11737   3.60387   1.45312  -0.00035   0.00119  -0.00684
   S      6.22907   3.60559   1.45080  -0.00225   0.00135   0.00638
   S     -1.55769   6.30504   1.45010  -0.00118   0.00082   0.00319
   S      1.55876   6.30178   1.45219   0.00263  -0.00157  -0.00189
   S      4.67452   6.30116   1.45312  -0.00117  -0.00029  -0.00697
   S      1.56181   0.89879   4.57575  -0.00090   0.00051   0.00029
   S      4.67499   0.89742   4.57727  -0.00137   0.00054  -0.00352
   S      7.81011   0.92113   4.55888   0.00123  -0.00162  -0.00558
   S     -0.01148   3.57879   4.55585   0.00202  -0.00023  -0.00550
   S      3.11636   3.60446   4.57526  -0.00035   0.00116   0.00679
   S      6.22806   3.60618   4.57959  -0.00228   0.00137  -0.00630
   S     -1.55870   6.30563   4.57423  -0.00121   0.00085  -0.00318
   S      1.55775   6.30238   4.57416   0.00263  -0.00157   0.00193
   S      4.67351   6.30175   4.57525  -0.00115  -0.00028   0.00692
   S     -0.00340   1.80240   7.48488   0.00951  -0.00540  -0.00178
   S      3.11594   1.80046   7.48469  -0.00569   0.00025  -0.00927
   S      6.23560   1.80233   7.48636  -0.00305  -0.00360   0.03430
   S     -1.56193   4.50166   7.48333   0.00166   0.00457   0.03360
   S      1.55613   4.50381   7.48441   0.00775  -0.00129  -0.02564
   S      4.67436   4.50315   7.48575  -0.00770   0.00450  -0.00479
   S     -3.12033   7.20420   7.48165  -0.00297   0.00469  -0.00926
   S     -0.00331   7.20360   7.48237  -0.00157   0.00073   0.00704
   S      3.11449   7.20318   7.48440   0.00498  -0.00620  -0.02494
   S     -0.00441   1.80299  10.59764   0.00950  -0.00539   0.00177
   S      3.11493   1.80105  10.59984  -0.00569   0.00025   0.00930
   S      6.23460   1.80292  10.60019  -0.00301  -0.00364  -0.03428
   S     -1.56294   4.50225  10.59716   0.00171   0.00456  -0.03358
   S      1.55513   4.50440  10.59809   0.00772  -0.00126   0.02562
   S      4.67335   4.50374  10.59877  -0.00771   0.00451   0.00484
   S     -3.12134   7.20479  10.59681  -0.00297   0.00470   0.00929
   S     -0.00432   7.20419  10.59810  -0.00155   0.00072  -0.00705
   S      3.11348   7.20377  10.59809   0.00494  -0.00619   0.02492
PRIMCOORD158
     54   1
   Re     0.03474   1.78037   3.01354  -0.00013   0.00008   0.00000
   Mo     3.12051   1.79926   3.01453   0.00284  -0.00217   0.00002
   Mo     6.21742   1.81537   3.01553  -0.00234  -0.00325  -0.00002
   Mo    -1.58233   4.51086   3.01250   0.00164   0.00363  -0.00002
   Mo     1.55957   4.50006   3.01352  -0.00119   0.00442  -0.00000
   Mo     4.67635   4.50199   3.01453  -0.00041   0.00022   0.00001
   Mo    -3.11702   7.20082   3.01150   0.00327  -0.00136   0.00002
   Mo     0.00049   7.20139   3.01250   0.00181  -0.00103  -0.00001
   Mo     3.11944   7.20206   3.01351  -0.00443  -0.00116  -0.00000
   Mo     1.55542   0.90249   9.04193   0.00506  -0.00293  -0.00001
   Mo     4.67511   0.90146   9.04294   0.00184  -0.01349  -0.00001
   Mo     7.79412   0.90153   9.04395  -0.00802  -0.00867  -0.00000
   Mo    -0.00250   3.60246   9.04092   0.00349   0.01122  -0.00000
   Mo     3.11501   3.60162   9.04192  -0.00506   0.00277   0.00001
   Mo     6.23272   3.60351   9.04293   0.00238  -0.00141   0.00001
   Mo    -1.56213   6.30353   9.03990   0.01259   0.00519  -0.00001
   Mo     1.55375   6.30470   9.04091  -0.00815   0.00476   0.00000
   Mo     4.67531   6.30436   9.04192  -0.00495   0.00300   0.00001
   S      1.56282   0.89819   1.45265  -0.00257   0.00150  -0.00471
   S      4.67600   0.89683   1.45314  -0.00068   0.00377   0.00735
   S      7.81111   0.92054   1.47356   0.00275   0.00150  -0.00266
   S     -0.01048   3.57821   1.47053   0.00006  -0.00314  -0.00270
   S      3.11737   3.60387   1.45312   0.00048  -0.00105  -0.00694
   S      6.22907   3.60559   1.45080  -0.00068   0.00039  -0.00970
   S     -1.55769   6.30504   1.45010  -0.00357  -0.00129   0.00724
   S      1.55876   6.30178   1.45219   0.00165  -0.00095   0.01276
   S      4.67452   6.30116   1.45312   0.00116   0.00012  -0.00696
   S      1.56181   0.89879   4.57575  -0.00256   0.00149   0.00466
   S      4.67499   0.89742   4.57727  -0.00069   0.00378  -0.00734
   S      7.81011   0.92113   4.55888   0.00276   0.00149   0.00268
   S     -0.01148   3.57879   4.55585   0.00007  -0.00315   0.00272
   S      3.11636   3.60446   4.57526   0.00048  -0.00106   0.00691
   S      6.22806   3.60618   4.57959  -0.00070   0.00041   0.00973
   S     -1.55870   6.30563   4.57423  -0.00359  -0.00128  -0.00723
   S      1.55775   6.30238   4.57416   0.00167  -0.00096  -0.01275
   S      4.67351   6.30175   4.57525   0.00116   0.00012   0.00693
   S     -0.00340   1.80240   7.48488   0.00144  -0.00079  -0.03515
   S      3.11594   1.80046   7.48469  -0.00230   0.00504  -0.01012
   S      6.23560   1.80233   7.48636   0.00224   0.00869  -0.00164
   S     -1.56193   4.50166   7.48333  -0.00640  -0.00623  -0.00176
   S      1.55613   4.50381   7.48441   0.00255  -0.00893   0.01063
   S      4.67436   4.50315   7.48575   0.00278  -0.00160  -0.01010
   S     -3.12033   7.20420   7.48165  -0.00546  -0.00054  -0.01009
   S     -0.00331   7.20360   7.48237  -0.00257   0.00145   0.04211
   S      3.11449   7.20318   7.48440   0.00897   0.00227   0.01081
   S     -0.00441   1.80299  10.59764   0.00141  -0.00078   0.03516
   S      3.11493   1.80105  10.59984  -0.00232   0.00506   0.01013
   S      6.23460   1.80292  10.60019   0.00225   0.00870   0.00165
   S     -1.56294   4.50225  10.59716  -0.00640  -0.00625   0.00177
   S      1.55513   4.50440  10.59809   0.00256  -0.00893  -0.01065
   S      4.67335   4.50374  10.59877   0.00277  -0.00159   0.01006
   S     -3.12134   7.20479  10.59681  -0.00548  -0.00054   0.01010
   S     -0.00432   7.20419  10.59810  -0.00253   0.00142  -0.04208
   S      3.11348   7.20377  10.59809   0.00898   0.00225  -0.01082
PRIMCOORD159
     54   1
   Re     0.03474   1.78037   3.01354   0.00025   0.00042  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00193   0.00262  -0.00001
   Mo     6.21742   1.81537   3.01553  -0.00238  -0.00050  -0.00002
   Mo    -1.58233   4.51086   3.01250   0.00079  -0.00229   0.00002
   Mo     1.55957   4.50006   3.01352   0.00214  -0.00235   0.00000
   Mo     4.67635   4.50199   3.01453  -0.00342  -0.00590  -0.00000
   Mo    -3.11702   7.20082   3.01150   0.00131   0.00300   0.00001
   Mo     0.00049   7.20139   3.01250   0.00207   0.00363  -0.00000
   Mo     3.11944   7.20206   3.01351  -0.00312   0.00071  -0.00000
   Mo     1.55542   0.90249   9.04193   0.00850   0.01463  -0.00000
   Mo     4.67511   0.90146   9.04294  -0.00517   0.00708  -0.00000
   Mo     7.79412   0.90153   9.04395  -0.00356   0.00744   0.00001
   Mo    -0.00250   3.60246   9.04092   0.00820   0.00047  -0.00001
   Mo     3.11501   3.60162   9.04192  -0.00446  -0.00730  -0.00001
   Mo     6.23272   3.60351   9.04293  -0.00364  -0.00651   0.00000
   Mo    -1.56213   6.30353   9.03990   0.00869  -0.00072   0.00000
   Mo     1.55375   6.30470   9.04091  -0.00469  -0.00793   0.00000
   Mo     4.67531   6.30436   9.04192  -0.00388  -0.00723   0.00001
   S      1.56282   0.89819   1.45265  -0.00220  -0.00381   0.00002
   S      4.67600   0.89683   1.45314   0.00006  -0.00276   0.00826
   S      7.81111   0.92054   1.47356   0.00211  -0.00083  -0.00272
   S     -0.01048   3.57821   1.47053  -0.00173   0.00144   0.00275
   S      3.11737   3.60387   1.45312   0.00056   0.00261   0.01365
   S      6.22907   3.60559   1.45080   0.00176   0.00308  -0.00009
   S     -1.55769   6.30504   1.45010  -0.00242  -0.00137  -0.00827
   S      1.55876   6.30178   1.45219   0.00027   0.00037  -0.00002
   S      4.67452   6.30116   1.45312   0.00197   0.00173  -0.01372
   S      1.56181   0.89879   4.57575  -0.00222  -0.00383  -0.00002
   S      4.67499   0.89742   4.57727   0.00007  -0.00278  -0.00823
   S      7.81011   0.92113   4.55888   0.00212  -0.00084   0.00274
   S     -0.01148   3.57879   4.55585  -0.00173   0.00145  -0.00277
   S      3.11636   3.60446   4.57526   0.00056   0.00262  -0.01364
   S      6.22806   3.60618   4.57959   0.00177   0.00310   0.00009
   S     -1.55870   6.30563   4.57423  -0.00244  -0.00137   0.00823
   S      1.55775   6.30238   4.57416   0.00027   0.00037   0.00002
   S      4.67351   6.30175   4.57525   0.00197   0.00174   0.01371
   S     -0.00340   1.80240   7.48488  -0.00479  -0.00821   0.00017
   S      3.11594   1.80046   7.48469  -0.00066  -0.00584   0.03493
   S      6.23560   1.80233   7.48636   0.00567  -0.00206   0.01565
   S     -1.56193   4.50166   7.48333  -0.00470   0.00386  -0.01584
   S      1.55613   4.50381   7.48441  -0.00080   0.00601   0.01717
   S      4.67436   4.50315   7.48575   0.00535   0.00935  -0.00041
   S     -3.12033   7.20420   7.48165  -0.00484  -0.00366  -0.03429
   S     -0.00331   7.20360   7.48237  -0.00081  -0.00157   0.00027
   S      3.11449   7.20318   7.48440   0.00555   0.00213  -0.01740
   S     -0.00441   1.80299  10.59764  -0.00480  -0.00823  -0.00017
   S      3.11493   1.80105  10.59984  -0.00063  -0.00586  -0.03492
   S      6.23460   1.80292  10.60019   0.00569  -0.00207  -0.01567
   S     -1.56294   4.50225  10.59716  -0.00473   0.00387   0.01586
   S      1.55513   4.50440  10.59809  -0.00079   0.00602  -0.01715
   S      4.67335   4.50374  10.59877   0.00535   0.00936   0.00041
   S     -3.12134   7.20479  10.59681  -0.00487  -0.00365   0.03428
   S     -0.00432   7.20419  10.59810  -0.00081  -0.00157  -0.00027
   S      3.11348   7.20377  10.59809   0.00555   0.00215   0.01737
PRIMCOORD160
     54   1
   Re     0.03474   1.78037   3.01354  -0.00061   0.00036  -0.00000
   Mo     3.12051   1.79926   3.01453   0.00391   0.00557  -0.00000
   Mo     6.21742   1.81537   3.01553  -0.00161   0.00364  -0.00000
   Mo    -1.58233   4.51086   3.01250  -0.00394  -0.00052  -0.00000
   Mo     1.55957   4.50006   3.01352   0.00508   0.00028   0.00000
   Mo     4.67635   4.50199   3.01453  -0.00023   0.00002  -0.00001
   Mo    -3.11702   7.20082   3.01150  -0.00282  -0.00604  -0.00000
   Mo     0.00049   7.20139   3.01250   0.00096  -0.00045   0.00001
   Mo     3.11944   7.20206   3.01351   0.00220  -0.00450   0.00000
   Mo     1.55542   0.90249   9.04193   0.00336  -0.00176  -0.00001
   Mo     4.67511   0.90146   9.04294   0.00464   0.00340   0.00001
   Mo     7.79412   0.90153   9.04395  -0.00818  -0.00426  -0.00000
   Mo    -0.00250   3.60246   9.04092  -0.00027   0.00924  -0.00000
   Mo     3.11501   3.60162   9.04192   0.00960   0.00991  -0.00000
   Mo     6.23272   3.60351   9.04293  -0.00960   0.00549   0.00000
   Mo    -1.56213   6.30353   9.03990  -0.00049  -0.00575   0.00001
   Mo     1.55375   6.30470   9.04091   0.00456  -0.00274  -0.00001
   Mo     4.67531   6.30436   9.04192  -0.00386  -0.01340  -0.00000
   S      1.56282   0.89819   1.45265  -0.00034   0.00008  -0.01750
   S      4.67600   0.89683   1.45314  -0.00168  -0.00305  -0.00199
   S      7.81111   0.92054   1.47356   0.00040   0.00089  -0.01037
   S     -0.01048   3.57821   1.47053  -0.00064  -0.00077  -0.01033
   S      3.11737   3.60387   1.45312  -0.00367  -0.00350   0.00945
   S      6.22907   3.60559   1.45080   0.00280  -0.00157   0.00727
   S     -1.55769   6.30504   1.45010   0.00173   0.00293  -0.00232
   S      1.55876   6.30178   1.45219  -0.00341   0.00198  -0.00040
   S      4.67452   6.30116   1.45312   0.00122   0.00494   0.00904
   S      1.56181   0.89879   4.57575  -0.00035   0.00009   0.01750
   S      4.67499   0.89742   4.57727  -0.00168  -0.00306   0.00198
   S      7.81011   0.92113   4.55888   0.00039   0.00089   0.01037
   S     -0.01148   3.57879   4.55585  -0.00065  -0.00076   0.01033
   S      3.11636   3.60446   4.57526  -0.00367  -0.00350  -0.00944
   S      6.22806   3.60618   4.57959   0.00281  -0.00157  -0.00725
   S     -1.55870   6.30563   4.57423   0.00174   0.00294   0.00231
   S      1.55775   6.30238   4.57416  -0.00342   0.00198   0.00038
   S      4.67351   6.30175   4.57525   0.00123   0.00494  -0.00903
   S     -0.00340   1.80240   7.48488   0.00274  -0.00169  -0.02645
   S      3.11594   1.80046   7.48469  -0.00654  -0.00547  -0.01287
   S      6.23560   1.80233   7.48636   0.00418  -0.00353   0.00596
   S     -1.56193   4.50166   7.48333   0.00507  -0.00180   0.00575
   S      1.55613   4.50381   7.48441  -0.00621  -0.00540   0.00299
   S      4.67436   4.50315   7.48575   0.00142  -0.00072   0.04333
   S     -3.12033   7.20420   7.48165   0.00141   0.00835  -0.01349
   S     -0.00331   7.20360   7.48237  -0.00331   0.00193  -0.01689
   S      3.11449   7.20318   7.48440   0.00168   0.00814   0.00266
   S     -0.00441   1.80299  10.59764   0.00271  -0.00167   0.02646
   S      3.11493   1.80105  10.59984  -0.00654  -0.00547   0.01288
   S      6.23460   1.80292  10.60019   0.00417  -0.00353  -0.00597
   S     -1.56294   4.50225  10.59716   0.00507  -0.00180  -0.00576
   S      1.55513   4.50440  10.59809  -0.00622  -0.00541  -0.00298
   S      4.67335   4.50374  10.59877   0.00145  -0.00074  -0.04332
   S     -3.12134   7.20479  10.59681   0.00141   0.00834   0.01349
   S     -0.00432   7.20419  10.59810  -0.00333   0.00194   0.01688
   S      3.11348   7.20377  10.59809   0.00168   0.00815  -0.00265
PRIMCOORD161
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000  -0.00331
   Mo     3.12051   1.79926   3.01453   0.00001  -0.00000  -0.01509
   Mo     6.21742   1.81537   3.01553   0.00001  -0.00000  -0.01407
   Mo    -1.58233   4.51086   3.01250   0.00001  -0.00000  -0.01407
   Mo     1.55957   4.50006   3.01352   0.00000  -0.00000  -0.01408
   Mo     4.67635   4.50199   3.01453   0.00000  -0.00000  -0.01616
   Mo    -3.11702   7.20082   3.01150   0.00001  -0.00000  -0.01509
   Mo     0.00049   7.20139   3.01250   0.00001  -0.00000  -0.01665
   Mo     3.11944   7.20206   3.01351   0.00000  -0.00000  -0.01408
   Mo     1.55542   0.90249   9.04193  -0.00000   0.00000  -0.00011
   Mo     4.67511   0.90146   9.04294   0.00000   0.00000  -0.00021
   Mo     7.79412   0.90153   9.04395   0.00000  -0.00000  -0.00003
   Mo    -0.00250   3.60246   9.04092   0.00000  -0.00000  -0.00003
   Mo     3.11501   3.60162   9.04192  -0.00000   0.00000  -0.00021
   Mo     6.23272   3.60351   9.04293  -0.00000   0.00000  -0.00023
   Mo    -1.56213   6.30353   9.03990  -0.00000  -0.00000  -0.00021
   Mo     1.55375   6.30470   9.04091   0.00000  -0.00000  -0.00021
   Mo     4.67531   6.30436   9.04192  -0.00000  -0.00000  -0.00021
   S      1.56282   0.89819   1.45265   0.00429  -0.00248   0.01868
   S      4.67600   0.89683   1.45314  -0.00025  -0.00124   0.02282
   S      7.81111   0.92054   1.47356  -0.00348  -0.00220   0.01602
   S     -0.01048   3.57821   1.47053   0.00017   0.00412   0.01602
   S      3.11737   3.60387   1.45312   0.00066   0.00059   0.02318
   S      6.22907   3.60559   1.45080  -0.00014   0.00008   0.02353
   S     -1.55769   6.30504   1.45010   0.00095   0.00084   0.02282
   S      1.55876   6.30178   1.45219  -0.00097   0.00056   0.02248
   S      4.67452   6.30116   1.45312  -0.00018  -0.00086   0.02318
   S      1.56181   0.89879   4.57575  -0.00431   0.00249   0.01868
   S      4.67499   0.89742   4.57727   0.00024   0.00124   0.02281
   S      7.81011   0.92113   4.55888   0.00347   0.00221   0.01601
   S     -0.01148   3.57879   4.55585  -0.00018  -0.00411   0.01601
   S      3.11636   3.60446   4.57526  -0.00067  -0.00057   0.02318
   S      6.22806   3.60618   4.57959   0.00012  -0.00007   0.02353
   S     -1.55870   6.30563   4.57423  -0.00096  -0.00083   0.02281
   S      1.55775   6.30238   4.57416   0.00095  -0.00055   0.02246
   S      4.67351   6.30175   4.57525   0.00016   0.00087   0.02318
   S     -0.00340   1.80240   7.48488   0.00023  -0.00014  -0.00000
   S      3.11594   1.80046   7.48469   0.00006   0.00000   0.00004
   S      6.23560   1.80233   7.48636  -0.00013   0.00007   0.00023
   S     -1.56193   4.50166   7.48333  -0.00013   0.00008   0.00023
   S      1.55613   4.50381   7.48441   0.00022   0.00000   0.00027
   S      4.67436   4.50315   7.48575   0.00007  -0.00004   0.00007
   S     -3.12033   7.20420   7.48165   0.00003  -0.00006   0.00004
   S     -0.00331   7.20360   7.48237   0.00001  -0.00001   0.00033
   S      3.11449   7.20318   7.48440   0.00011  -0.00020   0.00027
   S     -0.00441   1.80299  10.59764  -0.00023   0.00014  -0.00000
   S      3.11493   1.80105  10.59984  -0.00007  -0.00000   0.00004
   S      6.23460   1.80292  10.60019   0.00013  -0.00007   0.00024
   S     -1.56294   4.50225  10.59716   0.00013  -0.00008   0.00024
   S      1.55513   4.50440  10.59809  -0.00022  -0.00000   0.00027
   S      4.67335   4.50374  10.59877  -0.00007   0.00004   0.00007
   S     -3.12134   7.20479  10.59681  -0.00003   0.00006   0.00004
   S     -0.00432   7.20419  10.59810  -0.00001   0.00001   0.00035
   S      3.11348   7.20377  10.59809  -0.00011   0.00019   0.00027
PRIMCOORD162
     54   1
   Re     0.03474   1.78037   3.01354   0.00000  -0.00000  -0.00015
   Mo     3.12051   1.79926   3.01453  -0.00000   0.00000   0.00012
   Mo     6.21742   1.81537   3.01553   0.00000  -0.00000   0.00005
   Mo    -1.58233   4.51086   3.01250   0.00000   0.00000   0.00005
   Mo     1.55957   4.50006   3.01352   0.00000   0.00000   0.00003
   Mo     4.67635   4.50199   3.01453  -0.00000   0.00000   0.00014
   Mo    -3.11702   7.20082   3.01150  -0.00000   0.00000   0.00012
   Mo     0.00049   7.20139   3.01250   0.00000  -0.00000   0.00018
   Mo     3.11944   7.20206   3.01351  -0.00000  -0.00000   0.00003
   Mo     1.55542   0.90249   9.04193   0.00000  -0.00000  -0.01412
   Mo     4.67511   0.90146   9.04294   0.00000  -0.00000  -0.01405
   Mo     7.79412   0.90153   9.04395   0.00001  -0.00000  -0.01475
   Mo    -0.00250   3.60246   9.04092   0.00001  -0.00000  -0.01475
   Mo     3.11501   3.60162   9.04192   0.00000  -0.00000  -0.01375
   Mo     6.23272   3.60351   9.04293   0.00000  -0.00000  -0.01413
   Mo    -1.56213   6.30353   9.03990   0.00000  -0.00000  -0.01405
   Mo     1.55375   6.30470   9.04091   0.00001  -0.00000  -0.01417
   Mo     4.67531   6.30436   9.04192   0.00000  -0.00000  -0.01375
   S      1.56282   0.89819   1.45265  -0.00039   0.00023  -0.00018
   S      4.67600   0.89683   1.45314  -0.00005   0.00013  -0.00023
   S      7.81111   0.92054   1.47356   0.00026   0.00018   0.00002
   S     -0.01048   3.57821   1.47053  -0.00003  -0.00032   0.00002
   S      3.11737   3.60387   1.45312  -0.00011   0.00001  -0.00032
   S      6.22907   3.60559   1.45080  -0.00007   0.00004  -0.00028
   S     -1.55769   6.30504   1.45010  -0.00014  -0.00002  -0.00023
   S      1.55876   6.30178   1.45219   0.00004  -0.00002  -0.00026
   S      4.67452   6.30116   1.45312  -0.00006   0.00010  -0.00032
   S      1.56181   0.89879   4.57575   0.00039  -0.00022  -0.00018
   S      4.67499   0.89742   4.57727   0.00005  -0.00013  -0.00023
   S      7.81011   0.92113   4.55888  -0.00025  -0.00019   0.00002
   S     -0.01148   3.57879   4.55585   0.00004   0.00031   0.00002
   S      3.11636   3.60446   4.57526   0.00011  -0.00000  -0.00033
   S      6.22806   3.60618   4.57959   0.00006  -0.00004  -0.00027
   S     -1.55870   6.30563   4.57423   0.00014   0.00002  -0.00023
   S      1.55775   6.30238   4.57416  -0.00004   0.00002  -0.00027
   S      4.67351   6.30175   4.57525   0.00006  -0.00009  -0.00033
   S     -0.00340   1.80240   7.48488  -0.00060   0.00035   0.02189
   S      3.11594   1.80046   7.48469  -0.00011  -0.00032   0.02108
   S      6.23560   1.80233   7.48636   0.00043  -0.00014   0.02151
   S     -1.56193   4.50166   7.48333   0.00034  -0.00030   0.02151
   S      1.55613   4.50381   7.48441  -0.00065   0.00014   0.02130
   S      4.67436   4.50315   7.48575   0.00001  -0.00001   0.02122
   S     -3.12033   7.20420   7.48165   0.00023   0.00025   0.02108
   S     -0.00331   7.20360   7.48237  -0.00002   0.00001   0.02103
   S      3.11449   7.20318   7.48440  -0.00045   0.00050   0.02130
   S     -0.00441   1.80299  10.59764   0.00059  -0.00034   0.02188
   S      3.11493   1.80105  10.59984   0.00009   0.00033   0.02108
   S      6.23460   1.80292  10.60019  -0.00044   0.00015   0.02151
   S     -1.56294   4.50225  10.59716  -0.00035   0.00031   0.02151
   S      1.55513   4.50440  10.59809   0.00064  -0.00013   0.02129
   S      4.67335   4.50374  10.59877  -0.00003   0.00002   0.02122
   S     -3.12134   7.20479  10.59681  -0.00025  -0.00024   0.02108
   S     -0.00432   7.20419  10.59810   0.00001  -0.00000   0.02104
   S      3.11348   7.20377  10.59809   0.00044  -0.00049   0.02129


==> anc/LDA_DynModes/Pristine.LDA.dyn.axsf <==
ANIMSTEPS  18
CRYSTAL
PRIMVEC
    3.122271342    0.000958288    0.000000009
   -1.560300774    2.704448328   -0.000000019
    0.000000031   -0.000000062   12.074627359
PRIMCOORD  1
      6   1
   Mo     0.00045   1.80335   3.01866  -0.00352  -0.01413  -0.03814
   Mo     1.56152   0.90206   9.05597  -0.00352  -0.01413  -0.03814
   S      0.00024   1.80347   7.50159  -0.00352  -0.01413  -0.03814
   S      1.56173   0.90194   1.46427  -0.00352  -0.01413  -0.03814
   S      0.00024   1.80347  10.61035  -0.00352  -0.01413  -0.03814
   S      1.56173   0.90194   4.57304  -0.00352  -0.01413  -0.03814
PRIMCOORD  2
      6   1
   Mo     0.00045   1.80335   3.01866   0.03358   0.02060  -0.01072
   Mo     1.56152   0.90206   9.05597   0.03358   0.02060  -0.01072
   S      0.00024   1.80347   7.50159   0.03358   0.02060  -0.01072
   S      1.56173   0.90194   1.46427   0.03358   0.02060  -0.01072
   S      0.00024   1.80347  10.61035   0.03358   0.02060  -0.01072
   S      1.56173   0.90194   4.57304   0.03358   0.02060  -0.01072
PRIMCOORD  3
      6   1
   Mo     0.00045   1.80335   3.01866  -0.02296   0.03229  -0.00984
   Mo     1.56152   0.90206   9.05597  -0.02296   0.03229  -0.00984
   S      0.00024   1.80347   7.50159  -0.02296   0.03229  -0.00984
   S      1.56173   0.90194   1.46427  -0.02296   0.03229  -0.00984
   S      0.00024   1.80347  10.61035  -0.02296   0.03229  -0.00984
   S      1.56173   0.90194   4.57304  -0.02296   0.03229  -0.00984
PRIMCOORD  4
      6   1
   Mo     0.00045   1.80335   3.01866   0.03753  -0.01639  -0.00000
   Mo     1.56152   0.90206   9.05597  -0.03753   0.01639   0.00000
   S      0.00024   1.80347   7.50159  -0.03736   0.01631   0.00002
   S      1.56173   0.90194   1.46427   0.03736  -0.01631   0.00002
   S      0.00024   1.80347  10.61035  -0.03736   0.01631  -0.00002
   S      1.56173   0.90194   4.57304   0.03736  -0.01631  -0.00002
PRIMCOORD  5
      6   1
   Mo     0.00045   1.80335   3.01866   0.01639   0.03753  -0.00000
   Mo     1.56152   0.90206   9.05597  -0.01639  -0.03753   0.00000
   S      0.00024   1.80347   7.50159  -0.01631  -0.03735   0.00000
   S      1.56173   0.90194   1.46427   0.01631   0.03735  -0.00000
   S      0.00024   1.80347  10.61035  -0.01631  -0.03735   0.00000
   S      1.56173   0.90194   4.57304   0.01631   0.03735  -0.00000
PRIMCOORD  6
      6   1
   Mo     0.00045   1.80335   3.01866   0.00000   0.00000   0.04123
   Mo     1.56152   0.90206   9.05597  -0.00000  -0.00000  -0.04123
   S      0.00024   1.80347   7.50159   0.00001  -0.00000  -0.04062
   S      1.56173   0.90194   1.46427   0.00001  -0.00000   0.04062
   S      0.00024   1.80347  10.61035  -0.00001   0.00000  -0.04062
   S      1.56173   0.90194   4.57304  -0.00001   0.00000   0.04062
PRIMCOORD  7
      6   1
   Mo     0.00045   1.80335   3.01866   0.00000  -0.00000   0.00001
   Mo     1.56152   0.90206   9.05597   0.00000  -0.00000   0.00001
   S      0.00024   1.80347   7.50159  -0.01509  -0.04767  -0.00002
   S      1.56173   0.90194   1.46427   0.01509   0.04767  -0.00002
   S      0.00024   1.80347  10.61035   0.01509   0.04767  -0.00002
   S      1.56173   0.90194   4.57304  -0.01509  -0.04767  -0.00002
PRIMCOORD  8
      6   1
   Mo     0.00045   1.80335   3.01866  -0.00000   0.00000  -0.00003
   Mo     1.56152   0.90206   9.05597  -0.00000   0.00000  -0.00003
   S      0.00024   1.80347   7.50159  -0.04767   0.01509   0.00005
   S      1.56173   0.90194   1.46427   0.04767  -0.01509   0.00005
   S      0.00024   1.80347  10.61035   0.04767  -0.01509   0.00005
   S      1.56173   0.90194   4.57304  -0.04767   0.01509   0.00005
PRIMCOORD  9
      6   1
   Mo     0.00045   1.80335   3.01866  -0.00000  -0.00000   0.00003
   Mo     1.56152   0.90206   9.05597   0.00000   0.00000  -0.00003
   S      0.00024   1.80347   7.50159  -0.03878   0.03156   0.00004
   S      1.56173   0.90194   1.46427  -0.03878   0.03156  -0.00004
   S      0.00024   1.80347  10.61035   0.03878  -0.03156   0.00004
   S      1.56173   0.90194   4.57304   0.03878  -0.03156  -0.00004
PRIMCOORD 10
      6   1
   Mo     0.00045   1.80335   3.01866  -0.00000   0.00000  -0.00001
   Mo     1.56152   0.90206   9.05597   0.00000  -0.00000   0.00001
   S      0.00024   1.80347   7.50159   0.03156   0.03878  -0.00001
   S      1.56173   0.90194   1.46427   0.03156   0.03878   0.00001
   S      0.00024   1.80347  10.61035  -0.03156  -0.03878  -0.00001
   S      1.56173   0.90194   4.57304  -0.03156  -0.03878   0.00001
PRIMCOORD 11
      6   1
   Mo     0.00045   1.80335   3.01866   0.01464   0.02630  -0.00000
   Mo     1.56152   0.90206   9.05597  -0.01464  -0.02630   0.00000
   S      0.00024   1.80347   7.50159   0.02201   0.03953   0.00003
   S      1.56173   0.90194   1.46427  -0.02201  -0.03953   0.00003
   S      0.00024   1.80347  10.61035   0.02201   0.03953  -0.00003
   S      1.56173   0.90194   4.57304  -0.02201  -0.03953  -0.00003
PRIMCOORD 12
      6   1
   Mo     0.00045   1.80335   3.01866  -0.02630   0.01464  -0.00000
   Mo     1.56152   0.90206   9.05597   0.02630  -0.01464   0.00000
   S      0.00024   1.80347   7.50159  -0.03953   0.02201  -0.00012
   S      1.56173   0.90194   1.46427   0.03953  -0.02201  -0.00012
   S      0.00024   1.80347  10.61035  -0.03953   0.02201   0.00012
   S      1.56173   0.90194   4.57304   0.03953  -0.02201   0.00012
PRIMCOORD 13
      6   1
   Mo     0.00045   1.80335   3.01866  -0.01432  -0.02661   0.00000
   Mo     1.56152   0.90206   9.05597  -0.01432  -0.02661   0.00000
   S      0.00024   1.80347   7.50159   0.02142   0.03981   0.00003
   S      1.56173   0.90194   1.46427   0.02142   0.03981  -0.00003
   S      0.00024   1.80347  10.61035   0.02142   0.03981  -0.00003
   S      1.56173   0.90194   4.57304   0.02142   0.03981   0.00003
PRIMCOORD 14
      6   1
   Mo     0.00045   1.80335   3.01866   0.02661  -0.01432   0.00000
   Mo     1.56152   0.90206   9.05597   0.02661  -0.01432   0.00000
   S      0.00024   1.80347   7.50159  -0.03981   0.02142   0.00009
   S      1.56173   0.90194   1.46427  -0.03981   0.02142  -0.00009
   S      0.00024   1.80347  10.61035  -0.03981   0.02142  -0.00009
   S      1.56173   0.90194   4.57304  -0.03981   0.02142   0.00009
PRIMCOORD 15
      6   1
   Mo     0.00045   1.80335   3.01866   0.00003  -0.00003   0.00000
   Mo     1.56152   0.90206   9.05597   0.00003  -0.00003   0.00000
   S      0.00024   1.80347   7.50159  -0.00004   0.00005  -0.05000
   S      1.56173   0.90194   1.46427  -0.00004   0.00005   0.05000
   S      0.00024   1.80347  10.61035  -0.00004   0.00005   0.05000
   S      1.56173   0.90194   4.57304  -0.00004   0.00005  -0.05000
PRIMCOORD 16
      6   1
   Mo     0.00045   1.80335   3.01866   0.00006  -0.00002   0.00000
   Mo     1.56152   0.90206   9.05597  -0.00006   0.00002  -0.00000
   S      0.00024   1.80347   7.50159   0.00007  -0.00002  -0.05000
   S      1.56173   0.90194   1.46427  -0.00007   0.00002  -0.05000
   S      0.00024   1.80347  10.61035   0.00007  -0.00002   0.05000
   S      1.56173   0.90194   4.57304  -0.00007   0.00002   0.05000
PRIMCOORD 17
      6   1
   Mo     0.00045   1.80335   3.01866   0.00000  -0.00000  -0.03022
   Mo     1.56152   0.90206   9.05597   0.00000  -0.00000  -0.03022
   S      0.00024   1.80347   7.50159   0.00006  -0.00005   0.04520
   S      1.56173   0.90194   1.46427  -0.00006   0.00005   0.04520
   S      0.00024   1.80347  10.61035  -0.00006   0.00005   0.04520
   S      1.56173   0.90194   4.57304   0.00006  -0.00005   0.04520
PRIMCOORD 18
      6   1
   Mo     0.00045   1.80335   3.01866   0.00000  -0.00000  -0.02985
   Mo     1.56152   0.90206   9.05597  -0.00000   0.00000   0.02985
   S      0.00024   1.80347   7.50159  -0.00006   0.00003  -0.04532
   S      1.56173   0.90194   1.46427  -0.00006   0.00003   0.04532
   S      0.00024   1.80347  10.61035   0.00006  -0.00003  -0.04532
   S      1.56173   0.90194   4.57304   0.00006  -0.00003   0.04532


==> anc/LDA_DynModes/TIntercal.1x1x1.LDA.dyn.axsf <==
ANIMSTEPS  21
CRYSTAL
PRIMVEC
    3.105244704    0.002513569    0.000342431
   -1.550440569    2.690480449   -0.000342412
    0.004705174   -0.002716478   12.927871236
PRIMCOORD  1
      7   1
   Re     1.56140   0.89386   6.87428  -0.02690  -0.02653   0.00100
   Mo     0.00383   1.79312   3.02718  -0.02690  -0.02653   0.00100
   Mo     1.55521   0.89743   9.93694  -0.02690  -0.02653   0.00100
   S     -0.00072   1.79575   8.35733  -0.02690  -0.02653   0.00100
   S      1.55549   0.89727   1.46649  -0.02690  -0.02653   0.00100
   S      0.00198   1.79419  11.50310  -0.02690  -0.02653   0.00100
   S      1.55724   0.89626   4.59945  -0.02690  -0.02653   0.00100
PRIMCOORD  2
      7   1
   Re     1.56140   0.89386   6.87428   0.02651  -0.02692  -0.00114
   Mo     0.00383   1.79312   3.02718   0.02651  -0.02692  -0.00114
   Mo     1.55521   0.89743   9.93694   0.02651  -0.02692  -0.00114
   S     -0.00072   1.79575   8.35733   0.02651  -0.02692  -0.00114
   S      1.55549   0.89727   1.46649   0.02651  -0.02692  -0.00114
   S      0.00198   1.79419  11.50310   0.02651  -0.02692  -0.00114
   S      1.55724   0.89626   4.59945   0.02651  -0.02692  -0.00114
PRIMCOORD  3
      7   1
   Re     1.56140   0.89386   6.87428  -0.00151   0.00011  -0.03777
   Mo     0.00383   1.79312   3.02718  -0.00151   0.00011  -0.03777
   Mo     1.55521   0.89743   9.93694  -0.00151   0.00011  -0.03777
   S     -0.00072   1.79575   8.35733  -0.00151   0.00011  -0.03777
   S      1.55549   0.89727   1.46649  -0.00151   0.00011  -0.03777
   S      0.00198   1.79419  11.50310  -0.00151   0.00011  -0.03777
   S      1.55724   0.89626   4.59945  -0.00151   0.00011  -0.03777
PRIMCOORD  4
      7   1
   Re     1.56140   0.89386   6.87428   0.00833   0.01296   0.00000
   Mo     0.00383   1.79312   3.02718  -0.02706  -0.04182  -0.00001
   Mo     1.55521   0.89743   9.93694   0.01740   0.02680   0.00001
   S     -0.00072   1.79575   8.35733   0.01407   0.02170   0.00000
   S      1.55549   0.89727   1.46649  -0.02780  -0.04296  -0.00001
   S      0.00198   1.79419  11.50310   0.01787   0.02750   0.00001
   S      1.55724   0.89626   4.59945  -0.02364  -0.03660  -0.00000
PRIMCOORD  5
      7   1
   Re     1.56140   0.89386   6.87428  -0.01200   0.00783  -0.00005
   Mo     0.00383   1.79312   3.02718   0.04155  -0.02690   0.00020
   Mo     1.55521   0.89743   9.93694  -0.02769   0.01786  -0.00012
   S     -0.00072   1.79575   8.35733  -0.02197   0.01420  -0.00005
   S      1.55549   0.89727   1.46649   0.04282  -0.02772   0.00013
   S      0.00198   1.79419  11.50310  -0.02848   0.01836  -0.00006
   S      1.55724   0.89626   4.59945   0.03584  -0.02324   0.00005
PRIMCOORD  6
      7   1
   Re     1.56140   0.89386   6.87428   0.04424  -0.02548  -0.00010
   Mo     0.00383   1.79312   3.02718  -0.01279   0.00737   0.00059
   Mo     1.55521   0.89743   9.93694  -0.04683   0.02696  -0.00064
   S     -0.00072   1.79575   8.35733  -0.00453   0.00261  -0.00011
   S      1.55549   0.89727   1.46649  -0.01571   0.00906   0.00078
   S      0.00198   1.79419  11.50310  -0.05394   0.03104  -0.00040
   S      1.55724   0.89626   4.59945  -0.00436   0.00252   0.00050
PRIMCOORD  7
      7   1
   Re     1.56140   0.89386   6.87428  -0.02504  -0.04350  -0.00000
   Mo     0.00383   1.79312   3.02718   0.00643   0.01118   0.00002
   Mo     1.55521   0.89743   9.93694   0.02731   0.04742  -0.00002
   S     -0.00072   1.79575   8.35733   0.00257   0.00446  -0.00001
   S      1.55549   0.89727   1.46649   0.00821   0.01428   0.00002
   S      0.00198   1.79419  11.50310   0.03159   0.05483  -0.00002
   S      1.55724   0.89626   4.59945   0.00211   0.00368   0.00001
PRIMCOORD  8
      7   1
   Re     1.56140   0.89386   6.87428   0.00032  -0.00020   0.00449
   Mo     0.00383   1.79312   3.02718   0.00007  -0.00003  -0.04788
   Mo     1.55521   0.89743   9.93694  -0.00042   0.00026   0.04206
   S     -0.00072   1.79575   8.35733  -0.00010   0.00007   0.02371
   S      1.55549   0.89727   1.46649  -0.00009   0.00006  -0.05150
   S      0.00198   1.79419  11.50310  -0.00069   0.00040   0.04506
   S      1.55724   0.89626   4.59945   0.00007  -0.00004  -0.02593
PRIMCOORD  9
      7   1
   Re     1.56140   0.89386   6.87428  -0.00001   0.00001   0.05284
   Mo     0.00383   1.79312   3.02718  -0.00002   0.00001  -0.03065
   Mo     1.55521   0.89743   9.93694  -0.00008   0.00005  -0.04300
   S     -0.00072   1.79575   8.35733   0.00008  -0.00005   0.00462
   S      1.55549   0.89727   1.46649   0.00006  -0.00004  -0.03874
   S      0.00198   1.79419  11.50310  -0.00003   0.00002  -0.05381
   S      1.55724   0.89626   4.59945   0.00025  -0.00015   0.00146
PRIMCOORD 10
      7   1
   Re     1.56140   0.89386   6.87428   0.00076   0.00129   0.00000
   Mo     0.00383   1.79312   3.02718  -0.00006  -0.00009   0.00000
   Mo     1.55521   0.89743   9.93694  -0.00052  -0.00089  -0.00000
   S     -0.00072   1.79575   8.35733   0.00333   0.00563   0.00000
   S      1.55549   0.89727   1.46649   0.03350   0.05687  -0.00000
   S      0.00198   1.79419  11.50310  -0.00157  -0.00264  -0.00001
   S      1.55724   0.89626   4.59945  -0.03794  -0.06441  -0.00000
PRIMCOORD 11
      7   1
   Re     1.56140   0.89386   6.87428   0.00128  -0.00075   0.00004
   Mo     0.00383   1.79312   3.02718  -0.00029   0.00017   0.00002
   Mo     1.55521   0.89743   9.93694  -0.00048   0.00029  -0.00001
   S     -0.00072   1.79575   8.35733   0.00697  -0.00409   0.00006
   S      1.55549   0.89727   1.46649   0.05663  -0.03337  -0.00001
   S      0.00198   1.79419  11.50310  -0.00433   0.00253  -0.00005
   S      1.55724   0.89626   4.59945  -0.06439   0.03794  -0.00030
PRIMCOORD 12
      7   1
   Re     1.56140   0.89386   6.87428   0.00488  -0.00285   0.00006
   Mo     0.00383   1.79312   3.02718  -0.00097   0.00057  -0.00007
   Mo     1.55521   0.89743   9.93694  -0.01688   0.00986  -0.00018
   S     -0.00072   1.79575   8.35733  -0.04614   0.02690  -0.00026
   S      1.55549   0.89727   1.46649   0.00502  -0.00292   0.00004
   S      0.00198   1.79419  11.50310   0.07054  -0.04118   0.00077
   S      1.55724   0.89626   4.59945  -0.00436   0.00254  -0.00012
PRIMCOORD 13
      7   1
   Re     1.56140   0.89386   6.87428  -0.00279  -0.00477  -0.00000
   Mo     0.00383   1.79312   3.02718   0.00044   0.00075   0.00000
   Mo     1.55521   0.89743   9.93694   0.01047   0.01796  -0.00000
   S     -0.00072   1.79575   8.35733   0.02569   0.04397  -0.00001
   S      1.55549   0.89727   1.46649  -0.00183  -0.00312   0.00000
   S      0.00198   1.79419  11.50310  -0.04192  -0.07185   0.00000
   S      1.55724   0.89626   4.59945   0.00161   0.00274   0.00001
PRIMCOORD 14
      7   1
   Re     1.56140   0.89386   6.87428  -0.00002  -0.00004  -0.00000
   Mo     0.00383   1.79312   3.02718   0.02130   0.03528   0.00001
   Mo     1.55521   0.89743   9.93694  -0.00201  -0.00331   0.00001
   S     -0.00072   1.79575   8.35733   0.00541   0.00894   0.00002
   S      1.55549   0.89727   1.46649  -0.03514  -0.05821  -0.00002
   S      0.00198   1.79419  11.50310   0.00286   0.00468  -0.00002
   S      1.55724   0.89626   4.59945  -0.03069  -0.05082  -0.00001
PRIMCOORD 15
      7   1
   Re     1.56140   0.89386   6.87428  -0.00001   0.00001   0.00004
   Mo     0.00383   1.79312   3.02718  -0.03505   0.02117  -0.00052
   Mo     1.55521   0.89743   9.93694   0.00414  -0.00248  -0.00023
   S     -0.00072   1.79575   8.35733  -0.01010   0.00608  -0.00077
   S      1.55549   0.89727   1.46649   0.05803  -0.03504   0.00113
   S      0.00198   1.79419  11.50310  -0.00610   0.00365   0.00119
   S      1.55724   0.89626   4.59945   0.05074  -0.03063   0.00048
PRIMCOORD 16
      7   1
   Re     1.56140   0.89386   6.87428  -0.00579   0.00336  -0.00046
   Mo     0.00383   1.79312   3.02718  -0.00429   0.00249   0.00008
   Mo     1.55521   0.89743   9.93694  -0.02542   0.01473   0.00275
   S     -0.00072   1.79575   8.35733   0.07422  -0.04304   0.00263
   S      1.55549   0.89727   1.46649   0.00515  -0.00299  -0.00035
   S      0.00198   1.79419  11.50310   0.03286  -0.01904  -0.00846
   S      1.55724   0.89626   4.59945   0.01031  -0.00598   0.00035
PRIMCOORD 17
      7   1
   Re     1.56140   0.89386   6.87428  -0.00350  -0.00604  -0.00000
   Mo     0.00383   1.79312   3.02718  -0.00207  -0.00358   0.00000
   Mo     1.55521   0.89743   9.93694  -0.01433  -0.02471   0.00001
   S     -0.00072   1.79575   8.35733   0.04412   0.07612   0.00001
   S      1.55549   0.89727   1.46649   0.00225   0.00389  -0.00000
   S      0.00198   1.79419  11.50310   0.01770   0.03050  -0.00003
   S      1.55724   0.89626   4.59945   0.00532   0.00918   0.00000
PRIMCOORD 18
      7   1
   Re     1.56140   0.89386   6.87428  -0.00061   0.00035   0.00351
   Mo     0.00383   1.79312   3.02718   0.00004  -0.00002  -0.00339
   Mo     1.55521   0.89743   9.93694  -0.00221   0.00127  -0.03135
   S     -0.00072   1.79575   8.35733   0.00740  -0.00426  -0.01585
   S      1.55549   0.89727   1.46649  -0.00025   0.00015   0.00951
   S      0.00198   1.79419  11.50310   0.00254  -0.00145   0.09250
   S      1.55724   0.89626   4.59945   0.00034  -0.00020  -0.00262
PRIMCOORD 19
      7   1
   Re     1.56140   0.89386   6.87428  -0.00002   0.00001  -0.00287
   Mo     0.00383   1.79312   3.02718  -0.00036   0.00021   0.02783
   Mo     1.55521   0.89743   9.93694  -0.00010   0.00006  -0.00313
   S     -0.00072   1.79575   8.35733   0.00030  -0.00017  -0.00205
   S      1.55549   0.89727   1.46649   0.00057  -0.00033  -0.09170
   S      0.00198   1.79419  11.50310   0.00014  -0.00008   0.01028
   S      1.55724   0.89626   4.59945   0.00045  -0.00026   0.02624
PRIMCOORD 20
      7   1
   Re     1.56140   0.89386   6.87428   0.00003  -0.00002  -0.00957
   Mo     0.00383   1.79312   3.02718  -0.00005   0.00003  -0.00534
   Mo     1.55521   0.89743   9.93694   0.00032  -0.00018  -0.01678
   S     -0.00072   1.79575   8.35733  -0.00093   0.00054   0.09539
   S      1.55549   0.89727   1.46649   0.00016  -0.00009   0.00294
   S      0.00198   1.79419  11.50310  -0.00020   0.00011   0.00131
   S      1.55724   0.89626   4.59945   0.00002  -0.00001   0.02209
PRIMCOORD 21
      7   1
   Re     1.56140   0.89386   6.87428  -0.00002   0.00001  -0.00391
   Mo     0.00383   1.79312   3.02718   0.00029  -0.00017  -0.02155
   Mo     1.55521   0.89743   9.93694  -0.00002   0.00001   0.00383
   S     -0.00072   1.79575   8.35733   0.00008  -0.00005  -0.02581
   S      1.55549   0.89727   1.46649  -0.00025   0.00015   0.00809
   S      0.00198   1.79419  11.50310   0.00007  -0.00003  -0.00022
   S      1.55724   0.89626   4.59945  -0.00059   0.00034   0.09367


==> anc/LDA_DynModes/TIntercal.1x1x2.LDA.dyn.axsf <==
ANIMSTEPS  39
CRYSTAL
PRIMVEC
    3.116645454    0.003705682   -0.000045226
   -1.555108521    2.700949851    0.000045226
    0.001403975   -0.000810534   24.953948735
PRIMCOORD  1
     13   1
   Re     1.56465   0.89975   6.66321  -0.00076  -0.00003  -0.02772
   Mo     0.00331   1.80120   2.80962  -0.00076  -0.00003  -0.02772
   Mo     1.55679   0.90429   9.68018  -0.00076  -0.00003  -0.02772
   S     -0.00234   1.80446   8.11736  -0.00076  -0.00003  -0.02772
   S      1.56112   0.90179   1.25202  -0.00076  -0.00003  -0.02772
   S     -0.00311   1.80490  11.24188  -0.00076  -0.00003  -0.02772
   S      1.56444   0.89988   4.37819  -0.00076  -0.00003  -0.02772
   Mo     0.00407   1.80076  15.70001  -0.00076  -0.00003  -0.02772
   Mo     1.56022   0.90231  21.73927  -0.00076  -0.00003  -0.02772
   S      0.00199   1.80195  20.18333  -0.00076  -0.00003  -0.02772
   S      1.56242   0.90104  14.14432  -0.00076  -0.00003  -0.02772
   S      0.00178   1.80208  23.29572  -0.00076  -0.00003  -0.02772
   S      1.56240   0.90105  17.25615  -0.00076  -0.00003  -0.02772
PRIMCOORD  2
     13   1
   Re     1.56465   0.89975   6.66321  -0.01877  -0.02041   0.00053
   Mo     0.00331   1.80120   2.80962  -0.01877  -0.02041   0.00053
   Mo     1.55679   0.90429   9.68018  -0.01877  -0.02041   0.00053
   S     -0.00234   1.80446   8.11736  -0.01877  -0.02041   0.00053
   S      1.56112   0.90179   1.25202  -0.01877  -0.02041   0.00053
   S     -0.00311   1.80490  11.24188  -0.01877  -0.02041   0.00053
   S      1.56444   0.89988   4.37819  -0.01877  -0.02041   0.00053
   Mo     0.00407   1.80076  15.70001  -0.01877  -0.02041   0.00053
   Mo     1.56022   0.90231  21.73927  -0.01877  -0.02041   0.00053
   S      0.00199   1.80195  20.18333  -0.01877  -0.02041   0.00053
   S      1.56242   0.90104  14.14432  -0.01877  -0.02041   0.00053
   S      0.00178   1.80208  23.29572  -0.01877  -0.02041   0.00053
   S      1.56240   0.90105  17.25615  -0.01877  -0.02041   0.00053
PRIMCOORD  3
     13   1
   Re     1.56465   0.89975   6.66321  -0.02041   0.01877   0.00054
   Mo     0.00331   1.80120   2.80962  -0.02041   0.01877   0.00054
   Mo     1.55679   0.90429   9.68018  -0.02041   0.01877   0.00054
   S     -0.00234   1.80446   8.11736  -0.02041   0.01877   0.00054
   S      1.56112   0.90179   1.25202  -0.02041   0.01877   0.00054
   S     -0.00311   1.80490  11.24188  -0.02041   0.01877   0.00054
   S      1.56444   0.89988   4.37819  -0.02041   0.01877   0.00054
   Mo     0.00407   1.80076  15.70001  -0.02041   0.01877   0.00054
   Mo     1.56022   0.90231  21.73927  -0.02041   0.01877   0.00054
   S      0.00199   1.80195  20.18333  -0.02041   0.01877   0.00054
   S      1.56242   0.90104  14.14432  -0.02041   0.01877   0.00054
   S      0.00178   1.80208  23.29572  -0.02041   0.01877   0.00054
   S      1.56240   0.90105  17.25615  -0.02041   0.01877   0.00054
PRIMCOORD  4
     13   1
   Re     1.56465   0.89975   6.66321   0.01746  -0.01496  -0.00000
   Mo     0.00331   1.80120   2.80962   0.01485  -0.01278  -0.00002
   Mo     1.55679   0.90429   9.68018   0.01629  -0.01396   0.00001
   S     -0.00234   1.80446   8.11736   0.01699  -0.01456   0.00001
   S      1.56112   0.90179   1.25202   0.01444  -0.01242  -0.00002
   S     -0.00311   1.80490  11.24188   0.01586  -0.01358   0.00001
   S      1.56444   0.89988   4.37819   0.01539  -0.01324  -0.00001
   Mo     0.00407   1.80076  15.70001  -0.02499   0.02115   0.00002
   Mo     1.56022   0.90231  21.73927  -0.02659   0.02309  -0.00001
   S      0.00199   1.80195  20.18333  -0.02679   0.02327  -0.00001
   S      1.56242   0.90104  14.14432  -0.02464   0.02085   0.00002
   S      0.00178   1.80208  23.29572  -0.02627   0.02281  -0.00001
   S      1.56240   0.90105  17.25615  -0.02522   0.02136   0.00002
PRIMCOORD  5
     13   1
   Re     1.56465   0.89975   6.66321   0.01499   0.01744   0.00001
   Mo     0.00331   1.80120   2.80962   0.01271   0.01485   0.00001
   Mo     1.55679   0.90429   9.68018   0.01398   0.01627   0.00000
   S     -0.00234   1.80446   8.11736   0.01459   0.01699   0.00001
   S      1.56112   0.90179   1.25202   0.01235   0.01442   0.00001
   S     -0.00311   1.80490  11.24188   0.01359   0.01581   0.00000
   S      1.56444   0.89988   4.37819   0.01318   0.01539   0.00001
   Mo     0.00407   1.80076  15.70001  -0.02098  -0.02408   0.00001
   Mo     1.56022   0.90231  21.73927  -0.02325  -0.02745  -0.00004
   S      0.00199   1.80195  20.18333  -0.02343  -0.02766  -0.00004
   S      1.56242   0.90104  14.14432  -0.02066  -0.02370   0.00001
   S      0.00178   1.80208  23.29572  -0.02297  -0.02711  -0.00004
   S      1.56240   0.90105  17.25615  -0.02120  -0.02435   0.00001
PRIMCOORD  6
     13   1
   Re     1.56465   0.89975   6.66321   0.00063  -0.00034  -0.00005
   Mo     0.00331   1.80120   2.80962  -0.00577   0.00381  -0.00009
   Mo     1.55679   0.90429   9.68018   0.00354  -0.00224  -0.00004
   S     -0.00234   1.80446   8.11736   0.00225  -0.00140  -0.00005
   S      1.56112   0.90179   1.25202  -0.00620   0.00408  -0.00007
   S     -0.00311   1.80490  11.24188   0.00402  -0.00256  -0.00004
   S      1.56444   0.89988   4.37819  -0.00492   0.00326  -0.00006
   Mo     0.00407   1.80076  15.70001   0.03488  -0.02254   0.00005
   Mo     1.56022   0.90231  21.73927  -0.03329   0.02132   0.00013
   S      0.00199   1.80195  20.18333  -0.03290   0.02106   0.00013
   S      1.56242   0.90104  14.14432   0.03499  -0.02261   0.00005
   S      0.00178   1.80208  23.29572  -0.03344   0.02141   0.00013
   S      1.56240   0.90105  17.25615   0.03451  -0.02231   0.00005
PRIMCOORD  7
     13   1
   Re     1.56465   0.89975   6.66321   0.00021   0.00025   0.00015
   Mo     0.00331   1.80120   2.80962  -0.00406  -0.00644   0.00015
   Mo     1.55679   0.90429   9.68018   0.00222   0.00341   0.00015
   S     -0.00234   1.80446   8.11736   0.00132   0.00199   0.00015
   S      1.56112   0.90179   1.25202  -0.00433  -0.00686   0.00014
   S     -0.00311   1.80490  11.24188   0.00255   0.00394   0.00014
   S      1.56444   0.89988   4.37819  -0.00351  -0.00559   0.00015
   Mo     0.00407   1.80076  15.70001   0.02273   0.03543  -0.00032
   Mo     1.56022   0.90231  21.73927  -0.02107  -0.03259  -0.00014
   S      0.00199   1.80195  20.18333  -0.02081  -0.03219  -0.00015
   S      1.56242   0.90104  14.14432   0.02280   0.03554  -0.00032
   S      0.00178   1.80208  23.29572  -0.02118  -0.03276  -0.00014
   S      1.56240   0.90105  17.25615   0.02249   0.03507  -0.00032
PRIMCOORD  8
     13   1
   Re     1.56465   0.89975   6.66321   0.00001   0.00002  -0.02223
   Mo     0.00331   1.80120   2.80962  -0.00007  -0.00008  -0.02066
   Mo     1.55679   0.90429   9.68018   0.00007   0.00006  -0.02129
   S     -0.00234   1.80446   8.11736   0.00005   0.00004  -0.02186
   S      1.56112   0.90179   1.25202  -0.00008  -0.00008  -0.01995
   S     -0.00311   1.80490  11.24188   0.00004   0.00008  -0.02047
   S      1.56444   0.89988   4.37819  -0.00005  -0.00007  -0.02149
   Mo     0.00407   1.80076  15.70001   0.00006   0.00032   0.03383
   Mo     1.56022   0.90231  21.73927  -0.00005  -0.00033   0.03411
   S      0.00199   1.80195  20.18333  -0.00005  -0.00033   0.03434
   S      1.56242   0.90104  14.14432   0.00006   0.00033   0.03317
   S      0.00178   1.80208  23.29572  -0.00007  -0.00033   0.03348
   S      1.56240   0.90105  17.25615   0.00005   0.00032   0.03406
PRIMCOORD  9
     13   1
   Re     1.56465   0.89975   6.66321   0.00001   0.00003  -0.00015
   Mo     0.00331   1.80120   2.80962   0.00010  -0.00007   0.00246
   Mo     1.55679   0.90429   9.68018  -0.00006   0.00006  -0.00198
   S     -0.00234   1.80446   8.11736  -0.00005   0.00004  -0.00104
   S      1.56112   0.90179   1.25202   0.00009  -0.00007   0.00312
   S     -0.00311   1.80490  11.24188  -0.00002   0.00004  -0.00269
   S      1.56444   0.89988   4.37819   0.00009  -0.00006   0.00126
   Mo     0.00407   1.80076  15.70001  -0.00010  -0.00007  -0.04119
   Mo     1.56022   0.90231  21.73927   0.00004   0.00005   0.04095
   S      0.00199   1.80195  20.18333   0.00003   0.00006   0.04014
   S      1.56242   0.90104  14.14432  -0.00011  -0.00007  -0.04107
   S      0.00178   1.80208  23.29572   0.00005   0.00005   0.04084
   S      1.56240   0.90105  17.25615  -0.00008  -0.00007  -0.04039
PRIMCOORD 10
     13   1
   Re     1.56465   0.89975   6.66321   0.00486  -0.01223   0.00003
   Mo     0.00331   1.80120   2.80962  -0.01777   0.04582  -0.00017
   Mo     1.55679   0.90429   9.68018   0.01143  -0.03034   0.00008
   S     -0.00234   1.80446   8.11736   0.00901  -0.02340   0.00007
   S      1.56112   0.90179   1.25202  -0.01841   0.04740  -0.00009
   S     -0.00311   1.80490  11.24188   0.01183  -0.03137   0.00008
   S      1.56444   0.89988   4.37819  -0.01524   0.03968  -0.00002
   Mo     0.00407   1.80076  15.70001  -0.00164   0.00485  -0.00010
   Mo     1.56022   0.90231  21.73927   0.00235  -0.00639   0.00010
   S      0.00199   1.80195  20.18333   0.00244  -0.00662   0.00010
   S      1.56242   0.90104  14.14432  -0.00155   0.00460  -0.00009
   S      0.00178   1.80208  23.29572   0.00221  -0.00599   0.00010
   S      1.56240   0.90105  17.25615  -0.00168   0.00498  -0.00009
PRIMCOORD 11
     13   1
   Re     1.56465   0.89975   6.66321   0.01225   0.00456   0.00005
   Mo     0.00331   1.80120   2.80962  -0.04589  -0.01751  -0.00010
   Mo     1.55679   0.90429   9.68018   0.03021   0.01186   0.00010
   S     -0.00234   1.80446   8.11736   0.02337   0.00899   0.00008
   S      1.56112   0.90179   1.25202  -0.04749  -0.01810  -0.00004
   S     -0.00311   1.80490  11.24188   0.03124   0.01226   0.00010
   S      1.56444   0.89988   4.37819  -0.03970  -0.01530   0.00001
   Mo     0.00407   1.80076  15.70001  -0.00471  -0.00204  -0.00008
   Mo     1.56022   0.90231  21.73927   0.00638   0.00256  -0.00000
   S      0.00199   1.80195  20.18333   0.00661   0.00265  -0.00000
   S      1.56242   0.90104  14.14432  -0.00445  -0.00193  -0.00008
   S      0.00178   1.80208  23.29572   0.00599   0.00240  -0.00001
   S      1.56240   0.90105  17.25615  -0.00483  -0.00209  -0.00008
PRIMCOORD 12
     13   1
   Re     1.56465   0.89975   6.66321   0.04312  -0.02518  -0.00024
   Mo     0.00331   1.80120   2.80962  -0.01375   0.00804  -0.00076
   Mo     1.55679   0.90429   9.68018  -0.04656   0.02716   0.00093
   S     -0.00234   1.80446   8.11736  -0.00402   0.00232   0.00083
   S      1.56112   0.90179   1.25202  -0.01629   0.00952  -0.00071
   S     -0.00311   1.80490  11.24188  -0.05406   0.03153   0.00120
   S      1.56444   0.89988   4.37819  -0.00540   0.00316  -0.00054
   Mo     0.00407   1.80076  15.70001   0.00156  -0.00090  -0.00002
   Mo     1.56022   0.90231  21.73927   0.00043  -0.00025   0.00005
   S      0.00199   1.80195  20.18333   0.00055  -0.00031   0.00004
   S      1.56242   0.90104  14.14432   0.00112  -0.00065  -0.00004
   S      0.00178   1.80208  23.29572   0.00027  -0.00015   0.00003
   S      1.56240   0.90105  17.25615   0.00190  -0.00110  -0.00002
PRIMCOORD 13
     13   1
   Re     1.56465   0.89975   6.66321   0.02520   0.04319  -0.00000
   Mo     0.00331   1.80120   2.80962  -0.00830  -0.01424  -0.00005
   Mo     1.55679   0.90429   9.68018  -0.02711  -0.04642   0.00005
   S     -0.00234   1.80446   8.11736  -0.00156  -0.00264   0.00003
   S      1.56112   0.90179   1.25202  -0.00986  -0.01691  -0.00006
   S     -0.00311   1.80490  11.24188  -0.03145  -0.05384   0.00005
   S      1.56444   0.89988   4.37819  -0.00346  -0.00594  -0.00003
   Mo     0.00407   1.80076  15.70001   0.00094   0.00159   0.00001
   Mo     1.56022   0.90231  21.73927   0.00027   0.00045  -0.00000
   S      0.00199   1.80195  20.18333   0.00034   0.00058  -0.00000
   S      1.56242   0.90104  14.14432   0.00065   0.00111   0.00001
   S      0.00178   1.80208  23.29572   0.00017   0.00027  -0.00000
   S      1.56240   0.90105  17.25615   0.00115   0.00195   0.00001
PRIMCOORD 14
     13   1
   Re     1.56465   0.89975   6.66321  -0.00056   0.00029   0.00486
   Mo     0.00331   1.80120   2.80962   0.00033  -0.00018  -0.04808
   Mo     1.55679   0.90429   9.68018   0.00055  -0.00027   0.04115
   S     -0.00234   1.80446   8.11736  -0.00031   0.00019   0.02376
   S      1.56112   0.90179   1.25202   0.00035  -0.00019  -0.05219
   S     -0.00311   1.80490  11.24188   0.00052  -0.00025   0.04432
   S      1.56444   0.89988   4.37819   0.00014  -0.00008  -0.02618
   Mo     0.00407   1.80076  15.70001  -0.00003   0.00001  -0.00214
   Mo     1.56022   0.90231  21.73927   0.00000  -0.00001   0.00267
   S      0.00199   1.80195  20.18333   0.00001  -0.00001   0.00291
   S      1.56242   0.90104  14.14432  -0.00002   0.00000  -0.00151
   S      0.00178   1.80208  23.29572  -0.00001   0.00001   0.00204
   S      1.56240   0.90105  17.25615  -0.00000  -0.00000  -0.00221
PRIMCOORD 15
     13   1
   Re     1.56465   0.89975   6.66321   0.00022  -0.00012   0.05228
   Mo     0.00331   1.80120   2.80962  -0.00006   0.00002  -0.03053
   Mo     1.55679   0.90429   9.68018  -0.00045   0.00026  -0.04454
   S     -0.00234   1.80446   8.11736   0.00014  -0.00007   0.00390
   S      1.56112   0.90179   1.25202  -0.00047   0.00027  -0.03727
   S     -0.00311   1.80490  11.24188   0.00001  -0.00002  -0.05424
   S      1.56444   0.89988   4.37819   0.00049  -0.00031   0.00067
   Mo     0.00407   1.80076  15.70001   0.00002  -0.00000   0.00103
   Mo     1.56022   0.90231  21.73927   0.00000  -0.00000   0.00089
   S      0.00199   1.80195  20.18333  -0.00001   0.00000   0.00100
   S      1.56242   0.90104  14.14432  -0.00001  -0.00001   0.00009
   S      0.00178   1.80208  23.29572   0.00002  -0.00001   0.00012
   S      1.56240   0.90105  17.25615   0.00000   0.00002   0.00103
PRIMCOORD 16
     13   1
   Re     1.56465   0.89975   6.66321  -0.00104   0.00061  -0.00017
   Mo     0.00331   1.80120   2.80962   0.00062  -0.00036  -0.00005
   Mo     1.55679   0.90429   9.68018  -0.00069   0.00040   0.00008
   S     -0.00234   1.80446   8.11736  -0.00906   0.00530   0.00011
   S      1.56112   0.90179   1.25202  -0.05651   0.03309   0.00019
   S     -0.00311   1.80490  11.24188   0.00792  -0.00463   0.00019
   S      1.56444   0.89988   4.37819   0.06334  -0.03709   0.00045
   Mo     0.00407   1.80076  15.70001  -0.00004   0.00002   0.00001
   Mo     1.56022   0.90231  21.73927   0.00016  -0.00009   0.00001
   S      0.00199   1.80195  20.18333   0.00700  -0.00410  -0.00001
   S      1.56242   0.90104  14.14432  -0.00026   0.00016  -0.00001
   S      0.00178   1.80208  23.29572  -0.00672   0.00394  -0.00005
   S      1.56240   0.90105  17.25615   0.00018  -0.00010  -0.00002
PRIMCOORD 17
     13   1
   Re     1.56465   0.89975   6.66321   0.00056   0.00095  -0.00000
   Mo     0.00331   1.80120   2.80962  -0.00041  -0.00069   0.00000
   Mo     1.55679   0.90429   9.68018   0.00036   0.00061   0.00000
   S     -0.00234   1.80446   8.11736   0.00554   0.00946   0.00000
   S      1.56112   0.90179   1.25202   0.03306   0.05647   0.00000
   S     -0.00311   1.80490  11.24188  -0.00464  -0.00792  -0.00000
   S      1.56444   0.89988   4.37819  -0.03675  -0.06277  -0.00000
   Mo     0.00407   1.80076  15.70001   0.00003   0.00004  -0.00000
   Mo     1.56022   0.90231  21.73927  -0.00009  -0.00015   0.00000
   S      0.00199   1.80195  20.18333  -0.00537  -0.00917   0.00000
   S      1.56242   0.90104  14.14432   0.00037   0.00064  -0.00000
   S      0.00178   1.80208  23.29572   0.00519   0.00887   0.00000
   S      1.56240   0.90105  17.25615  -0.00031  -0.00055  -0.00000
PRIMCOORD 18
     13   1
   Re     1.56465   0.89975   6.66321   0.00002   0.00003   0.00000
   Mo     0.00331   1.80120   2.80962  -0.00005  -0.00010  -0.00000
   Mo     1.55679   0.90429   9.68018  -0.00034  -0.00065  -0.00000
   S     -0.00234   1.80446   8.11736  -0.00115  -0.00217   0.00000
   S      1.56112   0.90179   1.25202  -0.00351  -0.00650  -0.00000
   S     -0.00311   1.80490  11.24188   0.00125   0.00238  -0.00000
   S      1.56444   0.89988   4.37819   0.00378   0.00702  -0.00001
   Mo     0.00407   1.80076  15.70001   0.00008   0.00015   0.00000
   Mo     1.56022   0.90231  21.73927   0.00007   0.00014   0.00000
   S      0.00199   1.80195  20.18333  -0.02318  -0.04437  -0.00001
   S      1.56242   0.90104  14.14432   0.02259   0.04370  -0.00001
   S      0.00178   1.80208  23.29572   0.02333   0.04466  -0.00000
   S      1.56240   0.90105  17.25615  -0.02251  -0.04354  -0.00001
PRIMCOORD 19
     13   1
   Re     1.56465   0.89975   6.66321   0.00004  -0.00002  -0.00002
   Mo     0.00331   1.80120   2.80962  -0.00013   0.00007  -0.00004
   Mo     1.55679   0.90429   9.68018  -0.00060   0.00031   0.00002
   S     -0.00234   1.80446   8.11736  -0.00189   0.00096   0.00001
   S      1.56112   0.90179   1.25202  -0.00503   0.00249   0.00006
   S     -0.00311   1.80490  11.24188   0.00215  -0.00111   0.00003
   S      1.56444   0.89988   4.37819   0.00547  -0.00271   0.00008
   Mo     0.00407   1.80076  15.70001   0.00015  -0.00008  -0.00009
   Mo     1.56022   0.90231  21.73927   0.00010  -0.00005  -0.00008
   S      0.00199   1.80195  20.18333  -0.04652   0.02406   0.00017
   S      1.56242   0.90104  14.14432   0.04161  -0.02180   0.00013
   S      0.00178   1.80208  23.29572   0.04684  -0.02422   0.00009
   S      1.56240   0.90105  17.25615  -0.04146   0.02172   0.00013
PRIMCOORD 20
     13   1
   Re     1.56465   0.89975   6.66321   0.00010   0.00020   0.00000
   Mo     0.00331   1.80120   2.80962   0.00003   0.00006  -0.00000
   Mo     1.55679   0.90429   9.68018  -0.00023  -0.00046  -0.00000
   S     -0.00234   1.80446   8.11736   0.00004   0.00004  -0.00000
   S      1.56112   0.90179   1.25202   0.00304   0.00591   0.00000
   S     -0.00311   1.80490  11.24188   0.00020   0.00042   0.00000
   S      1.56444   0.89988   4.37819  -0.00324  -0.00631   0.00000
   Mo     0.00407   1.80076  15.70001  -0.00005  -0.00011   0.00000
   Mo     1.56022   0.90231  21.73927   0.00007   0.00013  -0.00000
   S      0.00199   1.80195  20.18333   0.02165   0.04368   0.00001
   S      1.56242   0.90104  14.14432   0.02270   0.04532  -0.00001
   S      0.00178   1.80208  23.29572  -0.02158  -0.04355   0.00001
   S      1.56240   0.90105  17.25615  -0.02283  -0.04556  -0.00001
PRIMCOORD 21
     13   1
   Re     1.56465   0.89975   6.66321   0.00019  -0.00010   0.00001
   Mo     0.00331   1.80120   2.80962   0.00008  -0.00004   0.00002
   Mo     1.55679   0.90429   9.68018  -0.00048   0.00024  -0.00001
   S     -0.00234   1.80446   8.11736  -0.00034   0.00019   0.00002
   S      1.56112   0.90179   1.25202   0.00454  -0.00218  -0.00005
   S     -0.00311   1.80490  11.24188   0.00074  -0.00038  -0.00002
   S      1.56444   0.89988   4.37819  -0.00488   0.00235  -0.00005
   Mo     0.00407   1.80076  15.70001  -0.00010   0.00005  -0.00011
   Mo     1.56022   0.90231  21.73927   0.00016  -0.00008   0.00007
   S      0.00199   1.80195  20.18333   0.04174  -0.02091  -0.00014
   S      1.56242   0.90104  14.14432   0.04725  -0.02348   0.00014
   S      0.00178   1.80208  23.29572  -0.04166   0.02088  -0.00006
   S      1.56240   0.90105  17.25615  -0.04748   0.02359   0.00016
PRIMCOORD 22
     13   1
   Re     1.56465   0.89975   6.66321  -0.00513   0.00295   0.00005
   Mo     0.00331   1.80120   2.80962   0.00116  -0.00066  -0.00007
   Mo     1.55679   0.90429   9.68018   0.01720  -0.00988  -0.00021
   S     -0.00234   1.80446   8.11736   0.04561  -0.02620  -0.00004
   S      1.56112   0.90179   1.25202  -0.00869   0.00499  -0.00005
   S     -0.00311   1.80490  11.24188  -0.07051   0.04051   0.00055
   S      1.56444   0.89988   4.37819   0.00768  -0.00441   0.00013
   Mo     0.00407   1.80076  15.70001   0.00015  -0.00009   0.00000
   Mo     1.56022   0.90231  21.73927   0.00002  -0.00001   0.00002
   S      0.00199   1.80195  20.18333  -0.00016   0.00009   0.00002
   S      1.56242   0.90104  14.14432   0.00213  -0.00122  -0.00004
   S      0.00178   1.80208  23.29572   0.00021  -0.00012  -0.00006
   S      1.56240   0.90105  17.25615  -0.00190   0.00109  -0.00006
PRIMCOORD 23
     13   1
   Re     1.56465   0.89975   6.66321  -0.00297  -0.00517  -0.00000
   Mo     0.00331   1.80120   2.80962   0.00076   0.00132  -0.00000
   Mo     1.55679   0.90429   9.68018   0.01016   0.01769   0.00000
   S     -0.00234   1.80446   8.11736   0.02565   0.04465   0.00000
   S      1.56112   0.90179   1.25202  -0.00521  -0.00906   0.00000
   S     -0.00311   1.80490  11.24188  -0.04076  -0.07096   0.00000
   S      1.56444   0.89988   4.37819   0.00440   0.00765  -0.00000
   Mo     0.00407   1.80076  15.70001   0.00008   0.00015  -0.00000
   Mo     1.56022   0.90231  21.73927   0.00001   0.00002   0.00000
   S      0.00199   1.80195  20.18333  -0.00010  -0.00018   0.00000
   S      1.56242   0.90104  14.14432   0.00121   0.00211  -0.00000
   S      0.00178   1.80208  23.29572   0.00013   0.00023   0.00000
   S      1.56240   0.90105  17.25615  -0.00104  -0.00180  -0.00000
PRIMCOORD 24
     13   1
   Re     1.56465   0.89975   6.66321  -0.00020   0.00012  -0.00004
   Mo     0.00331   1.80120   2.80962  -0.03502   0.02140  -0.00041
   Mo     1.55679   0.90429   9.68018   0.00372  -0.00230  -0.00066
   S     -0.00234   1.80446   8.11736  -0.00823   0.00511   0.00020
   S      1.56112   0.90179   1.25202   0.05718  -0.03494   0.00054
   S     -0.00311   1.80490  11.24188  -0.00563   0.00349   0.00168
   S      1.56444   0.89988   4.37819   0.05164  -0.03155   0.00101
   Mo     0.00407   1.80076  15.70001   0.00004  -0.00002   0.00000
   Mo     1.56022   0.90231  21.73927   0.00040  -0.00027   0.00002
   S      0.00199   1.80195  20.18333  -0.00061   0.00040   0.00002
   S      1.56242   0.90104  14.14432  -0.00003   0.00002  -0.00002
   S      0.00178   1.80208  23.29572  -0.00076   0.00049  -0.00007
   S      1.56240   0.90105  17.25615  -0.00007   0.00004  -0.00001
PRIMCOORD 25
     13   1
   Re     1.56465   0.89975   6.66321   0.00004   0.00008  -0.00000
   Mo     0.00331   1.80120   2.80962  -0.02132  -0.03488  -0.00001
   Mo     1.55679   0.90429   9.68018   0.00285   0.00470  -0.00002
   S     -0.00234   1.80446   8.11736  -0.00667  -0.01105   0.00001
   S      1.56112   0.90179   1.25202   0.03463   0.05664   0.00002
   S     -0.00311   1.80490  11.24188  -0.00430  -0.00711   0.00004
   S      1.56444   0.89988   4.37819   0.03147   0.05148   0.00002
   Mo     0.00407   1.80076  15.70001  -0.00000  -0.00000   0.00000
   Mo     1.56022   0.90231  21.73927   0.00081   0.00136   0.00000
   S      0.00199   1.80195  20.18333  -0.00123  -0.00207   0.00000
   S      1.56242   0.90104  14.14432   0.00003   0.00005  -0.00000
   S      0.00178   1.80208  23.29572  -0.00128  -0.00215  -0.00000
   S      1.56240   0.90105  17.25615  -0.00000  -0.00000   0.00000
PRIMCOORD 26
     13   1
   Re     1.56465   0.89975   6.66321   0.00000   0.00000   0.00000
   Mo     0.00331   1.80120   2.80962   0.00061   0.00105  -0.00000
   Mo     1.55679   0.90429   9.68018  -0.00008  -0.00014  -0.00000
   S     -0.00234   1.80446   8.11736   0.00014   0.00023  -0.00001
   S      1.56112   0.90179   1.25202  -0.00096  -0.00165  -0.00000
   S     -0.00311   1.80490  11.24188   0.00009   0.00015   0.00001
   S      1.56444   0.89988   4.37819  -0.00087  -0.00149   0.00000
   Mo     0.00407   1.80076  15.70001  -0.01405  -0.02453  -0.00000
   Mo     1.56022   0.90231  21.73927   0.01578   0.02767  -0.00000
   S      0.00199   1.80195  20.18333  -0.02372  -0.04159  -0.00000
   S      1.56242   0.90104  14.14432   0.02110   0.03685   0.00000
   S      0.00178   1.80208  23.29572  -0.02365  -0.04148   0.00000
   S      1.56240   0.90105  17.25615   0.02109   0.03684  -0.00000
PRIMCOORD 27
     13   1
   Re     1.56465   0.89975   6.66321  -0.00000  -0.00001  -0.00000
   Mo     0.00331   1.80120   2.80962   0.00053   0.00091   0.00000
   Mo     1.55679   0.90429   9.68018  -0.00006  -0.00010   0.00000
   S     -0.00234   1.80446   8.11736   0.00020   0.00034   0.00000
   S      1.56112   0.90179   1.25202  -0.00083  -0.00143  -0.00000
   S     -0.00311   1.80490  11.24188   0.00013   0.00022  -0.00000
   S      1.56444   0.89988   4.37819  -0.00076  -0.00130   0.00000
   Mo     0.00407   1.80076  15.70001   0.01589   0.02769  -0.00000
   Mo     1.56022   0.90231  21.73927   0.01400   0.02461   0.00000
   S      0.00199   1.80195  20.18333  -0.02097  -0.03686  -0.00000
   S      1.56242   0.90104  14.14432  -0.02385  -0.04156  -0.00000
   S      0.00178   1.80208  23.29572  -0.02097  -0.03686   0.00000
   S      1.56240   0.90105  17.25615  -0.02377  -0.04142   0.00000
PRIMCOORD 28
     13   1
   Re     1.56465   0.89975   6.66321  -0.00000   0.00000  -0.00000
   Mo     0.00331   1.80120   2.80962   0.00042  -0.00023   0.00005
   Mo     1.55679   0.90429   9.68018  -0.00005   0.00002   0.00003
   S     -0.00234   1.80446   8.11736   0.00009  -0.00004   0.00000
   S      1.56112   0.90179   1.25202  -0.00061   0.00033  -0.00011
   S     -0.00311   1.80490  11.24188   0.00004  -0.00002  -0.00010
   S      1.56444   0.89988   4.37819  -0.00055   0.00030  -0.00001
   Mo     0.00407   1.80076  15.70001  -0.01503   0.00864  -0.00003
   Mo     1.56022   0.90231  21.73927   0.03382  -0.01926  -0.00001
   S      0.00199   1.80195  20.18333  -0.05087   0.02896   0.00129
   S      1.56242   0.90104  14.14432   0.02259  -0.01298   0.00055
   S      0.00178   1.80208  23.29572  -0.05063   0.02883  -0.00125
   S      1.56240   0.90105  17.25615   0.02263  -0.01300  -0.00049
PRIMCOORD 29
     13   1
   Re     1.56465   0.89975   6.66321   0.00001  -0.00000  -0.00000
   Mo     0.00331   1.80120   2.80962   0.00023  -0.00012   0.00002
   Mo     1.55679   0.90429   9.68018   0.00000  -0.00000  -0.00002
   S     -0.00234   1.80446   8.11736   0.00005  -0.00002   0.00002
   S      1.56112   0.90179   1.25202  -0.00032   0.00018  -0.00005
   S     -0.00311   1.80490  11.24188   0.00008  -0.00005   0.00011
   S      1.56444   0.89988   4.37819  -0.00032   0.00018  -0.00001
   Mo     0.00407   1.80076  15.70001   0.03380  -0.01937   0.00001
   Mo     1.56022   0.90231  21.73927   0.01511  -0.00863  -0.00002
   S      0.00199   1.80195  20.18333  -0.02260   0.01291   0.00072
   S      1.56242   0.90104  14.14432  -0.05074   0.02907  -0.00144
   S      0.00178   1.80208  23.29572  -0.02259   0.01290  -0.00070
   S      1.56240   0.90105  17.25615  -0.05060   0.02899   0.00140
PRIMCOORD 30
     13   1
   Re     1.56465   0.89975   6.66321  -0.00061   0.00035  -0.00047
   Mo     0.00331   1.80120   2.80962  -0.00042   0.00024   0.00076
   Mo     1.55679   0.90429   9.68018  -0.00259   0.00147   0.00327
   S     -0.00234   1.80446   8.11736   0.00772  -0.00438   0.00138
   S      1.56112   0.90179   1.25202   0.00052  -0.00029  -0.00195
   S     -0.00311   1.80490  11.24188   0.00334  -0.00189  -0.00875
   S      1.56444   0.89988   4.37819   0.00100  -0.00056   0.00143
   Mo     0.00407   1.80076  15.70001  -0.00041   0.00023  -0.00023
   Mo     1.56022   0.90231  21.73927  -0.00044   0.00025  -0.00013
   S      0.00199   1.80195  20.18333   0.00070  -0.00040   0.05270
   S      1.56242   0.90104  14.14432   0.00061  -0.00034  -0.04592
   S      0.00178   1.80208  23.29572   0.00063  -0.00036  -0.05299
   S      1.56240   0.90105  17.25615   0.00062  -0.00035   0.04586
PRIMCOORD 31
     13   1
   Re     1.56465   0.89975   6.66321   0.00350   0.00624  -0.00001
   Mo     0.00331   1.80120   2.80962   0.00269   0.00476  -0.00001
   Mo     1.55679   0.90429   9.68018   0.01392   0.02487   0.00012
   S     -0.00234   1.80446   8.11736  -0.04244  -0.07579   0.00005
   S      1.56112   0.90179   1.25202  -0.00325  -0.00575   0.00001
   S     -0.00311   1.80490  11.24188  -0.01791  -0.03202  -0.00035
   S      1.56444   0.89988   4.37819  -0.00644  -0.01143   0.00000
   Mo     0.00407   1.80076  15.70001   0.00003   0.00005   0.00000
   Mo     1.56022   0.90231  21.73927  -0.00000  -0.00001  -0.00000
   S      0.00199   1.80195  20.18333   0.00001   0.00003  -0.00012
   S      1.56242   0.90104  14.14432   0.00000   0.00001  -0.00001
   S      0.00178   1.80208  23.29572   0.00000   0.00002   0.00011
   S      1.56240   0.90105  17.25615  -0.00005  -0.00008   0.00001
PRIMCOORD 32
     13   1
   Re     1.56465   0.89975   6.66321   0.00565  -0.00315   0.00091
   Mo     0.00331   1.80120   2.80962   0.00356  -0.00197   0.00022
   Mo     1.55679   0.90429   9.68018   0.02401  -0.01341  -0.00932
   S     -0.00234   1.80446   8.11736  -0.07124   0.03976  -0.00361
   S      1.56112   0.90179   1.25202  -0.00423   0.00233   0.00003
   S     -0.00311   1.80490  11.24188  -0.03097   0.01730   0.02662
   S      1.56444   0.89988   4.37819  -0.00890   0.00492  -0.00048
   Mo     0.00407   1.80076  15.70001  -0.00002   0.00002  -0.00022
   Mo     1.56022   0.90231  21.73927  -0.00010   0.00006  -0.00000
   S      0.00199   1.80195  20.18333   0.00016  -0.00010   0.01284
   S      1.56242   0.90104  14.14432   0.00009  -0.00006  -0.00129
   S      0.00178   1.80208  23.29572   0.00015  -0.00009  -0.01288
   S      1.56240   0.90105  17.25615   0.00003  -0.00002   0.00141
PRIMCOORD 33
     13   1
   Re     1.56465   0.89975   6.66321   0.00068  -0.00039  -0.00015
   Mo     0.00331   1.80120   2.80962   0.00036  -0.00021  -0.00048
   Mo     1.55679   0.90429   9.68018   0.00295  -0.00169   0.00257
   S     -0.00234   1.80446   8.11736  -0.00862   0.00495   0.00174
   S      1.56112   0.90179   1.25202  -0.00043   0.00024   0.00126
   S     -0.00311   1.80490  11.24188  -0.00386   0.00222  -0.00705
   S      1.56444   0.89988   4.37819  -0.00094   0.00054  -0.00126
   Mo     0.00407   1.80076  15.70001  -0.00040   0.00023   0.00030
   Mo     1.56022   0.90231  21.73927   0.00033  -0.00019  -0.00053
   S      0.00199   1.80195  20.18333  -0.00052   0.00030  -0.04524
   S      1.56242   0.90104  14.14432   0.00060  -0.00035  -0.05317
   S      0.00178   1.80208  23.29572  -0.00046   0.00026   0.04596
   S      1.56240   0.90105  17.25615   0.00060  -0.00034   0.05308
PRIMCOORD 34
     13   1
   Re     1.56465   0.89975   6.66321   0.00169  -0.00097  -0.00282
   Mo     0.00331   1.80120   2.80962   0.00048  -0.00027   0.00197
   Mo     1.55679   0.90429   9.68018   0.00745  -0.00429   0.03004
   S     -0.00234   1.80446   8.11736  -0.02145   0.01235   0.01263
   S      1.56112   0.90179   1.25202  -0.00040   0.00022  -0.00561
   S     -0.00311   1.80490  11.24188  -0.00999   0.00576  -0.08857
   S      1.56444   0.89988   4.37819  -0.00170   0.00098   0.00081
   Mo     0.00407   1.80076  15.70001   0.00013  -0.00008   0.00048
   Mo     1.56022   0.90231  21.73927  -0.00002   0.00001   0.00008
   S      0.00199   1.80195  20.18333   0.00002  -0.00002   0.00181
   S      1.56242   0.90104  14.14432  -0.00016   0.00010   0.01021
   S      0.00178   1.80208  23.29572   0.00003  -0.00003  -0.00183
   S      1.56240   0.90105  17.25615  -0.00020   0.00012  -0.01049
PRIMCOORD 35
     13   1
   Re     1.56465   0.89975   6.66321  -0.00005   0.00003  -0.00289
   Mo     0.00331   1.80120   2.80962  -0.00019   0.00011   0.02823
   Mo     1.55679   0.90429   9.68018  -0.00030   0.00018  -0.00224
   S     -0.00234   1.80446   8.11736   0.00085  -0.00050  -0.00003
   S      1.56112   0.90179   1.25202   0.00018  -0.00010  -0.09235
   S     -0.00311   1.80490  11.24188   0.00042  -0.00025   0.00557
   S      1.56444   0.89988   4.37819   0.00031  -0.00018   0.02479
   Mo     0.00407   1.80076  15.70001   0.00000   0.00000  -0.00009
   Mo     1.56022   0.90231  21.73927  -0.00002   0.00001   0.00067
   S      0.00199   1.80195  20.18333  -0.00001   0.00001  -0.00295
   S      1.56242   0.90104  14.14432   0.00001  -0.00000  -0.00021
   S      0.00178   1.80208  23.29572   0.00008  -0.00004   0.00201
   S      1.56240   0.90105  17.25615   0.00000  -0.00000   0.00043
PRIMCOORD 36
     13   1
   Re     1.56465   0.89975   6.66321   0.00001  -0.00001   0.00090
   Mo     0.00331   1.80120   2.80962  -0.00000   0.00000   0.00051
   Mo     1.55679   0.90429   9.68018   0.00001  -0.00000   0.00152
   S     -0.00234   1.80446   8.11736  -0.00010   0.00006  -0.00884
   S      1.56112   0.90179   1.25202   0.00000  -0.00000   0.00054
   S     -0.00311   1.80490  11.24188   0.00002  -0.00001   0.00065
   S      1.56444   0.89988   4.37819  -0.00001   0.00001  -0.00289
   Mo     0.00407   1.80076  15.70001  -0.00001   0.00001   0.02642
   Mo     1.56022   0.90231  21.73927   0.00002  -0.00001   0.03315
   S      0.00199   1.80195  20.18333  -0.00019   0.00011  -0.05000
   S      1.56242   0.90104  14.14432   0.00019  -0.00011  -0.04013
   S      0.00178   1.80208  23.29572   0.00013  -0.00008  -0.04966
   S      1.56240   0.90105  17.25615  -0.00015   0.00009  -0.03919
PRIMCOORD 37
     13   1
   Re     1.56465   0.89975   6.66321   0.00000  -0.00000  -0.00011
   Mo     0.00331   1.80120   2.80962   0.00001  -0.00001  -0.00038
   Mo     1.55679   0.90429   9.68018   0.00002  -0.00001  -0.00011
   S     -0.00234   1.80446   8.11736  -0.00002   0.00002   0.00110
   S      1.56112   0.90179   1.25202  -0.00002   0.00001   0.00103
   S     -0.00311   1.80490  11.24188  -0.00004   0.00002  -0.00073
   S      1.56444   0.89988   4.37819  -0.00001   0.00000   0.00060
   Mo     0.00407   1.80076  15.70001   0.00001  -0.00001  -0.03309
   Mo     1.56022   0.90231  21.73927   0.00000  -0.00000   0.02638
   S      0.00199   1.80195  20.18333  -0.00014   0.00008  -0.04055
   S      1.56242   0.90104  14.14432  -0.00022   0.00013   0.04965
   S      0.00178   1.80208  23.29572   0.00014  -0.00008  -0.03937
   S      1.56240   0.90105  17.25615   0.00018  -0.00011   0.05045
PRIMCOORD 38
     13   1
   Re     1.56465   0.89975   6.66321   0.00007  -0.00004   0.00937
   Mo     0.00331   1.80120   2.80962  -0.00022   0.00013   0.00410
   Mo     1.55679   0.90429   9.68018  -0.00001   0.00001   0.01608
   S     -0.00234   1.80446   8.11736  -0.00013   0.00008  -0.09651
   S      1.56112   0.90179   1.25202   0.00014  -0.00008  -0.00334
   S     -0.00311   1.80490  11.24188  -0.00017   0.00010   0.00109
   S      1.56444   0.89988   4.37819   0.00043  -0.00025  -0.01586
   Mo     0.00407   1.80076  15.70001   0.00001  -0.00000  -0.00238
   Mo     1.56022   0.90231  21.73927   0.00000  -0.00000  -0.00226
   S      0.00199   1.80195  20.18333   0.00002  -0.00001   0.00327
   S      1.56242   0.90104  14.14432  -0.00002   0.00001   0.00316
   S      0.00178   1.80208  23.29572  -0.00001   0.00001   0.00350
   S      1.56240   0.90105  17.25615  -0.00001   0.00000   0.00381
PRIMCOORD 39
     13   1
   Re     1.56465   0.89975   6.66321  -0.00008   0.00004   0.00444
   Mo     0.00331   1.80120   2.80962  -0.00036   0.00021   0.02153
   Mo     1.55679   0.90429   9.68018  -0.00015   0.00009  -0.00270
   S     -0.00234   1.80446   8.11736   0.00064  -0.00037   0.01989
   S      1.56112   0.90179   1.25202   0.00023  -0.00014  -0.00651
   S     -0.00311   1.80490  11.24188   0.00024  -0.00013  -0.00004
   S      1.56444   0.89988   4.37819   0.00087  -0.00050  -0.09522
   Mo     0.00407   1.80076  15.70001  -0.00000   0.00000  -0.00045
   Mo     1.56022   0.90231  21.73927  -0.00002   0.00001  -0.00026
   S      0.00199   1.80195  20.18333  -0.00002   0.00001   0.00103
   S      1.56242   0.90104  14.14432   0.00001  -0.00001   0.00074
   S      0.00178   1.80208  23.29572   0.00007  -0.00004  -0.00051
   S      1.56240   0.90105  17.25615  -0.00000   0.00000   0.00058


==> anc/LDA_DynModes/TIntercal.2x2x1.LDA.dyn.axsf <==
ANIMSTEPS  75
CRYSTAL
PRIMVEC
    6.265552386    0.003344802   -0.020290086
   -3.129890151    5.427796923    0.020224642
   -0.035969753    0.020737436   12.620761443
PRIMCOORD  1
     25   1
   Re     0.02416   1.79788   5.84991  -0.01845  -0.00773   0.00001
   Mo     0.01055   1.80571   3.00237  -0.01845  -0.00773   0.00001
   Mo    -1.56594   4.51394   3.04298  -0.01845  -0.00773   0.00001
   Mo     3.14246   1.82020   3.02273  -0.01845  -0.00773   0.00001
   Mo     1.58956   4.51482   3.03904  -0.01845  -0.00773   0.00001
   Mo     1.53593   0.92478   9.63014  -0.01845  -0.00773   0.00001
   Mo    -0.04696   3.66866   9.63462  -0.01845  -0.00773   0.00001
   Mo     4.63377   0.92699   9.61434  -0.01845  -0.00773   0.00001
   Mo     3.08813   3.64937   9.61058  -0.01845  -0.00773   0.00001
   S     -0.05072   1.84082   8.08695  -0.01845  -0.00773   0.00001
   S     -1.61392   4.56191   8.07403  -0.01845  -0.00773   0.00001
   S      3.07668   1.83736   8.05377  -0.01845  -0.00773   0.00001
   S      1.51293   4.55877   8.06369  -0.01845  -0.00773   0.00001
   S      1.56853   0.90618   1.47935  -0.01845  -0.00773   0.00001
   S      0.00787   3.61538   1.49084  -0.01845  -0.00773   0.00001
   S      4.70752   0.90650   1.47058  -0.01845  -0.00773   0.00001
   S      3.13869   3.62041   1.46886  -0.01845  -0.00773   0.00001
   S     -0.04500   1.83754  11.16430  -0.01845  -0.00773   0.00001
   S     -1.61290   4.54587  11.19581  -0.01845  -0.00773   0.00001
   S      3.09113   1.84455  11.17555  -0.01845  -0.00773   0.00001
   S      1.53144   4.54815  11.18202  -0.01845  -0.00773   0.00001
   S      1.61889   0.87714   4.64549  -0.01845  -0.00773   0.00001
   S      0.01251   3.64130   4.64853  -0.01845  -0.00773   0.00001
   S      4.68746   0.88959   4.62824  -0.01845  -0.00773   0.00001
   S      3.15036   3.61371   4.56845  -0.01845  -0.00773   0.00001
PRIMCOORD  2
     25   1
   Re     0.02416   1.79788   5.84991   0.00773  -0.01845   0.00007
   Mo     0.01055   1.80571   3.00237   0.00773  -0.01845   0.00007
   Mo    -1.56594   4.51394   3.04298   0.00773  -0.01845   0.00007
   Mo     3.14246   1.82020   3.02273   0.00773  -0.01845   0.00007
   Mo     1.58956   4.51482   3.03904   0.00773  -0.01845   0.00007
   Mo     1.53593   0.92478   9.63014   0.00773  -0.01845   0.00007
   Mo    -0.04696   3.66866   9.63462   0.00773  -0.01845   0.00007
   Mo     4.63377   0.92699   9.61434   0.00773  -0.01845   0.00007
   Mo     3.08813   3.64937   9.61058   0.00773  -0.01845   0.00007
   S     -0.05072   1.84082   8.08695   0.00773  -0.01845   0.00007
   S     -1.61392   4.56191   8.07403   0.00773  -0.01845   0.00007
   S      3.07668   1.83736   8.05377   0.00773  -0.01845   0.00007
   S      1.51293   4.55877   8.06369   0.00773  -0.01845   0.00007
   S      1.56853   0.90618   1.47935   0.00773  -0.01845   0.00007
   S      0.00787   3.61538   1.49084   0.00773  -0.01845   0.00007
   S      4.70752   0.90650   1.47058   0.00773  -0.01845   0.00007
   S      3.13869   3.62041   1.46886   0.00773  -0.01845   0.00007
   S     -0.04500   1.83754  11.16430   0.00773  -0.01845   0.00007
   S     -1.61290   4.54587  11.19581   0.00773  -0.01845   0.00007
   S      3.09113   1.84455  11.17555   0.00773  -0.01845   0.00007
   S      1.53144   4.54815  11.18202   0.00773  -0.01845   0.00007
   S      1.61889   0.87714   4.64549   0.00773  -0.01845   0.00007
   S      0.01251   3.64130   4.64853   0.00773  -0.01845   0.00007
   S      4.68746   0.88959   4.62824   0.00773  -0.01845   0.00007
   S      3.15036   3.61371   4.56845   0.00773  -0.01845   0.00007
PRIMCOORD  3
     25   1
   Re     0.02416   1.79788   5.84991   0.00002  -0.00007  -0.02000
   Mo     0.01055   1.80571   3.00237   0.00002  -0.00007  -0.02000
   Mo    -1.56594   4.51394   3.04298   0.00002  -0.00007  -0.02000
   Mo     3.14246   1.82020   3.02273   0.00002  -0.00007  -0.02000
   Mo     1.58956   4.51482   3.03904   0.00002  -0.00007  -0.02000
   Mo     1.53593   0.92478   9.63014   0.00002  -0.00007  -0.02000
   Mo    -0.04696   3.66866   9.63462   0.00002  -0.00007  -0.02000
   Mo     4.63377   0.92699   9.61434   0.00002  -0.00007  -0.02000
   Mo     3.08813   3.64937   9.61058   0.00002  -0.00007  -0.02000
   S     -0.05072   1.84082   8.08695   0.00002  -0.00007  -0.02000
   S     -1.61392   4.56191   8.07403   0.00002  -0.00007  -0.02000
   S      3.07668   1.83736   8.05377   0.00002  -0.00007  -0.02000
   S      1.51293   4.55877   8.06369   0.00002  -0.00007  -0.02000
   S      1.56853   0.90618   1.47935   0.00002  -0.00007  -0.02000
   S      0.00787   3.61538   1.49084   0.00002  -0.00007  -0.02000
   S      4.70752   0.90650   1.47058   0.00002  -0.00007  -0.02000
   S      3.13869   3.62041   1.46886   0.00002  -0.00007  -0.02000
   S     -0.04500   1.83754  11.16430   0.00002  -0.00007  -0.02000
   S     -1.61290   4.54587  11.19581   0.00002  -0.00007  -0.02000
   S      3.09113   1.84455  11.17555   0.00002  -0.00007  -0.02000
   S      1.53144   4.54815  11.18202   0.00002  -0.00007  -0.02000
   S      1.61889   0.87714   4.64549   0.00002  -0.00007  -0.02000
   S      0.01251   3.64130   4.64853   0.00002  -0.00007  -0.02000
   S      4.68746   0.88959   4.62824   0.00002  -0.00007  -0.02000
   S      3.15036   3.61371   4.56845   0.00002  -0.00007  -0.02000
PRIMCOORD  4
     25   1
   Re     0.02416   1.79788   5.84991  -0.01546   0.00984  -0.00070
   Mo     0.01055   1.80571   3.00237  -0.01500   0.00956  -0.00051
   Mo    -1.56594   4.51394   3.04298  -0.01416   0.00963  -0.00026
   Mo     3.14246   1.82020   3.02273  -0.01456   0.00860  -0.00022
   Mo     1.58956   4.51482   3.03904  -0.01398   0.00893  -0.00070
   Mo     1.53593   0.92478   9.63014   0.01887  -0.01202  -0.00086
   Mo    -0.04696   3.66866   9.63462   0.01883  -0.01198   0.00144
   Mo     4.63377   0.92699   9.61434   0.01887  -0.01203   0.00131
   Mo     3.08813   3.64937   9.61058   0.01911  -0.01215   0.00055
   S     -0.05072   1.84082   8.08695   0.01814  -0.01151   0.00072
   S     -1.61392   4.56191   8.07403   0.01970  -0.01326   0.00046
   S      3.07668   1.83736   8.05377   0.02036  -0.01211   0.00043
   S      1.51293   4.55877   8.06369   0.01874  -0.01206   0.00111
   S      1.56853   0.90618   1.47935  -0.01422   0.00907  -0.00063
   S      0.00787   3.61538   1.49084  -0.01396   0.00918  -0.00033
   S      4.70752   0.90650   1.47058  -0.01412   0.00871  -0.00036
   S      3.13869   3.62041   1.46886  -0.01336   0.00848  -0.00030
   S     -0.04500   1.83754  11.16430   0.01927  -0.01226   0.00061
   S     -1.61290   4.54587  11.19581   0.01859  -0.01138   0.00040
   S      3.09113   1.84455  11.17555   0.01828  -0.01211   0.00033
   S      1.53144   4.54815  11.18202   0.01907  -0.01209   0.00107
   S      1.61889   0.87714   4.64549  -0.01737   0.01086  -0.00253
   S      0.01251   3.64130   4.64853  -0.01366   0.01084   0.00078
   S      4.68746   0.88959   4.62824  -0.01523   0.00771   0.00067
   S      3.15036   3.61371   4.56845  -0.01430   0.00908  -0.00058
PRIMCOORD  5
     25   1
   Re     0.02416   1.79788   5.84991  -0.00961  -0.01510  -0.00002
   Mo     0.01055   1.80571   3.00237  -0.00971  -0.01527   0.00002
   Mo    -1.56594   4.51394   3.04298  -0.00858  -0.01437   0.00045
   Mo     3.14246   1.82020   3.02273  -0.00940  -0.01384  -0.00038
   Mo     1.58956   4.51482   3.03904  -0.00935  -0.01473   0.00002
   Mo     1.53593   0.92478   9.63014   0.01204   0.01894  -0.00009
   Mo    -0.04696   3.66866   9.63462   0.01205   0.01890  -0.00151
   Mo     4.63377   0.92699   9.61434   0.01203   0.01896   0.00154
   Mo     3.08813   3.64937   9.61058   0.01211   0.01901  -0.00004
   S     -0.05072   1.84082   8.08695   0.01116   0.01749   0.00001
   S     -1.61392   4.56191   8.07403   0.01147   0.01957  -0.00062
   S      3.07668   1.83736   8.05377   0.01304   0.01872   0.00054
   S      1.51293   4.55877   8.06369   0.01301   0.02063   0.00001
   S      1.56853   0.90618   1.47935  -0.00900  -0.01416   0.00004
   S      0.00787   3.61538   1.49084  -0.00889  -0.01460  -0.00005
   S      4.70752   0.90650   1.47058  -0.00946  -0.01426   0.00011
   S      3.13869   3.62041   1.46886  -0.00866  -0.01358   0.00002
   S     -0.04500   1.83754  11.16430   0.01239   0.01948  -0.00001
   S     -1.61290   4.54587  11.19581   0.01243   0.01861  -0.00065
   S      3.09113   1.84455  11.17555   0.01154   0.01909   0.00058
   S      1.53144   4.54815  11.18202   0.01159   0.01811  -0.00002
   S      1.61889   0.87714   4.64549  -0.00891  -0.01372  -0.00008
   S      0.01251   3.64130   4.64853  -0.00867  -0.01675  -0.00149
   S      4.68746   0.88959   4.62824  -0.01154  -0.01526   0.00164
   S      3.15036   3.61371   4.56845  -0.00914  -0.01433   0.00004
PRIMCOORD  6
     25   1
   Re     0.02416   1.79788   5.84991  -0.00248   0.00137  -0.00824
   Mo     0.01055   1.80571   3.00237   0.00075  -0.00048  -0.01615
   Mo    -1.56594   4.51394   3.04298   0.00197   0.00028  -0.01970
   Mo     3.14246   1.82020   3.02273   0.00066  -0.00190  -0.01973
   Mo     1.58956   4.51482   3.03904   0.00204  -0.00121  -0.02060
   Mo     1.53593   0.92478   9.63014  -0.00254   0.00150   0.02003
   Mo    -0.04696   3.66866   9.63462  -0.00063  -0.00236   0.01985
   Mo     4.63377   0.92699   9.61434   0.00178   0.00182   0.01987
   Mo     3.08813   3.64937   9.61058  -0.00082   0.00055   0.02669
   S     -0.05072   1.84082   8.08695   0.00044  -0.00021   0.00385
   S     -1.61392   4.56191   8.07403  -0.00210  -0.00070   0.02470
   S      3.07668   1.83736   8.05377  -0.00043   0.00226   0.02473
   S      1.51293   4.55877   8.06369   0.00064  -0.00030   0.02464
   S      1.56853   0.90618   1.47935  -0.00016   0.00001  -0.01865
   S      0.00787   3.61538   1.49084   0.00145  -0.00145  -0.01862
   S      4.70752   0.90650   1.47058   0.00197  -0.00059  -0.01863
   S      3.13869   3.62041   1.46886   0.00246  -0.00146  -0.01975
   S     -0.04500   1.83754  11.16430  -0.00045   0.00033   0.02011
   S     -1.61290   4.54587  11.19581   0.00181   0.00147   0.02208
   S      3.09113   1.84455  11.17555  -0.00038  -0.00220   0.02207
   S      1.53144   4.54815  11.18202  -0.00305   0.00184   0.02218
   S      1.61889   0.87714   4.64549  -0.00299   0.00170  -0.01568
   S      0.01251   3.64130   4.64853   0.00163  -0.00165  -0.01708
   S      4.68746   0.88959   4.62824   0.00214  -0.00056  -0.01709
   S      3.15036   3.61371   4.56845   0.00186  -0.00111  -0.02168
PRIMCOORD  7
     25   1
   Re     0.02416   1.79788   5.84991  -0.02778  -0.04195   0.00003
   Mo     0.01055   1.80571   3.00237   0.00187   0.00274   0.00006
   Mo    -1.56594   4.51394   3.04298   0.02839   0.01868   0.00965
   Mo     3.14246   1.82020   3.02273   0.00221   0.03137  -0.00873
   Mo     1.58956   4.51482   3.03904   0.00440   0.00296  -0.00045
   Mo     1.53593   0.92478   9.63014  -0.00030  -0.00045  -0.00037
   Mo    -0.04696   3.66866   9.63462  -0.00056  -0.00063  -0.00380
   Mo     4.63377   0.92699   9.61434  -0.00041  -0.00079   0.00379
   Mo     3.08813   3.64937   9.61058  -0.00039  -0.00074  -0.00019
   S     -0.05072   1.84082   8.08695  -0.00252  -0.00378   0.00004
   S     -1.61392   4.56191   8.07403  -0.00229   0.00066  -0.00219
   S      3.07668   1.83736   8.05377   0.00206  -0.00162   0.00173
   S      1.51293   4.55877   8.06369   0.00170   0.00315  -0.00005
   S      1.56853   0.90618   1.47935   0.00971   0.01622   0.00010
   S      0.00787   3.61538   1.49084   0.01107   0.00519   0.00184
   S      4.70752   0.90650   1.47058   0.00024   0.01044  -0.00161
   S      3.13869   3.62041   1.46886   0.02222   0.03329   0.00022
   S     -0.04500   1.83754  11.16430   0.00066   0.00106  -0.00013
   S     -1.61290   4.54587  11.19581   0.00100  -0.00075  -0.00229
   S      3.09113   1.84455  11.17555  -0.00144   0.00048   0.00190
   S      1.53144   4.54815  11.18202  -0.00146  -0.00274  -0.00005
   S      1.61889   0.87714   4.64549   0.01003   0.02032   0.00128
   S      0.01251   3.64130   4.64853   0.01264  -0.01849   0.01613
   S      4.68746   0.88959   4.62824  -0.02247  -0.00096  -0.01703
   S      3.15036   3.61371   4.56845   0.01482   0.02217   0.00007
PRIMCOORD  8
     25   1
   Re     0.02416   1.79788   5.84991   0.04066  -0.02705  -0.00043
   Mo     0.01055   1.80571   3.00237  -0.00396   0.00256  -0.00086
   Mo    -1.56594   4.51394   3.04298  -0.01623  -0.00679  -0.00659
   Mo     3.14246   1.82020   3.02273  -0.00197   0.02144  -0.00774
   Mo     1.58956   4.51482   3.03904  -0.03230   0.01903   0.00742
   Mo     1.53593   0.92478   9.63014   0.00083  -0.00054   0.00572
   Mo    -0.04696   3.66866   9.63462   0.00090  -0.00105  -0.00030
   Mo     4.63377   0.92699   9.61434   0.00132  -0.00038   0.00017
   Mo     3.08813   3.64937   9.61058  -0.00022   0.00006   0.00288
   S     -0.05072   1.84082   8.08695   0.00409  -0.00270  -0.00057
   S     -1.61392   4.56191   8.07403  -0.00103   0.00235   0.00332
   S      3.07668   1.83736   8.05377  -0.00232  -0.00051   0.00357
   S      1.51293   4.55877   8.06369   0.00170  -0.00074   0.00051
   S      1.56853   0.90618   1.47935  -0.00419   0.00377  -0.00172
   S      0.00787   3.61538   1.49084  -0.01666   0.00258  -0.00175
   S      4.70752   0.90650   1.47058  -0.01057   0.01457  -0.00197
   S      3.13869   3.62041   1.46886  -0.03458   0.02281  -0.00286
   S     -0.04500   1.83754  11.16430  -0.00027   0.00023   0.00188
   S     -1.61290   4.54587  11.19581   0.00138  -0.00229   0.00285
   S      3.09113   1.84455  11.17555   0.00251  -0.00000   0.00310
   S      1.53144   4.54815  11.18202  -0.00130   0.00052   0.00077
   S      1.61889   0.87714   4.64549   0.02057  -0.01026  -0.02032
   S      0.01251   3.64130   4.64853  -0.01716  -0.01245   0.00855
   S      4.68746   0.88959   4.62824  -0.00055   0.02118   0.00648
   S      3.15036   3.61371   4.56845  -0.02327   0.01533  -0.00141
PRIMCOORD  9
     25   1
   Re     0.02416   1.79788   5.84991  -0.00133  -0.00223   0.00005
   Mo     0.01055   1.80571   3.00237   0.00460   0.00752   0.00001
   Mo    -1.56594   4.51394   3.04298  -0.01025   0.00815   0.00367
   Mo     3.14246   1.82020   3.02273   0.01216  -0.00469  -0.00370
   Mo     1.58956   4.51482   3.03904  -0.00453  -0.00775  -0.00009
   Mo     1.53593   0.92478   9.63014   0.01356   0.02611   0.00024
   Mo    -0.04696   3.66866   9.63462  -0.02887   0.00131  -0.00352
   Mo     4.63377   0.92699   9.61434   0.01488  -0.02571   0.00330
   Mo     3.08813   3.64937   9.61058   0.00055  -0.00140   0.00003
   S     -0.05072   1.84082   8.08695  -0.00203  -0.00082  -0.00001
   S     -1.61392   4.56191   8.07403  -0.01723   0.02816  -0.00135
   S      3.07668   1.83736   8.05377   0.03200  -0.00218   0.00158
   S      1.51293   4.55877   8.06369  -0.01300  -0.02527  -0.00017
   S      1.56853   0.90618   1.47935   0.00442   0.00740  -0.00004
   S      0.00787   3.61538   1.49084  -0.01390   0.00803   0.00162
   S      4.70752   0.90650   1.47058   0.01401  -0.00787  -0.00165
   S      3.13869   3.62041   1.46886  -0.00142  -0.00242  -0.00006
   S     -0.04500   1.83754  11.16430   0.00035   0.00351   0.00001
   S     -1.61290   4.54587  11.19581  -0.01431   0.02580  -0.00165
   S      3.09113   1.84455  11.17555   0.02898  -0.00079   0.00173
   S      1.53144   4.54815  11.18202  -0.01488  -0.02826  -0.00005
   S      1.61889   0.87714   4.64549   0.00533   0.00881   0.00026
   S      0.01251   3.64130   4.64853  -0.01180   0.00379   0.00625
   S      4.68746   0.88959   4.62824   0.00932  -0.00813  -0.00654
   S      3.15036   3.61371   4.56845  -0.00441  -0.00744  -0.00003
PRIMCOORD 10
     25   1
   Re     0.02416   1.79788   5.84991   0.00625   0.01047   0.00003
   Mo     0.01055   1.80571   3.00237  -0.01947  -0.03268   0.00003
   Mo    -1.56594   4.51394   3.04298   0.01832   0.00699  -0.01225
   Mo     3.14246   1.82020   3.02273  -0.00326   0.01902   0.01207
   Mo     1.58956   4.51482   3.03904  -0.00509  -0.00925   0.00010
   Mo     1.53593   0.92478   9.63014   0.00143   0.00330   0.00020
   Mo    -0.04696   3.66866   9.63462  -0.00916   0.00872   0.00677
   Mo     4.63377   0.92699   9.61434   0.01192  -0.00401  -0.00696
   Mo     3.08813   3.64937   9.61058  -0.00484  -0.00916   0.00001
   S     -0.05072   1.84082   8.08695   0.00876   0.01584   0.00001
   S     -1.61392   4.56191   8.07403  -0.01071   0.00218   0.00329
   S      3.07668   1.83736   8.05377   0.00678  -0.00864  -0.00316
   S      1.51293   4.55877   8.06369  -0.00451  -0.00875  -0.00011
   S      1.56853   0.90618   1.47935   0.00569   0.01093  -0.00003
   S      0.00787   3.61538   1.49084   0.00479  -0.03351  -0.00453
   S      4.70752   0.90650   1.47058  -0.03174  -0.01293   0.00449
   S      3.13869   3.62041   1.46886   0.00590   0.00994  -0.00000
   S     -0.04500   1.83754  11.16430   0.00212   0.00475   0.00001
   S     -1.61290   4.54587  11.19581  -0.01456   0.00488   0.00355
   S      3.09113   1.84455  11.17555   0.01148  -0.01057  -0.00346
   S      1.53144   4.54815  11.18202   0.00038  -0.00012  -0.00008
   S      1.61889   0.87714   4.64549   0.00399   0.00722  -0.00029
   S      0.01251   3.64130   4.64853   0.00304  -0.01469  -0.02445
   S      4.68746   0.88959   4.62824  -0.01431  -0.00492   0.02478
   S      3.15036   3.61371   4.56845   0.01698   0.02866  -0.00008
PRIMCOORD 11
     25   1
   Re     0.02416   1.79788   5.84991   0.00161  -0.00113  -0.00178
   Mo     0.01055   1.80571   3.00237  -0.00430   0.00348  -0.00037
   Mo    -1.56594   4.51394   3.04298   0.00026   0.00180   0.00096
   Mo     3.14246   1.82020   3.02273  -0.00029  -0.00211   0.00002
   Mo     1.58956   4.51482   3.03904   0.00249  -0.00170   0.00187
   Mo     1.53593   0.92478   9.63014   0.02801  -0.01665  -0.00660
   Mo    -0.04696   3.66866   9.63462  -0.01167  -0.01355   0.00207
   Mo     4.63377   0.92699   9.61434   0.01234   0.01732   0.00411
   Mo     3.08813   3.64937   9.61058  -0.02983   0.01341   0.00017
   S     -0.05072   1.84082   8.08695   0.03129  -0.01449  -0.00011
   S     -1.61392   4.56191   8.07403  -0.01258  -0.02086  -0.00276
   S      3.07668   1.83736   8.05377   0.01553   0.01476  -0.00157
   S      1.51293   4.55877   8.06369  -0.03079   0.01908   0.00420
   S      1.56853   0.90618   1.47935  -0.00325   0.00195   0.00030
   S      0.00787   3.61538   1.49084   0.00008   0.00342   0.00083
   S      4.70752   0.90650   1.47058  -0.00066  -0.00212   0.00043
   S      3.13869   3.62041   1.46886   0.00167  -0.00123   0.00109
   S     -0.04500   1.83754  11.16430   0.03430  -0.01507  -0.00005
   S     -1.61290   4.54587  11.19581  -0.01443  -0.01468  -0.00182
   S      3.09113   1.84455  11.17555   0.00766   0.01405  -0.00092
   S      1.53144   4.54815  11.18202  -0.02954   0.01661   0.00274
   S      1.61889   0.87714   4.64549  -0.00353   0.00260  -0.00589
   S      0.01251   3.64130   4.64853   0.00163   0.00265   0.00351
   S      4.68746   0.88959   4.62824  -0.00062  -0.00332   0.00264
   S      3.15036   3.61371   4.56845   0.00280  -0.00275   0.00105
PRIMCOORD 12
     25   1
   Re     0.02416   1.79788   5.84991   0.00142   0.00166  -0.00021
   Mo     0.01055   1.80571   3.00237  -0.00568  -0.00751  -0.00002
   Mo    -1.56594   4.51394   3.04298   0.00391   0.00424  -0.00452
   Mo     3.14246   1.82020   3.02273   0.00131   0.00484   0.00445
   Mo     1.58956   4.51482   3.03904  -0.00210  -0.00490   0.00038
   Mo     1.53593   0.92478   9.63014   0.00974   0.01033  -0.00051
   Mo    -0.04696   3.66866   9.63462   0.00217  -0.02889   0.00935
   Mo     4.63377   0.92699   9.61434  -0.02426  -0.00919  -0.00891
   Mo     3.08813   3.64937   9.61058   0.01278   0.02875   0.00005
   S     -0.05072   1.84082   8.08695  -0.01167  -0.02742  -0.00004
   S     -1.61392   4.56191   8.07403   0.02901   0.00769   0.00504
   S      3.07668   1.83736   8.05377  -0.00530   0.03260  -0.00536
   S      1.51293   4.55877   8.06369  -0.01367  -0.01649   0.00033
   S      1.56853   0.90618   1.47935   0.00256   0.00643  -0.00001
   S      0.00787   3.61538   1.49084  -0.00064  -0.00894  -0.00166
   S      4.70752   0.90650   1.47058  -0.00819  -0.00592   0.00186
   S      3.13869   3.62041   1.46886   0.00159   0.00199   0.00012
   S     -0.04500   1.83754  11.16430  -0.01607  -0.03515  -0.00002
   S     -1.61290   4.54587  11.19581   0.02248   0.01242   0.00414
   S      3.09113   1.84455  11.17555   0.00100   0.02906  -0.00434
   S      1.53144   4.54815  11.18202  -0.00666  -0.00462   0.00024
   S      1.61889   0.87714   4.64549   0.00087   0.00285  -0.00100
   S      0.01251   3.64130   4.64853  -0.00202  -0.00184  -0.00393
   S      4.68746   0.88959   4.62824  -0.00092  -0.00360   0.00496
   S      3.15036   3.61371   4.56845   0.00575   0.00820   0.00010
PRIMCOORD 13
     25   1
   Re     0.02416   1.79788   5.84991  -0.01156   0.00687   0.00011
   Mo     0.01055   1.80571   3.00237   0.03631  -0.02166  -0.00152
   Mo    -1.56594   4.51394   3.04298  -0.00523  -0.01175   0.00735
   Mo     3.14246   1.82020   3.02273   0.00752   0.01108   0.00784
   Mo     1.58956   4.51482   3.03904  -0.02084   0.01178  -0.01388
   Mo     1.53593   0.92478   9.63014   0.00351  -0.00172  -0.01131
   Mo    -0.04696   3.66866   9.63462  -0.00144  -0.00223   0.00617
   Mo     4.63377   0.92699   9.61434   0.00077   0.00189   0.00571
   Mo     3.08813   3.64937   9.61058  -0.00219   0.00165  -0.00038
   S     -0.05072   1.84082   8.08695  -0.00408   0.00210   0.00026
   S     -1.61392   4.56191   8.07403   0.00210  -0.00807  -0.00295
   S      3.07668   1.83736   8.05377   0.00806   0.00292  -0.00320
   S      1.51293   4.55877   8.06369  -0.00535   0.00254   0.00593
   S      1.56853   0.90618   1.47935   0.03781  -0.02146   0.00330
   S      0.00787   3.61538   1.49084  -0.00986  -0.02117  -0.00255
   S      4.70752   0.90650   1.47058   0.01235   0.01863  -0.00234
   S      3.13869   3.62041   1.46886  -0.00956   0.00573   0.00118
   S     -0.04500   1.83754  11.16430   0.00923  -0.00594   0.00014
   S     -1.61290   4.54587  11.19581  -0.00323   0.00353  -0.00256
   S      3.09113   1.84455  11.17555  -0.00434   0.00158  -0.00279
   S      1.53144   4.54815  11.18202  -0.00141   0.00066   0.00506
   S      1.61889   0.87714   4.64549   0.01435  -0.00808   0.02840
   S      0.01251   3.64130   4.64853  -0.00729  -0.00900  -0.01493
   S      4.68746   0.88959   4.62824   0.00375   0.01061  -0.01418
   S      3.15036   3.61371   4.56845  -0.03047   0.01830   0.00070
PRIMCOORD 14
     25   1
   Re     0.02416   1.79788   5.84991  -0.00047  -0.00070   0.00001
   Mo     0.01055   1.80571   3.00237   0.00074   0.00149  -0.00001
   Mo    -1.56594   4.51394   3.04298   0.01397  -0.02678  -0.00057
   Mo     3.14246   1.82020   3.02273  -0.02989  -0.00129   0.00049
   Mo     1.58956   4.51482   3.03904   0.01605   0.02790   0.00011
   Mo     1.53593   0.92478   9.63014   0.00634   0.01030  -0.00003
   Mo    -0.04696   3.66866   9.63462  -0.01130  -0.00177   0.00140
   Mo     4.63377   0.92699   9.61434   0.00433  -0.01038  -0.00138
   Mo     3.08813   3.64937   9.61058   0.00068   0.00185  -0.00002
   S     -0.05072   1.84082   8.08695  -0.00028  -0.00125   0.00002
   S     -1.61392   4.56191   8.07403  -0.00404   0.01058   0.00086
   S      3.07668   1.83736   8.05377   0.01146   0.00213  -0.00090
   S      1.51293   4.55877   8.06369  -0.00716  -0.01167  -0.00001
   S      1.56853   0.90618   1.47935  -0.01601  -0.02778   0.00006
   S      0.00787   3.61538   1.49084   0.03266   0.00168   0.00017
   S      4.70752   0.90650   1.47058  -0.01481   0.02897  -0.00024
   S      3.13869   3.62041   1.46886  -0.00056  -0.00087   0.00002
   S     -0.04500   1.83754  11.16430  -0.00107  -0.00260  -0.00000
   S     -1.61290   4.54587  11.19581  -0.00458   0.01065   0.00072
   S      3.09113   1.84455  11.17555   0.01173   0.00172  -0.00077
   S      1.53144   4.54815  11.18202  -0.00586  -0.00946   0.00001
   S      1.61889   0.87714   4.64549  -0.01578  -0.02702  -0.00021
   S      0.01251   3.64130   4.64853   0.02946   0.00024   0.00017
   S      4.68746   0.88959   4.62824  -0.01470   0.02565   0.00007
   S      3.15036   3.61371   4.56845  -0.00043  -0.00085   0.00000
PRIMCOORD 15
     25   1
   Re     0.02416   1.79788   5.84991  -0.00163   0.00095   0.04349
   Mo     0.01055   1.80571   3.00237   0.00154  -0.00089   0.01411
   Mo    -1.56594   4.51394   3.04298   0.00379   0.00030  -0.02176
   Mo     3.14246   1.82020   3.02273   0.00170  -0.00344  -0.02181
   Mo     1.58956   4.51482   3.03904  -0.00438   0.00245  -0.01674
   Mo     1.53593   0.92478   9.63014   0.00755  -0.00436   0.01029
   Mo    -0.04696   3.66866   9.63462  -0.00042   0.00534   0.00603
   Mo     4.63377   0.92699   9.61434  -0.00486  -0.00236   0.00608
   Mo     3.08813   3.64937   9.61058  -0.00177   0.00110  -0.03146
   S     -0.05072   1.84082   8.08695   0.00257  -0.00154   0.03126
   S     -1.61392   4.56191   8.07403   0.01039   0.00743  -0.01027
   S      3.07668   1.83736   8.05377  -0.00121  -0.01264  -0.01021
   S      1.51293   4.55877   8.06369  -0.01276   0.00738  -0.01264
   S      1.56853   0.90618   1.47935  -0.00803   0.00465  -0.01159
   S      0.00787   3.61538   1.49084   0.00206  -0.01230  -0.00945
   S      4.70752   0.90650   1.47058   0.01174   0.00424  -0.00946
   S      3.13869   3.62041   1.46886  -0.00214   0.00125  -0.02159
   S     -0.04500   1.83754  11.16430   0.00081  -0.00049   0.00664
   S     -1.61290   4.54587  11.19581  -0.01318  -0.01066  -0.00536
   S      3.09113   1.84455  11.17555   0.00264   0.01683  -0.00537
   S      1.53144   4.54815  11.18202   0.01166  -0.00677  -0.00757
   S      1.61889   0.87714   4.64549  -0.00785   0.00460  -0.00024
   S      0.01251   3.64130   4.64853  -0.00190  -0.00567   0.00587
   S      4.68746   0.88959   4.62824   0.00403   0.00443   0.00581
   S      3.15036   3.61371   4.56845   0.00121  -0.00073  -0.03300
PRIMCOORD 16
     25   1
   Re     0.02416   1.79788   5.84991  -0.01163   0.00668  -0.00390
   Mo     0.01055   1.80571   3.00237   0.01429  -0.00819  -0.00043
   Mo    -1.56594   4.51394   3.04298   0.00194  -0.01193  -0.01182
   Mo     3.14246   1.82020   3.02273   0.01150   0.00430  -0.01165
   Mo     1.58956   4.51482   3.03904  -0.00770   0.00430   0.02934
   Mo     1.53593   0.92478   9.63014   0.00315  -0.00182   0.03168
   Mo    -0.04696   3.66866   9.63462   0.00015  -0.00228  -0.01680
   Mo     4.63377   0.92699   9.61434   0.00210   0.00103  -0.01702
   Mo     3.08813   3.64937   9.61058  -0.00432   0.00245   0.00209
   S     -0.05072   1.84082   8.08695   0.01772  -0.01014  -0.00228
   S     -1.61392   4.56191   8.07403  -0.00786   0.01450   0.01032
   S      3.07668   1.83736   8.05377  -0.01657  -0.00046   0.01020
   S      1.51293   4.55877   8.06369   0.00279  -0.00170  -0.01797
   S      1.56853   0.90618   1.47935   0.01826  -0.01031  -0.01018
   S      0.00787   3.61538   1.49084   0.01767  -0.00905   0.00655
   S      4.70752   0.90650   1.47058   0.01679  -0.01090   0.00669
   S      3.13869   3.62041   1.46886  -0.01835   0.01054   0.00221
   S     -0.04500   1.83754  11.16430  -0.01162   0.00668  -0.00075
   S     -1.61290   4.54587  11.19581   0.00693  -0.01910   0.00810
   S      3.09113   1.84455  11.17555   0.02015   0.00345   0.00799
   S      1.53144   4.54815  11.18202  -0.00940   0.00553  -0.01529
   S      1.61889   0.87714   4.64549  -0.01152   0.00673  -0.02220
   S      0.01251   3.64130   4.64853  -0.01515   0.00683   0.00999
   S      4.68746   0.88959   4.62824  -0.01340   0.00943   0.01006
   S      3.15036   3.61371   4.56845   0.00795  -0.00451   0.00308
PRIMCOORD 17
     25   1
   Re     0.02416   1.79788   5.84991   0.00698   0.01220  -0.00005
   Mo     0.01055   1.80571   3.00237  -0.00983  -0.01709  -0.00001
   Mo    -1.56594   4.51394   3.04298   0.01004  -0.00216   0.02402
   Mo     3.14246   1.82020   3.02273  -0.00671   0.00761  -0.02402
   Mo     1.58956   4.51482   3.03904  -0.00408  -0.00688   0.00011
   Mo     1.53593   0.92478   9.63014  -0.00041  -0.00067   0.00009
   Mo    -0.04696   3.66866   9.63462   0.00011  -0.00479  -0.02883
   Mo     4.63377   0.92699   9.61434  -0.00419  -0.00232   0.02871
   Mo     3.08813   3.64937   9.61058   0.00306   0.00529   0.00001
   S     -0.05072   1.84082   8.08695  -0.00986  -0.01720  -0.00004
   S     -1.61392   4.56191   8.07403  -0.00562   0.00696  -0.01691
   S      3.07668   1.83736   8.05377   0.00874  -0.00141   0.01697
   S      1.51293   4.55877   8.06369   0.00943   0.01626  -0.00006
   S      1.56853   0.90618   1.47935  -0.01130  -0.01978   0.00002
   S      0.00787   3.61538   1.49084  -0.00844  -0.01725   0.01210
   S      4.70752   0.90650   1.47058  -0.01061  -0.01596  -0.01209
   S      3.13869   3.62041   1.46886   0.01048   0.01833   0.00007
   S     -0.04500   1.83754  11.16430   0.00588   0.01032  -0.00000
   S     -1.61290   4.54587  11.19581   0.01460  -0.00648  -0.01401
   S      3.09113   1.84455  11.17555  -0.01282   0.00940   0.01406
   S      1.53144   4.54815  11.18202  -0.01216  -0.02104  -0.00005
   S      1.61889   0.87714   4.64549   0.00906   0.01580  -0.00010
   S      0.01251   3.64130   4.64853   0.01040   0.00906   0.01295
   S      4.68746   0.88959   4.62824   0.00252   0.01360  -0.01283
   S      3.15036   3.61371   4.56845  -0.00494  -0.00855   0.00002
PRIMCOORD 18
     25   1
   Re     0.02416   1.79788   5.84991   0.00214   0.00355   0.00001
   Mo     0.01055   1.80571   3.00237  -0.00377  -0.00636  -0.00001
   Mo    -1.56594   4.51394   3.04298   0.00166  -0.00030   0.03276
   Mo     3.14246   1.82020   3.02273  -0.00125   0.00119  -0.03202
   Mo     1.58956   4.51482   3.03904  -0.00128  -0.00222  -0.00072
   Mo     1.53593   0.92478   9.63014   0.00119   0.00187   0.00063
   Mo    -0.04696   3.66866   9.63462   0.00112   0.00277   0.02860
   Mo     4.63377   0.92699   9.61434   0.00193   0.00236  -0.02925
   Mo     3.08813   3.64937   9.61058  -0.00307  -0.00506  -0.00001
   S     -0.05072   1.84082   8.08695   0.01053   0.01743   0.00002
   S     -1.61392   4.56191   8.07403   0.00713  -0.00669   0.01751
   S      3.07668   1.83736   8.05377  -0.01001   0.00280  -0.01714
   S      1.51293   4.55877   8.06369  -0.00958  -0.01668  -0.00039
   S      1.56853   0.90618   1.47935  -0.01152  -0.01995   0.00029
   S      0.00787   3.61538   1.49084  -0.01212  -0.00039   0.01509
   S      4.70752   0.90650   1.47058   0.00533  -0.00999  -0.01540
   S      3.13869   3.62041   1.46886   0.01097   0.01818   0.00002
   S     -0.04500   1.83754  11.16430  -0.00732  -0.01220  -0.00001
   S     -1.61290   4.54587  11.19581  -0.01287   0.00566   0.01236
   S      3.09113   1.84455  11.17555   0.01215  -0.00811  -0.01210
   S      1.53144   4.54815  11.18202   0.01125   0.01989  -0.00029
   S      1.61889   0.87714   4.64549   0.00959   0.01644   0.00031
   S      0.01251   3.64130   4.64853   0.00910   0.00267   0.00970
   S      4.68746   0.88959   4.62824  -0.00185   0.00877  -0.00997
   S      3.15036   3.61371   4.56845  -0.01279  -0.02120  -0.00003
PRIMCOORD 19
     25   1
   Re     0.02416   1.79788   5.84991   0.00352  -0.00213  -0.00038
   Mo     0.01055   1.80571   3.00237  -0.00385   0.00241  -0.00262
   Mo    -1.56594   4.51394   3.04298  -0.00042   0.00512   0.01852
   Mo     3.14246   1.82020   3.02273  -0.00467  -0.00228   0.01975
   Mo     1.58956   4.51482   3.03904   0.00105  -0.00048  -0.03547
   Mo     1.53593   0.92478   9.63014   0.00280  -0.00167   0.03492
   Mo    -0.04696   3.66866   9.63462   0.00162  -0.00204  -0.01608
   Mo     4.63377   0.92699   9.61434   0.00253  -0.00047  -0.01495
   Mo     3.08813   3.64937   9.61058  -0.00503   0.00304  -0.00349
   S     -0.05072   1.84082   8.08695   0.01811  -0.01092   0.00126
   S     -1.61392   4.56191   8.07403  -0.00561   0.01653   0.00981
   S      3.07668   1.83736   8.05377  -0.01677  -0.00353   0.01050
   S      1.51293   4.55877   8.06369   0.00118  -0.00024  -0.02068
   S      1.56853   0.90618   1.47935   0.00086  -0.00005   0.01379
   S      0.00787   3.61538   1.49084  -0.01970   0.00173  -0.00824
   S      4.70752   0.90650   1.47058  -0.01157   0.01666  -0.00767
   S      3.13869   3.62041   1.46886   0.01807  -0.01092   0.00177
   S     -0.04500   1.83754  11.16430  -0.01229   0.00744   0.00223
   S     -1.61290   4.54587  11.19581   0.00441  -0.02101   0.00629
   S      3.09113   1.84455  11.17555   0.01999   0.00699   0.00676
   S      1.53144   4.54815  11.18202  -0.00697   0.00352  -0.01510
   S      1.61889   0.87714   4.64549   0.00333  -0.00241   0.01499
   S      0.01251   3.64130   4.64853   0.01475  -0.00308  -0.00792
   S      4.68746   0.88959   4.62824   0.01009  -0.01148  -0.00757
   S      3.15036   3.61371   4.56845  -0.02041   0.01231   0.00025
PRIMCOORD 20
     25   1
   Re     0.02416   1.79788   5.84991   0.00037  -0.00021  -0.01345
   Mo     0.01055   1.80571   3.00237   0.00004  -0.00005  -0.02055
   Mo    -1.56594   4.51394   3.04298  -0.00210  -0.00065   0.00720
   Mo     3.14246   1.82020   3.02273  -0.00047   0.00216   0.00711
   Mo     1.58956   4.51482   3.03904   0.00219  -0.00126   0.01254
   Mo     1.53593   0.92478   9.63014  -0.00824   0.00480   0.01615
   Mo    -0.04696   3.66866   9.63462   0.00046  -0.00772   0.01980
   Mo     4.63377   0.92699   9.61434   0.00690   0.00346   0.01968
   Mo     3.08813   3.64937   9.61058   0.00036  -0.00024  -0.04207
   S     -0.05072   1.84082   8.08695  -0.00092   0.00057   0.00071
   S     -1.61392   4.56191   8.07403   0.02212   0.01162   0.00059
   S      3.07668   1.83736   8.05377   0.00096  -0.02494   0.00049
   S      1.51293   4.55877   8.06369  -0.02140   0.01230   0.00209
   S      1.56853   0.90618   1.47935   0.00993  -0.00575  -0.00412
   S      0.00787   3.61538   1.49084   0.00178   0.01298  -0.00140
   S      4.70752   0.90650   1.47058  -0.01034  -0.00806  -0.00146
   S      3.13869   3.62041   1.46886  -0.00165   0.00100   0.01177
   S     -0.04500   1.83754  11.16430  -0.00011   0.00001   0.03305
   S     -1.61290   4.54587  11.19581  -0.02208  -0.01042  -0.00687
   S      3.09113   1.84455  11.17555  -0.00198   0.02429  -0.00689
   S      1.53144   4.54815  11.18202   0.02236  -0.01288  -0.00528
   S      1.61889   0.87714   4.64549  -0.00172   0.00104  -0.00717
   S      0.01251   3.64130   4.64853  -0.00105  -0.00311  -0.00752
   S      4.68746   0.88959   4.62824   0.00215   0.00248  -0.00752
   S      3.15036   3.61371   4.56845   0.00235  -0.00138   0.01819
PRIMCOORD 21
     25   1
   Re     0.02416   1.79788   5.84991  -0.00170  -0.00416   0.00009
   Mo     0.01055   1.80571   3.00237  -0.01007  -0.02573   0.00046
   Mo    -1.56594   4.51394   3.04298  -0.02271   0.01723   0.00496
   Mo     3.14246   1.82020   3.02273   0.01626  -0.01056  -0.00711
   Mo     1.58956   4.51482   3.03904   0.02290   0.03458   0.00151
   Mo     1.53593   0.92478   9.63014  -0.00162  -0.00305   0.00076
   Mo    -0.04696   3.66866   9.63462  -0.00099  -0.00081  -0.00428
   Mo     4.63377   0.92699   9.61434   0.00038  -0.00201   0.00342
   Mo     3.08813   3.64937   9.61058   0.00158   0.00418   0.00010
   S     -0.05072   1.84082   8.08695  -0.00086  -0.00212   0.00004
   S     -1.61392   4.56191   8.07403  -0.00060   0.00100  -0.00459
   S      3.07668   1.83736   8.05377   0.00057   0.00008   0.00558
   S      1.51293   4.55877   8.06369   0.00134   0.00218  -0.00103
   S      1.56853   0.90618   1.47935   0.00085   0.00566  -0.00517
   S      0.00787   3.61538   1.49084   0.00235   0.01291   0.03443
   S      4.70752   0.90650   1.47058   0.00858   0.00798  -0.02813
   S      3.13869   3.62041   1.46886   0.00012   0.00221  -0.00110
   S     -0.04500   1.83754  11.16430   0.00028   0.00096  -0.00003
   S     -1.61290   4.54587  11.19581   0.00357  -0.00204   0.00037
   S      3.09113   1.84455  11.17555  -0.00211   0.00245  -0.00043
   S      1.53144   4.54815  11.18202  -0.00287  -0.00394   0.00001
   S      1.61889   0.87714   4.64549   0.00241  -0.00187   0.00504
   S      0.01251   3.64130   4.64853  -0.00184  -0.02218  -0.03938
   S      4.68746   0.88959   4.62824  -0.01577  -0.01113   0.03375
   S      3.15036   3.61371   4.56845  -0.00330  -0.00937   0.00061
PRIMCOORD 22
     25   1
   Re     0.02416   1.79788   5.84991  -0.00415   0.00163  -0.00066
   Mo     0.01055   1.80571   3.00237  -0.02703   0.01109  -0.00287
   Mo    -1.56594   4.51394   3.04298   0.01555  -0.02819   0.00823
   Mo     3.14246   1.82020   3.02273   0.03860  -0.00258   0.00651
   Mo     1.58956   4.51482   3.03904  -0.01199   0.01380  -0.01075
   Mo     1.53593   0.92478   9.63014  -0.00101  -0.00002  -0.00519
   Mo    -0.04696   3.66866   9.63462  -0.00366   0.00047   0.00240
   Mo     4.63377   0.92699   9.61434  -0.00223   0.00246   0.00348
   Mo     3.08813   3.64937   9.61058   0.00470  -0.00199  -0.00069
   S     -0.05072   1.84082   8.08695  -0.00211   0.00084  -0.00028
   S     -1.61392   4.56191   8.07403   0.00123  -0.00143  -0.00422
   S      3.07668   1.83736   8.05377   0.00208  -0.00035  -0.00276
   S      1.51293   4.55877   8.06369  -0.00029   0.00058   0.00724
   S      1.56853   0.90618   1.47935   0.01367  -0.00679   0.03678
   S      0.00787   3.61538   1.49084   0.00153  -0.00376  -0.01738
   S      4.70752   0.90650   1.47058   0.00701   0.00283  -0.02648
   S      3.13869   3.62041   1.46886   0.00637  -0.00338   0.00693
   S     -0.04500   1.83754  11.16430   0.00137  -0.00064   0.00016
   S     -1.61290   4.54587  11.19581  -0.00092   0.00487   0.00041
   S      3.09113   1.84455  11.17555  -0.00550  -0.00100   0.00027
   S      1.53144   4.54815  11.18202   0.00273  -0.00237  -0.00020
   S      1.61889   0.87714   4.64549  -0.01847   0.01073  -0.03584
   S      0.01251   3.64130   4.64853  -0.00015   0.00742   0.01449
   S      4.68746   0.88959   4.62824  -0.01130  -0.00735   0.02518
   S      3.15036   3.61371   4.56845  -0.01184   0.00517  -0.00385
PRIMCOORD 23
     25   1
   Re     0.02416   1.79788   5.84991   0.00102  -0.00060   0.01586
   Mo     0.01055   1.80571   3.00237   0.00141  -0.00085  -0.04350
   Mo    -1.56594   4.51394   3.04298   0.01763   0.01487   0.00858
   Mo     3.14246   1.82020   3.02273  -0.00397  -0.02280   0.00854
   Mo     1.58956   4.51482   3.03904  -0.01802   0.01048   0.01454
   Mo     1.53593   0.92478   9.63014   0.00823  -0.00483  -0.00357
   Mo    -0.04696   3.66866   9.63462   0.00062   0.01004  -0.00333
   Mo     4.63377   0.92699   9.61434  -0.00829  -0.00558  -0.00334
   Mo     3.08813   3.64937   9.61058  -0.00032   0.00029   0.00828
   S     -0.05072   1.84082   8.08695   0.00045  -0.00024   0.01313
   S     -1.61392   4.56191   8.07403  -0.00516  -0.00297  -0.00396
   S      3.07668   1.83736   8.05377   0.00000   0.00597  -0.00384
   S      1.51293   4.55877   8.06369   0.00549  -0.00316  -0.00437
   S      1.56853   0.90618   1.47935   0.01540  -0.00891  -0.02636
   S      0.00787   3.61538   1.49084   0.00078   0.02343  -0.01829
   S      4.70752   0.90650   1.47058  -0.01981  -0.01236  -0.01842
   S      3.13869   3.62041   1.46886  -0.00144   0.00077   0.03636
   S     -0.04500   1.83754  11.16430  -0.00025   0.00016  -0.01382
   S     -1.61290   4.54587  11.19581   0.00256   0.00158   0.00365
   S      3.09113   1.84455  11.17555  -0.00008  -0.00299   0.00353
   S      1.53144   4.54815  11.18202  -0.00329   0.00192   0.00432
   S      1.61889   0.87714   4.64549  -0.01008   0.00577  -0.00173
   S      0.01251   3.64130   4.64853   0.00025  -0.01671  -0.00956
   S      4.68746   0.88959   4.62824   0.01457   0.00805  -0.00943
   S      3.15036   3.61371   4.56845   0.00279  -0.00172  -0.00202
PRIMCOORD 24
     25   1
   Re     0.02416   1.79788   5.84991  -0.00098   0.00058   0.01474
   Mo     0.01055   1.80571   3.00237  -0.00316   0.00182  -0.02278
   Mo    -1.56594   4.51394   3.04298  -0.02742  -0.02071   0.00274
   Mo     3.14246   1.82020   3.02273   0.00413   0.03421   0.00273
   Mo     1.58956   4.51482   3.03904   0.02817  -0.01640  -0.00025
   Mo     1.53593   0.92478   9.63014   0.00977  -0.00574  -0.00121
   Mo    -0.04696   3.66866   9.63462  -0.00338   0.00885  -0.00190
   Mo     4.63377   0.92699   9.61434  -0.00928  -0.00158  -0.00192
   Mo     3.08813   3.64937   9.61058   0.00321  -0.00177   0.00513
   S     -0.05072   1.84082   8.08695  -0.00008   0.00006   0.01063
   S     -1.61392   4.56191   8.07403  -0.00380  -0.00147  -0.00605
   S      3.07668   1.83736   8.05377  -0.00062   0.00403  -0.00594
   S      1.51293   4.55877   8.06369   0.00368  -0.00216  -0.00072
   S      1.56853   0.90618   1.47935   0.01608  -0.00926   0.00791
   S      0.00787   3.61538   1.49084   0.00045   0.01599  -0.00089
   S      4.70752   0.90650   1.47058  -0.01376  -0.00844  -0.00078
   S      3.13869   3.62041   1.46886   0.00055  -0.00021  -0.02661
   S     -0.04500   1.83754  11.16430   0.00074  -0.00043  -0.01160
   S     -1.61290   4.54587  11.19581   0.00189   0.00081   0.00522
   S      3.09113   1.84455  11.17555   0.00027  -0.00203   0.00509
   S      1.53144   4.54815  11.18202  -0.00185   0.00106  -0.00028
   S      1.61889   0.87714   4.64549  -0.01424   0.00832  -0.02039
   S      0.01251   3.64130   4.64853  -0.00091  -0.01482  -0.01539
   S      4.68746   0.88959   4.62824   0.01242   0.00829  -0.01555
   S      3.15036   3.61371   4.56845  -0.00123   0.00083   0.04201
PRIMCOORD 25
     25   1
   Re     0.02416   1.79788   5.84991  -0.00002  -0.00012   0.00004
   Mo     0.01055   1.80571   3.00237  -0.00166  -0.00319  -0.00005
   Mo    -1.56594   4.51394   3.04298  -0.00182   0.00135  -0.00122
   Mo     3.14246   1.82020   3.02273   0.00165  -0.00114   0.00123
   Mo     1.58956   4.51482   3.03904   0.00204   0.00364  -0.00001
   Mo     1.53593   0.92478   9.63014   0.02183   0.03657   0.00022
   Mo    -0.04696   3.66866   9.63462   0.01978  -0.01272  -0.00442
   Mo     4.63377   0.92699   9.61434  -0.02195   0.01404   0.00419
   Mo     3.08813   3.64937   9.61058  -0.01942  -0.03745   0.00001
   S     -0.05072   1.84082   8.08695  -0.00244  -0.00496   0.00001
   S     -1.61392   4.56191   8.07403  -0.00221   0.00065   0.03357
   S      3.07668   1.83736   8.05377   0.00132  -0.00162  -0.03535
   S      1.51293   4.55877   8.06369   0.00295   0.00489   0.00180
   S      1.56853   0.90618   1.47935   0.00043   0.00081  -0.00024
   S      0.00787   3.61538   1.49084   0.00067   0.00024   0.00206
   S      4.70752   0.90650   1.47058  -0.00024   0.00072  -0.00199
   S      3.13869   3.62041   1.46886  -0.00028  -0.00043   0.00010
   S     -0.04500   1.83754  11.16430  -0.00011  -0.00026   0.00004
   S     -1.61290   4.54587  11.19581  -0.00116  -0.00043  -0.03519
   S      3.09113   1.84455  11.17555   0.00022  -0.00123   0.03706
   S      1.53144   4.54815  11.18202   0.00004   0.00007  -0.00188
   S      1.61889   0.87714   4.64549  -0.00041  -0.00077   0.00010
   S      0.01251   3.64130   4.64853  -0.00003  -0.00091  -0.00213
   S      4.68746   0.88959   4.62824  -0.00062  -0.00054   0.00202
   S      3.15036   3.61371   4.56845   0.00066   0.00116  -0.00011
PRIMCOORD 26
     25   1
   Re     0.02416   1.79788   5.84991   0.00086  -0.00048  -0.00196
   Mo     0.01055   1.80571   3.00237   0.00334  -0.00174   0.00191
   Mo    -1.56594   4.51394   3.04298   0.00073   0.00560   0.00012
   Mo     3.14246   1.82020   3.02273  -0.00467  -0.00333   0.00001
   Mo     1.58956   4.51482   3.03904  -0.00145   0.00064  -0.00016
   Mo     1.53593   0.92478   9.63014   0.01164  -0.00889   0.00551
   Mo    -0.04696   3.66866   9.63462  -0.03768  -0.00561  -0.00156
   Mo     4.63377   0.92699   9.61434  -0.01203   0.03424  -0.00194
   Mo     3.08813   3.64937   9.61058   0.03762  -0.01950  -0.00126
   S     -0.05072   1.84082   8.08695   0.00567  -0.00305  -0.00039
   S     -1.61392   4.56191   8.07403  -0.00064   0.00487  -0.02131
   S      3.07668   1.83736   8.05377  -0.00457  -0.00171  -0.01818
   S      1.51293   4.55877   8.06369   0.00138  -0.00120   0.03969
   S      1.56853   0.90618   1.47935  -0.00217   0.00119  -0.00423
   S      0.00787   3.61538   1.49084  -0.00077  -0.00075   0.00182
   S      4.70752   0.90650   1.47058   0.00026   0.00099   0.00200
   S      3.13869   3.62041   1.46886  -0.00058   0.00035   0.00258
   S     -0.04500   1.83754  11.16430  -0.00007   0.00004  -0.00010
   S     -1.61290   4.54587  11.19581  -0.00064   0.00032   0.02279
   S      3.09113   1.84455  11.17555  -0.00049   0.00054   0.01952
   S      1.53144   4.54815  11.18202   0.00124  -0.00083  -0.04069
   S      1.61889   0.87714   4.64549   0.00239  -0.00135   0.00386
   S      0.01251   3.64130   4.64853   0.00148   0.00078  -0.00005
   S      4.68746   0.88959   4.62824   0.00013  -0.00159  -0.00026
   S      3.15036   3.61371   4.56845  -0.00009  -0.00002  -0.00354
PRIMCOORD 27
     25   1
   Re     0.02416   1.79788   5.84991  -0.00034   0.00020   0.01993
   Mo     0.01055   1.80571   3.00237  -0.00027   0.00017  -0.00991
   Mo    -1.56594   4.51394   3.04298  -0.00129  -0.00094  -0.00004
   Mo     3.14246   1.82020   3.02273   0.00018   0.00162  -0.00005
   Mo     1.58956   4.51482   3.03904   0.00126  -0.00073   0.00002
   Mo     1.53593   0.92478   9.63014  -0.03327   0.01906  -0.00830
   Mo    -0.04696   3.66866   9.63462  -0.00165  -0.04034  -0.00949
   Mo     4.63377   0.92699   9.61434   0.03421   0.02154  -0.00950
   Mo     3.08813   3.64937   9.61058   0.00138  -0.00064   0.00921
   S     -0.05072   1.84082   8.08695  -0.00201   0.00112  -0.01143
   S     -1.61392   4.56191   8.07403  -0.00707  -0.00415   0.00679
   S      3.07668   1.83736   8.05377  -0.00001   0.00815   0.00703
   S      1.51293   4.55877   8.06369   0.00677  -0.00394   0.00926
   S      1.56853   0.90618   1.47935   0.00573  -0.00330  -0.00437
   S      0.00787   3.61538   1.49084   0.00024   0.00706  -0.00461
   S      4.70752   0.90650   1.47058  -0.00602  -0.00371  -0.00461
   S      3.13869   3.62041   1.46886   0.00029  -0.00014  -0.00327
   S     -0.04500   1.83754  11.16430   0.00125  -0.00076   0.04064
   S     -1.61290   4.54587  11.19581   0.01107   0.00508  -0.02035
   S      3.09113   1.84455  11.17555   0.00110  -0.01212  -0.02057
   S      1.53144   4.54815  11.18202  -0.01087   0.00626  -0.02350
   S      1.61889   0.87714   4.64549  -0.00677   0.00392  -0.00210
   S      0.01251   3.64130   4.64853  -0.00011  -0.00795  -0.00143
   S      4.68746   0.88959   4.62824   0.00684   0.00404  -0.00144
   S      3.15036   3.61371   4.56845  -0.00010   0.00005   0.00221
PRIMCOORD 28
     25   1
   Re     0.02416   1.79788   5.84991  -0.00437   0.00253  -0.00027
   Mo     0.01055   1.80571   3.00237  -0.01515   0.00878   0.00143
   Mo    -1.56594   4.51394   3.04298   0.00405  -0.01047  -0.00577
   Mo     3.14246   1.82020   3.02273   0.01108   0.00173  -0.00581
   Mo     1.58956   4.51482   3.03904  -0.00349   0.00198   0.01055
   Mo     1.53593   0.92478   9.63014   0.00360  -0.00207   0.00415
   Mo    -0.04696   3.66866   9.63462  -0.00077  -0.00197  -0.00190
   Mo     4.63377   0.92699   9.61434   0.00129   0.00164  -0.00188
   Mo     3.08813   3.64937   9.61058  -0.00072   0.00041  -0.00008
   S     -0.05072   1.84082   8.08695  -0.01632   0.00945  -0.00091
   S     -1.61392   4.56191   8.07403  -0.00342   0.00294   0.00282
   S      3.07668   1.83736   8.05377  -0.00427   0.00150   0.00284
   S      1.51293   4.55877   8.06369  -0.00270   0.00157  -0.00499
   S      1.56853   0.90618   1.47935  -0.01530   0.00886   0.02547
   S      0.00787   3.61538   1.49084   0.00190   0.00743  -0.01247
   S      4.70752   0.90650   1.47058  -0.00541  -0.00530  -0.01239
   S      3.13869   3.62041   1.46886  -0.01699   0.00987   0.00008
   S     -0.04500   1.83754  11.16430   0.00910  -0.00528   0.00008
   S     -1.61290   4.54587  11.19581   0.00531  -0.00832   0.00294
   S      3.09113   1.84455  11.17555   0.00988  -0.00043   0.00297
   S      1.53144   4.54815  11.18202   0.00075  -0.00047  -0.00603
   S      1.61889   0.87714   4.64549   0.03222  -0.01854   0.05326
   S      0.01251   3.64130   4.64853  -0.00010  -0.01694  -0.02691
   S      4.68746   0.88959   4.62824   0.01456   0.00837  -0.02670
   S      3.15036   3.61371   4.56845   0.01644  -0.00955  -0.00058
PRIMCOORD 29
     25   1
   Re     0.02416   1.79788   5.84991   0.00214   0.00368   0.00000
   Mo     0.01055   1.80571   3.00237   0.00906   0.01560  -0.00000
   Mo    -1.56594   4.51394   3.04298   0.00655  -0.00380   0.00941
   Mo     3.14246   1.82020   3.02273  -0.00663   0.00378  -0.00937
   Mo     1.58956   4.51482   3.03904  -0.00643  -0.01117  -0.00003
   Mo     1.53593   0.92478   9.63014   0.00040   0.00068  -0.00000
   Mo    -0.04696   3.66866   9.63462   0.00031  -0.00316  -0.00285
   Mo     4.63377   0.92699   9.61434  -0.00288  -0.00132   0.00286
   Mo     3.08813   3.64937   9.61058   0.00030   0.00051   0.00000
   S     -0.05072   1.84082   8.08695   0.00934   0.01607   0.00000
   S     -1.61392   4.56191   8.07403   0.00111   0.00458  -0.00382
   S      3.07668   1.83736   8.05377   0.00344   0.00324   0.00381
   S      1.51293   4.55877   8.06369   0.00274   0.00473   0.00001
   S      1.56853   0.90618   1.47935   0.00008   0.00010  -0.00007
   S      0.00787   3.61538   1.49084   0.00144   0.01588  -0.02240
   S      4.70752   0.90650   1.47058   0.01304   0.00921   0.02247
   S      3.13869   3.62041   1.46886   0.01143   0.01972  -0.00001
   S     -0.04500   1.83754  11.16430  -0.00551  -0.00948  -0.00000
   S     -1.61290   4.54587  11.19581   0.00160  -0.00535  -0.00505
   S      3.09113   1.84455  11.17555  -0.00548  -0.00129   0.00505
   S      1.53144   4.54815  11.18202  -0.00556  -0.00962   0.00001
   S      1.61889   0.87714   4.64549  -0.00239  -0.00397  -0.00011
   S      0.01251   3.64130   4.64853  -0.00400  -0.03097  -0.04400
   S      4.68746   0.88959   4.62824  -0.02488  -0.01895   0.04409
   S      3.15036   3.61371   4.56845  -0.01083  -0.01864   0.00002
PRIMCOORD 30
     25   1
   Re     0.02416   1.79788   5.84991  -0.00019  -0.00034  -0.00000
   Mo     0.01055   1.80571   3.00237   0.00033   0.00054  -0.00000
   Mo    -1.56594   4.51394   3.04298   0.00327  -0.00627  -0.00071
   Mo     3.14246   1.82020   3.02273  -0.00710  -0.00031   0.00071
   Mo     1.58956   4.51482   3.03904   0.00360   0.00623  -0.00002
   Mo     1.53593   0.92478   9.63014   0.00013   0.00022   0.00001
   Mo    -0.04696   3.66866   9.63462   0.00007   0.00000   0.00016
   Mo     4.63377   0.92699   9.61434  -0.00004   0.00006  -0.00015
   Mo     3.08813   3.64937   9.61058  -0.00002  -0.00003   0.00000
   S     -0.05072   1.84082   8.08695  -0.00025  -0.00048  -0.00000
   S     -1.61392   4.56191   8.07403  -0.00082  -0.00005  -0.00027
   S      3.07668   1.83736   8.05377   0.00039  -0.00075   0.00028
   S      1.51293   4.55877   8.06369  -0.00110  -0.00192   0.00000
   S      1.56853   0.90618   1.47935  -0.01467  -0.02539  -0.00003
   S      0.00787   3.61538   1.49084   0.02528  -0.00056  -0.00059
   S      4.70752   0.90650   1.47058  -0.01311   0.02153   0.00061
   S      3.13869   3.62041   1.46886  -0.00250  -0.00448  -0.00001
   S     -0.04500   1.83754  11.16430   0.00028   0.00053   0.00000
   S     -1.61290   4.54587  11.19581   0.00084  -0.00042   0.00003
   S      3.09113   1.84455  11.17555  -0.00080   0.00053  -0.00002
   S      1.53144   4.54815  11.18202   0.00111   0.00195   0.00001
   S      1.61889   0.87714   4.64549   0.02814   0.04875   0.00000
   S      0.01251   3.64130   4.64853  -0.04745  -0.00000  -0.00056
   S      4.68746   0.88959   4.62824   0.02365  -0.04102   0.00057
   S      3.15036   3.61371   4.56845   0.00134   0.00245  -0.00001
PRIMCOORD 31
     25   1
   Re     0.02416   1.79788   5.84991  -0.00134   0.00075   0.00025
   Mo     0.01055   1.80571   3.00237  -0.00166   0.00095   0.00047
   Mo    -1.56594   4.51394   3.04298   0.00024  -0.00238  -0.00138
   Mo     3.14246   1.82020   3.02273   0.00220   0.00096  -0.00135
   Mo     1.58956   4.51482   3.03904  -0.00100   0.00060   0.00206
   Mo     1.53593   0.92478   9.63014  -0.00190   0.00108   0.00099
   Mo    -0.04696   3.66866   9.63462  -0.00029   0.00052  -0.00075
   Mo     4.63377   0.92699   9.61434  -0.00060  -0.00000  -0.00079
   Mo     3.08813   3.64937   9.61058   0.00063  -0.00035   0.00029
   S     -0.05072   1.84082   8.08695   0.03533  -0.02009   0.00130
   S     -1.61392   4.56191   8.07403   0.02845  -0.01715   0.00149
   S      3.07668   1.83736   8.05377   0.02949  -0.01568   0.00145
   S      1.51293   4.55877   8.06369   0.02843  -0.01627  -0.00368
   S      1.56853   0.90618   1.47935  -0.00148   0.00080   0.00559
   S      0.00787   3.61538   1.49084  -0.00459   0.00086  -0.00228
   S      4.70752   0.90650   1.47058  -0.00303   0.00346  -0.00233
   S      3.13869   3.62041   1.46886  -0.01022   0.00575  -0.00050
   S     -0.04500   1.83754  11.16430  -0.03062   0.01741   0.00037
   S     -1.61290   4.54587  11.19581  -0.02807   0.01494   0.00023
   S      3.09113   1.84455  11.17555  -0.02739   0.01645   0.00020
   S      1.53144   4.54815  11.18202  -0.02891   0.01654  -0.00183
   S      1.61889   0.87714   4.64549   0.00460  -0.00254   0.00916
   S      0.01251   3.64130   4.64853   0.00790  -0.00272  -0.00450
   S      4.68746   0.88959   4.62824   0.00630  -0.00535  -0.00458
   S      3.15036   3.61371   4.56845   0.00866  -0.00489  -0.00015
PRIMCOORD 32
     25   1
   Re     0.02416   1.79788   5.84991  -0.00084  -0.00147   0.00000
   Mo     0.01055   1.80571   3.00237  -0.00046  -0.00082  -0.00000
   Mo    -1.56594   4.51394   3.04298  -0.00186   0.00046  -0.00165
   Mo     3.14246   1.82020   3.02273   0.00131  -0.00140   0.00167
   Mo     1.58956   4.51482   3.03904   0.00123   0.00213  -0.00001
   Mo     1.53593   0.92478   9.63014  -0.00035  -0.00062   0.00000
   Mo    -0.04696   3.66866   9.63462  -0.00029  -0.00138   0.00133
   Mo     4.63377   0.92699   9.61434  -0.00103  -0.00093  -0.00134
   Mo     3.08813   3.64937   9.61058   0.00033   0.00057   0.00001
   S     -0.05072   1.84082   8.08695   0.01892   0.03334  -0.00001
   S     -1.61392   4.56191   8.07403   0.01666   0.02849   0.00147
   S      3.07668   1.83736   8.05377   0.01592   0.02888  -0.00147
   S      1.51293   4.55877   8.06369   0.01654   0.02913   0.00002
   S      1.56853   0.90618   1.47935  -0.00420  -0.00730  -0.00004
   S      0.00787   3.61538   1.49084  -0.00464  -0.00189   0.00303
   S      4.70752   0.90650   1.47058   0.00072  -0.00500  -0.00300
   S      3.13869   3.62041   1.46886  -0.00874  -0.01527   0.00001
   S     -0.04500   1.83754  11.16430  -0.01701  -0.02999  -0.00000
   S     -1.61290   4.54587  11.19581  -0.01780  -0.02682   0.00034
   S      3.09113   1.84455  11.17555  -0.01397  -0.02907  -0.00034
   S      1.53144   4.54815  11.18202  -0.01491  -0.02628  -0.00001
   S      1.61889   0.87714   4.64549   0.00677   0.01180  -0.00007
   S      0.01251   3.64130   4.64853   0.00719   0.00423   0.00540
   S      4.68746   0.88959   4.62824   0.00001   0.00839  -0.00534
   S      3.15036   3.61371   4.56845   0.00676   0.01182  -0.00000
PRIMCOORD 33
     25   1
   Re     0.02416   1.79788   5.84991  -0.00140  -0.00235   0.00000
   Mo     0.01055   1.80571   3.00237   0.00388   0.00662   0.00001
   Mo    -1.56594   4.51394   3.04298  -0.00090   0.00049   0.00214
   Mo     3.14246   1.82020   3.02273   0.00093  -0.00053  -0.00211
   Mo     1.58956   4.51482   3.03904   0.00016   0.00028  -0.00000
   Mo     1.53593   0.92478   9.63014   0.00018   0.00034  -0.00002
   Mo    -0.04696   3.66866   9.63462   0.00022  -0.00076  -0.00079
   Mo     4.63377   0.92699   9.61434  -0.00076  -0.00020   0.00078
   Mo     3.08813   3.64937   9.61058   0.00019   0.00034  -0.00001
   S     -0.05072   1.84082   8.08695  -0.00260  -0.00443  -0.00000
   S     -1.61392   4.56191   8.07403  -0.00720  -0.00927  -0.00180
   S      3.07668   1.83736   8.05377  -0.00453  -0.01078   0.00176
   S      1.51293   4.55877   8.06369  -0.00411  -0.00696   0.00001
   S      1.56853   0.90618   1.47935  -0.01695  -0.02939  -0.00004
   S      0.00787   3.61538   1.49084  -0.02139   0.00201  -0.00733
   S      4.70752   0.90650   1.47058   0.01212  -0.01687   0.00738
   S      3.13869   3.62041   1.46886  -0.02394  -0.04044   0.00003
   S     -0.04500   1.83754  11.16430   0.00314   0.00534   0.00000
   S     -1.61290   4.54587  11.19581   0.00773   0.00860  -0.00135
   S      3.09113   1.84455  11.17555   0.00368   0.01091   0.00131
   S      1.53144   4.54815  11.18202   0.00365   0.00616   0.00002
   S      1.61889   0.87714   4.64549   0.01941   0.03372  -0.00018
   S      0.01251   3.64130   4.64853   0.02708  -0.00481  -0.01785
   S      4.68746   0.88959   4.62824  -0.01729   0.02034   0.01797
   S      3.15036   3.61371   4.56845   0.01767   0.02982   0.00002
PRIMCOORD 34
     25   1
   Re     0.02416   1.79788   5.84991  -0.00290   0.00170  -0.00002
   Mo     0.01055   1.80571   3.00237   0.00496  -0.00294   0.00010
   Mo    -1.56594   4.51394   3.04298   0.00065  -0.00186   0.00108
   Mo     3.14246   1.82020   3.02273   0.00188   0.00037   0.00113
   Mo     1.58956   4.51482   3.03904  -0.00016   0.00013  -0.00170
   Mo     1.53593   0.92478   9.63014  -0.00075   0.00043  -0.00097
   Mo    -0.04696   3.66866   9.63462   0.00033   0.00040   0.00042
   Mo     4.63377   0.92699   9.61434  -0.00016  -0.00049   0.00041
   Mo     3.08813   3.64937   9.61058   0.00016  -0.00010  -0.00013
   S     -0.05072   1.84082   8.08695  -0.00245   0.00146  -0.00014
   S     -1.61392   4.56191   8.07403  -0.00578   0.00243  -0.00081
   S      3.07668   1.83736   8.05377  -0.00497   0.00399  -0.00084
   S      1.51293   4.55877   8.06369  -0.00712   0.00423   0.00184
   S      1.56853   0.90618   1.47935   0.00241  -0.00100  -0.00407
   S      0.00787   3.61538   1.49084  -0.03399  -0.00112   0.00186
   S      4.70752   0.90650   1.47058  -0.01633   0.03037   0.00172
   S      3.13869   3.62041   1.46886  -0.04263   0.02519   0.00028
   S     -0.04500   1.83754  11.16430   0.00352  -0.00209  -0.00019
   S     -1.61290   4.54587  11.19581   0.00585  -0.00133  -0.00083
   S      3.09113   1.84455  11.17555   0.00406  -0.00460  -0.00086
   S      1.53144   4.54815  11.18202   0.00719  -0.00425   0.00199
   S      1.61889   0.87714   4.64549  -0.00326   0.00151  -0.01584
   S      0.01251   3.64130   4.64853   0.03821   0.00085   0.00745
   S      4.68746   0.88959   4.62824   0.01880  -0.03407   0.00711
   S      3.15036   3.61371   4.56845   0.03267  -0.01931   0.00042
PRIMCOORD 35
     25   1
   Re     0.02416   1.79788   5.84991  -0.00020   0.00011   0.00021
   Mo     0.01055   1.80571   3.00237  -0.00103   0.00054   0.00026
   Mo    -1.56594   4.51394   3.04298  -0.00051  -0.00082  -0.00099
   Mo     3.14246   1.82020   3.02273   0.00049   0.00078  -0.00088
   Mo     1.58956   4.51482   3.03904  -0.00119   0.00071   0.00176
   Mo     1.53593   0.92478   9.63014  -0.00195   0.00112  -0.00062
   Mo    -0.04696   3.66866   9.63462  -0.00020   0.00059   0.00003
   Mo     4.63377   0.92699   9.61434  -0.00069  -0.00018   0.00002
   Mo     3.08813   3.64937   9.61058  -0.00014   0.00007  -0.00002
   S     -0.05072   1.84082   8.08695   0.03886  -0.02056   0.00137
   S     -1.61392   4.56191   8.07403  -0.01558  -0.02070   0.00264
   S      3.07668   1.83736   8.05377   0.01116   0.02109   0.00218
   S      1.51293   4.55877   8.06369  -0.03778   0.02216  -0.00493
   S      1.56853   0.90618   1.47935  -0.00130   0.00092   0.00416
   S      0.00787   3.61538   1.49084   0.00355   0.00107  -0.00135
   S      4.70752   0.90650   1.47058   0.00067  -0.00352  -0.00163
   S      3.13869   3.62041   1.46886   0.00145  -0.00079  -0.00072
   S     -0.04500   1.83754  11.16430  -0.03380   0.01782  -0.00002
   S     -1.61290   4.54587  11.19581   0.01725   0.01879   0.00279
   S      3.09113   1.84455  11.17555  -0.00859  -0.02152   0.00233
   S      1.53144   4.54815  11.18202   0.03852  -0.02244  -0.00589
   S      1.61889   0.87714   4.64549   0.00222  -0.00135   0.00800
   S      0.01251   3.64130   4.64853  -0.00024  -0.00181  -0.00404
   S      4.68746   0.88959   4.62824   0.00164   0.00117  -0.00457
   S      3.15036   3.61371   4.56845  -0.00122   0.00066  -0.00021
PRIMCOORD 36
     25   1
   Re     0.02416   1.79788   5.84991  -0.00011  -0.00020  -0.00001
   Mo     0.01055   1.80571   3.00237  -0.00061  -0.00114  -0.00003
   Mo    -1.56594   4.51394   3.04298  -0.00117  -0.00009  -0.00133
   Mo     3.14246   1.82020   3.02273   0.00047  -0.00112   0.00140
   Mo     1.58956   4.51482   3.03904   0.00033   0.00047  -0.00007
   Mo     1.53593   0.92478   9.63014  -0.00003  -0.00023   0.00004
   Mo    -0.04696   3.66866   9.63462   0.00008  -0.00148  -0.00011
   Mo     4.63377   0.92699   9.61434  -0.00128  -0.00065   0.00010
   Mo     3.08813   3.64937   9.61058  -0.00008  -0.00015   0.00000
   S     -0.05072   1.84082   8.08695   0.02033   0.03859  -0.00005
   S     -1.61392   4.56191   8.07403  -0.03798  -0.00585   0.00550
   S      3.07668   1.83736   8.05377   0.01311  -0.03749  -0.00564
   S      1.51293   4.55877   8.06369   0.00528   0.00589   0.00017
   S      1.56853   0.90618   1.47935   0.00219   0.00365  -0.00016
   S      0.00787   3.61538   1.49084   0.00213  -0.00155   0.00379
   S      4.70752   0.90650   1.47058  -0.00247   0.00131  -0.00369
   S      3.13869   3.62041   1.46886   0.00050   0.00101   0.00001
   S     -0.04500   1.83754  11.16430  -0.01842  -0.03485  -0.00000
   S     -1.61290   4.54587  11.19581   0.03779   0.00755   0.00550
   S      3.09113   1.84455  11.17555  -0.01176   0.03821  -0.00567
   S      1.53144   4.54815  11.18202  -0.00368  -0.00307   0.00019
   S      1.61889   0.87714   4.64549  -0.00079  -0.00120  -0.00027
   S      0.01251   3.64130   4.64853  -0.00071   0.00268   0.00739
   S      4.68746   0.88959   4.62824   0.00254   0.00060  -0.00699
   S      3.15036   3.61371   4.56845  -0.00062  -0.00116  -0.00001
PRIMCOORD 37
     25   1
   Re     0.02416   1.79788   5.84991   0.00002   0.00003  -0.00000
   Mo     0.01055   1.80571   3.00237  -0.00008  -0.00013  -0.00001
   Mo    -1.56594   4.51394   3.04298   0.00016  -0.00075  -0.00029
   Mo     3.14246   1.82020   3.02273  -0.00073  -0.00023   0.00028
   Mo     1.58956   4.51482   3.03904   0.00035   0.00062   0.00000
   Mo     1.53593   0.92478   9.63014   0.00029   0.00052  -0.00002
   Mo    -0.04696   3.66866   9.63462  -0.00092  -0.00018  -0.00005
   Mo     4.63377   0.92699   9.61434   0.00029  -0.00091   0.00007
   Mo     3.08813   3.64937   9.61058   0.00014   0.00022   0.00000
   S     -0.05072   1.84082   8.08695   0.00329   0.00543   0.00000
   S     -1.61392   4.56191   8.07403   0.01435  -0.03758   0.00058
   S      3.07668   1.83736   8.05377  -0.03959  -0.00641  -0.00062
   S      1.51293   4.55877   8.06369   0.02154   0.03714   0.00004
   S      1.56853   0.90618   1.47935   0.00063   0.00109   0.00001
   S      0.00787   3.61538   1.49084   0.00029  -0.00021   0.00032
   S      4.70752   0.90650   1.47058  -0.00032   0.00012  -0.00033
   S      3.13869   3.62041   1.46886   0.00037   0.00062  -0.00001
   S     -0.04500   1.83754  11.16430  -0.00310  -0.00511   0.00000
   S     -1.61290   4.54587  11.19581  -0.01423   0.03699   0.00130
   S      3.09113   1.84455  11.17555   0.03907   0.00630  -0.00133
   S      1.53144   4.54815  11.18202  -0.02066  -0.03561   0.00004
   S      1.61889   0.87714   4.64549   0.00077   0.00131   0.00004
   S      0.01251   3.64130   4.64853  -0.00177   0.00025   0.00093
   S      4.68746   0.88959   4.62824   0.00109  -0.00140  -0.00093
   S      3.15036   3.61371   4.56845  -0.00035  -0.00059  -0.00001
PRIMCOORD 38
     25   1
   Re     0.02416   1.79788   5.84991  -0.00018   0.00011   0.00053
   Mo     0.01055   1.80571   3.00237   0.00077  -0.00045   0.02297
   Mo    -1.56594   4.51394   3.04298   0.00400   0.00144   0.00086
   Mo     3.14246   1.82020   3.02273   0.00073  -0.00418   0.00087
   Mo     1.58956   4.51482   3.03904  -0.00436   0.00254   0.00075
   Mo     1.53593   0.92478   9.63014  -0.00095   0.00055  -0.00009
   Mo    -0.04696   3.66866   9.63462  -0.00004  -0.00105   0.00013
   Mo     4.63377   0.92699   9.61434   0.00091   0.00056   0.00013
   Mo     3.08813   3.64937   9.61058  -0.00021   0.00012   0.00032
   S     -0.05072   1.84082   8.08695   0.00106  -0.00056  -0.00148
   S     -1.61392   4.56191   8.07403  -0.00009   0.00086  -0.00154
   S      3.07668   1.83736   8.05377  -0.00080  -0.00039  -0.00155
   S      1.51293   4.55877   8.06369   0.00082  -0.00047   0.00126
   S      1.56853   0.90618   1.47935  -0.01638   0.00947  -0.00293
   S      0.00787   3.61538   1.49084  -0.00096  -0.01301  -0.00178
   S      4.70752   0.90650   1.47058   0.01083   0.00732  -0.00182
   S      3.13869   3.62041   1.46886   0.00345  -0.00197   0.02822
   S     -0.04500   1.83754  11.16430  -0.00034   0.00017  -0.00193
   S     -1.61290   4.54587  11.19581  -0.00067  -0.00069  -0.00033
   S      3.09113   1.84455  11.17555   0.00024   0.00101  -0.00037
   S      1.53144   4.54815  11.18202   0.00087  -0.00056   0.00244
   S      1.61889   0.87714   4.64549  -0.01922   0.01106  -0.04304
   S      0.01251   3.64130   4.64853   0.00032  -0.02332  -0.04233
   S      4.68746   0.88959   4.62824   0.02041   0.01131  -0.04238
   S      3.15036   3.61371   4.56845  -0.00101   0.00057   0.02883
PRIMCOORD 39
     25   1
   Re     0.02416   1.79788   5.84991  -0.00037  -0.00063  -0.00000
   Mo     0.01055   1.80571   3.00237  -0.00076  -0.00129   0.00000
   Mo    -1.56594   4.51394   3.04298  -0.00187  -0.00040  -0.00157
   Mo     3.14246   1.82020   3.02273   0.00061  -0.00180   0.00155
   Mo     1.58956   4.51482   3.03904   0.00085   0.00151   0.00002
   Mo     1.53593   0.92478   9.63014   0.00122   0.00214   0.00002
   Mo    -0.04696   3.66866   9.63462   0.00138  -0.00154   0.00204
   Mo     4.63377   0.92699   9.61434  -0.00202   0.00039  -0.00205
   Mo     3.08813   3.64937   9.61058   0.00008   0.00015  -0.00000
   S     -0.05072   1.84082   8.08695   0.01415   0.02392   0.00002
   S     -1.61392   4.56191   8.07403   0.00657  -0.00910  -0.04543
   S      3.07668   1.83736   8.05377  -0.01152   0.00114   0.04496
   S      1.51293   4.55877   8.06369  -0.01143  -0.01987   0.00047
   S      1.56853   0.90618   1.47935   0.00119   0.00210   0.00002
   S      0.00787   3.61538   1.49084   0.00027  -0.00195   0.00031
   S      4.70752   0.90650   1.47058  -0.00186  -0.00078  -0.00030
   S      3.13869   3.62041   1.46886   0.00153   0.00254  -0.00002
   S     -0.04500   1.83754  11.16430  -0.01054  -0.01785   0.00001
   S     -1.61290   4.54587  11.19581  -0.00903   0.00698  -0.03958
   S      3.09113   1.84455  11.17555   0.01086  -0.00428   0.03915
   S      1.53144   4.54815  11.18202   0.01027   0.01786   0.00042
   S      1.61889   0.87714   4.64549   0.00073   0.00121   0.00007
   S      0.01251   3.64130   4.64853   0.00094   0.00230   0.00537
   S      4.68746   0.88959   4.62824   0.00156   0.00196  -0.00543
   S      3.15036   3.61371   4.56845  -0.00001  -0.00005  -0.00002
PRIMCOORD 40
     25   1
   Re     0.02416   1.79788   5.84991  -0.00080   0.00047  -0.00016
   Mo     0.01055   1.80571   3.00237  -0.00087   0.00051  -0.00029
   Mo    -1.56594   4.51394   3.04298   0.00001  -0.00182  -0.00076
   Mo     3.14246   1.82020   3.02273   0.00157   0.00094  -0.00079
   Mo     1.58956   4.51482   3.03904  -0.00163   0.00092   0.00196
   Mo     1.53593   0.92478   9.63014  -0.00142   0.00080   0.00215
   Mo    -0.04696   3.66866   9.63462   0.00219   0.00078  -0.00129
   Mo     4.63377   0.92699   9.61434   0.00046  -0.00230  -0.00125
   Mo     3.08813   3.64937   9.61058   0.00017  -0.00010   0.00016
   S     -0.05072   1.84082   8.08695   0.02347  -0.01380   0.00101
   S     -1.61392   4.56191   8.07403  -0.00854   0.01855  -0.02551
   S      3.07668   1.83736   8.05377  -0.02005  -0.00191  -0.02635
   S      1.51293   4.55877   8.06369   0.00281  -0.00141   0.05132
   S      1.56853   0.90618   1.47935  -0.00158   0.00090   0.00195
   S      0.00787   3.61538   1.49084   0.00042   0.00320   0.00112
   S      4.70752   0.90650   1.47058  -0.00250  -0.00194   0.00111
   S      3.13869   3.62041   1.46886   0.00327  -0.00192  -0.00328
   S     -0.04500   1.83754  11.16430  -0.01721   0.01013   0.00113
   S     -1.61290   4.54587  11.19581   0.00625  -0.01643  -0.02318
   S      3.09113   1.84455  11.17555   0.01703   0.00290  -0.02392
   S      1.53144   4.54815  11.18202  -0.00580   0.00318   0.04579
   S      1.61889   0.87714   4.64549   0.00299  -0.00174   0.00761
   S      0.01251   3.64130   4.64853   0.00075  -0.00149  -0.00249
   S      4.68746   0.88959   4.62824   0.00163   0.00005  -0.00240
   S      3.15036   3.61371   4.56845   0.00026  -0.00014  -0.00272
PRIMCOORD 41
     25   1
   Re     0.02416   1.79788   5.84991   0.00452  -0.00260   0.00025
   Mo     0.01055   1.80571   3.00237  -0.01070   0.00617   0.00113
   Mo    -1.56594   4.51394   3.04298   0.00369   0.01238   0.00352
   Mo     3.14246   1.82020   3.02273  -0.00887  -0.00934   0.00351
   Mo     1.58956   4.51482   3.03904   0.01556  -0.00898  -0.00729
   Mo     1.53593   0.92478   9.63014  -0.00079   0.00046  -0.00051
   Mo    -0.04696   3.66866   9.63462   0.00028   0.00032   0.00025
   Mo     4.63377   0.92699   9.61434  -0.00013  -0.00039   0.00025
   Mo     3.08813   3.64937   9.61058  -0.00018   0.00010   0.00002
   S     -0.05072   1.84082   8.08695   0.00624  -0.00359   0.00008
   S     -1.61392   4.56191   8.07403  -0.00203   0.00378  -0.00188
   S      3.07668   1.83736   8.05377  -0.00430  -0.00013  -0.00187
   S      1.51293   4.55877   8.06369   0.00117  -0.00068   0.00326
   S      1.56853   0.90618   1.47935   0.04045  -0.02338   0.01796
   S      0.00787   3.61538   1.49084   0.00354  -0.02547  -0.01043
   S      4.70752   0.90650   1.47058   0.02383   0.00975  -0.01044
   S      3.13869   3.62041   1.46886  -0.04402   0.02530   0.00423
   S     -0.04500   1.83754  11.16430   0.00133  -0.00078   0.00066
   S     -1.61290   4.54587  11.19581   0.00030   0.00130  -0.00138
   S      3.09113   1.84455  11.17555  -0.00098  -0.00090  -0.00138
   S      1.53144   4.54815  11.18202   0.00123  -0.00071   0.00225
   S      1.61889   0.87714   4.64549  -0.01130   0.00649   0.00811
   S      0.01251   3.64130   4.64853  -0.02976   0.00496  -0.00728
   S      4.68746   0.88959   4.62824  -0.01917   0.02327  -0.00729
   S      3.15036   3.61371   4.56845   0.01069  -0.00623   0.00134
PRIMCOORD 42
     25   1
   Re     0.02416   1.79788   5.84991  -0.00256  -0.00446   0.00000
   Mo     0.01055   1.80571   3.00237   0.00660   0.01150  -0.00000
   Mo    -1.56594   4.51394   3.04298  -0.01324  -0.00287  -0.00448
   Mo     3.14246   1.82020   3.02273   0.00412  -0.01291   0.00446
   Mo     1.58956   4.51482   3.03904   0.00708   0.01226   0.00002
   Mo     1.53593   0.92478   9.63014  -0.00046  -0.00077   0.00000
   Mo    -0.04696   3.66866   9.63462  -0.00042   0.00126   0.00097
   Mo     4.63377   0.92699   9.61434   0.00130   0.00027  -0.00097
   Mo     3.08813   3.64937   9.61058  -0.00015  -0.00026   0.00000
   S     -0.05072   1.84082   8.08695  -0.00468  -0.00814  -0.00001
   S     -1.61392   4.56191   8.07403  -0.00300   0.00312   0.00180
   S      3.07668   1.83736   8.05377   0.00419  -0.00107  -0.00177
   S      1.51293   4.55877   8.06369   0.00381   0.00662   0.00003
   S      1.56853   0.90618   1.47935   0.00127   0.00209  -0.00000
   S      0.00787   3.61538   1.49084  -0.00654  -0.04561  -0.02114
   S      4.70752   0.90650   1.47058  -0.03613  -0.02836   0.02105
   S      3.13869   3.62041   1.46886   0.02199   0.03791   0.00006
   S     -0.04500   1.83754  11.16430  -0.00258  -0.00447  -0.00004
   S     -1.61290   4.54587  11.19581  -0.00078   0.00054   0.00028
   S      3.09113   1.84455  11.17555   0.00087  -0.00039  -0.00030
   S      1.53144   4.54815  11.18202   0.00133   0.00229   0.00001
   S      1.61889   0.87714   4.64549   0.01435   0.02487   0.00002
   S      0.01251   3.64130   4.64853   0.01291   0.01062  -0.00943
   S      4.68746   0.88959   4.62824   0.00267   0.01658   0.00941
   S      3.15036   3.61371   4.56845  -0.00924  -0.01614   0.00002
PRIMCOORD 43
     25   1
   Re     0.02416   1.79788   5.84991   0.00038   0.00064   0.00000
   Mo     0.01055   1.80571   3.00237  -0.00094  -0.00169  -0.00003
   Mo    -1.56594   4.51394   3.04298   0.01308  -0.01960   0.00044
   Mo     3.14246   1.82020   3.02273  -0.02337   0.00144  -0.00040
   Mo     1.58956   4.51482   3.03904   0.01123   0.01924  -0.00002
   Mo     1.53593   0.92478   9.63014  -0.00023  -0.00047   0.00002
   Mo    -0.04696   3.66866   9.63462   0.00078  -0.00008  -0.00005
   Mo     4.63377   0.92699   9.61434  -0.00045   0.00067   0.00003
   Mo     3.08813   3.64937   9.61058   0.00008   0.00014  -0.00000
   S     -0.05072   1.84082   8.08695   0.00016   0.00049  -0.00000
   S     -1.61392   4.56191   8.07403  -0.00096   0.00127   0.00041
   S      3.07668   1.83736   8.05377   0.00178  -0.00018  -0.00042
   S      1.51293   4.55877   8.06369  -0.00108  -0.00181  -0.00001
   S      1.56853   0.90618   1.47935   0.02412   0.04196  -0.00018
   S      0.00787   3.61538   1.49084  -0.05067   0.00518   0.00063
   S      4.70752   0.90650   1.47058   0.02945  -0.04089  -0.00039
   S      3.13869   3.62041   1.46886  -0.00133  -0.00241  -0.00004
   S     -0.04500   1.83754  11.16430   0.00000   0.00029   0.00002
   S     -1.61290   4.54587  11.19581   0.00003  -0.00052   0.00054
   S      3.09113   1.84455  11.17555  -0.00038  -0.00027  -0.00056
   S      1.53144   4.54815  11.18202   0.00002   0.00005   0.00003
   S      1.61889   0.87714   4.64549   0.00591   0.01019   0.00003
   S      0.01251   3.64130   4.64853  -0.01945  -0.00205   0.00137
   S      4.68746   0.88959   4.62824   0.00762  -0.01731  -0.00135
   S      3.15036   3.61371   4.56845   0.00203   0.00334  -0.00006
PRIMCOORD 44
     25   1
   Re     0.02416   1.79788   5.84991   0.00003  -0.00002   0.00232
   Mo     0.01055   1.80571   3.00237   0.00387  -0.00222  -0.00470
   Mo    -1.56594   4.51394   3.04298   0.00558  -0.00729   0.00176
   Mo     3.14246   1.82020   3.02273   0.00935  -0.00117   0.00175
   Mo     1.58956   4.51482   3.03904   0.00876  -0.00518  -0.00593
   Mo     1.53593   0.92478   9.63014   0.00258  -0.00160   0.00248
   Mo    -0.04696   3.66866   9.63462  -0.00257  -0.00515  -0.00295
   Mo     4.63377   0.92699   9.61434   0.00301   0.00491  -0.00295
   Mo     3.08813   3.64937   9.61058  -0.00131   0.00079   0.00067
   S     -0.05072   1.84082   8.08695  -0.02117   0.01222  -0.00886
   S     -1.61392   4.56191   8.07403   0.01288  -0.01567   0.00536
   S      3.07668   1.83736   8.05377   0.02031  -0.00340   0.00534
   S      1.51293   4.55877   8.06369  -0.00847   0.00486   0.01008
   S      1.56853   0.90618   1.47935  -0.02248   0.01272  -0.02915
   S      0.00787   3.61538   1.49084  -0.02532  -0.00649  -0.00394
   S      4.70752   0.90650   1.47058  -0.00731   0.02557  -0.00401
   S      3.13869   3.62041   1.46886   0.00228  -0.00137   0.01562
   S     -0.04500   1.83754  11.16430  -0.02553   0.01473  -0.02120
   S     -1.61290   4.54587  11.19581  -0.00052  -0.01383  -0.00109
   S      3.09113   1.84455  11.17555   0.01205   0.00729  -0.00106
   S      1.53144   4.54815  11.18202   0.00625  -0.00364   0.01144
   S      1.61889   0.87714   4.64549   0.00719  -0.00427   0.00376
   S      0.01251   3.64130   4.64853  -0.03102   0.00466   0.00916
   S      4.68746   0.88959   4.62824  -0.01963   0.02467   0.00916
   S      3.15036   3.61371   4.56845   0.01276  -0.00738   0.01539
PRIMCOORD 45
     25   1
   Re     0.02416   1.79788   5.84991  -0.00035  -0.00069  -0.00032
   Mo     0.01055   1.80571   3.00237  -0.00160  -0.00377   0.00080
   Mo    -1.56594   4.51394   3.04298   0.00093  -0.00730  -0.00239
   Mo     3.14246   1.82020   3.02273  -0.00514  -0.00463   0.00343
   Mo     1.58956   4.51482   3.03904  -0.00492  -0.00861  -0.00020
   Mo     1.53593   0.92478   9.63014   0.00133   0.00102   0.00020
   Mo    -0.04696   3.66866   9.63462   0.00060  -0.00228  -0.00109
   Mo     4.63377   0.92699   9.61434  -0.00302  -0.00063   0.00139
   Mo     3.08813   3.64937   9.61058  -0.00022   0.00001  -0.00022
   S     -0.05072   1.84082   8.08695   0.00482   0.00971   0.00062
   S     -1.61392   4.56191   8.07403   0.00545  -0.00355  -0.00083
   S      3.07668   1.83736   8.05377  -0.00461   0.00212  -0.00057
   S      1.51293   4.55877   8.06369  -0.00539  -0.00898  -0.00107
   S      1.56853   0.90618   1.47935   0.02584   0.04188   0.00121
   S      0.00787   3.61538   1.49084   0.01903   0.00775   0.01393
   S      4.70752   0.90650   1.47058  -0.01104   0.02083  -0.00737
   S      3.13869   3.62041   1.46886  -0.01129  -0.02014  -0.00350
   S     -0.04500   1.83754  11.16430   0.00696   0.01348   0.00286
   S     -1.61290   4.54587  11.19581   0.00423  -0.00190   0.00396
   S      3.09113   1.84455  11.17555  -0.00341  -0.00169  -0.00467
   S      1.53144   4.54815  11.18202  -0.00471  -0.00466  -0.00033
   S      1.61889   0.87714   4.64549   0.02191   0.04015  -0.00154
   S      0.01251   3.64130   4.64853   0.02094  -0.00090  -0.00286
   S      4.68746   0.88959   4.62824  -0.01200   0.02396  -0.00006
   S      3.15036   3.61371   4.56845  -0.01871  -0.03566  -0.00366
PRIMCOORD 46
     25   1
   Re     0.02416   1.79788   5.84991  -0.00036   0.00011   0.00259
   Mo     0.01055   1.80571   3.00237  -0.00384   0.00160  -0.00642
   Mo    -1.56594   4.51394   3.04298  -0.00964   0.00124  -0.00468
   Mo     3.14246   1.82020   3.02273  -0.00758   0.00680  -0.00395
   Mo     1.58956   4.51482   3.03904  -0.00086  -0.00087   0.00164
   Mo     1.53593   0.92478   9.63014  -0.00429   0.00277  -0.00161
   Mo    -0.04696   3.66866   9.63462   0.00158  -0.00311  -0.00134
   Mo     4.63377   0.92699   9.61434   0.00287  -0.00005  -0.00104
   Mo     3.08813   3.64937   9.61058   0.00135  -0.00077   0.00175
   S     -0.05072   1.84082   8.08695   0.00529  -0.00155  -0.00476
   S     -1.61392   4.56191   8.07403  -0.00612   0.00139   0.00546
   S      3.07668   1.83736   8.05377  -0.00565   0.00519   0.00547
   S      1.51293   4.55877   8.06369   0.00181  -0.00246   0.00840
   S      1.56853   0.90618   1.47935  -0.00702   0.01133  -0.01022
   S      0.00787   3.61538   1.49084   0.02064  -0.02752  -0.02532
   S      4.70752   0.90650   1.47058   0.03272   0.00082  -0.02799
   S      3.13869   3.62041   1.46886  -0.00306  -0.00152   0.02888
   S     -0.04500   1.83754  11.16430   0.00579  -0.00119  -0.02284
   S     -1.61290   4.54587  11.19581  -0.01698  -0.00853   0.00344
   S      3.09113   1.84455  11.17555  -0.00214   0.01903   0.00236
   S      1.53144   4.54815  11.18202   0.01302  -0.00832   0.00261
   S      1.61889   0.87714   4.64549   0.01080   0.00041   0.01252
   S      0.01251   3.64130   4.64853   0.02651   0.01020   0.01176
   S      4.68746   0.88959   4.62824   0.00155  -0.02299   0.01209
   S      3.15036   3.61371   4.56845  -0.01396   0.00234   0.02993
PRIMCOORD 47
     25   1
   Re     0.02416   1.79788   5.84991  -0.00029  -0.00058  -0.00026
   Mo     0.01055   1.80571   3.00237   0.00261   0.00353  -0.00033
   Mo    -1.56594   4.51394   3.04298  -0.00446  -0.00211  -0.00141
   Mo     3.14246   1.82020   3.02273   0.00188  -0.00421   0.00114
   Mo     1.58956   4.51482   3.03904   0.00097   0.00176   0.00011
   Mo     1.53593   0.92478   9.63014   0.00143   0.00287  -0.00020
   Mo    -0.04696   3.66866   9.63462   0.00188  -0.00255  -0.00304
   Mo     4.63377   0.92699   9.61434  -0.00323  -0.00048   0.00384
   Mo     3.08813   3.64937   9.61058  -0.00140  -0.00222  -0.00001
   S     -0.05072   1.84082   8.08695   0.02683   0.03682   0.00163
   S     -1.61392   4.56191   8.07403   0.01561  -0.01064   0.00051
   S      3.07668   1.83736   8.05377  -0.02494   0.01652  -0.00257
   S      1.51293   4.55877   8.06369  -0.01545  -0.03873  -0.00160
   S      1.56853   0.90618   1.47935  -0.00652  -0.00823  -0.00128
   S      0.00787   3.61538   1.49084  -0.00900  -0.00702   0.00284
   S      4.70752   0.90650   1.47058  -0.00402  -0.00361  -0.00375
   S      3.13869   3.62041   1.46886   0.01307   0.01455   0.00112
   S     -0.04500   1.83754  11.16430   0.02396   0.03277   0.00305
   S     -1.61290   4.54587  11.19581   0.01214  -0.00793   0.01043
   S      3.09113   1.84455  11.17555  -0.01911   0.01095  -0.00998
   S      1.53144   4.54815  11.18202  -0.01297  -0.02985  -0.00160
   S      1.61889   0.87714   4.64549  -0.00236  -0.00479   0.00141
   S      0.01251   3.64130   4.64853  -0.00605  -0.00077   0.00409
   S      4.68746   0.88959   4.62824  -0.00211  -0.00057  -0.00383
   S      3.15036   3.61371   4.56845   0.01357   0.01411   0.00080
PRIMCOORD 48
     25   1
   Re     0.02416   1.79788   5.84991   0.00025  -0.00001  -0.00134
   Mo     0.01055   1.80571   3.00237   0.00221  -0.00215  -0.00177
   Mo    -1.56594   4.51394   3.04298   0.00125  -0.00442  -0.00052
   Mo     3.14246   1.82020   3.02273   0.00413   0.00279  -0.00101
   Mo     1.58956   4.51482   3.03904  -0.00037  -0.00020   0.00061
   Mo     1.53593   0.92478   9.63014  -0.00176   0.00043  -0.00142
   Mo    -0.04696   3.66866   9.63462   0.00166   0.00207   0.00282
   Mo     4.63377   0.92699   9.61434   0.00031  -0.00255   0.00159
   Mo     3.08813   3.64937   9.61058  -0.00016   0.00059  -0.00003
   S     -0.05072   1.84082   8.08695   0.02115  -0.02153   0.00849
   S     -1.61392   4.56191   8.07403  -0.03366   0.01158  -0.00521
   S      3.07668   1.83736   8.05377  -0.01959   0.01905  -0.00467
   S      1.51293   4.55877   8.06369   0.03128  -0.00949  -0.00835
   S      1.56853   0.90618   1.47935  -0.00692   0.00594  -0.00709
   S      0.00787   3.61538   1.49084  -0.02142  -0.00330  -0.00314
   S      4.70752   0.90650   1.47058  -0.00689   0.02286  -0.00195
   S      3.13869   3.62041   1.46886   0.01803  -0.01434   0.00604
   S     -0.04500   1.83754  11.16430   0.01915  -0.01938   0.01538
   S     -1.61290   4.54587  11.19581  -0.02152   0.01145  -0.00025
   S      3.09113   1.84455  11.17555  -0.01521   0.00988   0.00338
   S      1.53144   4.54815  11.18202   0.02010  -0.00490  -0.00931
   S      1.61889   0.87714   4.64549   0.00202  -0.00027   0.00800
   S      0.01251   3.64130   4.64853  -0.01840   0.00395  -0.00017
   S      4.68746   0.88959   4.62824  -0.01262   0.01495   0.00124
   S      3.15036   3.61371   4.56845   0.02131  -0.01610   0.00465
PRIMCOORD 49
     25   1
   Re     0.02416   1.79788   5.84991  -0.00018   0.00010   0.00244
   Mo     0.01055   1.80571   3.00237   0.00216  -0.00122  -0.00250
   Mo    -1.56594   4.51394   3.04298  -0.00036  -0.00213  -0.00042
   Mo     3.14246   1.82020   3.02273   0.00162   0.00126  -0.00038
   Mo     1.58956   4.51482   3.03904   0.00028  -0.00019   0.00003
   Mo     1.53593   0.92478   9.63014  -0.00130   0.00092  -0.00367
   Mo    -0.04696   3.66866   9.63462   0.00078   0.00010  -0.00043
   Mo     4.63377   0.92699   9.61434   0.00046  -0.00092  -0.00037
   Mo     3.08813   3.64937   9.61058  -0.00240   0.00128   0.00011
   S     -0.05072   1.84082   8.08695   0.02114  -0.01178  -0.00821
   S     -1.61392   4.56191   8.07403   0.02687   0.03770   0.00792
   S      3.07668   1.83736   8.05377  -0.02004  -0.04177   0.00793
   S      1.51293   4.55877   8.06369  -0.02394   0.01353   0.00677
   S      1.56853   0.90618   1.47935  -0.00933   0.00548  -0.00489
   S      0.00787   3.61538   1.49084  -0.00641  -0.00381  -0.00679
   S      4.70752   0.90650   1.47058   0.00008   0.00747  -0.00697
   S      3.13869   3.62041   1.46886   0.00630  -0.00351   0.00547
   S     -0.04500   1.83754  11.16430   0.01858  -0.01034  -0.01689
   S     -1.61290   4.54587  11.19581   0.01804   0.02794   0.00472
   S      3.09113   1.84455  11.17555  -0.01587  -0.02928   0.00454
   S      1.53144   4.54815  11.18202  -0.01584   0.00896  -0.00447
   S      1.61889   0.87714   4.64549   0.00150  -0.00075   0.00636
   S      0.01251   3.64130   4.64853  -0.00633   0.00212   0.00212
   S      4.68746   0.88959   4.62824  -0.00509   0.00447   0.00206
   S      3.15036   3.61371   4.56845   0.00766  -0.00431   0.00900
PRIMCOORD 50
     25   1
   Re     0.02416   1.79788   5.84991   0.00014  -0.00009   0.00286
   Mo     0.01055   1.80571   3.00237   0.00037  -0.00018   0.00415
   Mo    -1.56594   4.51394   3.04298   0.00136   0.00109   0.00088
   Mo     3.14246   1.82020   3.02273  -0.00025  -0.00170   0.00085
   Mo     1.58956   4.51482   3.03904  -0.00263   0.00155   0.00100
   Mo     1.53593   0.92478   9.63014  -0.00569   0.00335  -0.00368
   Mo    -0.04696   3.66866   9.63462   0.00042  -0.00708  -0.00323
   Mo     4.63377   0.92699   9.61434   0.00640   0.00314  -0.00323
   Mo     3.08813   3.64937   9.61058  -0.00101   0.00057   0.00389
   S     -0.05072   1.84082   8.08695   0.00585  -0.00324  -0.01771
   S     -1.61392   4.56191   8.07403   0.00341   0.00966   0.01681
   S      3.07668   1.83736   8.05377  -0.00694  -0.00769   0.01685
   S      1.51293   4.55877   8.06369  -0.00233   0.00122   0.01630
   S      1.56853   0.90618   1.47935   0.01502  -0.00869   0.01389
   S      0.00787   3.61538   1.49084  -0.00144   0.01658   0.01151
   S      4.70752   0.90650   1.47058  -0.01516  -0.00716   0.01151
   S      3.13869   3.62041   1.46886   0.00265  -0.00156  -0.01620
   S     -0.04500   1.83754  11.16430   0.00642  -0.00359  -0.05493
   S     -1.61290   4.54587  11.19581  -0.02814  -0.00877   0.00842
   S      3.09113   1.84455  11.17555  -0.00674   0.02884   0.00835
   S      1.53144   4.54815  11.18202   0.02890  -0.01679   0.00488
   S      1.61889   0.87714   4.64549  -0.00618   0.00350  -0.00456
   S      0.01251   3.64130   4.64853  -0.00178  -0.00571  -0.00682
   S      4.68746   0.88959   4.62824   0.00409   0.00434  -0.00682
   S      3.15036   3.61371   4.56845   0.00463  -0.00263  -0.01999
PRIMCOORD 51
     25   1
   Re     0.02416   1.79788   5.84991  -0.00202   0.00116  -0.00029
   Mo     0.01055   1.80571   3.00237   0.00930  -0.00538  -0.00052
   Mo    -1.56594   4.51394   3.04298   0.00984  -0.00424   0.00497
   Mo     3.14246   1.82020   3.02273   0.00861  -0.00646   0.00502
   Mo     1.58956   4.51482   3.03904   0.01165  -0.00672  -0.01028
   Mo     1.53593   0.92478   9.63014   0.00270  -0.00127  -0.00031
   Mo    -0.04696   3.66866   9.63462  -0.00090  -0.00166   0.00028
   Mo     4.63377   0.92699   9.61434   0.00142   0.00123   0.00025
   Mo     3.08813   3.64937   9.61058  -0.00639   0.00359  -0.00027
   S     -0.05072   1.84082   8.08695   0.00860  -0.00509   0.00056
   S     -1.61392   4.56191   8.07403  -0.00572   0.00955  -0.00251
   S      3.07668   1.83736   8.05377  -0.01193   0.00041  -0.00246
   S      1.51293   4.55877   8.06369   0.01677  -0.00934   0.00233
   S      1.56853   0.90618   1.47935  -0.03697   0.02133  -0.00858
   S      0.00787   3.61538   1.49084   0.01760   0.01966   0.00216
   S      4.70752   0.90650   1.47058  -0.00819  -0.02517   0.00219
   S      3.13869   3.62041   1.46886  -0.04626   0.02685   0.00124
   S     -0.04500   1.83754  11.16430   0.00589  -0.00352   0.00204
   S     -1.61290   4.54587  11.19581  -0.00475   0.01095   0.00115
   S      3.09113   1.84455  11.17555  -0.01272  -0.00114   0.00119
   S      1.53144   4.54815  11.18202   0.01476  -0.00822  -0.00172
   S      1.61889   0.87714   4.64549   0.00545  -0.00307  -0.00543
   S      0.01251   3.64130   4.64853  -0.00504  -0.00211   0.00519
   S      4.68746   0.88959   4.62824  -0.00069   0.00550   0.00524
   S      3.15036   3.61371   4.56845  -0.03344   0.01929   0.00168
PRIMCOORD 52
     25   1
   Re     0.02416   1.79788   5.84991  -0.00003   0.00001   0.00001
   Mo     0.01055   1.80571   3.00237   0.00000  -0.00027  -0.00002
   Mo    -1.56594   4.51394   3.04298  -0.00078  -0.00018  -0.00044
   Mo     3.14246   1.82020   3.02273   0.00033  -0.00083   0.00050
   Mo     1.58956   4.51482   3.03904  -0.00029  -0.00069  -0.00008
   Mo     1.53593   0.92478   9.63014  -0.01203  -0.02098  -0.00006
   Mo    -0.04696   3.66866   9.63462   0.02583  -0.00253  -0.00037
   Mo     4.63377   0.92699   9.61434  -0.01503   0.02123   0.00040
   Mo     3.08813   3.64937   9.61058   0.00139   0.00298   0.00001
   S     -0.05072   1.84082   8.08695   0.00165   0.00198  -0.00003
   S     -1.61392   4.56191   8.07403  -0.02169   0.02958   0.00119
   S      3.07668   1.83736   8.05377   0.03540  -0.00463  -0.00115
   S      1.51293   4.55877   8.06369  -0.01636  -0.02929   0.00007
   S      1.56853   0.90618   1.47935  -0.00135  -0.00143   0.00002
   S      0.00787   3.61538   1.49084   0.00149   0.00102   0.00057
   S      4.70752   0.90650   1.47058   0.00010   0.00119  -0.00077
   S      3.13869   3.62041   1.46886   0.00088   0.00249   0.00005
   S     -0.04500   1.83754  11.16430   0.00210   0.00300  -0.00009
   S     -1.61290   4.54587  11.19581  -0.02285   0.03205   0.00067
   S      3.09113   1.84455  11.17555   0.03832  -0.00425  -0.00054
   S      1.53144   4.54815  11.18202  -0.01705  -0.03056  -0.00007
   S      1.61889   0.87714   4.64549   0.00040   0.00059  -0.00000
   S      0.01251   3.64130   4.64853   0.00088  -0.00014   0.00048
   S      4.68746   0.88959   4.62824  -0.00051   0.00060  -0.00036
   S      3.15036   3.61371   4.56845   0.00048   0.00152   0.00006
PRIMCOORD 53
     25   1
   Re     0.02416   1.79788   5.84991   0.00065   0.00110   0.00000
   Mo     0.01055   1.80571   3.00237  -0.00495  -0.00865   0.00002
   Mo    -1.56594   4.51394   3.04298  -0.01080  -0.01239  -0.00951
   Mo     3.14246   1.82020   3.02273  -0.00529  -0.01560   0.00960
   Mo     1.58956   4.51482   3.03904  -0.00567  -0.00983  -0.00006
   Mo     1.53593   0.92478   9.63014   0.00169   0.00328  -0.00004
   Mo    -0.04696   3.66866   9.63462  -0.00110  -0.00866  -0.00171
   Mo     4.63377   0.92699   9.61434  -0.00703  -0.00543   0.00172
   Mo     3.08813   3.64937   9.61058   0.00660   0.01107   0.00001
   S     -0.05072   1.84082   8.08695   0.00219   0.00332  -0.00002
   S     -1.61392   4.56191   8.07403  -0.01454  -0.00517   0.00637
   S      3.07668   1.83736   8.05377   0.00287  -0.01498  -0.00626
   S      1.51293   4.55877   8.06369   0.00664   0.01197  -0.00002
   S      1.56853   0.90618   1.47935  -0.00411  -0.00702   0.00001
   S      0.00787   3.61538   1.49084  -0.00363   0.03120   0.00693
   S      4.70752   0.90650   1.47058   0.02867   0.01236  -0.00680
   S      3.13869   3.62041   1.46886   0.02723   0.04735  -0.00001
   S     -0.04500   1.83754  11.16430   0.00377   0.00608  -0.00006
   S     -1.61290   4.54587  11.19581  -0.01692  -0.00406   0.00070
   S      3.09113   1.84455  11.17555   0.00516  -0.01634  -0.00067
   S      1.53144   4.54815  11.18202   0.00966   0.01715  -0.00007
   S      1.61889   0.87714   4.64549   0.01126   0.01962  -0.00000
   S      0.01251   3.64130   4.64853   0.01171  -0.00412   0.00560
   S      4.68746   0.88959   4.62824  -0.00953   0.00834  -0.00568
   S      3.15036   3.61371   4.56845   0.01530   0.02620  -0.00011
PRIMCOORD 54
     25   1
   Re     0.02416   1.79788   5.84991  -0.00031  -0.00048   0.00002
   Mo     0.01055   1.80571   3.00237   0.00341   0.00541   0.00002
   Mo    -1.56594   4.51394   3.04298   0.00496   0.00673   0.00491
   Mo     3.14246   1.82020   3.02273   0.00392   0.00740  -0.00477
   Mo     1.58956   4.51482   3.03904   0.00392   0.00620  -0.00021
   Mo     1.53593   0.92478   9.63014   0.00354   0.00895  -0.00031
   Mo    -0.04696   3.66866   9.63462   0.00198  -0.01846  -0.00452
   Mo     4.63377   0.92699   9.61434  -0.01775  -0.00882   0.00477
   Mo     3.08813   3.64937   9.61058   0.01407   0.02133   0.00001
   S     -0.05072   1.84082   8.08695   0.01747   0.02658  -0.00003
   S     -1.61392   4.56191   8.07403  -0.02465  -0.01536   0.00841
   S      3.07668   1.83736   8.05377  -0.00030  -0.02741  -0.00763
   S      1.51293   4.55877   8.06369   0.00196   0.00772  -0.00041
   S      1.56853   0.90618   1.47935   0.00020   0.00223  -0.00023
   S      0.00787   3.61538   1.49084   0.00097  -0.01901  -0.00319
   S      4.70752   0.90650   1.47058  -0.01776  -0.00920   0.00335
   S      3.13869   3.62041   1.46886  -0.01308  -0.02103   0.00002
   S     -0.04500   1.83754  11.16430   0.01539   0.02310  -0.00028
   S     -1.61290   4.54587  11.19581  -0.03156  -0.01209   0.00424
   S      3.09113   1.84455  11.17555   0.00744  -0.03123  -0.00398
   S      1.53144   4.54815  11.18202   0.00930   0.02060  -0.00027
   S      1.61889   0.87714   4.64549  -0.00740  -0.01292   0.00005
   S      0.01251   3.64130   4.64853  -0.00807   0.00111  -0.00047
   S      4.68746   0.88959   4.62824   0.00460  -0.00561   0.00047
   S      3.15036   3.61371   4.56845  -0.00675  -0.01072   0.00009
PRIMCOORD 55
     25   1
   Re     0.02416   1.79788   5.84991  -0.00021   0.00014   0.00042
   Mo     0.01055   1.80571   3.00237   0.00303  -0.00206   0.00015
   Mo    -1.56594   4.51394   3.04298   0.00386  -0.00322   0.00111
   Mo     3.14246   1.82020   3.02273   0.00440  -0.00242   0.00154
   Mo     1.58956   4.51482   3.03904   0.00382  -0.00261  -0.00351
   Mo     1.53593   0.92478   9.63014  -0.02181   0.01178  -0.00530
   Mo    -0.04696   3.66866   9.63462   0.00677   0.01262   0.00236
   Mo     4.63377   0.92699   9.61434  -0.00567  -0.01093   0.00181
   Mo     3.08813   3.64937   9.61058   0.02342  -0.01531   0.00009
   S     -0.05072   1.84082   8.08695   0.02496  -0.01633  -0.00056
   S     -1.61392   4.56191   8.07403  -0.00863  -0.01361   0.00659
   S      3.07668   1.83736   8.05377   0.00779   0.01775   0.00765
   S      1.51293   4.55877   8.06369  -0.03459   0.01900  -0.00767
   S      1.56853   0.90618   1.47935  -0.01247   0.00712  -0.00410
   S      0.00787   3.61538   1.49084  -0.00015   0.00814   0.00211
   S      4.70752   0.90650   1.47058  -0.00564  -0.00311   0.00174
   S      3.13869   3.62041   1.46886  -0.01008   0.00708   0.00090
   S     -0.04500   1.83754  11.16430   0.02461  -0.01589  -0.00534
   S     -1.61290   4.54587  11.19581  -0.00591  -0.02687   0.00167
   S      3.09113   1.84455  11.17555   0.01980   0.02250   0.00204
   S      1.53144   4.54815  11.18202  -0.03585   0.01875  -0.00360
   S      1.61889   0.87714   4.64549   0.00080   0.00034   0.00121
   S      0.01251   3.64130   4.64853  -0.00783  -0.00042  -0.00017
   S      4.68746   0.88959   4.62824  -0.00399   0.00759  -0.00015
   S      3.15036   3.61371   4.56845  -0.00491   0.00349   0.00049
PRIMCOORD 56
     25   1
   Re     0.02416   1.79788   5.84991   0.00107   0.00170  -0.00001
   Mo     0.01055   1.80571   3.00237   0.00967   0.01559   0.00004
   Mo    -1.56594   4.51394   3.04298  -0.00976  -0.01019   0.01589
   Mo     3.14246   1.82020   3.02273  -0.00439  -0.01299  -0.01529
   Mo     1.58956   4.51482   3.03904  -0.00431  -0.00638  -0.00066
   Mo     1.53593   0.92478   9.63014  -0.00025  -0.00053   0.00006
   Mo    -0.04696   3.66866   9.63462  -0.00036   0.00052   0.00033
   Mo     4.63377   0.92699   9.61434   0.00066  -0.00009  -0.00037
   Mo     3.08813   3.64937   9.61058  -0.00043  -0.00072  -0.00001
   S     -0.05072   1.84082   8.08695  -0.00451  -0.00730   0.00000
   S     -1.61392   4.56191   8.07403  -0.00187   0.00217  -0.00126
   S      3.07668   1.83736   8.05377   0.00306  -0.00039   0.00112
   S      1.51293   4.55877   8.06369   0.00302   0.00529   0.00009
   S      1.56853   0.90618   1.47935   0.01881   0.03409   0.00088
   S      0.00787   3.61538   1.49084   0.02027  -0.02203   0.02477
   S      4.70752   0.90650   1.47058  -0.02888   0.00412  -0.02578
   S      3.13869   3.62041   1.46886  -0.00305  -0.00485   0.00018
   S     -0.04500   1.83754  11.16430  -0.00281  -0.00458   0.00007
   S     -1.61290   4.54587  11.19581  -0.00182   0.00201  -0.00194
   S      3.09113   1.84455  11.17555   0.00271  -0.00057   0.00189
   S      1.53144   4.54815  11.18202   0.00267   0.00474   0.00003
   S      1.61889   0.87714   4.64549  -0.00481  -0.00750  -0.00020
   S      0.01251   3.64130   4.64853  -0.00543  -0.01108  -0.00514
   S      4.68746   0.88959   4.62824  -0.00759  -0.00988   0.00536
   S      3.15036   3.61371   4.56845   0.03142   0.05008  -0.00002
PRIMCOORD 57
     25   1
   Re     0.02416   1.79788   5.84991  -0.00177   0.00110   0.00011
   Mo     0.01055   1.80571   3.00237  -0.01438   0.00903  -0.00033
   Mo    -1.56594   4.51394   3.04298   0.01005  -0.00146  -0.00841
   Mo     3.14246   1.82020   3.02273   0.00604  -0.00895  -0.00944
   Mo     1.58956   4.51482   3.03904   0.01379  -0.00831   0.01890
   Mo     1.53593   0.92478   9.63014  -0.00108   0.00060  -0.00173
   Mo    -0.04696   3.66866   9.63462  -0.00098   0.00033   0.00073
   Mo     4.63377   0.92699   9.61434  -0.00075   0.00069   0.00071
   Mo     3.08813   3.64937   9.61058  -0.00026   0.00013   0.00007
   S     -0.05072   1.84082   8.08695   0.00613  -0.00388   0.00011
   S     -1.61392   4.56191   8.07403  -0.00026   0.00402   0.00212
   S      3.07668   1.83736   8.05377  -0.00339  -0.00184   0.00218
   S      1.51293   4.55877   8.06369   0.00229  -0.00109  -0.00260
   S      1.56853   0.90618   1.47935   0.02036  -0.01032  -0.02568
   S      0.00787   3.61538   1.49084  -0.03137  -0.01334   0.01523
   S      4.70752   0.90650   1.47058  -0.00608   0.03433   0.01342
   S      3.13869   3.62041   1.46886   0.00426  -0.00255  -0.00408
   S     -0.04500   1.83754  11.16430   0.00331  -0.00213  -0.00146
   S     -1.61290   4.54587  11.19581   0.00004   0.00089   0.00044
   S      3.09113   1.84455  11.17555  -0.00053  -0.00055   0.00058
   S      1.53144   4.54815  11.18202   0.00218  -0.00104  -0.00127
   S      1.61889   0.87714   4.64549   0.01017  -0.00623   0.00563
   S      0.01251   3.64130   4.64853   0.00991  -0.00685  -0.00366
   S      4.68746   0.88959   4.62824   0.01035  -0.00583  -0.00331
   S      3.15036   3.61371   4.56845  -0.05420   0.03371   0.00018
PRIMCOORD 58
     25   1
   Re     0.02416   1.79788   5.84991  -0.00049   0.00028  -0.00006
   Mo     0.01055   1.80571   3.00237  -0.00109   0.00064   0.00097
   Mo    -1.56594   4.51394   3.04298   0.00080   0.00022  -0.00075
   Mo     3.14246   1.82020   3.02273   0.00024  -0.00080  -0.00077
   Mo     1.58956   4.51482   3.03904   0.00123  -0.00069  -0.00012
   Mo     1.53593   0.92478   9.63014   0.01163  -0.00706   0.01977
   Mo    -0.04696   3.66866   9.63462   0.01716  -0.00565  -0.01073
   Mo     4.63377   0.92699   9.61434   0.01326  -0.01236  -0.01038
   Mo     3.08813   3.64937   9.61058   0.01290  -0.00766   0.00189
   S     -0.05072   1.84082   8.08695  -0.02566   0.01523  -0.00062
   S     -1.61392   4.56191   8.07403  -0.01412  -0.00365  -0.01095
   S      3.07668   1.83736   8.05377  -0.00365   0.01475  -0.01136
   S      1.51293   4.55877   8.06369  -0.03223   0.01872   0.02032
   S      1.56853   0.90618   1.47935   0.00312  -0.00182  -0.00238
   S      0.00787   3.61538   1.49084  -0.00131   0.00104   0.00206
   S      4.70752   0.90650   1.47058  -0.00163   0.00057   0.00207
   S      3.13869   3.62041   1.46886  -0.00145   0.00082   0.00182
   S     -0.04500   1.83754  11.16430   0.00272  -0.00150   0.00457
   S     -1.61290   4.54587  11.19581  -0.03057   0.03679  -0.00370
   S      3.09113   1.84455  11.17555  -0.04628   0.00848  -0.00372
   S      1.53144   4.54815  11.18202  -0.01390   0.00875   0.00463
   S      1.61889   0.87714   4.64549   0.00258  -0.00152  -0.00248
   S      0.01251   3.64130   4.64853  -0.00010  -0.00104   0.00032
   S      4.68746   0.88959   4.62824   0.00086   0.00058   0.00030
   S      3.15036   3.61371   4.56845  -0.00347   0.00201  -0.00017
PRIMCOORD 59
     25   1
   Re     0.02416   1.79788   5.84991   0.00010   0.00015   0.00000
   Mo     0.01055   1.80571   3.00237   0.00024   0.00035  -0.00000
   Mo    -1.56594   4.51394   3.04298   0.00009   0.00059  -0.00027
   Mo     3.14246   1.82020   3.02273   0.00045   0.00037   0.00027
   Mo     1.58956   4.51482   3.03904   0.00051   0.00089   0.00001
   Mo     1.53593   0.92478   9.63014  -0.00977  -0.01665  -0.00030
   Mo    -0.04696   3.66866   9.63462  -0.00945  -0.00968  -0.01859
   Mo     4.63377   0.92699   9.61434  -0.00392  -0.01273   0.01889
   Mo     3.08813   3.64937   9.61058  -0.00788  -0.01331  -0.00002
   S     -0.05072   1.84082   8.08695   0.01536   0.02584   0.00000
   S     -1.61392   4.56191   8.07403   0.02574   0.01588   0.01867
   S      3.07668   1.83736   8.05377   0.00080   0.02989  -0.01828
   S      1.51293   4.55877   8.06369   0.00080   0.00049  -0.00024
   S      1.56853   0.90618   1.47935  -0.00048  -0.00074   0.00009
   S      0.00787   3.61538   1.49084  -0.00054  -0.00154   0.00017
   S      4.70752   0.90650   1.47058  -0.00105  -0.00131  -0.00026
   S      3.13869   3.62041   1.46886  -0.00032  -0.00054  -0.00002
   S     -0.04500   1.83754  11.16430  -0.00371  -0.00613  -0.00006
   S     -1.61290   4.54587  11.19581  -0.00096   0.03036   0.00711
   S      3.09113   1.84455  11.17555   0.02788   0.01426  -0.00702
   S      1.53144   4.54815  11.18202   0.02688   0.04619  -0.00015
   S      1.61889   0.87714   4.64549   0.00002   0.00013   0.00002
   S      0.01251   3.64130   4.64853  -0.00012  -0.00115   0.00132
   S      4.68746   0.88959   4.62824  -0.00094  -0.00074  -0.00134
   S      3.15036   3.61371   4.56845  -0.00097  -0.00167  -0.00001
PRIMCOORD 60
     25   1
   Re     0.02416   1.79788   5.84991  -0.00004   0.00002   0.00129
   Mo     0.01055   1.80571   3.00237   0.00041  -0.00023  -0.00031
   Mo    -1.56594   4.51394   3.04298   0.00021   0.00056   0.00014
   Mo     3.14246   1.82020   3.02273  -0.00038  -0.00046   0.00016
   Mo     1.58956   4.51482   3.03904  -0.00014   0.00008   0.00091
   Mo     1.53593   0.92478   9.63014  -0.00121   0.00079   0.00733
   Mo    -0.04696   3.66866   9.63462   0.00194  -0.00615   0.00983
   Mo     4.63377   0.92699   9.61434   0.00648   0.00159   0.01013
   Mo     3.08813   3.64937   9.61058   0.00208  -0.00108  -0.03407
   S     -0.05072   1.84082   8.08695  -0.00145   0.00079  -0.00939
   S     -1.61392   4.56191   8.07403  -0.02992  -0.01126   0.01443
   S      3.07668   1.83736   8.05377  -0.00553   0.03142   0.01413
   S      1.51293   4.55877   8.06369   0.02421  -0.01435   0.01167
   S      1.56853   0.90618   1.47935   0.00066  -0.00040   0.00205
   S      0.00787   3.61538   1.49084  -0.00036   0.00071  -0.00076
   S      4.70752   0.90650   1.47058  -0.00078  -0.00005  -0.00081
   S      3.13869   3.62041   1.46886   0.00054  -0.00029  -0.00232
   S     -0.04500   1.83754  11.16430  -0.00555   0.00274  -0.04491
   S     -1.61290   4.54587  11.19581   0.02264   0.01591   0.00910
   S      3.09113   1.84455  11.17555  -0.00244  -0.02790   0.00897
   S      1.53144   4.54815  11.18202  -0.02946   0.01702   0.00902
   S      1.61889   0.87714   4.64549  -0.00049   0.00030  -0.00061
   S      0.01251   3.64130   4.64853   0.00027  -0.00029  -0.00025
   S      4.68746   0.88959   4.62824   0.00035  -0.00009  -0.00024
   S      3.15036   3.61371   4.56845  -0.00050   0.00028   0.00004
PRIMCOORD 61
     25   1
   Re     0.02416   1.79788   5.84991  -0.00001  -0.00000  -0.00001
   Mo     0.01055   1.80571   3.00237   0.00083   0.00165  -0.00001
   Mo    -1.56594   4.51394   3.04298   0.00038  -0.00013  -0.00093
   Mo     3.14246   1.82020   3.02273  -0.00024   0.00032   0.00101
   Mo     1.58956   4.51482   3.03904  -0.00036  -0.00051  -0.00007
   Mo     1.53593   0.92478   9.63014   0.00471   0.00823   0.00010
   Mo    -0.04696   3.66866   9.63462   0.00496   0.01773  -0.02023
   Mo     4.63377   0.92699   9.61434   0.01273   0.01310   0.01995
   Mo     3.08813   3.64937   9.61058   0.00664   0.01151   0.00024
   S     -0.05072   1.84082   8.08695  -0.00305  -0.00520   0.00008
   S     -1.61392   4.56191   8.07403   0.00570  -0.02278   0.02020
   S      3.07668   1.83736   8.05377  -0.02214  -0.00682  -0.02056
   S      1.51293   4.55877   8.06369  -0.02275  -0.03881  -0.00000
   S      1.56853   0.90618   1.47935  -0.00031  -0.00063  -0.00030
   S      0.00787   3.61538   1.49084  -0.00028  -0.00115   0.00457
   S      4.70752   0.90650   1.47058  -0.00066  -0.00087  -0.00426
   S      3.13869   3.62041   1.46886   0.00032   0.00060  -0.00002
   S     -0.04500   1.83754  11.16430  -0.02779  -0.04868   0.00032
   S     -1.61290   4.54587  11.19581  -0.01948  -0.00954   0.00794
   S      3.09113   1.84455  11.17555   0.00126  -0.02131  -0.00813
   S      1.53144   4.54815  11.18202   0.00140   0.00187   0.00005
   S      1.61889   0.87714   4.64549   0.00112   0.00180   0.00003
   S      0.01251   3.64130   4.64853   0.00142  -0.00204  -0.00092
   S      4.68746   0.88959   4.62824  -0.00243   0.00026   0.00088
   S      3.15036   3.61371   4.56845  -0.00098  -0.00194  -0.00000
PRIMCOORD 62
     25   1
   Re     0.02416   1.79788   5.84991   0.00059  -0.00034  -0.00026
   Mo     0.01055   1.80571   3.00237   0.00793  -0.00456   0.00231
   Mo    -1.56594   4.51394   3.04298   0.00131   0.00276  -0.00451
   Mo     3.14246   1.82020   3.02273  -0.00173  -0.00252  -0.00448
   Mo     1.58956   4.51482   3.03904   0.00423  -0.00245   0.00441
   Mo     1.53593   0.92478   9.63014   0.01545  -0.00882  -0.02334
   Mo    -0.04696   3.66866   9.63462   0.00685  -0.00829   0.01007
   Mo     4.63377   0.92699   9.61434   0.01077  -0.00161   0.01019
   Mo     3.08813   3.64937   9.61058   0.00978  -0.00550   0.00445
   S     -0.05072   1.84082   8.08695  -0.00474   0.00261   0.00167
   S     -1.61392   4.56191   8.07403  -0.01617   0.02996   0.00905
   S      3.07668   1.83736   8.05377  -0.03420  -0.00121   0.00882
   S      1.51293   4.55877   8.06369  -0.00883   0.00485  -0.02449
   S      1.56853   0.90618   1.47935  -0.00229   0.00128   0.02502
   S      0.00787   3.61538   1.49084  -0.00840   0.00856  -0.01353
   S      4.70752   0.90650   1.47058  -0.01161   0.00296  -0.01365
   S      3.13869   3.62041   1.46886   0.00142  -0.00079   0.00412
   S     -0.04500   1.83754  11.16430  -0.04510   0.02569   0.00521
   S     -1.61290   4.54587  11.19581  -0.00927  -0.01235   0.00344
   S      3.09113   1.84455  11.17555   0.00595   0.01390   0.00351
   S      1.53144   4.54815  11.18202  -0.01604   0.00918  -0.01014
   S      1.61889   0.87714   4.64549  -0.00436   0.00252  -0.00257
   S      0.01251   3.64130   4.64853  -0.00108   0.00421   0.00227
   S      4.68746   0.88959   4.62824  -0.00422  -0.00118   0.00229
   S      3.15036   3.61371   4.56845  -0.00787   0.00453   0.00319
PRIMCOORD 63
     25   1
   Re     0.02416   1.79788   5.84991   0.00141  -0.00080  -0.00005
   Mo     0.01055   1.80571   3.00237   0.01758  -0.01001   0.00309
   Mo    -1.56594   4.51394   3.04298   0.00200   0.00737  -0.00970
   Mo     3.14246   1.82020   3.02273  -0.00544  -0.00533  -0.00949
   Mo     1.58956   4.51482   3.03904   0.00899  -0.00523   0.01347
   Mo     1.53593   0.92478   9.63014  -0.00570   0.00332   0.01026
   Mo    -0.04696   3.66866   9.63462  -0.00271   0.00361  -0.00484
   Mo     4.63377   0.92699   9.61434  -0.00442   0.00058  -0.00477
   Mo     3.08813   3.64937   9.61058  -0.00407   0.00236  -0.00105
   S     -0.05072   1.84082   8.08695  -0.00288   0.00163  -0.00068
   S     -1.61392   4.56191   8.07403   0.00800  -0.01507  -0.00494
   S      3.07668   1.83736   8.05377   0.01692   0.00062  -0.00497
   S      1.51293   4.55877   8.06369   0.00233  -0.00141   0.01090
   S      1.56853   0.90618   1.47935  -0.00632   0.00347   0.05843
   S      0.00787   3.61538   1.49084  -0.02063   0.01402  -0.03137
   S      4.70752   0.90650   1.47058  -0.02242   0.01067  -0.03204
   S      3.13869   3.62041   1.46886   0.00750  -0.00422   0.00491
   S     -0.04500   1.83754  11.16430   0.01546  -0.00906   0.00003
   S     -1.61290   4.54587  11.19581   0.00417   0.00226  -0.00237
   S      3.09113   1.84455  11.17555   0.00011  -0.00479  -0.00241
   S      1.53144   4.54815  11.18202   0.00619  -0.00355   0.00539
   S      1.61889   0.87714   4.64549  -0.00850   0.00495  -0.00586
   S      0.01251   3.64130   4.64853  -0.00230   0.00718   0.00482
   S      4.68746   0.88959   4.62824  -0.00753  -0.00164   0.00488
   S      3.15036   3.61371   4.56845  -0.01692   0.00962   0.00460
PRIMCOORD 64
     25   1
   Re     0.02416   1.79788   5.84991   0.00064   0.00111   0.00000
   Mo     0.01055   1.80571   3.00237   0.01074   0.01877  -0.00023
   Mo    -1.56594   4.51394   3.04298   0.01000   0.00157  -0.01546
   Mo     3.14246   1.82020   3.02273  -0.00363   0.00948   0.01582
   Mo     1.58956   4.51482   3.03904  -0.00329  -0.00554   0.00008
   Mo     1.53593   0.92478   9.63014  -0.00020  -0.00040  -0.00004
   Mo    -0.04696   3.66866   9.63462  -0.00032  -0.00068   0.00217
   Mo     4.63377   0.92699   9.61434  -0.00035  -0.00063  -0.00213
   Mo     3.08813   3.64937   9.61058  -0.00043  -0.00080   0.00001
   S     -0.05072   1.84082   8.08695  -0.00212  -0.00365   0.00002
   S     -1.61392   4.56191   8.07403  -0.00151   0.00230  -0.00232
   S      3.07668   1.83736   8.05377   0.00258  -0.00015   0.00231
   S      1.51293   4.55877   8.06369   0.00283   0.00495  -0.00006
   S      1.56853   0.90618   1.47935  -0.01330  -0.02228  -0.00011
   S      0.00787   3.61538   1.49084  -0.01413  -0.01260   0.05624
   S      4.70752   0.90650   1.47058  -0.00288  -0.01828  -0.05583
   S      3.13869   3.62041   1.46886   0.00513   0.00896  -0.00051
   S     -0.04500   1.83754  11.16430   0.00015   0.00045  -0.00003
   S     -1.61290   4.54587  11.19581  -0.00002   0.00107  -0.00268
   S      3.09113   1.84455  11.17555   0.00090   0.00061   0.00276
   S      1.53144   4.54815  11.18202   0.00104   0.00184  -0.00001
   S      1.61889   0.87714   4.64549   0.00083   0.00159  -0.00003
   S      0.01251   3.64130   4.64853   0.00085  -0.01092  -0.00763
   S      4.68746   0.88959   4.62824  -0.00965  -0.00464   0.00748
   S      3.15036   3.61371   4.56845  -0.01187  -0.02078  -0.00027
PRIMCOORD 65
     25   1
   Re     0.02416   1.79788   5.84991  -0.00028   0.00017  -0.00026
   Mo     0.01055   1.80571   3.00237  -0.00343   0.00221   0.02100
   Mo    -1.56594   4.51394   3.04298  -0.00046  -0.00190  -0.01259
   Mo     3.14246   1.82020   3.02273   0.00135   0.00154  -0.01228
   Mo     1.58956   4.51482   3.03904  -0.00073   0.00036  -0.01595
   Mo     1.53593   0.92478   9.63014   0.00020  -0.00012   0.00018
   Mo    -0.04696   3.66866   9.63462  -0.00096   0.00161   0.00006
   Mo     4.63377   0.92699   9.61434  -0.00188   0.00001   0.00002
   Mo     3.08813   3.64937   9.61058  -0.00105   0.00058  -0.00060
   S     -0.05072   1.84082   8.08695   0.00213  -0.00126  -0.00210
   S     -1.61392   4.56191   8.07403   0.00005  -0.00052   0.00200
   S      3.07668   1.83736   8.05377   0.00052   0.00025   0.00205
   S      1.51293   4.55877   8.06369   0.00266  -0.00148   0.00212
   S      1.56853   0.90618   1.47935   0.03863  -0.02263  -0.02230
   S      0.00787   3.61538   1.49084   0.00171   0.04035  -0.00262
   S      4.70752   0.90650   1.47058  -0.03409  -0.02206  -0.00366
   S      3.13869   3.62041   1.46886   0.00005   0.00011   0.04122
   S     -0.04500   1.83754  11.16430   0.00194  -0.00109   0.00251
   S     -1.61290   4.54587  11.19581   0.00306   0.00083  -0.00251
   S      3.09113   1.84455  11.17555   0.00081  -0.00302  -0.00247
   S      1.53144   4.54815  11.18202   0.00005  -0.00002  -0.00185
   S      1.61889   0.87714   4.64549   0.01055  -0.00608   0.00841
   S      0.01251   3.64130   4.64853   0.00016   0.00908   0.00519
   S      4.68746   0.88959   4.62824  -0.00796  -0.00477   0.00534
   S      3.15036   3.61371   4.56845   0.00217  -0.00152   0.03050
PRIMCOORD 66
     25   1
   Re     0.02416   1.79788   5.84991  -0.00017   0.00010  -0.00036
   Mo     0.01055   1.80571   3.00237  -0.00006   0.00005  -0.00335
   Mo    -1.56594   4.51394   3.04298  -0.01092  -0.00676  -0.00115
   Mo     3.14246   1.82020   3.02273   0.00040   0.01289  -0.00114
   Mo     1.58956   4.51482   3.03904   0.01115  -0.00644  -0.00032
   Mo     1.53593   0.92478   9.63014  -0.00333   0.00193   0.00005
   Mo    -0.04696   3.66866   9.63462   0.00026  -0.00339   0.00020
   Mo     4.63377   0.92699   9.61434   0.00305   0.00147   0.00021
   Mo     3.08813   3.64937   9.61058  -0.00056   0.00032  -0.00047
   S     -0.05072   1.84082   8.08695   0.00040  -0.00024  -0.00018
   S     -1.61392   4.56191   8.07403   0.00165   0.00101  -0.01277
   S      3.07668   1.83736   8.05377  -0.00003  -0.00196  -0.01273
   S      1.51293   4.55877   8.06369  -0.00121   0.00073  -0.01121
   S      1.56853   0.90618   1.47935  -0.00142   0.00079   0.00719
   S      0.00787   3.61538   1.49084  -0.00067  -0.00147   0.00730
   S      4.70752   0.90650   1.47058   0.00090   0.00130   0.00723
   S      3.13869   3.62041   1.46886   0.00055  -0.00034   0.06593
   S     -0.04500   1.83754  11.16430  -0.00002  -0.00002  -0.00216
   S     -1.61290   4.54587  11.19581   0.00235   0.00070   0.01326
   S      3.09113   1.84455  11.17555   0.00060  -0.00241   0.01321
   S      1.53144   4.54815  11.18202  -0.00183   0.00110   0.01124
   S      1.61889   0.87714   4.64549  -0.00431   0.00247  -0.00181
   S      0.01251   3.64130   4.64853   0.00056  -0.00621  -0.00122
   S      4.68746   0.88959   4.62824   0.00567   0.00261  -0.00119
   S      3.15036   3.61371   4.56845  -0.00214   0.00119  -0.06217
PRIMCOORD 67
     25   1
   Re     0.02416   1.79788   5.84991  -0.00003   0.00002   0.00012
   Mo     0.01055   1.80571   3.00237  -0.00030   0.00017   0.00116
   Mo    -1.56594   4.51394   3.04298   0.00355   0.00199  -0.00076
   Mo     3.14246   1.82020   3.02273   0.00006  -0.00409  -0.00077
   Mo     1.58956   4.51482   3.03904  -0.00355   0.00205  -0.00108
   Mo     1.53593   0.92478   9.63014  -0.00964   0.00558   0.00105
   Mo    -0.04696   3.66866   9.63462   0.00122  -0.01003   0.00078
   Mo     4.63377   0.92699   9.61434   0.00925   0.00395   0.00080
   Mo     3.08813   3.64937   9.61058  -0.00077   0.00039   0.00074
   S     -0.05072   1.84082   8.08695  -0.00001   0.00000  -0.00062
   S     -1.61392   4.56191   8.07403   0.00323   0.00137  -0.03956
   S      3.07668   1.83736   8.05377   0.00048  -0.00346  -0.03940
   S      1.51293   4.55877   8.06369  -0.00371   0.00219  -0.03439
   S      1.56853   0.90618   1.47935   0.00308  -0.00176  -0.00272
   S      0.00787   3.61538   1.49084  -0.00002   0.00291  -0.00153
   S      4.70752   0.90650   1.47058  -0.00254  -0.00144  -0.00150
   S      3.13869   3.62041   1.46886  -0.00006   0.00005  -0.01903
   S     -0.04500   1.83754  11.16430   0.00007  -0.00007  -0.00766
   S     -1.61290   4.54587  11.19581   0.00016  -0.00049   0.03981
   S      3.09113   1.84455  11.17555   0.00057   0.00011   0.03960
   S      1.53144   4.54815  11.18202  -0.00080   0.00054   0.03386
   S      1.61889   0.87714   4.64549   0.00286  -0.00165   0.00217
   S      0.01251   3.64130   4.64853  -0.00038   0.00321   0.00146
   S      4.68746   0.88959   4.62824  -0.00299  -0.00127   0.00144
   S      3.15036   3.61371   4.56845   0.00076  -0.00041   0.02160
PRIMCOORD 68
     25   1
   Re     0.02416   1.79788   5.84991  -0.00012  -0.00022  -0.00001
   Mo     0.01055   1.80571   3.00237  -0.00007  -0.00003   0.00001
   Mo    -1.56594   4.51394   3.04298   0.00020  -0.00014   0.00015
   Mo     3.14246   1.82020   3.02273  -0.00009   0.00006  -0.00017
   Mo     1.58956   4.51482   3.03904  -0.00007  -0.00017  -0.00001
   Mo     1.53593   0.92478   9.63014  -0.01016  -0.01584  -0.00070
   Mo    -0.04696   3.66866   9.63462  -0.00720   0.00589   0.00489
   Mo     4.63377   0.92699   9.61434   0.00991  -0.00752  -0.00411
   Mo     3.08813   3.64937   9.61058   0.00675   0.01667   0.00000
   S     -0.05072   1.84082   8.08695   0.00208   0.00434   0.00013
   S     -1.61392   4.56191   8.07403   0.00197  -0.00189   0.03621
   S      3.07668   1.83736   8.05377  -0.00170   0.00084  -0.04176
   S      1.51293   4.55877   8.06369  -0.00200  -0.00377   0.00647
   S      1.56853   0.90618   1.47935   0.00116   0.00183  -0.00012
   S      0.00787   3.61538   1.49084   0.00069  -0.00053   0.00056
   S      4.70752   0.90650   1.47058  -0.00094   0.00078  -0.00029
   S      3.13869   3.62041   1.46886  -0.00101  -0.00198  -0.00002
   S     -0.04500   1.83754  11.16430   0.00459   0.01090  -0.00013
   S     -1.61290   4.54587  11.19581   0.00778  -0.00355  -0.04818
   S      3.09113   1.84455  11.17555  -0.00391   0.00563   0.05553
   S      1.53144   4.54815  11.18202  -0.00651  -0.00973  -0.00849
   S      1.61889   0.87714   4.64549   0.00042   0.00081  -0.00002
   S      0.01251   3.64130   4.64853  -0.00003   0.00101   0.00005
   S      4.68746   0.88959   4.62824   0.00077   0.00060  -0.00012
   S      3.15036   3.61371   4.56845  -0.00045  -0.00078   0.00004
PRIMCOORD 69
     25   1
   Re     0.02416   1.79788   5.84991  -0.00003  -0.00002   0.00009
   Mo     0.01055   1.80571   3.00237   0.00029  -0.00017  -0.00006
   Mo    -1.56594   4.51394   3.04298  -0.00035   0.00032   0.00010
   Mo     3.14246   1.82020   3.02273  -0.00049   0.00016   0.00006
   Mo     1.58956   4.51482   3.03904  -0.00019   0.00008   0.00007
   Mo     1.53593   0.92478   9.63014   0.00383  -0.00517   0.00519
   Mo    -0.04696   3.66866   9.63462  -0.01704  -0.00330  -0.00229
   Mo     4.63377   0.92699   9.61434  -0.00315   0.01488  -0.00353
   Mo     3.08813   3.64937   9.61058   0.01699  -0.00701  -0.00008
   S     -0.05072   1.84082   8.08695   0.00290  -0.00090  -0.00106
   S     -1.61392   4.56191   8.07403  -0.00099   0.00269   0.02499
   S      3.07668   1.83736   8.05377  -0.00339  -0.00027   0.01438
   S      1.51293   4.55877   8.06369  -0.00119   0.00006  -0.04801
   S      1.56853   0.90618   1.47935  -0.00035   0.00054   0.00088
   S      0.00787   3.61538   1.49084   0.00183   0.00038  -0.00092
   S      4.70752   0.90650   1.47058   0.00035  -0.00162  -0.00104
   S      3.13869   3.62041   1.46886  -0.00087   0.00016   0.00012
   S     -0.04500   1.83754  11.16430   0.01058  -0.00421   0.00075
   S     -1.61290   4.54587  11.19581  -0.00228   0.01045  -0.03332
   S      3.09113   1.84455  11.17555  -0.01163  -0.00180  -0.01920
   S      1.53144   4.54815  11.18202   0.00419  -0.00421   0.06298
   S      1.61889   0.87714   4.64549   0.00031  -0.00004   0.00020
   S      0.01251   3.64130   4.64853   0.00061  -0.00000   0.00025
   S      4.68746   0.88959   4.62824   0.00053  -0.00039   0.00023
   S      3.15036   3.61371   4.56845  -0.00004  -0.00011  -0.00020
PRIMCOORD 70
     25   1
   Re     0.02416   1.79788   5.84991  -0.00056   0.00033  -0.00213
   Mo     0.01055   1.80571   3.00237  -0.00045   0.00026   0.02287
   Mo    -1.56594   4.51394   3.04298  -0.00565  -0.00273   0.01582
   Mo     3.14246   1.82020   3.02273  -0.00046   0.00627   0.01582
   Mo     1.58956   4.51482   3.03904   0.00545  -0.00313   0.01555
   Mo     1.53593   0.92478   9.63014   0.00014  -0.00008   0.00104
   Mo    -0.04696   3.66866   9.63462   0.00032   0.00039   0.00136
   Mo     4.63377   0.92699   9.61434  -0.00017  -0.00047   0.00135
   Mo     3.08813   3.64937   9.61058   0.00014  -0.00009   0.00121
   S     -0.05072   1.84082   8.08695   0.00046  -0.00028  -0.00679
   S     -1.61392   4.56191   8.07403  -0.00049  -0.00019  -0.00274
   S      3.07668   1.83736   8.05377  -0.00008   0.00053  -0.00275
   S      1.51293   4.55877   8.06369  -0.00005   0.00002  -0.00253
   S      1.56853   0.90618   1.47935   0.00893  -0.00516  -0.04628
   S      0.00787   3.61538   1.49084   0.00030   0.00906  -0.04695
   S      4.70752   0.90650   1.47058  -0.00768  -0.00481  -0.04692
   S      3.13869   3.62041   1.46886   0.00055  -0.00033  -0.02315
   S     -0.04500   1.83754  11.16430  -0.00010   0.00006   0.00053
   S     -1.61290   4.54587  11.19581  -0.00012   0.00006  -0.00024
   S      3.09113   1.84455  11.17555  -0.00012   0.00009  -0.00023
   S      1.53144   4.54815  11.18202  -0.00065   0.00037  -0.00102
   S      1.61889   0.87714   4.64549  -0.00035   0.00021  -0.00210
   S      0.01251   3.64130   4.64853  -0.00023  -0.00622   0.00113
   S      4.68746   0.88959   4.62824   0.00518   0.00328   0.00107
   S      3.15036   3.61371   4.56845  -0.00028   0.00015  -0.03309
PRIMCOORD 71
     25   1
   Re     0.02416   1.79788   5.84991   0.00441   0.00957   0.00016
   Mo     0.01055   1.80571   3.00237   0.00157   0.00344  -0.00011
   Mo    -1.56594   4.51394   3.04298  -0.00410   0.00438  -0.00245
   Mo     3.14246   1.82020   3.02273   0.00428  -0.00172   0.00259
   Mo     1.58956   4.51482   3.03904   0.00469   0.00784  -0.00032
   Mo     1.53593   0.92478   9.63014  -0.00006  -0.00031  -0.00051
   Mo    -0.04696   3.66866   9.63462  -0.00011   0.00083   0.00046
   Mo     4.63377   0.92699   9.61434   0.00041   0.00007  -0.00116
   Mo     3.08813   3.64937   9.61058   0.00001   0.00001  -0.00045
   S     -0.05072   1.84082   8.08695  -0.00232  -0.00530  -0.00119
   S     -1.61392   4.56191   8.07403  -0.00052   0.00072   0.00079
   S      3.07668   1.83736   8.05377   0.00063  -0.00001   0.00037
   S      1.51293   4.55877   8.06369   0.00074   0.00115   0.00054
   S      1.56853   0.90618   1.47935  -0.00017  -0.00156   0.00132
   S      0.00787   3.61538   1.49084  -0.00014  -0.00610  -0.01080
   S      4.70752   0.90650   1.47058  -0.00460  -0.00297   0.01019
   S      3.13869   3.62041   1.46886  -0.00210  -0.00448   0.00009
   S     -0.04500   1.83754  11.16430   0.00009   0.00015   0.00135
   S     -1.61290   4.54587  11.19581   0.00038  -0.00023   0.00034
   S      3.09113   1.84455  11.17555  -0.00027   0.00046   0.00134
   S      1.53144   4.54815  11.18202  -0.00027  -0.00058   0.00073
   S      1.61889   0.87714   4.64549   0.00999   0.00513  -0.00403
   S      0.01251   3.64130   4.64853   0.00478  -0.05877   0.03946
   S      4.68746   0.88959   4.62824  -0.04923  -0.02106  -0.03571
   S      3.15036   3.61371   4.56845  -0.00261  -0.00560   0.00011
PRIMCOORD 72
     25   1
   Re     0.02416   1.79788   5.84991  -0.00891   0.00398   0.00207
   Mo     0.01055   1.80571   3.00237  -0.00331   0.00150  -0.00093
   Mo    -1.56594   4.51394   3.04298  -0.00207   0.00740   0.00111
   Mo     3.14246   1.82020   3.02273  -0.00844  -0.00161   0.00063
   Mo     1.58956   4.51482   3.03904   0.00080  -0.00148  -0.00300
   Mo     1.53593   0.92478   9.63014   0.00147  -0.00082  -0.00701
   Mo    -0.04696   3.66866   9.63462   0.00020   0.00287  -0.00541
   Mo     4.63377   0.92699   9.61434  -0.00249  -0.00164  -0.00526
   Mo     3.08813   3.64937   9.61058   0.00005  -0.00003  -0.00650
   S     -0.05072   1.84082   8.08695   0.00605  -0.00286  -0.01642
   S     -1.61392   4.56191   8.07403  -0.00110   0.00079   0.00825
   S      3.07668   1.83736   8.05377  -0.00138   0.00057   0.00829
   S      1.51293   4.55877   8.06369   0.00066  -0.00053   0.00798
   S      1.56853   0.90618   1.47935   0.00571  -0.00314   0.01297
   S      0.00787   3.61538   1.49084   0.00058  -0.00266  -0.00257
   S      4.70752   0.90650   1.47058   0.00357   0.00141  -0.00461
   S      3.13869   3.62041   1.46886   0.00408  -0.00180   0.00044
   S     -0.04500   1.83754  11.16430  -0.00009   0.00002   0.01928
   S     -1.61290   4.54587  11.19581  -0.00116  -0.00142   0.01231
   S      3.09113   1.84455  11.17555   0.00071   0.00165   0.01221
   S      1.53144   4.54815  11.18202   0.00082  -0.00039   0.01091
   S      1.61889   0.87714   4.64549   0.05266  -0.03146  -0.04073
   S      0.01251   3.64130   4.64853  -0.00858  -0.02284   0.01518
   S      4.68746   0.88959   4.62824   0.02539   0.02332   0.02244
   S      3.15036   3.61371   4.56845   0.00511  -0.00226   0.00096
PRIMCOORD 73
     25   1
   Re     0.02416   1.79788   5.84991  -0.00383   0.00207  -0.00375
   Mo     0.01055   1.80571   3.00237  -0.00131   0.00071  -0.00029
   Mo    -1.56594   4.51394   3.04298  -0.00081   0.00336   0.00017
   Mo     3.14246   1.82020   3.02273  -0.00344  -0.00094   0.00011
   Mo     1.58956   4.51482   3.03904   0.00069  -0.00052  -0.00195
   Mo     1.53593   0.92478   9.63014  -0.00494   0.00285   0.01505
   Mo    -0.04696   3.66866   9.63462  -0.00038  -0.00548   0.01477
   Mo     4.63377   0.92699   9.61434   0.00454   0.00306   0.01479
   Mo     3.08813   3.64937   9.61058   0.00020  -0.00012   0.01638
   S     -0.05072   1.84082   8.08695   0.00091  -0.00045   0.03396
   S     -1.61392   4.56191   8.07403   0.00112   0.00080  -0.02031
   S      3.07668   1.83736   8.05377  -0.00015  -0.00137  -0.02031
   S      1.51293   4.55877   8.06369  -0.00112   0.00063  -0.02094
   S      1.56853   0.90618   1.47935   0.00256  -0.00146   0.00689
   S      0.00787   3.61538   1.49084   0.00013  -0.00054  -0.00035
   S      4.70752   0.90650   1.47058   0.00066   0.00023  -0.00060
   S      3.13869   3.62041   1.46886   0.00114  -0.00059   0.00152
   S     -0.04500   1.83754  11.16430   0.00056  -0.00031  -0.04549
   S     -1.61290   4.54587  11.19581   0.00285   0.00168  -0.02994
   S      3.09113   1.84455  11.17555  -0.00002  -0.00331  -0.02995
   S      1.53144   4.54815  11.18202  -0.00223   0.00129  -0.02844
   S      1.61889   0.87714   4.64549   0.02590  -0.01508  -0.01918
   S      0.01251   3.64130   4.64853  -0.00433  -0.01072   0.00841
   S      4.68746   0.88959   4.62824   0.00832   0.00965   0.00928
   S      3.15036   3.61371   4.56845   0.00222  -0.00120   0.00062
PRIMCOORD 74
     25   1
   Re     0.02416   1.79788   5.84991  -0.00017   0.00010  -0.01072
   Mo     0.01055   1.80571   3.00237  -0.00023   0.00013   0.00320
   Mo    -1.56594   4.51394   3.04298  -0.00035  -0.00001  -0.00172
   Mo     3.14246   1.82020   3.02273  -0.00017   0.00031  -0.00172
   Mo     1.58956   4.51482   3.03904   0.00049  -0.00028  -0.00194
   Mo     1.53593   0.92478   9.63014  -0.00373   0.00215  -0.00967
   Mo    -0.04696   3.66866   9.63462  -0.00007  -0.00470  -0.01012
   Mo     4.63377   0.92699   9.61434   0.00403   0.00242  -0.01012
   Mo     3.08813   3.64937   9.61058   0.00006  -0.00003  -0.00685
   S     -0.05072   1.84082   8.08695  -0.00269   0.00155   0.08108
   S     -1.61392   4.56191   8.07403   0.00226   0.00089   0.01316
   S      3.07668   1.83736   8.05377   0.00036  -0.00240   0.01316
   S      1.51293   4.55877   8.06369  -0.00199   0.00115   0.01331
   S      1.56853   0.90618   1.47935   0.00068  -0.00039  -0.00297
   S      0.00787   3.61538   1.49084  -0.00019   0.00053  -0.00348
   S      4.70752   0.90650   1.47058  -0.00055  -0.00010  -0.00348
   S      3.13869   3.62041   1.46886   0.00001  -0.00001  -0.00183
   S     -0.04500   1.83754  11.16430  -0.00004   0.00003  -0.00314
   S     -1.61290   4.54587  11.19581   0.00016   0.00031   0.01020
   S      3.09113   1.84455  11.17555  -0.00019  -0.00029   0.01020
   S      1.53144   4.54815  11.18202  -0.00016   0.00009   0.01063
   S      1.61889   0.87714   4.64549  -0.01595   0.00921   0.01100
   S      0.01251   3.64130   4.64853  -0.00125  -0.02363   0.01356
   S      4.68746   0.88959   4.62824   0.01986   0.01290   0.01357
   S      3.15036   3.61371   4.56845   0.00061  -0.00035   0.00376
PRIMCOORD 75
     25   1
   Re     0.02416   1.79788   5.84991  -0.00019   0.00011  -0.00438
   Mo     0.01055   1.80571   3.00237  -0.00028   0.00016   0.00091
   Mo    -1.56594   4.51394   3.04298   0.00038   0.00059  -0.00522
   Mo     3.14246   1.82020   3.02273  -0.00032  -0.00063  -0.00522
   Mo     1.58956   4.51482   3.03904  -0.00059   0.00034  -0.00488
   Mo     1.53593   0.92478   9.63014   0.00172  -0.00099   0.00481
   Mo    -0.04696   3.66866   9.63462   0.00011   0.00204   0.00496
   Mo     4.63377   0.92699   9.61434  -0.00170  -0.00111   0.00496
   Mo     3.08813   3.64937   9.61058   0.00008  -0.00004   0.00317
   S     -0.05072   1.84082   8.08695   0.00059  -0.00034  -0.04047
   S     -1.61392   4.56191   8.07403  -0.00132  -0.00051  -0.00648
   S      3.07668   1.83736   8.05377  -0.00021   0.00140  -0.00648
   S      1.51293   4.55877   8.06369   0.00104  -0.00060  -0.00641
   S      1.56853   0.90618   1.47935  -0.00116   0.00068   0.00037
   S      0.00787   3.61538   1.49084  -0.00014  -0.00190  -0.00016
   S      4.70752   0.90650   1.47058   0.00158   0.00107  -0.00015
   S      3.13869   3.62041   1.46886   0.00057  -0.00033  -0.00055
   S     -0.04500   1.83754  11.16430  -0.00001   0.00000   0.00085
   S     -1.61290   4.54587  11.19581  -0.00050  -0.00016  -0.00483
   S      3.09113   1.84455  11.17555  -0.00011   0.00052  -0.00483
   S      1.53144   4.54815  11.18202   0.00017  -0.00009  -0.00522
   S      1.61889   0.87714   4.64549  -0.03611   0.02085   0.02656
   S      0.01251   3.64130   4.64853  -0.00042  -0.04460   0.02682
   S      4.68746   0.88959   4.62824   0.03846   0.02269   0.02684
   S      3.15036   3.61371   4.56845   0.00054  -0.00031   0.00916


==> anc/LDA_DynModes/TIntercal.2x2x2.LDA.dyn.axsf <==
ANIMSTEPS 147
CRYSTAL
PRIMVEC
    6.254746690    0.001155835   -0.010021687
   -3.123836997    5.418809540    0.009984221
   -0.039093350    0.022881563   24.701377671
PRIMCOORD  1
     49   1
   Re     0.03631   1.78745   5.69513  -0.00025  -0.00026  -0.01428
   Mo     0.02731   1.79263   2.84420  -0.00025  -0.00026  -0.01428
   Mo    -1.54683   4.49620   2.87893  -0.00025  -0.00026  -0.01428
   Mo     3.15364   1.80671   2.86892  -0.00025  -0.00026  -0.01428
   Mo     1.60345   4.49644   2.87993  -0.00025  -0.00026  -0.01428
   Mo     1.53759   0.92024   9.48141  -0.00025  -0.00026  -0.01428
   Mo    -0.04223   3.65975   9.48063  -0.00025  -0.00026  -0.01428
   Mo     4.62994   0.92129   9.47063  -0.00025  -0.00026  -0.01428
   Mo     3.08752   3.63919   9.46258  -0.00025  -0.00026  -0.01428
   S     -0.04366   1.83366   7.93106  -0.00025  -0.00026  -0.01428
   S     -1.60395   4.55027   7.91456  -0.00025  -0.00026  -0.01428
   S      3.07828   1.82922   7.90456  -0.00025  -0.00026  -0.01428
   S      1.51799   4.54584   7.90949  -0.00025  -0.00026  -0.01428
   S      1.58497   0.89282   1.32187  -0.00025  -0.00026  -0.01428
   S      0.02672   3.59767   1.32814  -0.00025  -0.00026  -0.01428
   S      4.71813   0.89249   1.31814  -0.00025  -0.00026  -0.01428
   S      3.15215   3.60181   1.30987  -0.00025  -0.00026  -0.01428
   S     -0.04289   1.83323  11.01266  -0.00025  -0.00026  -0.01428
   S     -1.60742   4.53740  11.04059  -0.00025  -0.00026  -0.01428
   S      3.08772   1.83869  11.03058  -0.00025  -0.00026  -0.01428
   S      1.53072   4.53851  11.03203  -0.00025  -0.00026  -0.01428
   S      1.63085   0.86634   4.49126  -0.00025  -0.00026  -0.01428
   S      0.02634   3.62751   4.48922  -0.00025  -0.00026  -0.01428
   S      4.69210   0.87795   4.47922  -0.00025  -0.00026  -0.01428
   S      3.15863   3.59809   4.41531  -0.00025  -0.00026  -0.01428
   Mo    -0.03240   1.82726  15.50878  -0.00025  -0.00026  -0.01428
   Mo    -1.59417   4.53671  15.51335  -0.00025  -0.00026  -0.01428
   Mo     3.09500   1.82767  15.50335  -0.00025  -0.00026  -0.01428
   Mo     1.53302   4.53726  15.50855  -0.00025  -0.00026  -0.01428
   Mo     1.53926   0.91945  21.53841  -0.00025  -0.00026  -0.01428
   Mo    -0.02276   3.62877  21.54341  -0.00025  -0.00026  -0.01428
   Mo     4.66665   0.92015  21.53340  -0.00025  -0.00026  -0.01428
   Mo     3.10455   3.62952  21.53749  -0.00025  -0.00026  -0.01428
   S     -0.02679   1.82409  19.98953  -0.00025  -0.00026  -0.01428
   S     -1.58865   4.53359  19.99402  -0.00025  -0.00026  -0.01428
   S      3.10052   1.82456  19.98402  -0.00025  -0.00026  -0.01428
   S      1.53820   4.53434  19.98900  -0.00025  -0.00026  -0.01428
   S      1.52845   0.92560  13.95252  -0.00025  -0.00026  -0.01428
   S     -0.03308   3.63465  13.95766  -0.00025  -0.00026  -0.01428
   S      4.65632   0.92601  13.94765  -0.00025  -0.00026  -0.01428
   S      3.09409   3.63547  13.95357  -0.00025  -0.00026  -0.01428
   S     -0.02184   1.82124  23.09540  -0.00025  -0.00026  -0.01428
   S     -1.58435   4.53039  23.09895  -0.00025  -0.00026  -0.01428
   S      3.10546   1.82246  23.08895  -0.00025  -0.00026  -0.01428
   S      1.54392   4.53105  23.09379  -0.00025  -0.00026  -0.01428
   S      1.53381   0.92252  17.05792  -0.00025  -0.00026  -0.01428
   S     -0.02826   3.63212  17.06300  -0.00025  -0.00026  -0.01428
   S      4.66094   0.92313  17.05300  -0.00025  -0.00026  -0.01428
   S      3.09924   3.63252  17.05791  -0.00025  -0.00026  -0.01428
PRIMCOORD  2
     49   1
   Re     0.03631   1.78745   5.69513  -0.01126   0.00879   0.00003
   Mo     0.02731   1.79263   2.84420  -0.01126   0.00879   0.00003
   Mo    -1.54683   4.49620   2.87893  -0.01126   0.00879   0.00003
   Mo     3.15364   1.80671   2.86892  -0.01126   0.00879   0.00003
   Mo     1.60345   4.49644   2.87993  -0.01126   0.00879   0.00003
   Mo     1.53759   0.92024   9.48141  -0.01126   0.00879   0.00003
   Mo    -0.04223   3.65975   9.48063  -0.01126   0.00879   0.00003
   Mo     4.62994   0.92129   9.47063  -0.01126   0.00879   0.00003
   Mo     3.08752   3.63919   9.46258  -0.01126   0.00879   0.00003
   S     -0.04366   1.83366   7.93106  -0.01126   0.00879   0.00003
   S     -1.60395   4.55027   7.91456  -0.01126   0.00879   0.00003
   S      3.07828   1.82922   7.90456  -0.01126   0.00879   0.00003
   S      1.51799   4.54584   7.90949  -0.01126   0.00879   0.00003
   S      1.58497   0.89282   1.32187  -0.01126   0.00879   0.00003
   S      0.02672   3.59767   1.32814  -0.01126   0.00879   0.00003
   S      4.71813   0.89249   1.31814  -0.01126   0.00879   0.00003
   S      3.15215   3.60181   1.30987  -0.01126   0.00879   0.00003
   S     -0.04289   1.83323  11.01266  -0.01126   0.00879   0.00003
   S     -1.60742   4.53740  11.04059  -0.01126   0.00879   0.00003
   S      3.08772   1.83869  11.03058  -0.01126   0.00879   0.00003
   S      1.53072   4.53851  11.03203  -0.01126   0.00879   0.00003
   S      1.63085   0.86634   4.49126  -0.01126   0.00879   0.00003
   S      0.02634   3.62751   4.48922  -0.01126   0.00879   0.00003
   S      4.69210   0.87795   4.47922  -0.01126   0.00879   0.00003
   S      3.15863   3.59809   4.41531  -0.01126   0.00879   0.00003
   Mo    -0.03240   1.82726  15.50878  -0.01126   0.00879   0.00003
   Mo    -1.59417   4.53671  15.51335  -0.01126   0.00879   0.00003
   Mo     3.09500   1.82767  15.50335  -0.01126   0.00879   0.00003
   Mo     1.53302   4.53726  15.50855  -0.01126   0.00879   0.00003
   Mo     1.53926   0.91945  21.53841  -0.01126   0.00879   0.00003
   Mo    -0.02276   3.62877  21.54341  -0.01126   0.00879   0.00003
   Mo     4.66665   0.92015  21.53340  -0.01126   0.00879   0.00003
   Mo     3.10455   3.62952  21.53749  -0.01126   0.00879   0.00003
   S     -0.02679   1.82409  19.98953  -0.01126   0.00879   0.00003
   S     -1.58865   4.53359  19.99402  -0.01126   0.00879   0.00003
   S      3.10052   1.82456  19.98402  -0.01126   0.00879   0.00003
   S      1.53820   4.53434  19.98900  -0.01126   0.00879   0.00003
   S      1.52845   0.92560  13.95252  -0.01126   0.00879   0.00003
   S     -0.03308   3.63465  13.95766  -0.01126   0.00879   0.00003
   S      4.65632   0.92601  13.94765  -0.01126   0.00879   0.00003
   S      3.09409   3.63547  13.95357  -0.01126   0.00879   0.00003
   S     -0.02184   1.82124  23.09540  -0.01126   0.00879   0.00003
   S     -1.58435   4.53039  23.09895  -0.01126   0.00879   0.00003
   S      3.10546   1.82246  23.08895  -0.01126   0.00879   0.00003
   S      1.54392   4.53105  23.09379  -0.01126   0.00879   0.00003
   S      1.53381   0.92252  17.05792  -0.01126   0.00879   0.00003
   S     -0.02826   3.63212  17.06300  -0.01126   0.00879   0.00003
   S      4.66094   0.92313  17.05300  -0.01126   0.00879   0.00003
   S      3.09924   3.63252  17.05791  -0.01126   0.00879   0.00003
PRIMCOORD  3
     49   1
   Re     0.03631   1.78745   5.69513   0.00879   0.01125  -0.00036
   Mo     0.02731   1.79263   2.84420   0.00879   0.01125  -0.00036
   Mo    -1.54683   4.49620   2.87893   0.00879   0.01125  -0.00036
   Mo     3.15364   1.80671   2.86892   0.00879   0.01125  -0.00036
   Mo     1.60345   4.49644   2.87993   0.00879   0.01125  -0.00036
   Mo     1.53759   0.92024   9.48141   0.00879   0.01125  -0.00036
   Mo    -0.04223   3.65975   9.48063   0.00879   0.01125  -0.00036
   Mo     4.62994   0.92129   9.47063   0.00879   0.01125  -0.00036
   Mo     3.08752   3.63919   9.46258   0.00879   0.01125  -0.00036
   S     -0.04366   1.83366   7.93106   0.00879   0.01125  -0.00036
   S     -1.60395   4.55027   7.91456   0.00879   0.01125  -0.00036
   S      3.07828   1.82922   7.90456   0.00879   0.01125  -0.00036
   S      1.51799   4.54584   7.90949   0.00879   0.01125  -0.00036
   S      1.58497   0.89282   1.32187   0.00879   0.01125  -0.00036
   S      0.02672   3.59767   1.32814   0.00879   0.01125  -0.00036
   S      4.71813   0.89249   1.31814   0.00879   0.01125  -0.00036
   S      3.15215   3.60181   1.30987   0.00879   0.01125  -0.00036
   S     -0.04289   1.83323  11.01266   0.00879   0.01125  -0.00036
   S     -1.60742   4.53740  11.04059   0.00879   0.01125  -0.00036
   S      3.08772   1.83869  11.03058   0.00879   0.01125  -0.00036
   S      1.53072   4.53851  11.03203   0.00879   0.01125  -0.00036
   S      1.63085   0.86634   4.49126   0.00879   0.01125  -0.00036
   S      0.02634   3.62751   4.48922   0.00879   0.01125  -0.00036
   S      4.69210   0.87795   4.47922   0.00879   0.01125  -0.00036
   S      3.15863   3.59809   4.41531   0.00879   0.01125  -0.00036
   Mo    -0.03240   1.82726  15.50878   0.00879   0.01125  -0.00036
   Mo    -1.59417   4.53671  15.51335   0.00879   0.01125  -0.00036
   Mo     3.09500   1.82767  15.50335   0.00879   0.01125  -0.00036
   Mo     1.53302   4.53726  15.50855   0.00879   0.01125  -0.00036
   Mo     1.53926   0.91945  21.53841   0.00879   0.01125  -0.00036
   Mo    -0.02276   3.62877  21.54341   0.00879   0.01125  -0.00036
   Mo     4.66665   0.92015  21.53340   0.00879   0.01125  -0.00036
   Mo     3.10455   3.62952  21.53749   0.00879   0.01125  -0.00036
   S     -0.02679   1.82409  19.98953   0.00879   0.01125  -0.00036
   S     -1.58865   4.53359  19.99402   0.00879   0.01125  -0.00036
   S      3.10052   1.82456  19.98402   0.00879   0.01125  -0.00036
   S      1.53820   4.53434  19.98900   0.00879   0.01125  -0.00036
   S      1.52845   0.92560  13.95252   0.00879   0.01125  -0.00036
   S     -0.03308   3.63465  13.95766   0.00879   0.01125  -0.00036
   S      4.65632   0.92601  13.94765   0.00879   0.01125  -0.00036
   S      3.09409   3.63547  13.95357   0.00879   0.01125  -0.00036
   S     -0.02184   1.82124  23.09540   0.00879   0.01125  -0.00036
   S     -1.58435   4.53039  23.09895   0.00879   0.01125  -0.00036
   S      3.10546   1.82246  23.08895   0.00879   0.01125  -0.00036
   S      1.54392   4.53105  23.09379   0.00879   0.01125  -0.00036
   S      1.53381   0.92252  17.05792   0.00879   0.01125  -0.00036
   S     -0.02826   3.63212  17.06300   0.00879   0.01125  -0.00036
   S      4.66094   0.92313  17.05300   0.00879   0.01125  -0.00036
   S      3.09924   3.63252  17.05791   0.00879   0.01125  -0.00036
PRIMCOORD  4
     49   1
   Re     0.03631   1.78745   5.69513  -0.01506   0.00826  -0.00068
   Mo     0.02731   1.79263   2.84420  -0.01564   0.00860  -0.00057
   Mo    -1.54683   4.49620   2.87893  -0.01487   0.00851  -0.00045
   Mo     3.15364   1.80671   2.86892  -0.01523   0.00796  -0.00045
   Mo     1.60345   4.49644   2.87993  -0.01489   0.00816  -0.00066
   Mo     1.53759   0.92024   9.48141   0.01630  -0.00958  -0.00036
   Mo    -0.04223   3.65975   9.48063   0.01636  -0.00964   0.00156
   Mo     4.62994   0.92129   9.47063   0.01635  -0.00959   0.00159
   Mo     3.08752   3.63919   9.46258   0.01661  -0.00975   0.00093
   S     -0.04366   1.83366   7.93106   0.01556  -0.00916   0.00081
   S     -1.60395   4.55027   7.91456   0.01697  -0.01064   0.00082
   S      3.07828   1.82922   7.90456   0.01753  -0.00962   0.00082
   S      1.51799   4.54584   7.90949   0.01622  -0.00952   0.00140
   S      1.58497   0.89282   1.32187  -0.01511   0.00828  -0.00072
   S      0.02672   3.59767   1.32814  -0.01487   0.00835  -0.00046
   S      4.71813   0.89249   1.31814  -0.01507   0.00809  -0.00045
   S      3.15215   3.60181   1.30987  -0.01457   0.00799  -0.00047
   S     -0.04289   1.83323  11.01266   0.01682  -0.00986   0.00093
   S     -1.60742   4.53740  11.04059   0.01636  -0.00914   0.00073
   S      3.08772   1.83869  11.03058   0.01591  -0.00980   0.00075
   S      1.53072   4.53851  11.03203   0.01668  -0.00979   0.00133
   S      1.63085   0.86634   4.49126  -0.01716   0.00946  -0.00266
   S      0.02634   3.62751   4.48922  -0.01428   0.00931   0.00064
   S      4.69210   0.87795   4.47922  -0.01560   0.00706   0.00065
   S      3.15863   3.59809   4.41531  -0.01496   0.00819  -0.00067
   Mo    -0.03240   1.82726  15.50878   0.00867  -0.00458   0.00017
   Mo    -1.59417   4.53671  15.51335   0.00870  -0.00458   0.00017
   Mo     3.09500   1.82767  15.50335   0.00871  -0.00456   0.00017
   Mo     1.53302   4.53726  15.50855   0.00873  -0.00458   0.00013
   Mo     1.53926   0.91945  21.53841  -0.00561   0.00352  -0.00035
   Mo    -0.02276   3.62877  21.54341  -0.00559   0.00351  -0.00038
   Mo     4.66665   0.92015  21.53340  -0.00559   0.00351  -0.00038
   Mo     3.10455   3.62952  21.53749  -0.00559   0.00351  -0.00038
   S     -0.02679   1.82409  19.98953  -0.00543   0.00342  -0.00037
   S     -1.58865   4.53359  19.99402  -0.00544   0.00344  -0.00036
   S      3.10052   1.82456  19.98402  -0.00544   0.00342  -0.00036
   S      1.53820   4.53434  19.98900  -0.00543   0.00342  -0.00037
   S      1.52845   0.92560  13.95252   0.00882  -0.00465   0.00021
   S     -0.03308   3.63465  13.95766   0.00885  -0.00467   0.00017
   S      4.65632   0.92601  13.94765   0.00884  -0.00464   0.00015
   S      3.09409   3.63547  13.95357   0.00889  -0.00467   0.00016
   S     -0.02184   1.82124  23.09540  -0.00578   0.00361  -0.00037
   S     -1.58435   4.53039  23.09895  -0.00574   0.00359  -0.00039
   S      3.10546   1.82246  23.08895  -0.00573   0.00359  -0.00038
   S      1.54392   4.53105  23.09379  -0.00573   0.00358  -0.00039
   S      1.53381   0.92252  17.05792   0.00855  -0.00448   0.00015
   S     -0.02826   3.63212  17.06300   0.00859  -0.00448   0.00014
   S      4.66094   0.92313  17.05300   0.00855  -0.00451   0.00015
   S      3.09924   3.63252  17.05791   0.00856  -0.00448   0.00016
PRIMCOORD  5
     49   1
   Re     0.03631   1.78745   5.69513   0.00822   0.01372   0.00011
   Mo     0.02731   1.79263   2.84420   0.00895   0.01509   0.00018
   Mo    -1.54683   4.49620   2.87893   0.00827   0.01438   0.00000
   Mo     3.15364   1.80671   2.86892   0.00873   0.01415   0.00038
   Mo     1.60345   4.49644   2.87993   0.00865   0.01455   0.00020
   Mo     1.53759   0.92024   9.48141  -0.00825  -0.01559  -0.00006
   Mo    -0.04223   3.65975   9.48063  -0.00829  -0.01563   0.00123
   Mo     4.62994   0.92129   9.47063  -0.00827  -0.01562  -0.00131
   Mo     3.08752   3.63919   9.46258  -0.00840  -0.01583  -0.00009
   S     -0.04366   1.83366   7.93106  -0.00749  -0.01423   0.00004
   S     -1.60395   4.55027   7.91456  -0.00771  -0.01610   0.00044
   S      3.07828   1.82922   7.90456  -0.00892  -0.01537  -0.00059
   S      1.51799   4.54584   7.90949  -0.00901  -0.01686  -0.00006
   S      1.58497   0.89282   1.32187   0.00858   0.01444   0.00019
   S      0.02672   3.59767   1.32814   0.00847   0.01471   0.00027
   S      4.71813   0.89249   1.31814   0.00888   0.01448   0.00009
   S      3.15215   3.60181   1.30987   0.00842   0.01418   0.00018
   S     -0.04289   1.83323  11.01266  -0.00863  -0.01623  -0.00003
   S     -1.60742   4.53740  11.04059  -0.00881  -0.01556   0.00037
   S      3.08772   1.83869  11.03058  -0.00796  -0.01600  -0.00049
   S      1.53072   4.53851  11.03203  -0.00800  -0.01515  -0.00006
   S      1.63085   0.86634   4.49126   0.00820   0.01375   0.00014
   S      0.02634   3.62751   4.48922   0.00814   0.01572   0.00182
   S      4.69210   0.87795   4.47922   0.00991   0.01465  -0.00142
   S      3.15863   3.59809   4.41531   0.00850   0.01427   0.00021
   Mo    -0.03240   1.82726  15.50878  -0.00622  -0.01023   0.00015
   Mo    -1.59417   4.53671  15.51335  -0.00623  -0.01023   0.00012
   Mo     3.09500   1.82767  15.50335  -0.00625  -0.01015   0.00019
   Mo     1.53302   4.53726  15.50855  -0.00627  -0.01021   0.00015
   Mo     1.53926   0.91945  21.53841   0.00352   0.00737  -0.00032
   Mo    -0.02276   3.62877  21.54341   0.00351   0.00734  -0.00033
   Mo     4.66665   0.92015  21.53340   0.00352   0.00735  -0.00031
   Mo     3.10455   3.62952  21.53749   0.00351   0.00735  -0.00032
   S     -0.02679   1.82409  19.98953   0.00340   0.00716  -0.00032
   S     -1.58865   4.53359  19.99402   0.00341   0.00718  -0.00031
   S      3.10052   1.82456  19.98402   0.00342   0.00718  -0.00031
   S      1.53820   4.53434  19.98900   0.00341   0.00717  -0.00031
   S      1.52845   0.92560  13.95252  -0.00628  -0.01033   0.00015
   S     -0.03308   3.63465  13.95766  -0.00631  -0.01039   0.00011
   S      4.65632   0.92601  13.94765  -0.00634  -0.01032   0.00019
   S      3.09409   3.63547  13.95357  -0.00635  -0.01035   0.00014
   S     -0.02184   1.82124  23.09540   0.00362   0.00753  -0.00031
   S     -1.58435   4.53039  23.09895   0.00361   0.00751  -0.00032
   S      3.10546   1.82246  23.08895   0.00361   0.00751  -0.00031
   S      1.54392   4.53105  23.09379   0.00360   0.00750  -0.00032
   S      1.53381   0.92252  17.05792  -0.00615  -0.01007   0.00014
   S     -0.02826   3.63212  17.06300  -0.00617  -0.01006   0.00014
   S      4.66094   0.92313  17.05300  -0.00615  -0.01003   0.00015
   S      3.09924   3.63252  17.05791  -0.00616  -0.00998   0.00015
PRIMCOORD  6
     49   1
   Re     0.03631   1.78745   5.69513  -0.01159   0.00549   0.00017
   Mo     0.02731   1.79263   2.84420  -0.01073   0.00517   0.00020
   Mo    -1.54683   4.49620   2.87893  -0.01063   0.00520   0.00025
   Mo     3.15364   1.80671   2.86892  -0.01074   0.00506   0.00025
   Mo     1.60345   4.49644   2.87993  -0.01056   0.00506   0.00015
   Mo     1.53759   0.92024   9.48141  -0.01343   0.00548   0.00009
   Mo    -0.04223   3.65975   9.48063  -0.01346   0.00551  -0.00001
   Mo     4.62994   0.92129   9.47063  -0.01345   0.00548  -0.00008
   Mo     3.08752   3.63919   9.46258  -0.01346   0.00548  -0.00001
   S     -0.04366   1.83366   7.93106  -0.01353   0.00556   0.00005
   S     -1.60395   4.55027   7.91456  -0.01361   0.00560   0.00001
   S      3.07828   1.82922   7.90456  -0.01366   0.00555  -0.00001
   S      1.51799   4.54584   7.90949  -0.01360   0.00550  -0.00004
   S      1.58497   0.89282   1.32187  -0.01052   0.00507   0.00026
   S      0.02672   3.59767   1.32814  -0.01041   0.00507   0.00019
   S      4.71813   0.89249   1.31814  -0.01047   0.00500   0.00019
   S      3.15215   3.60181   1.30987  -0.01031   0.00496   0.00022
   S     -0.04289   1.83323  11.01266  -0.01334   0.00542  -0.00001
   S     -1.60742   4.53740  11.04059  -0.01328   0.00538   0.00003
   S      3.08772   1.83869  11.03058  -0.01320   0.00539  -0.00000
   S      1.53072   4.53851  11.03203  -0.01326   0.00541  -0.00004
   S      1.63085   0.86634   4.49126  -0.01115   0.00533   0.00047
   S      0.02634   3.62751   4.48922  -0.01094   0.00537   0.00012
   S      4.69210   0.87795   4.47922  -0.01104   0.00517  -0.00002
   S      3.15863   3.59809   4.41531  -0.01079   0.00516   0.00022
   Mo    -0.03240   1.82726  15.50878   0.01096  -0.00561  -0.00039
   Mo    -1.59417   4.53671  15.51335   0.01098  -0.00561  -0.00038
   Mo     3.09500   1.82767  15.50335   0.01100  -0.00557  -0.00038
   Mo     1.53302   4.53726  15.50855   0.01101  -0.00560  -0.00041
   Mo     1.53926   0.91945  21.53841   0.01654  -0.00663   0.00013
   Mo    -0.02276   3.62877  21.54341   0.01653  -0.00661   0.00013
   Mo     4.66665   0.92015  21.53340   0.01651  -0.00663   0.00013
   Mo     3.10455   3.62952  21.53749   0.01654  -0.00662   0.00013
   S     -0.02679   1.82409  19.98953   0.01661  -0.00667   0.00014
   S     -1.58865   4.53359  19.99402   0.01664  -0.00667   0.00012
   S      3.10052   1.82456  19.98402   0.01662  -0.00668   0.00012
   S      1.53820   4.53434  19.98900   0.01663  -0.00667   0.00012
   S      1.52845   0.92560  13.95252   0.01078  -0.00551  -0.00035
   S     -0.03308   3.63465  13.95766   0.01077  -0.00553  -0.00039
   S      4.65632   0.92601  13.94765   0.01078  -0.00549  -0.00041
   S      3.09409   3.63547  13.95357   0.01079  -0.00550  -0.00040
   S     -0.02184   1.82124  23.09540   0.01636  -0.00654   0.00013
   S     -1.58435   4.53039  23.09895   0.01637  -0.00656   0.00014
   S      3.10546   1.82246  23.08895   0.01637  -0.00654   0.00014
   S      1.54392   4.53105  23.09379   0.01637  -0.00655   0.00013
   S      1.53381   0.92252  17.05792   0.01116  -0.00566  -0.00038
   S     -0.02826   3.63212  17.06300   0.01119  -0.00567  -0.00040
   S      4.66094   0.92313  17.05300   0.01115  -0.00568  -0.00039
   S      3.09924   3.63252  17.05791   0.01115  -0.00565  -0.00037
PRIMCOORD  7
     49   1
   Re     0.03631   1.78745   5.69513   0.00491   0.01170   0.00024
   Mo     0.02731   1.79263   2.84420   0.00446   0.01079   0.00030
   Mo    -1.54683   4.49620   2.87893   0.00432   0.01066   0.00024
   Mo     3.15364   1.80671   2.86892   0.00446   0.01058   0.00037
   Mo     1.60345   4.49644   2.87993   0.00447   0.01074   0.00030
   Mo     1.53759   0.92024   9.48141   0.00612   0.01354   0.00014
   Mo    -0.04223   3.65975   9.48063   0.00613   0.01359   0.00005
   Mo     4.62994   0.92129   9.47063   0.00611   0.01354   0.00023
   Mo     3.08752   3.63919   9.46258   0.00613   0.01356   0.00012
   S     -0.04366   1.83366   7.93106   0.00614   0.01363   0.00020
   S     -1.60395   4.55027   7.91456   0.00615   0.01373   0.00009
   S      3.07828   1.82922   7.90456   0.00622   0.01367   0.00016
   S      1.51799   4.54584   7.90949   0.00624   0.01378   0.00012
   S      1.58497   0.89282   1.32187   0.00431   0.01047   0.00031
   S      0.02672   3.59767   1.32814   0.00432   0.01053   0.00023
   S      4.71813   0.89249   1.31814   0.00439   0.01049   0.00035
   S      3.15215   3.60181   1.30987   0.00426   0.01033   0.00029
   S     -0.04289   1.83323  11.01266   0.00607   0.01343   0.00013
   S     -1.60742   4.53740  11.04059   0.00606   0.01334   0.00011
   S      3.08772   1.83869  11.03058   0.00601   0.01335   0.00016
   S      1.53072   4.53851  11.03203   0.00604   0.01332   0.00014
   S      1.63085   0.86634   4.49126   0.00451   0.01096   0.00029
   S      0.02634   3.62751   4.48922   0.00455   0.01121  -0.00002
   S      4.69210   0.87795   4.47922   0.00472   0.01105   0.00059
   S      3.15863   3.59809   4.41531   0.00449   0.01081   0.00031
   Mo    -0.03240   1.82726  15.50878  -0.00458  -0.01209  -0.00005
   Mo    -1.59417   4.53671  15.51335  -0.00457  -0.01207  -0.00007
   Mo     3.09500   1.82767  15.50335  -0.00460  -0.01198  -0.00003
   Mo     1.53302   4.53726  15.50855  -0.00462  -0.01205  -0.00006
   Mo     1.53926   0.91945  21.53841  -0.00741  -0.01566  -0.00045
   Mo    -0.02276   3.62877  21.54341  -0.00740  -0.01559  -0.00046
   Mo     4.66665   0.92015  21.53340  -0.00739  -0.01563  -0.00046
   Mo     3.10455   3.62952  21.53749  -0.00741  -0.01563  -0.00046
   S     -0.02679   1.82409  19.98953  -0.00743  -0.01572  -0.00044
   S     -1.58865   4.53359  19.99402  -0.00745  -0.01575  -0.00046
   S      3.10052   1.82456  19.98402  -0.00745  -0.01576  -0.00045
   S      1.53820   4.53434  19.98900  -0.00743  -0.01573  -0.00046
   S      1.52845   0.92560  13.95252  -0.00445  -0.01182  -0.00004
   S     -0.03308   3.63465  13.95766  -0.00449  -0.01190  -0.00007
   S      4.65632   0.92601  13.94765  -0.00454  -0.01182  -0.00002
   S      3.09409   3.63547  13.95357  -0.00450  -0.01179  -0.00006
   S     -0.02184   1.82124  23.09540  -0.00732  -0.01543  -0.00045
   S     -1.58435   4.53039  23.09895  -0.00733  -0.01548  -0.00044
   S      3.10546   1.82246  23.08895  -0.00734  -0.01547  -0.00045
   S      1.54392   4.53105  23.09379  -0.00732  -0.01546  -0.00044
   S      1.53381   0.92252  17.05792  -0.00465  -0.01224  -0.00006
   S     -0.02826   3.63212  17.06300  -0.00468  -0.01225  -0.00007
   S      4.66094   0.92313  17.05300  -0.00469  -0.01222  -0.00005
   S      3.09924   3.63252  17.05791  -0.00468  -0.01216  -0.00005
PRIMCOORD  8
     49   1
   Re     0.03631   1.78745   5.69513   0.00494  -0.00354   0.00134
   Mo     0.02731   1.79263   2.84420   0.00461  -0.00331   0.00129
   Mo    -1.54683   4.49620   2.87893   0.00422  -0.00332   0.00120
   Mo     3.15364   1.80671   2.86892   0.00445  -0.00290   0.00118
   Mo     1.60345   4.49644   2.87993   0.00414  -0.00302   0.00137
   Mo     1.53759   0.92024   9.48141  -0.00844   0.00490   0.00123
   Mo    -0.04223   3.65975   9.48063  -0.00845   0.00493   0.00030
   Mo     4.62994   0.92129   9.47063  -0.00845   0.00489   0.00035
   Mo     3.08752   3.63919   9.46258  -0.00856   0.00498   0.00063
   S     -0.04366   1.83366   7.93106  -0.00825   0.00476   0.00069
   S     -1.60395   4.55027   7.91456  -0.00888   0.00548   0.00068
   S      3.07828   1.82922   7.90456  -0.00911   0.00498   0.00070
   S      1.51799   4.54584   7.90949  -0.00848   0.00496   0.00040
   S      1.58497   0.89282   1.32187   0.00426  -0.00306   0.00131
   S      0.02672   3.59767   1.32814   0.00409  -0.00312   0.00122
   S      4.71813   0.89249   1.31814   0.00420  -0.00291   0.00121
   S      3.15215   3.60181   1.30987   0.00386  -0.00282   0.00119
   S     -0.04289   1.83323  11.01266  -0.00853   0.00497   0.00060
   S     -1.60742   4.53740  11.04059  -0.00825   0.00460   0.00070
   S      3.08772   1.83869  11.03058  -0.00807   0.00489   0.00071
   S      1.53072   4.53851  11.03203  -0.00841   0.00487   0.00042
   S      1.63085   0.86634   4.49126   0.00567  -0.00388   0.00207
   S      0.02634   3.62751   4.48922   0.00410  -0.00388   0.00080
   S      4.69210   0.87795   4.47922   0.00477  -0.00259   0.00083
   S      3.15863   3.59809   4.41531   0.00431  -0.00311   0.00132
   Mo    -0.03240   1.82726  15.50878   0.01713  -0.01031  -0.00117
   Mo    -1.59417   4.53671  15.51335   0.01717  -0.01030  -0.00117
   Mo     3.09500   1.82767  15.50335   0.01720  -0.01023  -0.00118
   Mo     1.53302   4.53726  15.50855   0.01723  -0.01029  -0.00120
   Mo     1.53926   0.91945  21.53841  -0.01452   0.00955  -0.00111
   Mo    -0.02276   3.62877  21.54341  -0.01452   0.00951  -0.00109
   Mo     4.66665   0.92015  21.53340  -0.01450   0.00954  -0.00109
   Mo     3.10455   3.62952  21.53749  -0.01453   0.00954  -0.00108
   S     -0.02679   1.82409  19.98953  -0.01435   0.00943  -0.00112
   S     -1.58865   4.53359  19.99402  -0.01437   0.00943  -0.00109
   S      3.10052   1.82456  19.98402  -0.01436   0.00946  -0.00110
   S      1.53820   4.53434  19.98900  -0.01437   0.00944  -0.00109
   S      1.52845   0.92560  13.95252   0.01716  -0.01028  -0.00112
   S     -0.03308   3.63465  13.95766   0.01719  -0.01031  -0.00115
   S      4.65632   0.92601  13.94765   0.01717  -0.01027  -0.00118
   S      3.09409   3.63547  13.95357   0.01719  -0.01026  -0.00118
   S     -0.02184   1.82124  23.09540  -0.01453   0.00953  -0.00106
   S     -1.58435   4.53039  23.09895  -0.01456   0.00957  -0.00107
   S      3.10546   1.82246  23.08895  -0.01456   0.00955  -0.00106
   S      1.54392   4.53105  23.09379  -0.01457   0.00956  -0.00105
   S      1.53381   0.92252  17.05792   0.01709  -0.01021  -0.00120
   S     -0.02826   3.63212  17.06300   0.01712  -0.01023  -0.00120
   S      4.66094   0.92313  17.05300   0.01706  -0.01023  -0.00118
   S      3.09924   3.63252  17.05791   0.01708  -0.01019  -0.00116
PRIMCOORD  9
     49   1
   Re     0.03631   1.78745   5.69513  -0.00381  -0.00667   0.00030
   Mo     0.02731   1.79263   2.84420  -0.00388  -0.00676   0.00035
   Mo    -1.54683   4.49620   2.87893  -0.00333  -0.00627   0.00054
   Mo     3.15364   1.80671   2.86892  -0.00374  -0.00606   0.00019
   Mo     1.60345   4.49644   2.87993  -0.00369  -0.00645   0.00036
   Mo     1.53759   0.92024   9.48141   0.00627   0.00950   0.00018
   Mo    -0.04223   3.65975   9.48063   0.00627   0.00955  -0.00054
   Mo     4.62994   0.92129   9.47063   0.00625   0.00951   0.00098
   Mo     3.08752   3.63919   9.46258   0.00634   0.00963   0.00019
   S     -0.04366   1.83366   7.93106   0.00588   0.00887   0.00028
   S     -1.60395   4.55027   7.91456   0.00603   0.00992  -0.00013
   S      3.07828   1.82922   7.90456   0.00678   0.00949   0.00050
   S      1.51799   4.54584   7.90949   0.00678   0.01040   0.00019
   S      1.58497   0.89282   1.32187  -0.00352  -0.00617   0.00035
   S      0.02672   3.59767   1.32814  -0.00346  -0.00638   0.00034
   S      4.71813   0.89249   1.31814  -0.00376  -0.00622   0.00038
   S      3.15215   3.60181   1.30987  -0.00337  -0.00591   0.00036
   S     -0.04289   1.83323  11.01266   0.00639   0.00974   0.00019
   S     -1.60742   4.53740  11.04059   0.00643   0.00930  -0.00007
   S      3.08772   1.83869  11.03058   0.00595   0.00956   0.00046
   S      1.53072   4.53851  11.03203   0.00600   0.00904   0.00021
   S      1.63085   0.86634   4.49126  -0.00349  -0.00604   0.00031
   S      0.02634   3.62751   4.48922  -0.00342  -0.00747  -0.00040
   S      4.69210   0.87795   4.47922  -0.00475  -0.00677   0.00114
   S      3.15863   3.59809   4.41531  -0.00361  -0.00630   0.00036
   Mo    -0.03240   1.82726  15.50878  -0.01021  -0.01589  -0.00018
   Mo    -1.59417   4.53671  15.51335  -0.01021  -0.01586  -0.00018
   Mo     3.09500   1.82767  15.50335  -0.01026  -0.01573  -0.00017
   Mo     1.53302   4.53726  15.50855  -0.01030  -0.01584  -0.00018
   Mo     1.53926   0.91945  21.53841   0.00875   0.01465  -0.00048
   Mo    -0.02276   3.62877  21.54341   0.00873   0.01458  -0.00047
   Mo     4.66665   0.92015  21.53340   0.00871   0.01462  -0.00049
   Mo     3.10455   3.62952  21.53749   0.00874   0.01463  -0.00047
   S     -0.02679   1.82409  19.98953   0.00863   0.01446  -0.00049
   S     -1.58865   4.53359  19.99402   0.00867   0.01450  -0.00046
   S      3.10052   1.82456  19.98402   0.00865   0.01452  -0.00049
   S      1.53820   4.53434  19.98900   0.00864   0.01447  -0.00047
   S      1.52845   0.92560  13.95252  -0.01017  -0.01582  -0.00017
   S     -0.03308   3.63465  13.95766  -0.01023  -0.01590  -0.00018
   S      4.65632   0.92601  13.94765  -0.01028  -0.01579  -0.00015
   S      3.09409   3.63547  13.95357  -0.01024  -0.01573  -0.00018
   S     -0.02184   1.82124  23.09540   0.00873   0.01459  -0.00046
   S     -1.58435   4.53039  23.09895   0.00877   0.01466  -0.00048
   S      3.10546   1.82246  23.08895   0.00876   0.01466  -0.00046
   S      1.54392   4.53105  23.09379   0.00874   0.01464  -0.00047
   S      1.53381   0.92252  17.05792  -0.01015  -0.01575  -0.00018
   S     -0.02826   3.63212  17.06300  -0.01020  -0.01580  -0.00018
   S      4.66094   0.92313  17.05300  -0.01021  -0.01572  -0.00019
   S      3.09924   3.63252  17.05791  -0.01020  -0.01565  -0.00017
PRIMCOORD 10
     49   1
   Re     0.03631   1.78745   5.69513   0.00021   0.00000  -0.01356
   Mo     0.02731   1.79263   2.84420   0.00016   0.00003  -0.01276
   Mo    -1.54683   4.49620   2.87893   0.00013   0.00002  -0.01249
   Mo     3.15364   1.80671   2.86892   0.00020   0.00005  -0.01247
   Mo     1.60345   4.49644   2.87993   0.00022  -0.00003  -0.01250
   Mo     1.53759   0.92024   9.48141  -0.00037   0.00066  -0.01363
   Mo    -0.04223   3.65975   9.48063  -0.00039   0.00069  -0.01368
   Mo     4.62994   0.92129   9.47063  -0.00039   0.00069  -0.01366
   Mo     3.08752   3.63919   9.46258  -0.00037   0.00065  -0.01376
   S     -0.04366   1.83366   7.93106  -0.00038   0.00068  -0.01369
   S     -1.60395   4.55027   7.91456  -0.00038   0.00072  -0.01384
   S      3.07828   1.82922   7.90456  -0.00040   0.00063  -0.01383
   S      1.51799   4.54584   7.90949  -0.00040   0.00070  -0.01376
   S      1.58497   0.89282   1.32187   0.00022   0.00006  -0.01215
   S      0.02672   3.59767   1.32814   0.00011   0.00016  -0.01220
   S      4.71813   0.89249   1.31814   0.00007  -0.00001  -0.01219
   S      3.15215   3.60181   1.30987   0.00015   0.00003  -0.01201
   S     -0.04289   1.83323  11.01266  -0.00037   0.00066  -0.01333
   S     -1.60742   4.53740  11.04059  -0.00040   0.00060  -0.01341
   S      3.08772   1.83869  11.03058  -0.00036   0.00070  -0.01340
   S      1.53072   4.53851  11.03203  -0.00035   0.00064  -0.01344
   S      1.63085   0.86634   4.49126   0.00031  -0.00008  -0.01289
   S      0.02634   3.62751   4.48922   0.00017   0.00004  -0.01300
   S      4.69210   0.87795   4.47922   0.00012  -0.00006  -0.01294
   S      3.15863   3.59809   4.41531   0.00020  -0.00000  -0.01248
   Mo    -0.03240   1.82726  15.50878   0.00108  -0.00154   0.01202
   Mo    -1.59417   4.53671  15.51335   0.00108  -0.00149   0.01202
   Mo     3.09500   1.82767  15.50335   0.00113  -0.00149   0.01200
   Mo     1.53302   4.53726  15.50855   0.00110  -0.00151   0.01203
   Mo     1.53926   0.91945  21.53841  -0.00096   0.00083   0.01823
   Mo    -0.02276   3.62877  21.54341  -0.00096   0.00084   0.01823
   Mo     4.66665   0.92015  21.53340  -0.00096   0.00079   0.01821
   Mo     3.10455   3.62952  21.53749  -0.00095   0.00080   0.01813
   S     -0.02679   1.82409  19.98953  -0.00095   0.00085   0.01830
   S     -1.58865   4.53359  19.99402  -0.00093   0.00086   0.01819
   S      3.10052   1.82456  19.98402  -0.00094   0.00075   0.01818
   S      1.53820   4.53434  19.98900  -0.00095   0.00077   0.01818
   S      1.52845   0.92560  13.95252   0.00113  -0.00150   0.01169
   S     -0.03308   3.63465  13.95766   0.00105  -0.00154   0.01171
   S      4.65632   0.92601  13.94765   0.00112  -0.00151   0.01168
   S      3.09409   3.63547  13.95357   0.00107  -0.00144   0.01161
   S     -0.02184   1.82124  23.09540  -0.00096   0.00084   0.01792
   S     -1.58435   4.53039  23.09895  -0.00102   0.00080   0.01784
   S      3.10546   1.82246  23.08895  -0.00091   0.00087   0.01784
   S      1.54392   4.53105  23.09379  -0.00090   0.00078   0.01784
   S      1.53381   0.92252  17.05792   0.00109  -0.00145   0.01218
   S     -0.02826   3.63212  17.06300   0.00105  -0.00152   0.01218
   S      4.66094   0.92313  17.05300   0.00108  -0.00149   0.01219
   S      3.09924   3.63252  17.05791   0.00111  -0.00151   0.01218
PRIMCOORD 11
     49   1
   Re     0.03631   1.78745   5.69513  -0.00024  -0.00016  -0.00378
   Mo     0.02731   1.79263   2.84420   0.00022  -0.00029  -0.00603
   Mo    -1.54683   4.49620   2.87893   0.00038  -0.00022  -0.00679
   Mo     3.15364   1.80671   2.86892   0.00017  -0.00056  -0.00679
   Mo     1.60345   4.49644   2.87993   0.00023  -0.00032  -0.00687
   Mo     1.53759   0.92024   9.48141  -0.00108   0.00061   0.00301
   Mo    -0.04223   3.65975   9.48063  -0.00070  -0.00015   0.00295
   Mo     4.62994   0.92129   9.47063  -0.00014   0.00063   0.00296
   Mo     3.08752   3.63919   9.46258  -0.00069   0.00042   0.00430
   S     -0.04366   1.83366   7.93106  -0.00037   0.00029  -0.00085
   S     -1.60395   4.55027   7.91456  -0.00100   0.00020   0.00382
   S      3.07828   1.82922   7.90456  -0.00056   0.00069   0.00387
   S      1.51799   4.54584   7.90949  -0.00043   0.00026   0.00377
   S      1.58497   0.89282   1.32187  -0.00000  -0.00023  -0.00679
   S      0.02672   3.59767   1.32814   0.00032  -0.00045  -0.00683
   S      4.71813   0.89249   1.31814   0.00045  -0.00023  -0.00682
   S      3.15215   3.60181   1.30987   0.00040  -0.00047  -0.00697
   S     -0.04289   1.83323  11.01266  -0.00065   0.00039   0.00334
   S     -1.60742   4.53740  11.04059  -0.00026   0.00062   0.00375
   S      3.08772   1.83869  11.03058  -0.00063  -0.00011   0.00373
   S      1.53072   4.53851  11.03203  -0.00116   0.00065   0.00372
   S      1.63085   0.86634   4.49126  -0.00044   0.00002  -0.00572
   S      0.02634   3.62751   4.48922   0.00028  -0.00081  -0.00600
   S      4.69210   0.87795   4.47922   0.00057  -0.00021  -0.00600
   S      3.15863   3.59809   4.41531   0.00032  -0.00042  -0.00711
   Mo    -0.03240   1.82726  15.50878   0.00040   0.00002   0.02195
   Mo    -1.59417   4.53671  15.51335   0.00043  -0.00000   0.02195
   Mo     3.09500   1.82767  15.50335   0.00038   0.00004   0.02195
   Mo     1.53302   4.53726  15.50855   0.00036   0.00005   0.02192
   Mo     1.53926   0.91945  21.53841   0.00008   0.00005  -0.01750
   Mo    -0.02276   3.62877  21.54341   0.00007  -0.00001  -0.01752
   Mo     4.66665   0.92015  21.53340   0.00005  -0.00006  -0.01751
   Mo     3.10455   3.62952  21.53749   0.00010   0.00001  -0.01747
   S     -0.02679   1.82409  19.98953   0.00004  -0.00008  -0.01707
   S     -1.58865   4.53359  19.99402   0.00011   0.00008  -0.01704
   S      3.10052   1.82456  19.98402   0.00010   0.00004  -0.01704
   S      1.53820   4.53434  19.98900   0.00009  -0.00006  -0.01705
   S      1.52845   0.92560  13.95252   0.00041  -0.00001   0.02190
   S     -0.03308   3.63465  13.95766   0.00042  -0.00003   0.02187
   S      4.65632   0.92601  13.94765   0.00041   0.00005   0.02188
   S      3.09409   3.63547  13.95357   0.00038   0.00003   0.02187
   S     -0.02184   1.82124  23.09540   0.00005  -0.00003  -0.01752
   S     -1.58435   4.53039  23.09895   0.00011   0.00003  -0.01749
   S      3.10546   1.82246  23.08895   0.00010  -0.00003  -0.01748
   S      1.54392   4.53105  23.09379   0.00006  -0.00005  -0.01747
   S      1.53381   0.92252  17.05792   0.00040   0.00001   0.02155
   S     -0.02826   3.63212  17.06300   0.00041  -0.00001   0.02156
   S      4.66094   0.92313  17.05300   0.00039   0.00005   0.02155
   S      3.09924   3.63252  17.05791   0.00030   0.00012   0.02153
PRIMCOORD 12
     49   1
   Re     0.03631   1.78745   5.69513   0.00172  -0.00130   0.00765
   Mo     0.02731   1.79263   2.84420  -0.00110   0.00045   0.01579
   Mo    -1.54683   4.49620   2.87893  -0.00184  -0.00031   0.01888
   Mo     3.15364   1.80671   2.86892  -0.00084   0.00152   0.01884
   Mo     1.60345   4.49644   2.87993  -0.00174   0.00085   0.01969
   Mo     1.53759   0.92024   9.48141   0.00252  -0.00147  -0.01954
   Mo    -0.04223   3.65975   9.48063   0.00080   0.00223  -0.01954
   Mo     4.62994   0.92129   9.47063  -0.00149  -0.00175  -0.01952
   Mo     3.08752   3.63919   9.46258   0.00097  -0.00063  -0.02577
   S     -0.04366   1.83366   7.93106  -0.00031   0.00025  -0.00408
   S     -1.60395   4.55027   7.91456   0.00203   0.00061  -0.02387
   S      3.07828   1.82922   7.90456   0.00050  -0.00219  -0.02387
   S      1.51799   4.54584   7.90949  -0.00023   0.00020  -0.02400
   S      1.58497   0.89282   1.32187  -0.00043   0.00007   0.01815
   S      0.02672   3.59767   1.32814  -0.00136   0.00122   0.01817
   S      4.71813   0.89249   1.31814  -0.00194   0.00044   0.01815
   S      3.15215   3.60181   1.30987  -0.00228   0.00117   0.01904
   S     -0.04289   1.83323  11.01266   0.00045  -0.00023  -0.01989
   S     -1.60742   4.53740  11.04059  -0.00137  -0.00148  -0.02161
   S      3.08772   1.83869  11.03058   0.00058   0.00177  -0.02159
   S      1.53072   4.53851  11.03203   0.00317  -0.00179  -0.02167
   S      1.63085   0.86634   4.49126   0.00231  -0.00147   0.01480
   S      0.02634   3.62751   4.48922  -0.00160   0.00164   0.01633
   S      4.69210   0.87795   4.47922  -0.00252   0.00035   0.01629
   S      3.15863   3.59809   4.41531  -0.00163   0.00074   0.02060
   Mo    -0.03240   1.82726  15.50878   0.00015   0.00027   0.00517
   Mo    -1.59417   4.53671  15.51335   0.00015   0.00027   0.00547
   Mo     3.09500   1.82767  15.50335   0.00016   0.00024   0.00547
   Mo     1.53302   4.53726  15.50855   0.00007   0.00028   0.00543
   Mo     1.53926   0.91945  21.53841   0.00006  -0.00010  -0.00492
   Mo    -0.02276   3.62877  21.54341   0.00001  -0.00009  -0.00494
   Mo     4.66665   0.92015  21.53340  -0.00003  -0.00006  -0.00498
   Mo     3.10455   3.62952  21.53749  -0.00006  -0.00004  -0.00508
   S     -0.02679   1.82409  19.98953   0.00005  -0.00009  -0.00483
   S     -1.58865   4.53359  19.99402   0.00008  -0.00002  -0.00497
   S      3.10052   1.82456  19.98402  -0.00005  -0.00006  -0.00500
   S      1.53820   4.53434  19.98900  -0.00002  -0.00008  -0.00501
   S      1.52845   0.92560  13.95252   0.00038   0.00012   0.00503
   S     -0.03308   3.63465  13.95766   0.00011   0.00037   0.00500
   S      4.65632   0.92601  13.94765   0.00009   0.00014   0.00501
   S      3.09409   3.63547  13.95357   0.00016   0.00021   0.00525
   S     -0.02184   1.82124  23.09540   0.00004  -0.00017  -0.00467
   S     -1.58435   4.53039  23.09895  -0.00009  -0.00018  -0.00472
   S      3.10546   1.82246  23.08895   0.00005   0.00003  -0.00472
   S      1.54392   4.53105  23.09379   0.00000  -0.00010  -0.00475
   S      1.53381   0.92252  17.05792   0.00005   0.00031   0.00535
   S     -0.02826   3.63212  17.06300   0.00010   0.00015   0.00535
   S      4.66094   0.92313  17.05300   0.00025   0.00031   0.00535
   S      3.09924   3.63252  17.05791   0.00005   0.00032   0.00545
PRIMCOORD 13
     49   1
   Re     0.03631   1.78745   5.69513  -0.02549  -0.04375  -0.00001
   Mo     0.02731   1.79263   2.84420   0.00152   0.00265  -0.00003
   Mo    -1.54683   4.49620   2.87893   0.02755   0.01807   0.00892
   Mo     3.15364   1.80671   2.86892   0.00192   0.03277  -0.00897
   Mo     1.60345   4.49644   2.87993   0.00222   0.00362  -0.00007
   Mo     1.53759   0.92024   9.48141   0.00014   0.00025   0.00003
   Mo    -0.04223   3.65975   9.48063  -0.00034   0.00032  -0.00381
   Mo     4.62994   0.92129   9.47063   0.00047  -0.00013   0.00390
   Mo     3.08752   3.63919   9.46258   0.00012   0.00019   0.00005
   S     -0.04366   1.83366   7.93106  -0.00179  -0.00308   0.00001
   S     -1.60395   4.55027   7.91456  -0.00220   0.00166  -0.00201
   S      3.07828   1.82922   7.90456   0.00257  -0.00107   0.00210
   S      1.51799   4.54584   7.90949   0.00220   0.00381   0.00006
   S      1.58497   0.89282   1.32187   0.00946   0.01638  -0.00003
   S      0.02672   3.59767   1.32814   0.00998   0.00479   0.00151
   S      4.71813   0.89249   1.31814  -0.00078   0.01098  -0.00160
   S      3.15215   3.60181   1.30987   0.01999   0.03437  -0.00005
   S     -0.04289   1.83323  11.01266   0.00125   0.00215   0.00004
   S     -1.60742   4.53740  11.04059   0.00110  -0.00009  -0.00162
   S      3.08772   1.83869  11.03058  -0.00062   0.00089   0.00170
   S      1.53072   4.53851  11.03203  -0.00109  -0.00189   0.00004
   S      1.63085   0.86634   4.49126   0.01119   0.01958   0.00002
   S      0.02634   3.62751   4.48922   0.01119  -0.01926   0.01670
   S      4.69210   0.87795   4.47922  -0.02230  -0.00005  -0.01680
   S      3.15863   3.59809   4.41531   0.01352   0.02322  -0.00005
   Mo    -0.03240   1.82726  15.50878   0.00003   0.00003  -0.00004
   Mo    -1.59417   4.53671  15.51335   0.00004   0.00005   0.00013
   Mo     3.09500   1.82767  15.50335   0.00004   0.00007  -0.00020
   Mo     1.53302   4.53726  15.50855   0.00002   0.00005  -0.00004
   Mo     1.53926   0.91945  21.53841  -0.00027  -0.00048   0.00004
   Mo    -0.02276   3.62877  21.54341  -0.00025  -0.00093  -0.00031
   Mo     4.66665   0.92015  21.53340  -0.00067  -0.00070   0.00039
   Mo     3.10455   3.62952  21.53749  -0.00019  -0.00035   0.00004
   S     -0.02679   1.82409  19.98953  -0.00069  -0.00120   0.00004
   S     -1.58865   4.53359  19.99402  -0.00021  -0.00056  -0.00010
   S      3.10052   1.82456  19.98402  -0.00037  -0.00047   0.00018
   S      1.53820   4.53434  19.98900  -0.00035  -0.00063   0.00004
   S      1.52845   0.92560  13.95252  -0.00002  -0.00006  -0.00004
   S     -0.03308   3.63465  13.95766  -0.00004   0.00008   0.00009
   S      4.65632   0.92601  13.94765   0.00010   0.00001  -0.00017
   S      3.09409   3.63547  13.95357   0.00011   0.00021  -0.00004
   S     -0.02184   1.82124  23.09540  -0.00043  -0.00075   0.00004
   S     -1.58435   4.53039  23.09895   0.00041  -0.00039  -0.00030
   S      3.10546   1.82246  23.08895  -0.00053   0.00015   0.00038
   S      1.54392   4.53105  23.09379  -0.00050  -0.00090   0.00004
   S      1.53381   0.92252  17.05792   0.00009   0.00014  -0.00004
   S     -0.02826   3.63212  17.06300   0.00008  -0.00001   0.00005
   S      4.66094   0.92313  17.05300  -0.00004   0.00007  -0.00012
   S      3.09924   3.63252  17.05791  -0.00002  -0.00003  -0.00003
PRIMCOORD 14
     49   1
   Re     0.03631   1.78745   5.69513  -0.04272   0.02485   0.00025
   Mo     0.02731   1.79263   2.84420   0.00388  -0.00227   0.00090
   Mo    -1.54683   4.49620   2.87893   0.01800   0.00774   0.00660
   Mo     3.15364   1.80671   2.86892   0.00222  -0.01969   0.00666
   Mo     1.60345   4.49644   2.87993   0.03273  -0.01891  -0.00741
   Mo     1.53759   0.92024   9.48141   0.00018  -0.00011  -0.00501
   Mo    -0.04223   3.65975   9.48063  -0.00050   0.00039   0.00020
   Mo     4.62994   0.92129   9.47063  -0.00058   0.00024   0.00017
   Mo     3.08752   3.63919   9.46258   0.00046  -0.00027  -0.00233
   S     -0.04366   1.83366   7.93106  -0.00308   0.00180   0.00048
   S     -1.60395   4.55027   7.91456   0.00147  -0.00282  -0.00282
   S      3.07828   1.82922   7.90456   0.00316   0.00013  -0.00283
   S      1.51799   4.54584   7.90949  -0.00105   0.00060  -0.00023
   S      1.58497   0.89282   1.32187   0.00434  -0.00261   0.00131
   S      0.02672   3.59767   1.32814   0.01754  -0.00232   0.00171
   S      4.71813   0.89249   1.31814   0.01076  -0.01409   0.00172
   S      3.15215   3.60181   1.30987   0.03540  -0.02062   0.00229
   S     -0.04289   1.83323  11.01266   0.00123  -0.00071  -0.00166
   S     -1.60742   4.53740  11.04059  -0.00057   0.00135  -0.00232
   S      3.08772   1.83869  11.03058  -0.00144  -0.00020  -0.00233
   S      1.53072   4.53851  11.03203   0.00106  -0.00060  -0.00056
   S      1.63085   0.86634   4.49126  -0.02048   0.01171   0.01951
   S      0.02634   3.62751   4.48922   0.01755   0.01150  -0.00763
   S      4.69210   0.87795   4.47922  -0.00109  -0.02091  -0.00752
   S      3.15863   3.59809   4.41531   0.02444  -0.01422   0.00090
   Mo    -0.03240   1.82726  15.50878   0.00007  -0.00001   0.00014
   Mo    -1.59417   4.53671  15.51335   0.00008  -0.00003   0.00025
   Mo     3.09500   1.82767  15.50335   0.00008  -0.00004   0.00025
   Mo     1.53302   4.53726  15.50855   0.00006  -0.00002   0.00003
   Mo     1.53926   0.91945  21.53841  -0.00092   0.00054  -0.00049
   Mo    -0.02276   3.62877  21.54341  -0.00041   0.00053  -0.00004
   Mo     4.66665   0.92015  21.53340  -0.00066   0.00010  -0.00005
   Mo     3.10455   3.62952  21.53749  -0.00029   0.00017  -0.00027
   S     -0.02679   1.82409  19.98953  -0.00114   0.00067  -0.00018
   S     -1.58865   4.53359  19.99402  -0.00049   0.00046  -0.00028
   S      3.10052   1.82456  19.98402  -0.00065   0.00021  -0.00029
   S      1.53820   4.53434  19.98900  -0.00042   0.00024  -0.00010
   S      1.52845   0.92560  13.95252   0.00011  -0.00005   0.00025
   S     -0.03308   3.63465  13.95766  -0.00003  -0.00003   0.00007
   S      4.65632   0.92601  13.94765   0.00004   0.00005   0.00008
   S      3.09409   3.63547  13.95357   0.00018  -0.00010   0.00018
   S     -0.02184   1.82124  23.09540  -0.00085   0.00049  -0.00013
   S     -1.58435   4.53039  23.09895  -0.00033   0.00074  -0.00038
   S      3.10546   1.82246  23.08895  -0.00080  -0.00009  -0.00038
   S      1.54392   4.53105  23.09379   0.00024  -0.00013   0.00015
   S      1.53381   0.92252  17.05792   0.00002  -0.00000   0.00024
   S     -0.02826   3.63212  17.06300   0.00013  -0.00001   0.00014
   S      4.66094   0.92313  17.05300   0.00010  -0.00009   0.00013
   S      3.09924   3.63252  17.05791  -0.00001   0.00001   0.00018
PRIMCOORD 15
     49   1
   Re     0.03631   1.78745   5.69513   0.00115   0.00180  -0.00002
   Mo     0.02731   1.79263   2.84420  -0.00378  -0.00616  -0.00002
   Mo    -1.54683   4.49620   2.87893   0.00706  -0.00390  -0.00281
   Mo     3.15364   1.80671   2.86892  -0.00702   0.00404   0.00275
   Mo     1.60345   4.49644   2.87993   0.00211   0.00341   0.00005
   Mo     1.53759   0.92024   9.48141  -0.01479  -0.02642  -0.00004
   Mo    -0.04223   3.65975   9.48063   0.03011  -0.00104   0.00246
   Mo     4.62994   0.92129   9.47063  -0.01572   0.02602  -0.00242
   Mo     3.08752   3.63919   9.46258   0.00015   0.00116   0.00002
   S     -0.04366   1.83366   7.93106   0.00077   0.00041  -0.00000
   S     -1.60395   4.55027   7.91456   0.01765  -0.02829   0.00100
   S      3.07828   1.82922   7.90456  -0.03303   0.00166  -0.00101
   S      1.51799   4.54584   7.90949   0.01453   0.02611   0.00004
   S      1.58497   0.89282   1.32187  -0.00199  -0.00304  -0.00004
   S      0.02672   3.59767   1.32814   0.00770  -0.00666  -0.00124
   S      4.71813   0.89249   1.31814  -0.00977   0.00316   0.00125
   S      3.15215   3.60181   1.30987   0.00136   0.00222  -0.00000
   S     -0.04289   1.83323  11.01266  -0.00091  -0.00247   0.00000
   S     -1.60742   4.53740  11.04059   0.01546  -0.02643   0.00123
   S      3.08772   1.83869  11.03058  -0.03038   0.00065  -0.00125
   S      1.53072   4.53851  11.03203   0.01564   0.02802   0.00002
   S      1.63085   0.86634   4.49126  -0.00277  -0.00461  -0.00015
   S      0.02634   3.62751   4.48922   0.00681  -0.00303  -0.00480
   S      4.69210   0.87795   4.47922  -0.00604   0.00423   0.00494
   S      3.15863   3.59809   4.41531   0.00369   0.00606  -0.00000
   Mo    -0.03240   1.82726  15.50878  -0.00022  -0.00055   0.00001
   Mo    -1.59417   4.53671  15.51335   0.00376  -0.00563  -0.00034
   Mo     3.09500   1.82767  15.50335  -0.00671   0.00055   0.00038
   Mo     1.53302   4.53726  15.50855   0.00316   0.00563   0.00002
   Mo     1.53926   0.91945  21.53841  -0.00116  -0.00196   0.00001
   Mo    -0.02276   3.62877  21.54341   0.00298  -0.00114   0.00043
   Mo     4.66665   0.92015  21.53340  -0.00249   0.00198  -0.00045
   Mo     3.10455   3.62952  21.53749   0.00071   0.00116  -0.00001
   S     -0.02679   1.82409  19.98953  -0.00058  -0.00095  -0.00000
   S     -1.58865   4.53359  19.99402   0.00287  -0.00223   0.00021
   S      3.10052   1.82456  19.98402  -0.00339   0.00133  -0.00022
   S      1.53820   4.53434  19.98900   0.00116   0.00193  -0.00001
   S      1.52845   0.92560  13.95252  -0.00342  -0.00612   0.00002
   S     -0.03308   3.63465  13.95766   0.00770  -0.00066  -0.00020
   S      4.65632   0.92601  13.94765  -0.00437   0.00642   0.00024
   S      3.09409   3.63547  13.95357   0.00010   0.00037   0.00001
   S     -0.02184   1.82124  23.09540  -0.00096  -0.00159  -0.00001
   S     -1.58435   4.53039  23.09895   0.00261  -0.00205   0.00023
   S      3.10546   1.82246  23.08895  -0.00308   0.00120  -0.00025
   S      1.54392   4.53105  23.09379   0.00145   0.00243  -0.00001
   S      1.53381   0.92252  17.05792  -0.00347  -0.00617   0.00001
   S     -0.02826   3.63212  17.06300   0.00702  -0.00054  -0.00018
   S      4.66094   0.92313  17.05300  -0.00390   0.00590   0.00021
   S      3.09924   3.63252  17.05791   0.00036   0.00081   0.00003
PRIMCOORD 16
     49   1
   Re     0.03631   1.78745   5.69513  -0.00522  -0.00936  -0.00007
   Mo     0.02731   1.79263   2.84420   0.01507   0.02698   0.00000
   Mo    -1.54683   4.49620   2.87893  -0.01522  -0.00376   0.00898
   Mo     3.15364   1.80671   2.86892   0.00421  -0.01528  -0.00898
   Mo     1.60345   4.49644   2.87993   0.00363   0.00579   0.00015
   Mo     1.53759   0.92024   9.48141   0.00267   0.00272  -0.00016
   Mo    -0.04223   3.65975   9.48063   0.00805  -0.01889  -0.00155
   Mo     4.62994   0.92129   9.47063  -0.01978  -0.00140   0.00164
   Mo     3.08752   3.63919   9.46258   0.01001   0.01933   0.00000
   S     -0.04366   1.83366   7.93106  -0.01275  -0.02418  -0.00003
   S     -1.60395   4.55027   7.91456   0.02082   0.00269  -0.00036
   S      3.07828   1.82922   7.90456  -0.00733   0.02050   0.00025
   S      1.51799   4.54584   7.90949  -0.00161  -0.00061   0.00009
   S      1.58497   0.89282   1.32187  -0.00401  -0.00617   0.00003
   S      0.02672   3.59767   1.32814  -0.00522   0.02738   0.00319
   S      4.71813   0.89249   1.31814   0.02605   0.00880  -0.00309
   S      3.15215   3.60181   1.30987  -0.00476  -0.00857   0.00005
   S     -0.04289   1.83323  11.01266  -0.00943  -0.01848   0.00001
   S     -1.60742   4.53740  11.04059   0.02150   0.00229  -0.00097
   S      3.08772   1.83869  11.03058  -0.00830   0.02079   0.00086
   S      1.53072   4.53851  11.03203  -0.00272  -0.00260   0.00003
   S      1.63085   0.86634   4.49126  -0.00301  -0.00479  -0.00034
   S      0.02634   3.62751   4.48922  -0.00421   0.01236   0.02048
   S      4.69210   0.87795   4.47922   0.01268   0.00221  -0.02009
   S      3.15863   3.59809   4.41531  -0.01262  -0.02249   0.00006
   Mo    -0.03240   1.82726  15.50878  -0.00151  -0.00317   0.00000
   Mo    -1.59417   4.53671  15.51335   0.00338  -0.00004   0.00041
   Mo     3.09500   1.82767  15.50335  -0.00158   0.00317  -0.00040
   Mo     1.53302   4.53726  15.50855  -0.00028   0.00005  -0.00002
   Mo     1.53926   0.91945  21.53841  -0.00060  -0.00114   0.00002
   Mo    -0.02276   3.62877  21.54341  -0.00081   0.00332  -0.00144
   Mo     4.66665   0.92015  21.53340   0.00332   0.00101   0.00143
   Mo     3.10455   3.62952  21.53749  -0.00204  -0.00343  -0.00000
   S     -0.02679   1.82409  19.98953   0.00158   0.00260   0.00000
   S     -1.58865   4.53359  19.99402  -0.00401  -0.00095  -0.00069
   S      3.10052   1.82456  19.98402   0.00121  -0.00390   0.00070
   S      1.53820   4.53434  19.98900   0.00100   0.00184  -0.00001
   S      1.52845   0.92560  13.95252   0.00020  -0.00027   0.00000
   S     -0.03308   3.63465  13.95766   0.00163  -0.00357   0.00020
   S      4.65632   0.92601  13.94765  -0.00374  -0.00004  -0.00021
   S      3.09409   3.63547  13.95357   0.00193   0.00394  -0.00000
   S     -0.02184   1.82124  23.09540   0.00283   0.00482   0.00001
   S     -1.58435   4.53039  23.09895  -0.00330  -0.00156  -0.00081
   S      3.10546   1.82246  23.08895   0.00035  -0.00358   0.00082
   S      1.54392   4.53105  23.09379   0.00010   0.00028  -0.00001
   S      1.53381   0.92252  17.05792   0.00043   0.00018   0.00001
   S     -0.02826   3.63212  17.06300   0.00181  -0.00338   0.00021
   S      4.66094   0.92313  17.05300  -0.00366   0.00015  -0.00022
   S      3.09924   3.63252  17.05791   0.00141   0.00304  -0.00000
PRIMCOORD 17
     49   1
   Re     0.03631   1.78745   5.69513   0.00492  -0.00238  -0.00179
   Mo     0.02731   1.79263   2.84420  -0.01333   0.00633  -0.00023
   Mo    -1.54683   4.49620   2.87893   0.00247   0.00449  -0.00150
   Mo     3.15364   1.80671   2.86892  -0.00297  -0.00323  -0.00077
   Mo     1.60345   4.49644   2.87993   0.00677  -0.00424   0.00490
   Mo     1.53759   0.92024   9.48141   0.02616  -0.01452  -0.00441
   Mo    -0.04223   3.65975   9.48063  -0.01004  -0.01488   0.00217
   Mo     4.62994   0.92129   9.47063   0.00907   0.01520   0.00186
   Mo     3.08752   3.63919   9.46258  -0.02648   0.01488   0.00032
   S     -0.04366   1.83366   7.93106   0.02910  -0.01612  -0.00012
   S     -1.60395   4.55027   7.91456  -0.00924  -0.01783  -0.00139
   S      3.07828   1.82922   7.90456   0.01218   0.01631  -0.00153
   S      1.51799   4.54584   7.90949  -0.02897   0.01594   0.00297
   S      1.58497   0.89282   1.32187  -0.01183   0.00718  -0.00062
   S      0.02672   3.59767   1.32814   0.00308   0.00640   0.00107
   S      4.71813   0.89249   1.31814  -0.00604  -0.00658   0.00133
   S      3.15215   3.60181   1.30987   0.00421  -0.00203   0.00093
   S     -0.04289   1.83323  11.01266   0.02910  -0.01651  -0.00002
   S     -1.60742   4.53740  11.04059  -0.01100  -0.01334  -0.00085
   S      3.08772   1.83869  11.03058   0.00758   0.01547  -0.00100
   S      1.53072   4.53851  11.03203  -0.02792   0.01561   0.00191
   S      1.63085   0.86634   4.49126  -0.00627   0.00387  -0.01164
   S      0.02634   3.62751   4.48922   0.00372   0.00359   0.00521
   S      4.69210   0.87795   4.47922  -0.00218  -0.00521   0.00672
   S      3.15863   3.59809   4.41531   0.01019  -0.00473   0.00100
   Mo    -0.03240   1.82726  15.50878   0.00677  -0.00396   0.00001
   Mo    -1.59417   4.53671  15.51335  -0.00229  -0.00375   0.00019
   Mo     3.09500   1.82767  15.50335   0.00246   0.00395   0.00024
   Mo     1.53302   4.53726  15.50855  -0.00688   0.00377  -0.00044
   Mo     1.53926   0.91945  21.53841  -0.00044   0.00039   0.00066
   Mo    -0.02276   3.62877  21.54341   0.00019   0.00008  -0.00025
   Mo     4.66665   0.92015  21.53340  -0.00033  -0.00042  -0.00036
   Mo     3.10455   3.62952  21.53749   0.00066  -0.00012  -0.00017
   S     -0.02679   1.82409  19.98953  -0.00021  -0.00012   0.00004
   S     -1.58865   4.53359  19.99402   0.00035   0.00067   0.00012
   S      3.10052   1.82456  19.98402  -0.00043  -0.00019   0.00007
   S      1.53820   4.53434  19.98900   0.00044  -0.00045  -0.00036
   S      1.52845   0.92560  13.95252   0.00781  -0.00423   0.00027
   S     -0.03308   3.63465  13.95766  -0.00298  -0.00451  -0.00015
   S      4.65632   0.92601  13.94765   0.00254   0.00449  -0.00013
   S      3.09409   3.63547  13.95357  -0.00733   0.00428   0.00001
   S     -0.02184   1.82124  23.09540  -0.00122   0.00034   0.00008
   S     -1.58435   4.53039  23.09895   0.00046   0.00013   0.00017
   S      3.10546   1.82246  23.08895   0.00016  -0.00004   0.00010
   S      1.54392   4.53105  23.09379   0.00060  -0.00046  -0.00043
   S      1.53381   0.92252  17.05792   0.00726  -0.00395   0.00019
   S     -0.02826   3.63212  17.06300  -0.00235  -0.00414  -0.00011
   S      4.66094   0.92313  17.05300   0.00255   0.00376  -0.00007
   S      3.09924   3.63252  17.05791  -0.00732   0.00433   0.00000
PRIMCOORD 18
     49   1
   Re     0.03631   1.78745   5.69513   0.00295   0.00532   0.00002
   Mo     0.02731   1.79263   2.84420  -0.01006  -0.01805  -0.00000
   Mo    -1.54683   4.49620   2.87893   0.00994   0.00354  -0.00713
   Mo     3.15364   1.80671   2.86892  -0.00179   0.01053   0.00724
   Mo     1.60345   4.49644   2.87993  -0.00278  -0.00448  -0.00007
   Mo     1.53759   0.92024   9.48141   0.00583   0.01099   0.00002
   Mo    -0.04223   3.65975   9.48063  -0.00076  -0.01888   0.00954
   Mo     4.62994   0.92129   9.47063  -0.01615  -0.01051  -0.00962
   Mo     3.08752   3.63919   9.46258   0.01111   0.01838  -0.00003
   S     -0.04366   1.83366   7.93106  -0.00924  -0.01500  -0.00002
   S     -1.60395   4.55027   7.91456   0.02033   0.00886   0.00524
   S      3.07828   1.82922   7.90456  -0.00279   0.02158  -0.00524
   S      1.51799   4.54584   7.90949  -0.00985  -0.01798  -0.00005
   S      1.58497   0.89282   1.32187   0.00369   0.00580   0.00002
   S      0.02672   3.59767   1.32814   0.00299  -0.01888  -0.00228
   S      4.71813   0.89249   1.31814  -0.01768  -0.00660   0.00228
   S      3.15215   3.60181   1.30987   0.00300   0.00540   0.00002
   S     -0.04289   1.83323  11.01266  -0.01496  -0.02495   0.00000
   S     -1.60742   4.53740  11.04059   0.01395   0.01304   0.00433
   S      3.08772   1.83869  11.03058   0.00411   0.01813  -0.00439
   S      1.53072   4.53851  11.03203  -0.00277  -0.00572  -0.00005
   S      1.63085   0.86634   4.49126   0.00176   0.00274   0.00025
   S      0.02634   3.62751   4.48922   0.00136  -0.00692  -0.01217
   S      4.69210   0.87795   4.47922  -0.00661  -0.00208   0.01196
   S      3.15863   3.59809   4.41531   0.00922   0.01643   0.00002
   Mo    -0.03240   1.82726  15.50878  -0.00647  -0.01098   0.00002
   Mo    -1.59417   4.53671  15.51335   0.01003   0.00484  -0.00148
   Mo     3.09500   1.82767  15.50335  -0.00096   0.01094   0.00152
   Mo     1.53302   4.53726  15.50855  -0.00261  -0.00477   0.00001
   Mo     1.53926   0.91945  21.53841   0.00155   0.00332  -0.00003
   Mo    -0.02276   3.62877  21.54341   0.00229  -0.00986   0.00129
   Mo     4.66665   0.92015  21.53340  -0.00989  -0.00329  -0.00130
   Mo     3.10455   3.62952  21.53749   0.00612   0.00993  -0.00001
   S     -0.02679   1.82409  19.98953  -0.00613  -0.00990  -0.00000
   S     -1.58865   4.53359  19.99402   0.01119   0.00337   0.00062
   S      3.10052   1.82456  19.98402  -0.00285   0.01102  -0.00066
   S      1.53820   4.53434  19.98900  -0.00208  -0.00430  -0.00001
   S      1.52845   0.92560  13.95252   0.00341   0.00623  -0.00000
   S     -0.03308   3.63465  13.95766   0.00155  -0.01229  -0.00085
   S      4.65632   0.92601  13.94765  -0.01151  -0.00492   0.00090
   S      3.09409   3.63547  13.95357   0.00654   0.01102   0.00002
   S     -0.02184   1.82124  23.09540  -0.00707  -0.01157  -0.00002
   S     -1.58435   4.53039  23.09895   0.01025   0.00386   0.00074
   S      3.10546   1.82246  23.08895  -0.00199   0.01045  -0.00077
   S      1.54392   4.53105  23.09379  -0.00118  -0.00277   0.00000
   S      1.53381   0.92252  17.05792   0.00230   0.00429   0.00005
   S     -0.02826   3.63212  17.06300   0.00055  -0.01150  -0.00076
   S      4.66094   0.92313  17.05300  -0.01033  -0.00542   0.00078
   S      3.09924   3.63252  17.05791   0.00748   0.01268   0.00001
PRIMCOORD 19
     49   1
   Re     0.03631   1.78745   5.69513  -0.00660   0.00399   0.00018
   Mo     0.02731   1.79263   2.84420   0.01890  -0.01156  -0.00039
   Mo    -1.54683   4.49620   2.87893  -0.00263  -0.00595   0.00323
   Mo     3.15364   1.80671   2.86892   0.00473   0.00578   0.00354
   Mo     1.60345   4.49644   2.87993  -0.01090   0.00558  -0.00634
   Mo     1.53759   0.92024   9.48141   0.00251  -0.00156  -0.00481
   Mo    -0.04223   3.65975   9.48063  -0.00066  -0.00161   0.00257
   Mo     4.62994   0.92129   9.47063   0.00050   0.00152   0.00225
   Mo     3.08752   3.63919   9.46258  -0.00182   0.00130  -0.00029
   S     -0.04366   1.83366   7.93106  -0.00088   0.00035   0.00014
   S     -1.60395   4.55027   7.91456   0.00094  -0.00430  -0.00126
   S      3.07828   1.82922   7.90456   0.00362   0.00180  -0.00143
   S      1.51799   4.54584   7.90949  -0.00314   0.00176   0.00233
   S      1.58497   0.89282   1.32187   0.02016  -0.01087   0.00132
   S      0.02672   3.59767   1.32814  -0.00491  -0.01160  -0.00099
   S      4.71813   0.89249   1.31814   0.00724   0.00879  -0.00091
   S      3.15215   3.60181   1.30987  -0.00560   0.00343   0.00037
   S     -0.04289   1.83323  11.01266   0.00498  -0.00328  -0.00004
   S     -1.60742   4.53740  11.04059  -0.00135   0.00050  -0.00105
   S      3.08772   1.83869  11.03058  -0.00143   0.00127  -0.00119
   S      1.53072   4.53851  11.03203  -0.00150   0.00108   0.00197
   S      1.63085   0.86634   4.49126   0.00696  -0.00336   0.01379
   S      0.02634   3.62751   4.48922  -0.00459  -0.00436  -0.00732
   S      4.69210   0.87795   4.47922   0.00156   0.00520  -0.00666
   S      3.15863   3.59809   4.41531  -0.01504   0.00922   0.00018
   Mo    -0.03240   1.82726  15.50878   0.01446  -0.00847   0.00003
   Mo    -1.59417   4.53671  15.51335  -0.00484  -0.00814   0.00038
   Mo     3.09500   1.82767  15.50335   0.00515   0.00846   0.00042
   Mo     1.53302   4.53726  15.50855  -0.01469   0.00820  -0.00076
   Mo     1.53926   0.91945  21.53841   0.02046  -0.01138  -0.00122
   Mo    -0.02276   3.62877  21.54341  -0.00750  -0.01110   0.00064
   Mo     4.66665   0.92015  21.53340   0.00752   0.01136   0.00057
   Mo     3.10455   3.62952  21.53749  -0.02067   0.01119   0.00002
   S     -0.02679   1.82409  19.98953   0.02155  -0.01165  -0.00000
   S     -1.58865   4.53359  19.99402  -0.00805  -0.01282  -0.00029
   S      3.10052   1.82456  19.98402   0.00858   0.01221  -0.00032
   S      1.53820   4.53434  19.98900  -0.02240   0.01241   0.00062
   S      1.52845   0.92560  13.95252   0.01587  -0.00876   0.00047
   S     -0.03308   3.63465  13.95766  -0.00585  -0.00918  -0.00023
   S      4.65632   0.92601  13.94765   0.00513   0.00917  -0.00023
   S      3.09409   3.63547  13.95357  -0.01504   0.00883   0.00006
   S     -0.02184   1.82124  23.09540   0.02280  -0.01243  -0.00006
   S     -1.58435   4.53039  23.09895  -0.00843  -0.01165  -0.00034
   S      3.10546   1.82246  23.08895   0.00742   0.01193  -0.00038
   S      1.54392   4.53105  23.09379  -0.02182   0.01213   0.00079
   S      1.53381   0.92252  17.05792   0.01589  -0.00879   0.00038
   S     -0.02826   3.63212  17.06300  -0.00514  -0.00910  -0.00018
   S      4.66094   0.92313  17.05300   0.00549   0.00850  -0.00013
   S      3.09924   3.63252  17.05791  -0.01614   0.00949   0.00000
PRIMCOORD 20
     49   1
   Re     0.03631   1.78745   5.69513   0.00060   0.00082  -0.00008
   Mo     0.02731   1.79263   2.84420  -0.00210  -0.00285   0.00001
   Mo    -1.54683   4.49620   2.87893  -0.00345   0.01010  -0.00101
   Mo     3.15364   1.80671   2.86892   0.01038   0.00190   0.00098
   Mo     1.60345   4.49644   2.87993  -0.00583  -0.01050   0.00018
   Mo     1.53759   0.92024   9.48141  -0.00333  -0.00579   0.00007
   Mo    -0.04223   3.65975   9.48063   0.00773  -0.00171   0.00098
   Mo     4.62994   0.92129   9.47063  -0.00531   0.00589  -0.00105
   Mo     3.08752   3.63919   9.46258   0.00089   0.00162   0.00006
   S     -0.04366   1.83366   7.93106  -0.00064  -0.00130  -0.00005
   S     -1.60395   4.55027   7.91456   0.00595  -0.00639   0.00054
   S      3.07828   1.82922   7.90456  -0.00859   0.00204  -0.00045
   S      1.51799   4.54584   7.90949   0.00313   0.00545  -0.00001
   S      1.58497   0.89282   1.32187   0.00614   0.01137   0.00003
   S      0.02672   3.59767   1.32814  -0.01131  -0.00294  -0.00039
   S      4.71813   0.89249   1.31814   0.00284  -0.01163   0.00050
   S      3.15215   3.60181   1.30987   0.00067   0.00095   0.00005
   S     -0.04289   1.83323  11.01266  -0.00133  -0.00226   0.00001
   S     -1.60742   4.53740  11.04059   0.00502  -0.00568   0.00046
   S      3.08772   1.83869  11.03058  -0.00735   0.00151  -0.00039
   S      1.53072   4.53851  11.03203   0.00363   0.00641  -0.00001
   S      1.63085   0.86634   4.49126   0.00553   0.00987  -0.00028
   S      0.02634   3.62751   4.48922  -0.01005  -0.00112  -0.00182
   S      4.69210   0.87795   4.47922   0.00393  -0.00946   0.00209
   S      3.15863   3.59809   4.41531   0.00185   0.00260   0.00007
   Mo    -0.03240   1.82726  15.50878   0.00078   0.00264   0.00002
   Mo    -1.59417   4.53671  15.51335  -0.00945   0.01243  -0.00015
   Mo     3.09500   1.82767  15.50335   0.01513  -0.00266   0.00011
   Mo     1.53302   4.53726  15.50855  -0.00645  -0.01245  -0.00001
   Mo     1.53926   0.91945  21.53841   0.01094   0.02028  -0.00002
   Mo    -0.02276   3.62877  21.54341  -0.02468   0.00364   0.00022
   Mo     4.66665   0.92015  21.53340   0.01511  -0.02024  -0.00027
   Mo     3.10455   3.62952  21.53749  -0.00134  -0.00367  -0.00002
   S     -0.02679   1.82409  19.98953   0.00153   0.00409  -0.00003
   S     -1.58865   4.53359  19.99402  -0.01624   0.02176   0.00015
   S      3.10052   1.82456  19.98402   0.02657  -0.00392  -0.00019
   S      1.53820   4.53434  19.98900  -0.01182  -0.02192  -0.00003
   S      1.52845   0.92560  13.95252   0.00686   0.01328  -0.00001
   S     -0.03308   3.63465  13.95766  -0.01599   0.00276  -0.00008
   S      4.65632   0.92601  13.94765   0.01001  -0.01315   0.00008
   S      3.09409   3.63547  13.95357  -0.00089  -0.00293  -0.00001
   S     -0.02184   1.82124  23.09540   0.00134   0.00375  -0.00002
   S     -1.58435   4.53039  23.09895  -0.01629   0.02185   0.00011
   S      3.10546   1.82246  23.08895   0.02665  -0.00393  -0.00015
   S      1.54392   4.53105  23.09379  -0.01169  -0.02168  -0.00002
   S      1.53381   0.92252  17.05792   0.00701   0.01348  -0.00000
   S     -0.02826   3.63212  17.06300  -0.01662   0.00292  -0.00004
   S      4.66094   0.92313  17.05300   0.01039  -0.01364   0.00005
   S      3.09924   3.63252  17.05791  -0.00080  -0.00281  -0.00003
PRIMCOORD 21
     49   1
   Re     0.03631   1.78745   5.69513  -0.00159  -0.00236   0.00001
   Mo     0.02731   1.79263   2.84420   0.00629   0.00976   0.00000
   Mo    -1.54683   4.49620   2.87893  -0.00965   0.00445   0.00477
   Mo     3.15364   1.80671   2.86892   0.00893  -0.00583  -0.00460
   Mo     1.60345   4.49644   2.87993  -0.00304  -0.00461  -0.00018
   Mo     1.53759   0.92024   9.48141  -0.00334  -0.00582  -0.00009
   Mo    -0.04223   3.65975   9.48063   0.00054   0.01018  -0.00608
   Mo     4.62994   0.92129   9.47063   0.00852   0.00552   0.00622
   Mo     3.08752   3.63919   9.46258  -0.00574  -0.01000   0.00001
   S     -0.04366   1.83366   7.93106   0.00436   0.00773   0.00002
   S     -1.60395   4.55027   7.91456  -0.01118  -0.00449  -0.00340
   S      3.07828   1.82922   7.90456   0.00184  -0.01195   0.00335
   S      1.51799   4.54584   7.90949   0.00584   0.01011   0.00006
   S      1.58497   0.89282   1.32187   0.00255   0.00326   0.00005
   S      0.02672   3.59767   1.32814  -0.01066   0.00979   0.00135
   S      4.71813   0.89249   1.31814   0.01421  -0.00386  -0.00140
   S      3.15215   3.60181   1.30987  -0.00162  -0.00249  -0.00000
   S     -0.04289   1.83323  11.01266   0.00802   0.01372  -0.00000
   S     -1.60742   4.53740  11.04059  -0.00675  -0.00708  -0.00287
   S      3.08772   1.83869  11.03058  -0.00285  -0.00940   0.00286
   S      1.53072   4.53851  11.03203   0.00135   0.00227   0.00007
   S      1.63085   0.86634   4.49126   0.00333   0.00535   0.00035
   S      0.02634   3.62751   4.48922  -0.00863   0.00431   0.00720
   S      4.69210   0.87795   4.47922   0.00813  -0.00501  -0.00757
   S      3.15863   3.59809   4.41531  -0.00608  -0.00957   0.00000
   Mo    -0.03240   1.82726  15.50878  -0.00779  -0.01550  -0.00004
   Mo    -1.59417   4.53671  15.51335   0.01564   0.00207   0.00110
   Mo     3.09500   1.82767  15.50335  -0.00555   0.01551  -0.00113
   Mo     1.53302   4.53726  15.50855  -0.00226  -0.00192  -0.00008
   Mo     1.53926   0.91945  21.53841   0.00542   0.01036  -0.00002
   Mo    -0.02276   3.62877  21.54341  -0.00068  -0.01871  -0.00102
   Mo     4.66665   0.92015  21.53340  -0.01619  -0.01047   0.00111
   Mo     3.10455   3.62952  21.53749   0.01137   0.01867   0.00002
   S     -0.02679   1.82409  19.98953  -0.01271  -0.02090   0.00004
   S     -1.58865   4.53359  19.99402   0.01720   0.01128  -0.00054
   S      3.10052   1.82456  19.98402   0.00093   0.02001   0.00056
   S      1.53820   4.53434  19.98900  -0.00552  -0.01059   0.00004
   S      1.52845   0.92560  13.95252   0.00196   0.00132  -0.00005
   S     -0.03308   3.63465  13.95766   0.00553  -0.01618   0.00061
   S      4.65632   0.92601  13.94765  -0.01620  -0.00218  -0.00068
   S      3.09409   3.63547  13.95357   0.00874   0.01720  -0.00002
   S     -0.02184   1.82124  23.09540  -0.01172  -0.01927   0.00001
   S     -1.58435   4.53039  23.09895   0.01749   0.01098  -0.00056
   S      3.10546   1.82246  23.08895   0.00041   0.02008   0.00059
   S      1.54392   4.53105  23.09379  -0.00623  -0.01188   0.00006
   S      1.53381   0.92252  17.05792   0.00291   0.00300   0.00002
   S     -0.02826   3.63212  17.06300   0.00635  -0.01705   0.00048
   S      4.66094   0.92313  17.05300  -0.01734  -0.00201  -0.00060
   S      3.09924   3.63252  17.05791   0.00817   0.01628  -0.00005
PRIMCOORD 22
     49   1
   Re     0.03631   1.78745   5.69513   0.00703  -0.00492   0.00011
   Mo     0.02731   1.79263   2.84420  -0.02226   0.01567   0.00064
   Mo    -1.54683   4.49620   2.87893   0.00749  -0.00181  -0.00434
   Mo     3.15364   1.80671   2.86892  -0.01497  -0.00815  -0.00537
   Mo     1.60345   4.49644   2.87993   0.01877   0.00206   0.00831
   Mo     1.53759   0.92024   9.48141  -0.01075   0.00486   0.00895
   Mo    -0.04223   3.65975   9.48063   0.00406   0.00683  -0.00484
   Mo     4.62994   0.92129   9.47063  -0.00252  -0.00519  -0.00398
   Mo     3.08752   3.63919   9.46258   0.00882  -0.00634   0.00045
   S     -0.04366   1.83366   7.93106  -0.00537   0.00421  -0.00020
   S     -1.60395   4.55027   7.91456   0.00041   0.01011   0.00241
   S      3.07828   1.82922   7.90456  -0.00937  -0.00772   0.00288
   S      1.51799   4.54584   7.90949   0.01279  -0.00553  -0.00459
   S      1.58497   0.89282   1.32187  -0.02975   0.00379  -0.00184
   S      0.02672   3.59767   1.32814   0.01682   0.01526   0.00126
   S      4.71813   0.89249   1.31814  -0.01201  -0.00140   0.00087
   S      3.15215   3.60181   1.30987   0.00597  -0.00433  -0.00078
   S     -0.04289   1.83323  11.01266  -0.01397   0.00976   0.00004
   S     -1.60742   4.53740  11.04059   0.00437   0.00104   0.00198
   S      3.08772   1.83869  11.03058   0.00039  -0.00616   0.00224
   S      1.53072   4.53851  11.03203   0.00890  -0.00445  -0.00369
   S      1.63085   0.86634   4.49126  -0.01382  -0.00464  -0.01703
   S      0.02634   3.62751   4.48922   0.01469   0.00594   0.00983
   S      4.69210   0.87795   4.47922  -0.00642   0.00219   0.00737
   S      3.15863   3.59809   4.41531   0.01862  -0.01303  -0.00058
   Mo    -0.03240   1.82726  15.50878   0.01144  -0.00868   0.00008
   Mo    -1.59417   4.53671  15.51335  -0.00821   0.00314  -0.00084
   Mo     3.09500   1.82767  15.50335   0.01512   0.00869  -0.00108
   Mo     1.53302   4.53726  15.50855  -0.01835  -0.00305   0.00169
   Mo     1.53926   0.91945  21.53841   0.00704  -0.00449   0.00189
   Mo    -0.02276   3.62877  21.54341  -0.00052  -0.00675  -0.00113
   Mo     4.66665   0.92015  21.53340  -0.00075   0.00442  -0.00084
   Mo     3.10455   3.62952  21.53749  -0.00561   0.00668   0.00020
   S     -0.02679   1.82409  19.98953   0.00725  -0.00805  -0.00006
   S     -1.58865   4.53359  19.99402   0.00033  -0.00386   0.00045
   S      3.10052   1.82456  19.98402  -0.00001   0.00716   0.00061
   S      1.53820   4.53434  19.98900  -0.00729   0.00451  -0.00089
   S      1.52845   0.92560  13.95252   0.01907   0.00358  -0.00100
   S     -0.03308   3.63465  13.95766  -0.01521  -0.00909   0.00053
   S      4.65632   0.92601  13.94765   0.00927  -0.00426   0.00037
   S      3.09409   3.63547  13.95357  -0.01310   0.00986  -0.00005
   S     -0.02184   1.82124  23.09540   0.00487  -0.00637  -0.00007
   S     -1.58435   4.53039  23.09895   0.00144  -0.00579   0.00054
   S      3.10546   1.82246  23.08895   0.00132   0.00717   0.00070
   S      1.54392   4.53105  23.09379  -0.00763   0.00494  -0.00105
   S      1.53381   0.92252  17.05792   0.02015   0.00314  -0.00095
   S     -0.02826   3.63212  17.06300  -0.01703  -0.00952   0.00052
   S      4.66094   0.92313  17.05300   0.00845  -0.00238   0.00039
   S      3.09924   3.63252  17.05791  -0.01153   0.00888  -0.00012
PRIMCOORD 23
     49   1
   Re     0.03631   1.78745   5.69513  -0.00484   0.00117  -0.00005
   Mo     0.02731   1.79263   2.84420   0.01559  -0.00365  -0.00038
   Mo    -1.54683   4.49620   2.87893   0.00463  -0.02061   0.00385
   Mo     3.15364   1.80671   2.86892  -0.01486   0.00141   0.00163
   Mo     1.60345   4.49644   2.87993   0.00235   0.02119  -0.00478
   Mo     1.53759   0.92024   9.48141   0.00451  -0.00500  -0.00499
   Mo    -0.04223   3.65975   9.48063  -0.00119  -0.00133   0.00164
   Mo     4.62994   0.92129   9.47063   0.00293   0.00492   0.00334
   Mo     3.08752   3.63919   9.46258  -0.00604   0.00134  -0.00020
   S     -0.04366   1.83366   7.93106   0.00392  -0.00039   0.00012
   S     -1.60395   4.55027   7.91456  -0.00202  -0.00775  -0.00191
   S      3.07828   1.82922   7.90456   0.00423   0.00157  -0.00098
   S      1.51799   4.54584   7.90949  -0.00505   0.00638   0.00260
   S      1.58497   0.89282   1.32187   0.00332  -0.02540   0.00099
   S      0.02672   3.59767   1.32814   0.01522  -0.00341  -0.00017
   S      4.71813   0.89249   1.31814  -0.00113   0.02488  -0.00107
   S      3.15215   3.60181   1.30987  -0.00424   0.00088   0.00041
   S     -0.04289   1.83323  11.01266   0.00945  -0.00234  -0.00001
   S     -1.60742   4.53740  11.04059  -0.00369  -0.00252  -0.00144
   S      3.08772   1.83869  11.03058  -0.00137   0.00122  -0.00087
   S      1.53072   4.53851  11.03203  -0.00415   0.00364   0.00210
   S      1.63085   0.86634   4.49126  -0.00473  -0.01921   0.00970
   S      0.02634   3.62751   4.48922   0.01447  -0.00152  -0.00250
   S      4.69210   0.87795   4.47922  -0.00605   0.01936  -0.00733
   S      3.15863   3.59809   4.41531  -0.01302   0.00305   0.00028
   Mo    -0.03240   1.82726  15.50878  -0.00743   0.00218  -0.00000
   Mo    -1.59417   4.53671  15.51335  -0.00635   0.02179   0.00074
   Mo     3.09500   1.82767  15.50335   0.01764  -0.00222   0.00028
   Mo     1.53302   4.53726  15.50855  -0.00386  -0.02180  -0.00099
   Mo     1.53926   0.91945  21.53841  -0.00445   0.00106  -0.00107
   Mo    -0.02276   3.62877  21.54341   0.00565  -0.00322   0.00027
   Mo     4.66665   0.92015  21.53340  -0.00818  -0.00106   0.00087
   Mo     3.10455   3.62952  21.53749   0.00686   0.00326  -0.00009
   S     -0.02679   1.82409  19.98953  -0.00822  -0.00328   0.00004
   S     -1.58865   4.53359  19.99402   0.00872   0.00105  -0.00045
   S      3.10052   1.82456  19.98402  -0.00521   0.00347  -0.00013
   S      1.53820   4.53434  19.98900   0.00449  -0.00120   0.00052
   S      1.52845   0.92560  13.95252   0.00430   0.02301   0.00054
   S     -0.03308   3.63465  13.95766  -0.01959   0.00231  -0.00014
   S      4.65632   0.92601  13.94765   0.00676  -0.02279  -0.00039
   S      3.09409   3.63547  13.95357   0.00850  -0.00257   0.00002
   S     -0.02184   1.82124  23.09540  -0.00655  -0.00366   0.00004
   S     -1.58435   4.53039  23.09895   0.00867   0.00125  -0.00050
   S      3.10546   1.82246  23.08895  -0.00704   0.00349  -0.00017
   S      1.54392   4.53105  23.09379   0.00489  -0.00108   0.00061
   S      1.53381   0.92252  17.05792   0.00392   0.02353   0.00055
   S     -0.02826   3.63212  17.06300  -0.01828   0.00236  -0.00010
   S      4.66094   0.92313  17.05300   0.00680  -0.02378  -0.00041
   S      3.09924   3.63252  17.05791   0.00752  -0.00217  -0.00000
PRIMCOORD 24
     49   1
   Re     0.03631   1.78745   5.69513  -0.00264   0.00157   0.00052
   Mo     0.02731   1.79263   2.84420   0.00880  -0.00535  -0.00008
   Mo    -1.54683   4.49620   2.87893  -0.00141  -0.00268   0.00158
   Mo     3.15364   1.80671   2.86892   0.00168   0.00277   0.00175
   Mo     1.60345   4.49644   2.87993  -0.00511   0.00284  -0.00370
   Mo     1.53759   0.92024   9.48141  -0.00270   0.00169  -0.00115
   Mo    -0.04223   3.65975   9.48063   0.00111   0.00136   0.00079
   Mo     4.62994   0.92129   9.47063  -0.00126  -0.00185   0.00047
   Mo     3.08752   3.63919   9.46258   0.00324  -0.00147  -0.00024
   S     -0.04366   1.83366   7.93106  -0.00468   0.00233   0.00018
   S     -1.60395   4.55027   7.91456   0.00190   0.00118  -0.00024
   S      3.07828   1.82922   7.90456  -0.00035  -0.00151  -0.00042
   S      1.51799   4.54584   7.90949   0.00286  -0.00195   0.00040
   S      1.58497   0.89282   1.32187   0.00860  -0.00483   0.00065
   S      0.02672   3.59767   1.32814  -0.00248  -0.00510  -0.00061
   S      4.71813   0.89249   1.31814   0.00285   0.00449  -0.00057
   S      3.15215   3.60181   1.30987  -0.00221   0.00133  -0.00006
   S     -0.04289   1.83323  11.01266  -0.00231   0.00078  -0.00002
   S     -1.60742   4.53740  11.04059   0.00104   0.00218  -0.00024
   S      3.08772   1.83869  11.03058  -0.00140  -0.00142  -0.00038
   S      1.53072   4.53851  11.03203   0.00321  -0.00187   0.00046
   S      1.63085   0.86634   4.49126   0.00384  -0.00214   0.00731
   S      0.02634   3.62751   4.48922  -0.00201  -0.00250  -0.00382
   S      4.69210   0.87795   4.47922   0.00106   0.00284  -0.00355
   S      3.15863   3.59809   4.41531  -0.00753   0.00459  -0.00017
   Mo    -0.03240   1.82726  15.50878   0.02083  -0.01074  -0.00000
   Mo    -1.59417   4.53671  15.51335  -0.00771  -0.01195   0.00005
   Mo     3.09500   1.82767  15.50335   0.00717   0.01073   0.00010
   Mo     1.53302   4.53726  15.50855  -0.02022   0.01203  -0.00023
   Mo     1.53926   0.91945  21.53841  -0.01995   0.01106  -0.00074
   Mo    -0.02276   3.62877  21.54341   0.00670   0.01177   0.00043
   Mo     4.66665   0.92015  21.53340  -0.00629  -0.01101   0.00038
   Mo     3.10455   3.62952  21.53749   0.01944  -0.01180  -0.00003
   S     -0.02679   1.82409  19.98953  -0.02099   0.01276   0.00005
   S     -1.58865   4.53359  19.99402   0.00674   0.01131  -0.00016
   S      3.10052   1.82456  19.98402  -0.00679  -0.01243  -0.00018
   S      1.53820   4.53434  19.98900   0.02092  -0.01160   0.00034
   S      1.52845   0.92560  13.95252   0.02174  -0.01279   0.00012
   S     -0.03308   3.63465  13.95766  -0.00771  -0.01162  -0.00012
   S      4.65632   0.92601  13.94765   0.00837   0.01301  -0.00012
   S      3.09409   3.63547  13.95357  -0.02227   0.01149   0.00003
   S     -0.02184   1.82124  23.09540  -0.02042   0.01237   0.00006
   S     -1.58435   4.53039  23.09895   0.00657   0.01225  -0.00020
   S      3.10546   1.82246  23.08895  -0.00765  -0.01274  -0.00023
   S      1.54392   4.53105  23.09379   0.02145  -0.01189   0.00040
   S      1.53381   0.92252  17.05792   0.02140  -0.01263   0.00002
   S     -0.02826   3.63212  17.06300  -0.00737  -0.01128  -0.00007
   S      4.66094   0.92313  17.05300   0.00831   0.01256  -0.00001
   S      3.09924   3.63252  17.05791  -0.02219   0.01148  -0.00003
PRIMCOORD 25
     49   1
   Re     0.03631   1.78745   5.69513   0.00003  -0.00039   0.00001
   Mo     0.02731   1.79263   2.84420   0.00005   0.00182   0.00002
   Mo    -1.54683   4.49620   2.87893  -0.00690   0.01100   0.00072
   Mo     3.15364   1.80671   2.86892   0.01277  -0.00089  -0.00111
   Mo     1.60345   4.49644   2.87993  -0.00609  -0.01146   0.00031
   Mo     1.53759   0.92024   9.48141  -0.00083  -0.00095   0.00028
   Mo    -0.04223   3.65975   9.48063   0.00391  -0.00365   0.00031
   Mo     4.62994   0.92129   9.47063  -0.00524   0.00133  -0.00058
   Mo     3.08752   3.63919   9.46258   0.00232   0.00360   0.00002
   S     -0.04366   1.83366   7.93106  -0.00251  -0.00421  -0.00000
   S     -1.60395   4.55027   7.91456   0.00570  -0.00111   0.00041
   S      3.07828   1.82922   7.90456  -0.00429   0.00412  -0.00024
   S      1.51799   4.54584   7.90949   0.00084   0.00088  -0.00014
   S      1.58497   0.89282   1.32187   0.00566   0.01150  -0.00007
   S      0.02672   3.59767   1.32814  -0.01371   0.00148   0.00017
   S      4.71813   0.89249   1.31814   0.00768  -0.01195  -0.00012
   S      3.15215   3.60181   1.30987   0.00009  -0.00021  -0.00005
   S     -0.04289   1.83323  11.01266  -0.00259  -0.00367   0.00001
   S     -1.60742   4.53740  11.04059   0.00502  -0.00122   0.00016
   S      3.08772   1.83869  11.03058  -0.00344   0.00355  -0.00003
   S      1.53072   4.53851  11.03203   0.00112   0.00159  -0.00012
   S      1.63085   0.86634   4.49126   0.00598   0.01109  -0.00062
   S      0.02634   3.62751   4.48922  -0.01263   0.00128   0.00195
   S      4.69210   0.87795   4.47922   0.00721  -0.01071  -0.00134
   S      3.15863   3.59809   4.41531  -0.00020  -0.00182  -0.00003
   Mo    -0.03240   1.82726  15.50878   0.01084   0.01856   0.00002
   Mo    -1.59417   4.53671  15.51335  -0.02150  -0.00018  -0.00005
   Mo     3.09500   1.82767  15.50335   0.01078  -0.01854  -0.00003
   Mo     1.53302   4.53726  15.50855  -0.00013   0.00004   0.00010
   Mo     1.53926   0.91945  21.53841  -0.00176  -0.00485   0.00009
   Mo    -0.02276   3.62877  21.54341   0.01329  -0.01516  -0.00030
   Mo     4.66665   0.92015  21.53340  -0.01929   0.00482   0.00019
   Mo     3.10455   3.62952  21.53749   0.00776   0.01521   0.00000
   S     -0.02679   1.82409  19.98953  -0.00817  -0.01617   0.00000
   S     -1.58865   4.53359  19.99402   0.02033  -0.00514  -0.00015
   S      3.10052   1.82456  19.98402  -0.01415   0.01598   0.00018
   S      1.53820   4.53434  19.98900   0.00199   0.00532  -0.00005
   S      1.52845   0.92560  13.95252   0.00012  -0.00009   0.00001
   S     -0.03308   3.63465  13.95766  -0.01148   0.01988   0.00000
   S      4.65632   0.92601  13.94765   0.02311   0.00003   0.00004
   S      3.09409   3.63547  13.95357  -0.01174  -0.01993  -0.00001
   S     -0.02184   1.82124  23.09540  -0.00831  -0.01615  -0.00002
   S     -1.58435   4.53039  23.09895   0.02075  -0.00512  -0.00008
   S      3.10546   1.82246  23.08895  -0.01416   0.01637   0.00014
   S      1.54392   4.53105  23.09379   0.00171   0.00491  -0.00005
   S      1.53381   0.92252  17.05792   0.00011  -0.00024  -0.00008
   S     -0.02826   3.63212  17.06300  -0.01144   0.01962   0.00010
   S      4.66094   0.92313  17.05300   0.02278   0.00013   0.00000
   S      3.09924   3.63252  17.05791  -0.01149  -0.01970   0.00002
PRIMCOORD 26
     49   1
   Re     0.03631   1.78745   5.69513  -0.00042  -0.00070  -0.00004
   Mo     0.02731   1.79263   2.84420   0.00142   0.00215  -0.00002
   Mo    -1.54683   4.49620   2.87893   0.00632  -0.01392   0.00054
   Mo     3.15364   1.80671   2.86892  -0.01525  -0.00143  -0.00042
   Mo     1.60345   4.49644   2.87993   0.00822   0.01437  -0.00008
   Mo     1.53759   0.92024   9.48141   0.00275   0.00482  -0.00005
   Mo    -0.04223   3.65975   9.48063  -0.00400  -0.00254   0.00088
   Mo     4.62994   0.92129   9.47063  -0.00020  -0.00473  -0.00086
   Mo     3.08752   3.63919   9.46258   0.00155   0.00265   0.00001
   S     -0.04366   1.83366   7.93106  -0.00154  -0.00255  -0.00003
   S     -1.60395   4.55027   7.91456   0.00064   0.00484   0.00055
   S      3.07828   1.82922   7.90456   0.00390   0.00298  -0.00057
   S      1.51799   4.54584   7.90949  -0.00317  -0.00551   0.00002
   S      1.58497   0.89282   1.32187  -0.00831  -0.01468   0.00001
   S      0.02672   3.59767   1.32814   0.01600   0.00204   0.00032
   S      4.71813   0.89249   1.31814  -0.00621   0.01507  -0.00032
   S      3.15215   3.60181   1.30987  -0.00038  -0.00063   0.00003
   S     -0.04289   1.83323  11.01266  -0.00170  -0.00295  -0.00000
   S     -1.60742   4.53740  11.04059  -0.00001   0.00502   0.00045
   S      3.08772   1.83869  11.03058   0.00430   0.00246  -0.00047
   S      1.53072   4.53851  11.03203  -0.00239  -0.00417   0.00001
   S      1.63085   0.86634   4.49126  -0.00806  -0.01415   0.00015
   S      0.02634   3.62751   4.48922   0.01492   0.00096   0.00138
   S      4.69210   0.87795   4.47922  -0.00655   0.01345  -0.00155
   S      3.15863   3.59809   4.41531  -0.00116  -0.00174   0.00002
   Mo    -0.03240   1.82726  15.50878   0.00708   0.01209  -0.00005
   Mo    -1.59417   4.53671  15.51335  -0.00524  -0.01541  -0.00020
   Mo     3.09500   1.82767  15.50335  -0.01059  -0.01204   0.00017
   Mo     1.53302   4.53726  15.50855   0.00873   0.01531  -0.00000
   Mo     1.53926   0.91945  21.53841   0.01066   0.01783  -0.00000
   Mo    -0.02276   3.62877  21.54341  -0.01446  -0.01127  -0.00011
   Mo     4.66665   0.92015  21.53340  -0.00239  -0.01786   0.00021
   Mo     3.10455   3.62952  21.53749   0.00614   0.01126   0.00002
   S     -0.02679   1.82409  19.98953  -0.00657  -0.01200   0.00005
   S     -1.58865   4.53359  19.99402   0.00239   0.01892  -0.00003
   S      3.10052   1.82456  19.98402   0.01543   0.01185   0.00007
   S      1.53820   4.53434  19.98900  -0.01130  -0.01885   0.00004
   S      1.52845   0.92560  13.95252  -0.00926  -0.01633   0.00001
   S     -0.03308   3.63465  13.95766   0.01142   0.01292  -0.00014
   S      4.65632   0.92601  13.94765   0.00554   0.01642   0.00008
   S      3.09409   3.63547  13.95357  -0.00770  -0.01306  -0.00003
   S     -0.02184   1.82124  23.09540  -0.00651  -0.01199   0.00003
   S     -1.58435   4.53039  23.09895   0.00267   0.01893  -0.00006
   S      3.10546   1.82246  23.08895   0.01522   0.01211   0.00011
   S      1.54392   4.53105  23.09379  -0.01140  -0.01909   0.00006
   S      1.53381   0.92252  17.05792  -0.00927  -0.01630  -0.00007
   S     -0.02826   3.63212  17.06300   0.01110   0.01276  -0.00011
   S      4.66094   0.92313  17.05300   0.00562   0.01613   0.00007
   S      3.09924   3.63252  17.05791  -0.00748  -0.01268   0.00002
PRIMCOORD 27
     49   1
   Re     0.03631   1.78745   5.69513  -0.00049   0.00026   0.04034
   Mo     0.02731   1.79263   2.84420  -0.00000   0.00008   0.01427
   Mo    -1.54683   4.49620   2.87893   0.00317   0.00142  -0.02027
   Mo     3.15364   1.80671   2.86892   0.00037  -0.00348  -0.02016
   Mo     1.60345   4.49644   2.87993  -0.00314   0.00183  -0.01792
   Mo     1.53759   0.92024   9.48141   0.00651  -0.00377   0.00829
   Mo    -0.04223   3.65975   9.48063  -0.00037   0.00479   0.00789
   Mo     4.62994   0.92129   9.47063  -0.00436  -0.00206   0.00778
   Mo     3.08752   3.63919   9.46258  -0.00127   0.00079  -0.03294
   S     -0.04366   1.83366   7.93106   0.00128  -0.00074   0.02966
   S     -1.60395   4.55027   7.91456   0.01166   0.00654  -0.01080
   S      3.07828   1.82922   7.90456   0.00009  -0.01328  -0.01084
   S      1.51799   4.54584   7.90949  -0.01351   0.00776  -0.01102
   S      1.58497   0.89282   1.32187  -0.01009   0.00589  -0.00984
   S      0.02672   3.59767   1.32814   0.00092  -0.01139  -0.00875
   S      4.71813   0.89249   1.31814   0.01041   0.00496  -0.00867
   S      3.15215   3.60181   1.30987  -0.00042   0.00018  -0.02155
   S     -0.04289   1.83323  11.01266   0.00157  -0.00096   0.00860
   S     -1.60742   4.53740  11.04059  -0.01483  -0.00961  -0.00633
   S      3.08772   1.83869  11.03058   0.00095   0.01768  -0.00640
   S      1.53072   4.53851  11.03203   0.01327  -0.00762  -0.00685
   S      1.63085   0.86634   4.49126  -0.00616   0.00349   0.00133
   S      0.02634   3.62751   4.48922  -0.00050  -0.00527   0.00485
   S      4.69210   0.87795   4.47922   0.00434   0.00301   0.00488
   S      3.15863   3.59809   4.41531   0.00110  -0.00062  -0.03162
   Mo    -0.03240   1.82726  15.50878  -0.00007   0.00001  -0.00847
   Mo    -1.59417   4.53671  15.51335   0.00008   0.00009   0.00255
   Mo     3.09500   1.82767  15.50335   0.00002  -0.00015   0.00275
   Mo     1.53302   4.53726  15.50855   0.00002  -0.00005   0.00342
   Mo     1.53926   0.91945  21.53841   0.00008   0.00007  -0.00097
   Mo    -0.02276   3.62877  21.54341  -0.00012  -0.00009  -0.00212
   Mo     4.66665   0.92015  21.53340   0.00011  -0.00002  -0.00237
   Mo     3.10455   3.62952  21.53749  -0.00009   0.00006   0.00691
   S     -0.02679   1.82409  19.98953   0.00056  -0.00023  -0.00268
   S     -1.58865   4.53359  19.99402  -0.00301  -0.00123   0.00173
   S      3.10052   1.82456  19.98402  -0.00037   0.00328   0.00161
   S      1.53820   4.53434  19.98900   0.00281  -0.00184   0.00100
   S      1.52845   0.92560  13.95252   0.00400  -0.00221  -0.00191
   S     -0.03308   3.63465  13.95766   0.00031   0.00479  -0.00152
   S      4.65632   0.92601  13.94765  -0.00406  -0.00268  -0.00144
   S      3.09409   3.63547  13.95357  -0.00022   0.00003   0.00493
   S     -0.02184   1.82124  23.09540  -0.00042   0.00015  -0.00339
   S     -1.58435   4.53039  23.09895   0.00319   0.00148   0.00165
   S      3.10546   1.82246  23.08895   0.00061  -0.00353   0.00152
   S      1.54392   4.53105  23.09379  -0.00342   0.00197   0.00097
   S      1.53381   0.92252  17.05792  -0.00380   0.00212  -0.00153
   S     -0.02826   3.63212  17.06300  -0.00031  -0.00437  -0.00121
   S      4.66094   0.92313  17.05300   0.00370   0.00231  -0.00109
   S      3.09924   3.63252  17.05791   0.00041  -0.00018   0.00411
PRIMCOORD 28
     49   1
   Re     0.03631   1.78745   5.69513  -0.00542   0.00309  -0.00107
   Mo     0.02731   1.79263   2.84420   0.00813  -0.00464  -0.00031
   Mo    -1.54683   4.49620   2.87893   0.00038  -0.00507  -0.00513
   Mo     3.15364   1.80671   2.86892   0.00451   0.00214  -0.00510
   Mo     1.60345   4.49644   2.87993  -0.00409   0.00247   0.01212
   Mo     1.53759   0.92024   9.48141   0.00214  -0.00123   0.01289
   Mo    -0.04223   3.65975   9.48063  -0.00014  -0.00131  -0.00663
   Mo     4.62994   0.92129   9.47063   0.00113   0.00077  -0.00671
   Mo     3.08752   3.63919   9.46258  -0.00241   0.00136   0.00046
   S     -0.04366   1.83366   7.93106   0.00784  -0.00447  -0.00036
   S     -1.60395   4.55027   7.91456  -0.00316   0.00526   0.00401
   S      3.07828   1.82922   7.90456  -0.00611   0.00009   0.00396
   S      1.51799   4.54584   7.90949   0.00021  -0.00015  -0.00736
   S      1.58497   0.89282   1.32187   0.00904  -0.00528  -0.00550
   S      0.02672   3.59767   1.32814   0.00747  -0.00451   0.00309
   S      4.71813   0.89249   1.31814   0.00768  -0.00405   0.00309
   S      3.15215   3.60181   1.30987  -0.00845   0.00485   0.00089
   S     -0.04289   1.83323  11.01266  -0.00404   0.00233  -0.00018
   S     -1.60742   4.53740  11.04059   0.00233  -0.00844   0.00338
   S      3.08772   1.83869  11.03058   0.00853   0.00214   0.00333
   S      1.53072   4.53851  11.03203  -0.00444   0.00260  -0.00666
   S      1.63085   0.86634   4.49126  -0.00408   0.00225  -0.00758
   S      0.02634   3.62751   4.48922  -0.00654   0.00219   0.00329
   S      4.69210   0.87795   4.47922  -0.00522   0.00462   0.00331
   S      3.15863   3.59809   4.41531   0.00222  -0.00130   0.00101
   Mo    -0.03240   1.82726  15.50878  -0.00023   0.00010   0.00134
   Mo    -1.59417   4.53671  15.51335   0.00008   0.00019  -0.01595
   Mo     3.09500   1.82767  15.50335  -0.00014  -0.00011  -0.01544
   Mo     1.53302   4.53726  15.50855   0.00033  -0.00021   0.03007
   Mo     1.53926   0.91945  21.53841  -0.00044   0.00028   0.03176
   Mo    -0.02276   3.62877  21.54341   0.00006   0.00030  -0.01625
   Mo     4.66665   0.92015  21.53340  -0.00021  -0.00024  -0.01665
   Mo     3.10455   3.62952  21.53749   0.00041  -0.00023   0.00107
   S     -0.02679   1.82409  19.98953   0.01623  -0.00921  -0.00059
   S     -1.58865   4.53359  19.99402  -0.00593   0.01615   0.00844
   S      3.10052   1.82456  19.98402  -0.01705  -0.00285   0.00824
   S      1.53820   4.53434  19.98900   0.00642  -0.00390  -0.01618
   S      1.52845   0.92560  13.95252  -0.00599   0.00367  -0.01501
   S     -0.03308   3.63465  13.95766   0.01591   0.00235   0.00770
   S      4.65632   0.92601  13.94765   0.00568  -0.01486   0.00795
   S      3.09409   3.63547  13.95357  -0.01558   0.00883  -0.00061
   S     -0.02184   1.82124  23.09540  -0.01699   0.00966  -0.00049
   S     -1.58435   4.53039  23.09895   0.00607  -0.01534   0.00821
   S      3.10546   1.82246  23.08895   0.01650   0.00234   0.00801
   S      1.54392   4.53105  23.09379  -0.00556   0.00334  -0.01580
   S      1.53381   0.92252  17.05792   0.00553  -0.00338  -0.01534
   S     -0.02826   3.63212  17.06300  -0.01591  -0.00216   0.00789
   S      4.66094   0.92313  17.05300  -0.00595   0.01472   0.00814
   S      3.09924   3.63252  17.05791   0.01633  -0.00920  -0.00067
PRIMCOORD 29
     49   1
   Re     0.03631   1.78745   5.69513   0.00245   0.00434   0.00017
   Mo     0.02731   1.79263   2.84420  -0.00417  -0.00737   0.00019
   Mo    -1.54683   4.49620   2.87893   0.00359  -0.00018   0.00672
   Mo     3.15364   1.80671   2.86892  -0.00190   0.00301  -0.00703
   Mo     1.60345   4.49644   2.87993  -0.00115  -0.00189   0.00002
   Mo     1.53759   0.92024   9.48141   0.00018   0.00019   0.00004
   Mo    -0.04223   3.65975   9.48063   0.00022  -0.00219  -0.00674
   Mo     4.62994   0.92129   9.47063  -0.00206  -0.00093   0.00654
   Mo     3.08752   3.63919   9.46258   0.00116   0.00206   0.00001
   S     -0.04366   1.83366   7.93106  -0.00263  -0.00467   0.00008
   S     -1.60395   4.55027   7.91456  -0.00028   0.00189  -0.00391
   S      3.07828   1.82922   7.90456   0.00169   0.00077   0.00384
   S      1.51799   4.54584   7.90949   0.00187   0.00317  -0.00011
   S      1.58497   0.89282   1.32187  -0.00331  -0.00562  -0.00005
   S      0.02672   3.59767   1.32814  -0.00228  -0.00670   0.00443
   S      4.71813   0.89249   1.31814  -0.00433  -0.00530  -0.00432
   S      3.15215   3.60181   1.30987   0.00362   0.00643  -0.00013
   S     -0.04289   1.83323  11.01266   0.00080   0.00144  -0.00011
   S     -1.60742   4.53740  11.04059   0.00444  -0.00137  -0.00374
   S      3.08772   1.83869  11.03058  -0.00327   0.00312   0.00375
   S      1.53072   4.53851  11.03203  -0.00329  -0.00556  -0.00006
   S      1.63085   0.86634   4.49126   0.00278   0.00489  -0.00002
   S      0.02634   3.62751   4.48922   0.00326   0.00144   0.00176
   S      4.69210   0.87795   4.47922  -0.00049   0.00360  -0.00159
   S      3.15863   3.59809   4.41531  -0.00070  -0.00130  -0.00018
   Mo    -0.03240   1.82726  15.50878   0.00008   0.00016   0.00113
   Mo    -1.59417   4.53671  15.51335  -0.00015  -0.00011   0.02693
   Mo     3.09500   1.82767  15.50335  -0.00003  -0.00019  -0.02779
   Mo     1.53302   4.53726  15.50855   0.00006   0.00009  -0.00022
   Mo     1.53926   0.91945  21.53841  -0.00008  -0.00012  -0.00020
   Mo    -0.02276   3.62877  21.54341  -0.00012   0.00046  -0.03060
   Mo     4.66665   0.92015  21.53340   0.00045   0.00012   0.02946
   Mo     3.10455   3.62952  21.53749  -0.00017  -0.00032   0.00133
   S     -0.02679   1.82409  19.98953  -0.01003  -0.01763  -0.00068
   S     -1.58865   4.53359  19.99402  -0.01152   0.00573  -0.01499
   S      3.10052   1.82456  19.98402   0.01046  -0.00575   0.01555
   S      1.53820   4.53434  19.98900   0.01122   0.01787   0.00010
   S      1.52845   0.92560  13.95252  -0.00994  -0.01596   0.00012
   S     -0.03308   3.63465  13.95766  -0.00930   0.00499   0.01388
   S      4.65632   0.92601  13.94765   0.01002  -0.00511  -0.01341
   S      3.09409   3.63547  13.95357   0.00920   0.01608  -0.00054
   S     -0.02184   1.82124  23.09540   0.01033   0.01819  -0.00066
   S     -1.58435   4.53039  23.09895   0.01063  -0.00582  -0.01461
   S      3.10546   1.82246  23.08895  -0.01009   0.00493   0.01516
   S      1.54392   4.53105  23.09379  -0.01087  -0.01732   0.00009
   S      1.53381   0.92252  17.05792   0.01002   0.01609   0.00013
   S     -0.02826   3.63212  17.06300   0.00948  -0.00472   0.01424
   S      4.66094   0.92313  17.05300  -0.00992   0.00539  -0.01376
   S      3.09924   3.63252  17.05791  -0.00959  -0.01680  -0.00056
PRIMCOORD 30
     49   1
   Re     0.03631   1.78745   5.69513  -0.00005   0.00022  -0.00219
   Mo     0.02731   1.79263   2.84420   0.00003  -0.00034  -0.00439
   Mo    -1.54683   4.49620   2.87893   0.00004  -0.00031   0.00183
   Mo     3.15364   1.80671   2.86892   0.00016   0.00032   0.00137
   Mo     1.60345   4.49644   2.87993  -0.00001  -0.00008   0.00232
   Mo     1.53759   0.92024   9.48141  -0.00090   0.00052   0.00336
   Mo    -0.04223   3.65975   9.48063   0.00011  -0.00091   0.00162
   Mo     4.62994   0.92129   9.47063   0.00070   0.00031   0.00209
   Mo     3.08752   3.63919   9.46258   0.00002   0.00008  -0.00471
   S     -0.04366   1.83366   7.93106   0.00037  -0.00043  -0.00005
   S     -1.60395   4.55027   7.91456   0.00223   0.00205   0.00055
   S      3.07828   1.82922   7.90456  -0.00054  -0.00291   0.00082
   S      1.51799   4.54584   7.90949  -0.00212   0.00138  -0.00027
   S      1.58497   0.89282   1.32187   0.00255  -0.00173  -0.00097
   S      0.02672   3.59767   1.32814   0.00023   0.00247  -0.00057
   S      4.71813   0.89249   1.31814  -0.00233  -0.00179  -0.00086
   S      3.15215   3.60181   1.30987  -0.00028   0.00045   0.00296
   S     -0.04289   1.83323  11.01266  -0.00057   0.00040   0.00451
   S     -1.60742   4.53740  11.04059  -0.00239  -0.00212  -0.00057
   S      3.08772   1.83869  11.03058   0.00040   0.00334  -0.00031
   S      1.53072   4.53851  11.03203   0.00253  -0.00172  -0.00115
   S      1.63085   0.86634   4.49126  -0.00062   0.00058  -0.00160
   S      0.02634   3.62751   4.48922  -0.00015  -0.00057  -0.00111
   S      4.69210   0.87795   4.47922   0.00039   0.00067  -0.00124
   S      3.15863   3.59809   4.41531   0.00011  -0.00013   0.00327
   Mo    -0.03240   1.82726  15.50878   0.00000  -0.00001  -0.03516
   Mo    -1.59417   4.53671  15.51335   0.00000  -0.00003   0.01211
   Mo     3.09500   1.82767  15.50335   0.00009   0.00001   0.01026
   Mo     1.53302   4.53726  15.50855  -0.00007  -0.00000   0.01263
   Mo     1.53926   0.91945  21.53841   0.00006  -0.00004   0.01318
   Mo    -0.02276   3.62877  21.54341   0.00001   0.00006   0.01116
   Mo     4.66665   0.92015  21.53340  -0.00001  -0.00002   0.01313
   Mo     3.10455   3.62952  21.53749  -0.00007   0.00003  -0.03754
   S     -0.02679   1.82409  19.98953   0.00007  -0.00080   0.01910
   S     -1.58865   4.53359  19.99402   0.01691   0.01057  -0.00671
   S      3.10052   1.82456  19.98402  -0.00003  -0.02035  -0.00571
   S      1.53820   4.53434  19.98900  -0.01697   0.01060  -0.00673
   S      1.52845   0.92560  13.95252   0.01563  -0.00972  -0.00636
   S     -0.03308   3.63465  13.95766   0.00013   0.01876  -0.00509
   S      4.65632   0.92601  13.94765  -0.01551  -0.00990  -0.00601
   S      3.09409   3.63547  13.95357  -0.00023   0.00087   0.01731
   S     -0.02184   1.82124  23.09540   0.00001   0.00079   0.01851
   S     -1.58435   4.53039  23.09895  -0.01669  -0.01040  -0.00647
   S      3.10546   1.82246  23.08895   0.00001   0.02001  -0.00550
   S      1.54392   4.53105  23.09379   0.01667  -0.01039  -0.00660
   S      1.53381   0.92252  17.05792  -0.01577   0.00988  -0.00651
   S     -0.02826   3.63212  17.06300  -0.00024  -0.01917  -0.00529
   S      4.66094   0.92313  17.05300   0.01587   0.01009  -0.00624
   S      3.09924   3.63252  17.05791   0.00014  -0.00083   0.01788
PRIMCOORD 31
     49   1
   Re     0.03631   1.78745   5.69513   0.00218  -0.00130  -0.00003
   Mo     0.02731   1.79263   2.84420  -0.00152   0.00098   0.00014
   Mo    -1.54683   4.49620   2.87893  -0.00100   0.00268  -0.00257
   Mo     3.15364   1.80671   2.86892  -0.00279  -0.00049  -0.00196
   Mo     1.60345   4.49644   2.87993   0.00214  -0.00123   0.00405
   Mo     1.53759   0.92024   9.48141  -0.00311   0.00177  -0.02530
   Mo    -0.04223   3.65975   9.48063  -0.00043   0.00152   0.01225
   Mo     4.62994   0.92129   9.47063  -0.00163  -0.00043   0.01284
   Mo     3.08752   3.63919   9.46258   0.00385  -0.00214   0.00057
   S     -0.04366   1.83366   7.93106  -0.01420   0.00793  -0.00071
   S     -1.60395   4.55027   7.91456   0.00528  -0.01126  -0.00746
   S      3.07828   1.82922   7.90456   0.01253   0.00104  -0.00712
   S      1.51799   4.54584   7.90949  -0.00102   0.00081   0.01490
   S      1.58497   0.89282   1.32187  -0.00529   0.00333  -0.00346
   S      0.02672   3.59767   1.32814   0.00167   0.00282   0.00168
   S      4.71813   0.89249   1.31814  -0.00171  -0.00268   0.00201
   S      3.15215   3.60181   1.30987  -0.00180   0.00079  -0.00041
   S     -0.04289   1.83323  11.01266   0.00895  -0.00502  -0.00005
   S     -1.60742   4.53740  11.04059  -0.00401   0.01564  -0.00597
   S      3.08772   1.83869  11.03058  -0.01581  -0.00413  -0.00568
   S      1.53072   4.53851  11.03203   0.00663  -0.00411   0.01228
   S      1.63085   0.86634   4.49126   0.00383  -0.00240   0.00408
   S      0.02634   3.62751   4.48922  -0.00053  -0.00186  -0.00211
   S      4.69210   0.87795   4.47922   0.00142   0.00122  -0.00196
   S      3.15863   3.59809   4.41531   0.00444  -0.00230   0.00023
   Mo    -0.03240   1.82726  15.50878   0.00028  -0.00014  -0.00169
   Mo    -1.59417   4.53671  15.51335  -0.00009  -0.00020   0.01290
   Mo     3.09500   1.82767  15.50335   0.00013   0.00015   0.01164
   Mo     1.53302   4.53726  15.50855  -0.00030   0.00019  -0.02293
   Mo     1.53926   0.91945  21.53841   0.00011  -0.00004   0.03364
   Mo    -0.02276   3.62877  21.54341  -0.00002  -0.00004  -0.01656
   Mo     4.66665   0.92015  21.53340   0.00002   0.00000  -0.01778
   Mo     3.10455   3.62952  21.53749  -0.00005   0.00004   0.00074
   S     -0.02679   1.82409  19.98953   0.01756  -0.00968  -0.00035
   S     -1.58865   4.53359  19.99402  -0.00585   0.01623   0.00856
   S      3.10052   1.82456  19.98402  -0.01738  -0.00280   0.00798
   S      1.53820   4.53434  19.98900   0.00580  -0.00385  -0.01614
   S      1.52845   0.92560  13.95252   0.00491  -0.00335   0.01169
   S     -0.03308   3.63465  13.95766  -0.01273  -0.00148  -0.00593
   S      4.65632   0.92601  13.94765  -0.00460   0.01151  -0.00657
   S      3.09409   3.63547  13.95357   0.01240  -0.00667   0.00074
   S     -0.02184   1.82124  23.09540  -0.01771   0.00973  -0.00027
   S     -1.58435   4.53039  23.09895   0.00598  -0.01658   0.00876
   S      3.10546   1.82246  23.08895   0.01781   0.00288   0.00815
   S      1.54392   4.53105  23.09379  -0.00608   0.00398  -0.01658
   S      1.53381   0.92252  17.05792  -0.00412   0.00286   0.01067
   S     -0.02826   3.63212  17.06300   0.01188   0.00108  -0.00548
   S      4.66094   0.92313  17.05300   0.00460  -0.01055  -0.00608
   S      3.09924   3.63252  17.05791  -0.01229   0.00659   0.00083
PRIMCOORD 32
     49   1
   Re     0.03631   1.78745   5.69513   0.00059   0.00079  -0.00003
   Mo     0.02731   1.79263   2.84420  -0.00137  -0.00213  -0.00001
   Mo    -1.54683   4.49620   2.87893   0.00002   0.00024   0.01289
   Mo     3.15364   1.80671   2.86892  -0.00004   0.00008  -0.01285
   Mo     1.60345   4.49644   2.87993  -0.00013  -0.00044  -0.00002
   Mo     1.53759   0.92024   9.48141   0.00012   0.00040  -0.00073
   Mo    -0.04223   3.65975   9.48063   0.00020   0.00253   0.01600
   Mo     4.62994   0.92129   9.47063   0.00201   0.00142  -0.01527
   Mo     3.08752   3.63919   9.46258  -0.00170  -0.00319  -0.00001
   S     -0.04366   1.83366   7.93106   0.00525   0.01000  -0.00004
   S     -1.60395   4.55027   7.91456   0.00312  -0.00442   0.00887
   S      3.07828   1.82922   7.90456  -0.00465   0.00054  -0.00929
   S      1.51799   4.54584   7.90949  -0.00502  -0.00857   0.00043
   S      1.58497   0.89282   1.32187  -0.00475  -0.00775  -0.00003
   S      0.02672   3.59767   1.32814  -0.00489   0.00109   0.00701
   S      4.71813   0.89249   1.31814   0.00314  -0.00374  -0.00696
   S      3.15215   3.60181   1.30987   0.00445   0.00761  -0.00001
   S     -0.04289   1.83323  11.01266  -0.00321  -0.00615   0.00001
   S     -1.60742   4.53740  11.04059  -0.00807   0.00370   0.00754
   S      3.08772   1.83869  11.03058   0.00632  -0.00535  -0.00789
   S      1.53072   4.53851  11.03203   0.00690   0.01148   0.00035
   S      1.63085   0.86634   4.49126   0.00365   0.00598   0.00019
   S      0.02634   3.62751   4.48922   0.00300   0.00010   0.00287
   S      4.69210   0.87795   4.47922  -0.00124   0.00261  -0.00307
   S      3.15863   3.59809   4.41531  -0.00496  -0.00873   0.00002
   Mo    -0.03240   1.82726  15.50878  -0.00010  -0.00021  -0.00019
   Mo    -1.59417   4.53671  15.51335   0.00020   0.00010  -0.02714
   Mo     3.09500   1.82767  15.50335   0.00000   0.00024   0.02769
   Mo     1.53302   4.53726  15.50855  -0.00008  -0.00011  -0.00036
   Mo     1.53926   0.91945  21.53841  -0.00004  -0.00007   0.00070
   Mo    -0.02276   3.62877  21.54341  -0.00002   0.00016  -0.02610
   Mo     4.66665   0.92015  21.53340   0.00015   0.00007   0.02531
   Mo     3.10455   3.62952  21.53749  -0.00006  -0.00010   0.00013
   S     -0.02679   1.82409  19.98953  -0.00818  -0.01503  -0.00005
   S     -1.58865   4.53359  19.99402  -0.00897   0.00528  -0.01194
   S      3.10052   1.82456  19.98402   0.00832  -0.00514   0.01235
   S      1.53820   4.53434  19.98900   0.00888   0.01496  -0.00032
   S      1.52845   0.92560  13.95252   0.00977   0.01650   0.00019
   S     -0.03308   3.63465  13.95766   0.00935  -0.00566  -0.01399
   S      4.65632   0.92601  13.94765  -0.00988   0.00561   0.01371
   S      3.09409   3.63547  13.95357  -0.00922  -0.01646   0.00010
   S     -0.02184   1.82124  23.09540   0.00861   0.01578  -0.00005
   S     -1.58435   4.53039  23.09895   0.00906  -0.00556  -0.01268
   S      3.10546   1.82246  23.08895  -0.00859   0.00509   0.01310
   S      1.54392   4.53105  23.09379  -0.00911  -0.01533  -0.00033
   S      1.53381   0.92252  17.05792  -0.00934  -0.01583   0.00017
   S     -0.02826   3.63212  17.06300  -0.00906   0.00504  -0.01316
   S      4.66094   0.92313  17.05300   0.00921  -0.00562   0.01291
   S      3.09924   3.63252  17.05791   0.00918   0.01641   0.00009
PRIMCOORD 33
     49   1
   Re     0.03631   1.78745   5.69513  -0.00913   0.00528  -0.00151
   Mo     0.02731   1.79263   2.84420   0.01010  -0.00588  -0.00008
   Mo    -1.54683   4.49620   2.87893   0.00217  -0.01042  -0.01410
   Mo     3.15364   1.80671   2.86892   0.00999   0.00330  -0.01431
   Mo     1.60345   4.49644   2.87993  -0.00612   0.00367   0.03047
   Mo     1.53759   0.92024   9.48141   0.00189  -0.00108   0.02164
   Mo    -0.04223   3.65975   9.48063   0.00028  -0.00127  -0.01050
   Mo     4.62994   0.92129   9.47063   0.00128   0.00038  -0.01065
   Mo     3.08752   3.63919   9.46258  -0.00246   0.00140  -0.00026
   S     -0.04366   1.83366   7.93106   0.01230  -0.00702  -0.00024
   S     -1.60395   4.55027   7.91456  -0.00441   0.01036   0.00652
   S      3.07828   1.82922   7.90456  -0.01118  -0.00135   0.00644
   S      1.51799   4.54584   7.90949   0.00158  -0.00098  -0.01222
   S      1.58497   0.89282   1.32187   0.01304  -0.00774  -0.01097
   S      0.02672   3.59767   1.32814   0.01855  -0.00681   0.00605
   S      4.71813   0.89249   1.31814   0.01517  -0.01257   0.00589
   S      3.15215   3.60181   1.30987  -0.01730   0.01008   0.00107
   S     -0.04289   1.83323  11.01266  -0.00792   0.00453   0.00031
   S     -1.60742   4.53740  11.04059   0.00349  -0.01240   0.00476
   S      3.08772   1.83869  11.03058   0.01255   0.00311   0.00468
   S      1.53072   4.53851  11.03203  -0.00501   0.00296  -0.00978
   S      1.63085   0.86634   4.49126  -0.01149   0.00659  -0.02339
   S      0.02634   3.62751   4.48922  -0.01445   0.00643   0.01079
   S      4.69210   0.87795   4.47922  -0.01290   0.00947   0.01078
   S      3.15863   3.59809   4.41531   0.01146  -0.00673   0.00133
   Mo    -0.03240   1.82726  15.50878  -0.00011   0.00008  -0.00060
   Mo    -1.59417   4.53671  15.51335   0.00003   0.00003   0.01331
   Mo     3.09500   1.82767  15.50335  -0.00001  -0.00006   0.01367
   Mo     1.53302   4.53726  15.50855   0.00003  -0.00001  -0.02637
   Mo     1.53926   0.91945  21.53841  -0.00055   0.00032  -0.00206
   Mo    -0.02276   3.62877  21.54341   0.00003   0.00029   0.00034
   Mo     4.66665   0.92015  21.53340  -0.00023  -0.00018   0.00047
   Mo     3.10455   3.62952  21.53749   0.00044  -0.00025   0.00130
   S     -0.02679   1.82409  19.98953  -0.00184   0.00102  -0.00065
   S     -1.58865   4.53359  19.99402  -0.00020  -0.00101  -0.00046
   S      3.10052   1.82456  19.98402   0.00083   0.00065  -0.00040
   S      1.53820   4.53434  19.98900   0.00063  -0.00032   0.00151
   S      1.52845   0.92560  13.95252   0.00483  -0.00265   0.01266
   S     -0.03308   3.63465  13.95766  -0.01345  -0.00226  -0.00655
   S      4.65632   0.92601  13.94765  -0.00486   0.01284  -0.00637
   S      3.09409   3.63547  13.95357   0.01355  -0.00798   0.00026
   S     -0.02184   1.82124  23.09540   0.00018  -0.00005  -0.00062
   S     -1.58435   4.53039  23.09895   0.00057   0.00106   0.00005
   S      3.10546   1.82246  23.08895  -0.00068  -0.00100   0.00012
   S      1.54392   4.53105  23.09379  -0.00003  -0.00004   0.00048
   S      1.53381   0.92252  17.05792  -0.00505   0.00277   0.01304
   S     -0.02826   3.63212  17.06300   0.01373   0.00247  -0.00675
   S      4.66094   0.92313  17.05300   0.00486  -0.01317  -0.00658
   S      3.09924   3.63252  17.05791  -0.01365   0.00802   0.00028
PRIMCOORD 34
     49   1
   Re     0.03631   1.78745   5.69513  -0.00024   0.00015   0.00882
   Mo     0.02731   1.79263   2.84420   0.00015  -0.00010   0.00098
   Mo    -1.54683   4.49620   2.87893   0.00102   0.00026  -0.00377
   Mo     3.15364   1.80671   2.86892   0.00028  -0.00101  -0.00389
   Mo     1.60345   4.49644   2.87993  -0.00106   0.00060  -0.00185
   Mo     1.53759   0.92024   9.48141   0.00193  -0.00112  -0.00088
   Mo    -0.04223   3.65975   9.48063  -0.00008   0.00194  -0.00020
   Mo     4.62994   0.92129   9.47063  -0.00170  -0.00089  -0.00036
   Mo     3.08752   3.63919   9.46258  -0.00004   0.00002  -0.00139
   S     -0.04366   1.83366   7.93106  -0.00009   0.00010   0.00550
   S     -1.60395   4.55027   7.91456   0.00006  -0.00024  -0.00222
   S      3.07828   1.82922   7.90456   0.00019   0.00009  -0.00230
   S      1.51799   4.54584   7.90949  -0.00020   0.00006  -0.00180
   S      1.58497   0.89282   1.32187  -0.00077   0.00040  -0.00312
   S      0.02672   3.59767   1.32814   0.00073  -0.00095  -0.00220
   S      4.71813   0.89249   1.31814   0.00122  -0.00020  -0.00226
   S      3.15215   3.60181   1.30987  -0.00066   0.00043  -0.00251
   S     -0.04289   1.83323  11.01266   0.00037  -0.00026  -0.00267
   S     -1.60742   4.53740  11.04059  -0.00021   0.00009  -0.00024
   S      3.08772   1.83869  11.03058  -0.00012   0.00010  -0.00032
   S      1.53072   4.53851  11.03203   0.00009   0.00002  -0.00001
   S      1.63085   0.86634   4.49126  -0.00193   0.00115  -0.00044
   S      0.02634   3.62751   4.48922  -0.00049  -0.00161   0.00105
   S      4.69210   0.87795   4.47922   0.00114   0.00125   0.00102
   S      3.15863   3.59809   4.41531   0.00068  -0.00045  -0.00565
   Mo    -0.03240   1.82726  15.50878  -0.00001   0.00000   0.03737
   Mo    -1.59417   4.53671  15.51335   0.00001   0.00002  -0.01175
   Mo     3.09500   1.82767  15.50335  -0.00005  -0.00003  -0.01163
   Mo     1.53302   4.53726  15.50855   0.00003   0.00001  -0.01389
   Mo     1.53926   0.91945  21.53841   0.00006  -0.00001   0.01303
   Mo    -0.02276   3.62877  21.54341  -0.00002   0.00001   0.01138
   Mo     4.66665   0.92015  21.53340   0.00000  -0.00001   0.01164
   Mo     3.10455   3.62952  21.53749  -0.00005   0.00003  -0.03592
   S     -0.02679   1.82409  19.98953   0.00051  -0.00039   0.01709
   S     -1.58865   4.53359  19.99402   0.01598   0.00985  -0.00547
   S      3.10052   1.82456  19.98402  -0.00045  -0.01881  -0.00534
   S      1.53820   4.53434  19.98900  -0.01605   0.00935  -0.00605
   S      1.52845   0.92560  13.95252  -0.01704   0.00986   0.00690
   S     -0.03308   3.63465  13.95766  -0.00069  -0.02005   0.00568
   S      4.65632   0.92601  13.94765   0.01695   0.01067   0.00574
   S      3.09409   3.63547  13.95357   0.00077  -0.00050  -0.01829
   S     -0.02184   1.82124  23.09540  -0.00046   0.00038   0.01765
   S     -1.58435   4.53039  23.09895  -0.01637  -0.01007  -0.00565
   S      3.10546   1.82246  23.08895   0.00049   0.01926  -0.00552
   S      1.54392   4.53105  23.09379   0.01634  -0.00956  -0.00647
   S      1.53381   0.92252  17.05792   0.01656  -0.00964   0.00661
   S     -0.02826   3.63212  17.06300   0.00076   0.01965   0.00557
   S      4.66094   0.92313  17.05300  -0.01661  -0.01045   0.00563
   S      3.09924   3.63252  17.05791  -0.00071   0.00045  -0.01775
PRIMCOORD 35
     49   1
   Re     0.03631   1.78745   5.69513   0.00657   0.01131   0.00003
   Mo     0.02731   1.79263   2.84420  -0.00880  -0.01518  -0.00001
   Mo    -1.54683   4.49620   2.87893   0.00892  -0.00192   0.02661
   Mo     3.15364   1.80671   2.86892  -0.00623   0.00670  -0.02659
   Mo     1.60345   4.49644   2.87993  -0.00414  -0.00721  -0.00007
   Mo     1.53759   0.92024   9.48141  -0.00025  -0.00039  -0.00003
   Mo    -0.04223   3.65975   9.48063   0.00014  -0.00453  -0.02483
   Mo     4.62994   0.92129   9.47063  -0.00400  -0.00215   0.02485
   Mo     3.08752   3.63919   9.46258   0.00257   0.00443  -0.00004
   S     -0.04366   1.83366   7.93106  -0.00880  -0.01514   0.00002
   S     -1.60395   4.55027   7.91456  -0.00472   0.00618  -0.01466
   S      3.07828   1.82922   7.90456   0.00771  -0.00103   0.01462
   S      1.51799   4.54584   7.90949   0.00816   0.01414  -0.00000
   S      1.58497   0.89282   1.32187  -0.01187  -0.02043  -0.00003
   S      0.02672   3.59767   1.32814  -0.00985  -0.01514   0.01223
   S      4.71813   0.89249   1.31814  -0.00830  -0.01607  -0.01227
   S      3.15215   3.60181   1.30987   0.01067   0.01838  -0.00000
   S     -0.04289   1.83323  11.01266   0.00485   0.00838   0.00001
   S     -1.60742   4.53740  11.04059   0.01231  -0.00548  -0.01190
   S      3.08772   1.83869  11.03058  -0.01092   0.00793   0.01184
   S      1.53072   4.53851  11.03203  -0.01043  -0.01810  -0.00000
   S      1.63085   0.86634   4.49126   0.00992   0.01710   0.00006
   S      0.02634   3.62751   4.48922   0.01067   0.00980   0.01487
   S      4.69210   0.87795   4.47922   0.00324   0.01409  -0.01493
   S      3.15863   3.59809   4.41531  -0.00658  -0.01137  -0.00004
   Mo    -0.03240   1.82726  15.50878   0.00015   0.00024   0.00004
   Mo    -1.59417   4.53671  15.51335  -0.00027  -0.00003  -0.00980
   Mo     3.09500   1.82767  15.50335   0.00012  -0.00024   0.00988
   Mo     1.53302   4.53726  15.50855   0.00004   0.00008  -0.00002
   Mo     1.53926   0.91945  21.53841  -0.00002  -0.00003   0.00003
   Mo    -0.02276   3.62877  21.54341  -0.00002   0.00049   0.00809
   Mo     4.66665   0.92015  21.53340   0.00044   0.00023  -0.00815
   Mo     3.10455   3.62952  21.53749  -0.00022  -0.00038  -0.00001
   S     -0.02679   1.82409  19.98953   0.00329   0.00564  -0.00001
   S     -1.58865   4.53359  19.99402   0.00248  -0.00165   0.00418
   S      3.10052   1.82456  19.98402  -0.00271   0.00132  -0.00418
   S      1.53820   4.53434  19.98900  -0.00271  -0.00470  -0.00003
   S      1.52845   0.92560  13.95252   0.00320   0.00553   0.00005
   S     -0.03308   3.63465  13.95766   0.00314  -0.00173  -0.00442
   S      4.65632   0.92601  13.94765  -0.00306   0.00191   0.00445
   S      3.09409   3.63547  13.95357  -0.00332  -0.00579   0.00002
   S     -0.02184   1.82124  23.09540  -0.00245  -0.00419  -0.00001
   S     -1.58435   4.53039  23.09895  -0.00295   0.00137   0.00357
   S      3.10546   1.82246  23.08895   0.00270  -0.00186  -0.00357
   S      1.54392   4.53105  23.09379   0.00266   0.00461  -0.00002
   S      1.53381   0.92252  17.05792  -0.00349  -0.00605   0.00005
   S     -0.02826   3.63212  17.06300  -0.00354   0.00235  -0.00499
   S      4.66094   0.92313  17.05300   0.00380  -0.00194   0.00503
   S      3.09924   3.63252  17.05791   0.00330   0.00578   0.00002
PRIMCOORD 36
     49   1
   Re     0.03631   1.78745   5.69513   0.00121   0.00222  -0.00001
   Mo     0.02731   1.79263   2.84420  -0.00240  -0.00426   0.00001
   Mo    -1.54683   4.49620   2.87893   0.00098  -0.00036   0.02616
   Mo     3.15364   1.80671   2.86892  -0.00068   0.00072  -0.02679
   Mo     1.60345   4.49644   2.87993  -0.00086  -0.00148   0.00058
   Mo     1.53759   0.92024   9.48141   0.00078   0.00145  -0.00054
   Mo    -0.04223   3.65975   9.48063   0.00081   0.00313   0.02743
   Mo     4.62994   0.92129   9.47063   0.00224   0.00228  -0.02687
   Mo     3.08752   3.63919   9.46258  -0.00270  -0.00487   0.00004
   S     -0.04366   1.83366   7.93106   0.00916   0.01647  -0.00002
   S     -1.60395   4.55027   7.91456   0.00650  -0.00713   0.01605
   S      3.07828   1.82922   7.90456  -0.00886   0.00214  -0.01635
   S      1.51799   4.54584   7.90949  -0.00906  -0.01562   0.00035
   S      1.58497   0.89282   1.32187  -0.00941  -0.01625  -0.00025
   S      0.02672   3.59767   1.32814  -0.00920   0.00080   0.01268
   S      4.71813   0.89249   1.31814   0.00561  -0.00815  -0.01244
   S      3.15215   3.60181   1.30987   0.00835   0.01514  -0.00002
   S     -0.04289   1.83323  11.01266  -0.00624  -0.01125  -0.00000
   S     -1.60742   4.53740  11.04059  -0.01258   0.00610   0.01187
   S      3.08772   1.83869  11.03058   0.01088  -0.00802  -0.01208
   S      1.53072   4.53851  11.03203   0.01118   0.01906   0.00026
   S      1.63085   0.86634   4.49126   0.00749   0.01312  -0.00027
   S      0.02634   3.62751   4.48922   0.00659   0.00187   0.00808
   S      4.69210   0.87795   4.47922  -0.00199   0.00700  -0.00784
   S      3.15863   3.59809   4.41531  -0.00996  -0.01803  -0.00000
   Mo    -0.03240   1.82726  15.50878  -0.00013  -0.00023  -0.00002
   Mo    -1.59417   4.53671  15.51335   0.00023   0.00001   0.01509
   Mo     3.09500   1.82767  15.50335  -0.00011   0.00021  -0.01542
   Mo     1.53302   4.53726  15.50855  -0.00005  -0.00009   0.00036
   Mo     1.53926   0.91945  21.53841  -0.00001  -0.00001  -0.00033
   Mo    -0.02276   3.62877  21.54341   0.00004   0.00011   0.01426
   Mo     4.66665   0.92015  21.53340   0.00008   0.00009  -0.01396
   Mo     3.10455   3.62952  21.53749  -0.00005  -0.00010   0.00002
   S     -0.02679   1.82409  19.98953   0.00474   0.00858  -0.00001
   S     -1.58865   4.53359  19.99402   0.00481  -0.00296   0.00659
   S      3.10052   1.82456  19.98402  -0.00465   0.00277  -0.00674
   S      1.53820   4.53434  19.98900  -0.00480  -0.00821   0.00015
   S      1.52845   0.92560  13.95252  -0.00515  -0.00880  -0.00016
   S     -0.03308   3.63465  13.95766  -0.00492   0.00286   0.00714
   S      4.65632   0.92601  13.94765   0.00503  -0.00317  -0.00698
   S      3.09409   3.63547  13.95357   0.00505   0.00916   0.00001
   S     -0.02184   1.82124  23.09540  -0.00452  -0.00820  -0.00001
   S     -1.58435   4.53039  23.09895  -0.00486   0.00286   0.00644
   S      3.10546   1.82246  23.08895   0.00458  -0.00287  -0.00658
   S      1.54392   4.53105  23.09379   0.00479   0.00818   0.00015
   S      1.53381   0.92252  17.05792   0.00529   0.00904  -0.00017
   S     -0.02826   3.63212  17.06300   0.00513  -0.00337   0.00737
   S      4.66094   0.92313  17.05300  -0.00557   0.00311  -0.00720
   S      3.09924   3.63252  17.05791  -0.00493  -0.00895   0.00001
PRIMCOORD 37
     49   1
   Re     0.03631   1.78745   5.69513  -0.00313   0.00176  -0.00043
   Mo     0.02731   1.79263   2.84420   0.00368  -0.00205   0.00093
   Mo    -1.54683   4.49620   2.87893   0.00027  -0.00434  -0.01716
   Mo     3.15364   1.80671   2.86892   0.00386   0.00190  -0.01621
   Mo     1.60345   4.49644   2.87993  -0.00089   0.00062   0.03267
   Mo     1.53759   0.92024   9.48141  -0.00298   0.00168  -0.03018
   Mo    -0.04223   3.65975   9.48063  -0.00137   0.00137   0.01436
   Mo     4.62994   0.92129   9.47063  -0.00198   0.00042   0.01547
   Mo     3.08752   3.63919   9.46258   0.00462  -0.00253   0.00075
   S     -0.04366   1.83366   7.93106  -0.01622   0.00889  -0.00104
   S     -1.60395   4.55027   7.91456   0.00604  -0.01380  -0.00934
   S      3.07828   1.82922   7.90456   0.01530   0.00158  -0.00867
   S      1.51799   4.54584   7.90949  -0.00181   0.00148   0.01846
   S      1.58497   0.89282   1.32187   0.00016   0.00024  -0.01318
   S      0.02672   3.59767   1.32814   0.01823  -0.00062   0.00702
   S      4.71813   0.89249   1.31814   0.00941  -0.01515   0.00744
   S      3.15215   3.60181   1.30987  -0.01678   0.00934  -0.00064
   S     -0.04289   1.83323  11.01266   0.01113  -0.00613  -0.00014
   S     -1.60742   4.53740  11.04059  -0.00481   0.01812  -0.00662
   S      3.08772   1.83869  11.03058  -0.01855  -0.00454  -0.00613
   S      1.53072   4.53851  11.03203   0.00712  -0.00463   0.01345
   S      1.63085   0.86634   4.49126  -0.00333   0.00155  -0.01363
   S      0.02634   3.62751   4.48922  -0.01331   0.00242   0.00621
   S      4.69210   0.87795   4.47922  -0.00871   0.01014   0.00651
   S      3.15863   3.59809   4.41531   0.01875  -0.01039   0.00086
   Mo    -0.03240   1.82726  15.50878   0.00021  -0.00012  -0.00039
   Mo    -1.59417   4.53671  15.51335  -0.00005  -0.00013  -0.00805
   Mo     3.09500   1.82767  15.50335   0.00009   0.00012  -0.00754
   Mo     1.53302   4.53726  15.50855  -0.00014   0.00008   0.01599
   Mo     1.53926   0.91945  21.53841  -0.00022   0.00012  -0.01554
   Mo    -0.02276   3.62877  21.54341   0.00000   0.00010   0.00756
   Mo     4.66665   0.92015  21.53340  -0.00008  -0.00005   0.00802
   Mo     3.10455   3.62952  21.53749   0.00018  -0.00010  -0.00003
   S     -0.02679   1.82409  19.98953  -0.00831   0.00462   0.00003
   S     -1.58865   4.53359  19.99402   0.00261  -0.00748  -0.00381
   S      3.10052   1.82456  19.98402   0.00795   0.00138  -0.00359
   S      1.53820   4.53434  19.98900  -0.00244   0.00160   0.00738
   S      1.52845   0.92560  13.95252  -0.00228   0.00152  -0.00735
   S     -0.03308   3.63465  13.95766   0.00805   0.00160   0.00346
   S      4.65632   0.92601  13.94765   0.00246  -0.00766   0.00369
   S      3.09409   3.63547  13.95357  -0.00825   0.00457   0.00019
   S     -0.02184   1.82124  23.09540   0.00780  -0.00432  -0.00001
   S     -1.58435   4.53039  23.09895  -0.00250   0.00754  -0.00360
   S      3.10546   1.82246  23.08895  -0.00794  -0.00151  -0.00339
   S      1.54392   4.53105  23.09379   0.00267  -0.00171   0.00701
   S      1.53381   0.92252  17.05792   0.00270  -0.00176  -0.00764
   S     -0.02826   3.63212  17.06300  -0.00828  -0.00187   0.00360
   S      4.66094   0.92313  17.05300  -0.00234   0.00799   0.00384
   S      3.09924   3.63252  17.05791   0.00807  -0.00446   0.00019
PRIMCOORD 38
     49   1
   Re     0.03631   1.78745   5.69513   0.00056  -0.00034  -0.01598
   Mo     0.02731   1.79263   2.84420  -0.00042   0.00025  -0.01658
   Mo    -1.54683   4.49620   2.87893  -0.00239  -0.00094   0.00877
   Mo     3.15364   1.80671   2.86892  -0.00037   0.00253   0.00879
   Mo     1.60345   4.49644   2.87993   0.00275  -0.00157   0.00876
   Mo     1.53759   0.92024   9.48141  -0.00929   0.00537   0.01754
   Mo    -0.04223   3.65975   9.48063   0.00056  -0.00898   0.01908
   Mo     4.62994   0.92129   9.47063   0.00807   0.00403   0.01907
   Mo     3.08752   3.63919   9.46258   0.00003  -0.00004  -0.04233
   S     -0.04366   1.83366   7.93106  -0.00033   0.00022  -0.00135
   S     -1.60395   4.55027   7.91456   0.02217   0.01254   0.00180
   S      3.07828   1.82922   7.90456   0.00023  -0.02549   0.00178
   S      1.51799   4.54584   7.90949  -0.02165   0.01253   0.00174
   S      1.58497   0.89282   1.32187   0.00801  -0.00463  -0.00012
   S      0.02672   3.59767   1.32814  -0.00009   0.01047  -0.00023
   S      4.71813   0.89249   1.31814  -0.00911  -0.00513  -0.00023
   S      3.15215   3.60181   1.30987  -0.00011   0.00006   0.00981
   S     -0.04289   1.83323  11.01266  -0.00060   0.00037   0.03376
   S     -1.60742   4.53740  11.04059  -0.02126  -0.01107  -0.00684
   S      3.08772   1.83869  11.03058  -0.00103   0.02391  -0.00683
   S      1.53072   4.53851  11.03203   0.02187  -0.01260  -0.00567
   S      1.63085   0.86634   4.49126  -0.00008   0.00004  -0.00495
   S      0.02634   3.62751   4.48922   0.00008  -0.00161  -0.00688
   S      4.69210   0.87795   4.47922   0.00144   0.00073  -0.00687
   S      3.15863   3.59809   4.41531   0.00029  -0.00015   0.01792
   Mo    -0.03240   1.82726  15.50878   0.00006  -0.00003   0.00856
   Mo    -1.59417   4.53671  15.51335  -0.00011  -0.00006  -0.00305
   Mo     3.09500   1.82767  15.50335  -0.00001   0.00012  -0.00304
   Mo     1.53302   4.53726  15.50855   0.00007  -0.00005  -0.00284
   Mo     1.53926   0.91945  21.53841   0.00001  -0.00003  -0.00088
   Mo    -0.02276   3.62877  21.54341   0.00001  -0.00001  -0.00077
   Mo     4.66665   0.92015  21.53340  -0.00001   0.00002  -0.00083
   Mo     3.10455   3.62952  21.53749   0.00001  -0.00000   0.00227
   S     -0.02679   1.82409  19.98953  -0.00000   0.00001  -0.00141
   S     -1.58865   4.53359  19.99402  -0.00117  -0.00074   0.00034
   S      3.10052   1.82456  19.98402   0.00002   0.00139   0.00031
   S      1.53820   4.53434  19.98900   0.00116  -0.00068   0.00037
   S      1.52845   0.92560  13.95252  -0.00362   0.00209   0.00105
   S     -0.03308   3.63465  13.95766   0.00005  -0.00412   0.00113
   S      4.65632   0.92601  13.94765   0.00360   0.00201   0.00114
   S      3.09409   3.63547  13.95357  -0.00010   0.00005  -0.00357
   S     -0.02184   1.82124  23.09540   0.00002  -0.00004  -0.00084
   S     -1.58435   4.53039  23.09895   0.00092   0.00053   0.00023
   S      3.10546   1.82246  23.08895  -0.00003  -0.00106   0.00020
   S      1.54392   4.53105  23.09379  -0.00089   0.00056   0.00024
   S      1.53381   0.92252  17.05792   0.00421  -0.00243   0.00119
   S     -0.02826   3.63212  17.06300  -0.00008   0.00474   0.00128
   S      4.66094   0.92313  17.05300  -0.00413  -0.00229   0.00128
   S      3.09924   3.63252  17.05791   0.00005  -0.00003  -0.00434
PRIMCOORD 39
     49   1
   Re     0.03631   1.78745   5.69513   0.00244   0.00401   0.00001
   Mo     0.02731   1.79263   2.84420   0.01431   0.02303  -0.00002
   Mo    -1.54683   4.49620   2.87893   0.01964  -0.01204  -0.00670
   Mo     3.15364   1.80671   2.86892  -0.02219   0.01080   0.00633
   Mo     1.60345   4.49644   2.87993  -0.02067  -0.03646   0.00040
   Mo     1.53759   0.92024   9.48141   0.00144   0.00242   0.00018
   Mo    -0.04223   3.65975   9.48063   0.00111   0.00066   0.00433
   Mo     4.62994   0.92129   9.47063   0.00010   0.00118  -0.00455
   Mo     3.08752   3.63919   9.46258  -0.00188  -0.00302   0.00001
   S     -0.04366   1.83366   7.93106   0.00112   0.00178   0.00001
   S     -1.60395   4.55027   7.91456   0.00087  -0.00062   0.00507
   S      3.07828   1.82922   7.90456  -0.00115   0.00045  -0.00488
   S      1.51799   4.54584   7.90949  -0.00160  -0.00280  -0.00021
   S      1.58497   0.89282   1.32187  -0.00267  -0.00395  -0.00112
   S      0.02672   3.59767   1.32814  -0.00263  -0.01265  -0.03106
   S      4.71813   0.89249   1.31814  -0.00996  -0.00873   0.03219
   S      3.15215   3.60181   1.30987  -0.00132  -0.00178  -0.00002
   S     -0.04289   1.83323  11.01266  -0.00056  -0.00086  -0.00002
   S     -1.60742   4.53740  11.04059  -0.00318   0.00128   0.00075
   S      3.08772   1.83869  11.03058   0.00301  -0.00204  -0.00071
   S      1.53072   4.53851  11.03203   0.00224   0.00405  -0.00005
   S      1.63085   0.86634   4.49126   0.00063  -0.00010   0.00101
   S      0.02634   3.62751   4.48922   0.00152   0.02072   0.03620
   S      4.69210   0.87795   4.47922   0.01771   0.01203  -0.03730
   S      3.15863   3.59809   4.41531   0.00549   0.00874   0.00005
   Mo    -0.03240   1.82726  15.50878   0.00002   0.00004   0.00001
   Mo    -1.59417   4.53671  15.51335   0.00009  -0.00003   0.00033
   Mo     3.09500   1.82767  15.50335  -0.00008   0.00006  -0.00030
   Mo     1.53302   4.53726  15.50855  -0.00005  -0.00009  -0.00000
   Mo     1.53926   0.91945  21.53841   0.00041   0.00071  -0.00005
   Mo    -0.02276   3.62877  21.54341   0.00041   0.00005  -0.00093
   Mo     4.66665   0.92015  21.53340  -0.00014   0.00035   0.00097
   Mo     3.10455   3.62952  21.53749  -0.00049  -0.00078   0.00000
   S     -0.02679   1.82409  19.98953  -0.00011  -0.00016  -0.00001
   S     -1.58865   4.53359  19.99402  -0.00052   0.00028  -0.00003
   S      3.10052   1.82456  19.98402   0.00056  -0.00030   0.00002
   S      1.53820   4.53434  19.98900   0.00051   0.00090   0.00001
   S      1.52845   0.92560  13.95252  -0.00010  -0.00017   0.00001
   S     -0.03308   3.63465  13.95766  -0.00009   0.00005  -0.00000
   S      4.65632   0.92601  13.94765   0.00008  -0.00004   0.00002
   S      3.09409   3.63547  13.95357   0.00011   0.00017   0.00001
   S     -0.02184   1.82124  23.09540   0.00008   0.00011  -0.00000
   S     -1.58435   4.53039  23.09895  -0.00008  -0.00009  -0.00151
   S      3.10546   1.82246  23.08895  -0.00007  -0.00012   0.00146
   S      1.54392   4.53105  23.09379  -0.00010  -0.00017   0.00005
   S      1.53381   0.92252  17.05792   0.00011   0.00020   0.00002
   S     -0.02826   3.63212  17.06300   0.00014  -0.00012   0.00025
   S      4.66094   0.92313  17.05300  -0.00018   0.00005  -0.00025
   S      3.09924   3.63252  17.05791  -0.00010  -0.00016   0.00001
PRIMCOORD 40
     49   1
   Re     0.03631   1.78745   5.69513   0.00371  -0.00231  -0.00045
   Mo     0.02731   1.79263   2.84420   0.02473  -0.01513   0.00452
   Mo    -1.54683   4.49620   2.87893  -0.01927   0.03058  -0.00735
   Mo     3.15364   1.80671   2.86892  -0.03480   0.00079  -0.00770
   Mo     1.60345   4.49644   2.87993   0.01605  -0.00796   0.01057
   Mo     1.53759   0.92024   9.48141   0.00055  -0.00041   0.00668
   Mo    -0.04223   3.65975   9.48063   0.00258  -0.00101  -0.00343
   Mo     4.62994   0.92129   9.47063   0.00217  -0.00181  -0.00321
   Mo     3.08752   3.63919   9.46258  -0.00360   0.00219   0.00009
   S     -0.04366   1.83366   7.93106   0.00202  -0.00122  -0.00059
   S     -1.60395   4.55027   7.91456  -0.00137   0.00279   0.00365
   S      3.07828   1.82922   7.90456  -0.00304  -0.00023   0.00392
   S      1.51799   4.54584   7.90949   0.00038  -0.00014  -0.00708
   S      1.58497   0.89282   1.32187  -0.01416   0.00847  -0.03608
   S      0.02672   3.59767   1.32814  -0.00155   0.00544   0.02352
   S      4.71813   0.89249   1.31814  -0.00479  -0.00096   0.02175
   S      3.15215   3.60181   1.30987  -0.00645   0.00382  -0.00774
   S     -0.04289   1.83323  11.01266  -0.00131   0.00078   0.00040
   S     -1.60742   4.53740  11.04059   0.00165  -0.00552   0.00050
   S      3.08772   1.83869  11.03058   0.00546   0.00144   0.00052
   S      1.53072   4.53851  11.03203  -0.00254   0.00132  -0.00153
   S      1.63085   0.86634   4.49126   0.01919  -0.01100   0.03650
   S      0.02634   3.62751   4.48922  -0.00058  -0.01053  -0.02074
   S      4.69210   0.87795   4.47922   0.00794   0.00495  -0.01867
   S      3.15863   3.59809   4.41531   0.01117  -0.00676   0.00373
   Mo    -0.03240   1.82726  15.50878   0.00004  -0.00003   0.00007
   Mo    -1.59417   4.53671  15.51335  -0.00005   0.00010   0.00019
   Mo     3.09500   1.82767  15.50335  -0.00012  -0.00002   0.00020
   Mo     1.53302   4.53726  15.50855   0.00009  -0.00005  -0.00041
   Mo     1.53926   0.91945  21.53841  -0.00018   0.00007  -0.00138
   Mo    -0.02276   3.62877  21.54341   0.00075  -0.00017   0.00091
   Mo     4.66665   0.92015  21.53340   0.00054  -0.00060   0.00086
   Mo     3.10455   3.62952  21.53749  -0.00082   0.00050  -0.00042
   S     -0.02679   1.82409  19.98953  -0.00048   0.00029   0.00004
   S     -1.58865   4.53359  19.99402   0.00061  -0.00096  -0.00012
   S      3.10052   1.82456  19.98402   0.00111  -0.00004  -0.00012
   S      1.53820   4.53434  19.98900  -0.00057   0.00029   0.00015
   S      1.52845   0.92560  13.95252   0.00003  -0.00002  -0.00002
   S     -0.03308   3.63465  13.95766  -0.00017  -0.00006   0.00006
   S      4.65632   0.92601  13.94765  -0.00005   0.00018   0.00006
   S      3.09409   3.63547  13.95357   0.00020  -0.00012  -0.00006
   S     -0.02184   1.82124  23.09540   0.00029  -0.00018   0.00039
   S     -1.58435   4.53039  23.09895  -0.00028   0.00018  -0.00105
   S      3.10546   1.82246  23.08895  -0.00030   0.00015  -0.00114
   S      1.54392   4.53105  23.09379   0.00006  -0.00004   0.00178
   S      1.53381   0.92252  17.05792  -0.00012   0.00006   0.00033
   S     -0.02826   3.63212  17.06300   0.00024   0.00012  -0.00016
   S      4.66094   0.92313  17.05300   0.00002  -0.00026  -0.00015
   S      3.09924   3.63252  17.05791  -0.00019   0.00011   0.00001
PRIMCOORD 41
     49   1
   Re     0.03631   1.78745   5.69513   0.00091  -0.00055   0.01745
   Mo     0.02731   1.79263   2.84420   0.00199  -0.00123  -0.04697
   Mo    -1.54683   4.49620   2.87893   0.01253   0.01266   0.00944
   Mo     3.15364   1.80671   2.86892  -0.00449  -0.01727   0.00940
   Mo     1.60345   4.49644   2.87993  -0.01264   0.00749   0.01436
   Mo     1.53759   0.92024   9.48141   0.00798  -0.00468  -0.00193
   Mo    -0.04223   3.65975   9.48063   0.00064   0.00956  -0.00216
   Mo     4.62994   0.92129   9.47063  -0.00793  -0.00537  -0.00214
   Mo     3.08752   3.63919   9.46258  -0.00054   0.00038   0.00418
   S     -0.04366   1.83366   7.93106   0.00018  -0.00012   0.01428
   S     -1.60395   4.55027   7.91456  -0.00331  -0.00154  -0.00452
   S      3.07828   1.82922   7.90456  -0.00034   0.00365  -0.00441
   S      1.51799   4.54584   7.90949   0.00354  -0.00205  -0.00533
   S      1.58497   0.89282   1.32187   0.01748  -0.01004  -0.02608
   S      0.02672   3.59767   1.32814   0.00032   0.02624  -0.01760
   S      4.71813   0.89249   1.31814  -0.02243  -0.01334  -0.01783
   S      3.15215   3.60181   1.30987  -0.00171   0.00100   0.03191
   S     -0.04289   1.83323  11.01266  -0.00007   0.00003  -0.01185
   S     -1.60742   4.53740  11.04059   0.00170   0.00057   0.00302
   S      3.08772   1.83869  11.03058   0.00032  -0.00172   0.00295
   S      1.53072   4.53851  11.03203  -0.00178   0.00099   0.00374
   S      1.63085   0.86634   4.49126  -0.01140   0.00661  -0.00346
   S      0.02634   3.62751   4.48922   0.00004  -0.01940  -0.01295
   S      4.69210   0.87795   4.47922   0.01673   0.00950  -0.01266
   S      3.15863   3.59809   4.41531   0.00260  -0.00153   0.00500
   Mo    -0.03240   1.82726  15.50878   0.00002  -0.00004  -0.00071
   Mo    -1.59417   4.53671  15.51335   0.00019   0.00014   0.00020
   Mo     3.09500   1.82767  15.50335  -0.00001  -0.00026   0.00019
   Mo     1.53302   4.53726  15.50855  -0.00020   0.00012   0.00026
   Mo     1.53926   0.91945  21.53841   0.00047  -0.00028  -0.00158
   Mo    -0.02276   3.62877  21.54341   0.00007   0.00050  -0.00091
   Mo     4.66665   0.92015  21.53340  -0.00039  -0.00033  -0.00091
   Mo     3.10455   3.62952  21.53749  -0.00012   0.00008   0.00382
   S     -0.02679   1.82409  19.98953  -0.00016   0.00008  -0.00124
   S     -1.58865   4.53359  19.99402  -0.00178  -0.00138   0.00052
   S      3.10052   1.82456  19.98402   0.00030   0.00224   0.00054
   S      1.53820   4.53434  19.98900   0.00175  -0.00102   0.00075
   S      1.52845   0.92560  13.95252   0.00020  -0.00012  -0.00030
   S     -0.03308   3.63465  13.95766   0.00002   0.00023  -0.00019
   S      4.65632   0.92601  13.94765  -0.00020  -0.00013  -0.00022
   S      3.09409   3.63547  13.95357  -0.00002   0.00000   0.00066
   S     -0.02184   1.82124  23.09540   0.00014  -0.00007  -0.00176
   S     -1.58435   4.53039  23.09895   0.00111   0.00078   0.00050
   S      3.10546   1.82246  23.08895  -0.00011  -0.00134   0.00049
   S      1.54392   4.53105  23.09379  -0.00118   0.00067   0.00099
   S      1.53381   0.92252  17.05792  -0.00032   0.00018  -0.00001
   S     -0.02826   3.63212  17.06300  -0.00003  -0.00040  -0.00003
   S      4.66094   0.92313  17.05300   0.00032   0.00020  -0.00001
   S      3.09924   3.63252  17.05791   0.00002  -0.00003   0.00007
PRIMCOORD 42
     49   1
   Re     0.03631   1.78745   5.69513   0.00107  -0.00064  -0.01177
   Mo     0.02731   1.79263   2.84420   0.00301  -0.00180   0.01664
   Mo    -1.54683   4.49620   2.87893   0.02999   0.02246  -0.00137
   Mo     3.15364   1.80671   2.86892  -0.00434  -0.03727  -0.00137
   Mo     1.60345   4.49644   2.87993  -0.03071   0.01784   0.00191
   Mo     1.53759   0.92024   9.48141  -0.00913   0.00533   0.00029
   Mo    -0.04223   3.65975   9.48063   0.00362  -0.00799   0.00081
   Mo     4.62994   0.92129   9.47063   0.00869   0.00088   0.00083
   Mo     3.08752   3.63919   9.46258  -0.00349   0.00195  -0.00230
   S     -0.04366   1.83366   7.93106   0.00014  -0.00006  -0.00945
   S     -1.60395   4.55027   7.91456   0.00219   0.00066   0.00587
   S      3.07828   1.82922   7.90456   0.00055  -0.00225   0.00581
   S      1.51799   4.54584   7.90949  -0.00203   0.00120  -0.00007
   S      1.58497   0.89282   1.32187  -0.01376   0.00801  -0.01141
   S      0.02672   3.59767   1.32814  -0.00035  -0.01270  -0.00226
   S      4.71813   0.89249   1.31814   0.01092   0.00669  -0.00241
   S      3.15215   3.60181   1.30987  -0.00062   0.00035   0.03210
   S     -0.04289   1.83323  11.01266  -0.00073   0.00044   0.01027
   S     -1.60742   4.53740  11.04059  -0.00044  -0.00009  -0.00542
   S      3.08772   1.83869  11.03058  -0.00015   0.00040  -0.00533
   S      1.53072   4.53851  11.03203   0.00030  -0.00017   0.00038
   S      1.63085   0.86634   4.49126   0.01257  -0.00722   0.01998
   S      0.02634   3.62751   4.48922   0.00084   0.01220   0.01371
   S      4.69210   0.87795   4.47922  -0.01022  -0.00693   0.01391
   S      3.15863   3.59809   4.41531   0.00152  -0.00090  -0.04243
   Mo    -0.03240   1.82726  15.50878   0.00012  -0.00006   0.00018
   Mo    -1.59417   4.53671  15.51335  -0.00026  -0.00001  -0.00016
   Mo     3.09500   1.82767  15.50335  -0.00014   0.00023  -0.00016
   Mo     1.53302   4.53726  15.50855   0.00027  -0.00016  -0.00005
   Mo     1.53926   0.91945  21.53841   0.00101  -0.00060   0.00004
   Mo    -0.02276   3.62877  21.54341   0.00014   0.00122   0.00032
   Mo     4.66665   0.92015  21.53340  -0.00100  -0.00073   0.00031
   Mo     3.10455   3.62952  21.53749  -0.00013   0.00007  -0.00103
   S     -0.02679   1.82409  19.98953  -0.00009   0.00006   0.00151
   S     -1.58865   4.53359  19.99402   0.00049   0.00015  -0.00051
   S      3.10052   1.82456  19.98402   0.00012  -0.00050  -0.00052
   S      1.53820   4.53434  19.98900  -0.00045   0.00026  -0.00056
   S      1.52845   0.92560  13.95252  -0.00000  -0.00000  -0.00002
   S     -0.03308   3.63465  13.95766  -0.00001  -0.00001   0.00035
   S      4.65632   0.92601  13.94765   0.00000   0.00002   0.00037
   S      3.09409   3.63547  13.95357   0.00002  -0.00001  -0.00050
   S     -0.02184   1.82124  23.09540  -0.00001   0.00000  -0.00176
   S     -1.58435   4.53039  23.09895  -0.00072  -0.00037   0.00055
   S      3.10546   1.82246  23.08895  -0.00006   0.00080   0.00054
   S      1.54392   4.53105  23.09379   0.00073  -0.00042   0.00094
   S      1.53381   0.92252  17.05792   0.00012  -0.00007   0.00008
   S     -0.02826   3.63212  17.06300  -0.00004   0.00014  -0.00002
   S      4.66094   0.92313  17.05300  -0.00013  -0.00002  -0.00004
   S      3.09924   3.63252  17.05791   0.00006  -0.00003   0.00014
PRIMCOORD 43
     49   1
   Re     0.03631   1.78745   5.69513   0.00013   0.00037   0.00005
   Mo     0.02731   1.79263   2.84420   0.00148   0.00307  -0.00001
   Mo    -1.54683   4.49620   2.87893   0.00129  -0.00128   0.00119
   Mo     3.15364   1.80671   2.86892  -0.00118   0.00100  -0.00123
   Mo     1.60345   4.49644   2.87993  -0.00171  -0.00324   0.00001
   Mo     1.53759   0.92024   9.48141  -0.02208  -0.03618  -0.00039
   Mo    -0.04223   3.65975   9.48063  -0.01862   0.01255   0.00405
   Mo     4.62994   0.92129   9.47063   0.02202  -0.01508  -0.00377
   Mo     3.08752   3.63919   9.46258   0.01827   0.03787   0.00005
   S     -0.04366   1.83366   7.93106   0.00232   0.00494   0.00001
   S     -1.60395   4.55027   7.91456   0.00233  -0.00055  -0.03341
   S      3.07828   1.82922   7.90456  -0.00095   0.00194   0.03633
   S      1.51799   4.54584   7.90949  -0.00274  -0.00449  -0.00297
   S      1.58497   0.89282   1.32187  -0.00038  -0.00079   0.00040
   S      0.02672   3.59767   1.32814  -0.00079   0.00040  -0.00284
   S      4.71813   0.89249   1.31814   0.00081  -0.00063   0.00266
   S      3.15215   3.60181   1.30987   0.00061   0.00104  -0.00022
   S     -0.04289   1.83323  11.01266   0.00016   0.00033  -0.00005
   S     -1.60742   4.53740  11.04059   0.00140   0.00003   0.03425
   S      3.08772   1.83869  11.03058  -0.00054   0.00123  -0.03736
   S      1.53072   4.53851  11.03203  -0.00058  -0.00082   0.00304
   S      1.63085   0.86634   4.49126   0.00028   0.00057  -0.00007
   S      0.02634   3.62751   4.48922   0.00009  -0.00031  -0.00021
   S      4.69210   0.87795   4.47922  -0.00034   0.00008   0.00016
   S      3.15863   3.59809   4.41531  -0.00078  -0.00140   0.00025
   Mo    -0.03240   1.82726  15.50878  -0.00099  -0.00208  -0.00002
   Mo    -1.59417   4.53671  15.51335  -0.00125   0.00084   0.00036
   Mo     3.09500   1.82767  15.50335   0.00101  -0.00071  -0.00041
   Mo     1.53302   4.53726  15.50855   0.00123   0.00199   0.00002
   Mo     1.53926   0.91945  21.53841   0.00003   0.00008   0.00001
   Mo    -0.02276   3.62877  21.54341   0.00005  -0.00002   0.00006
   Mo     4.66665   0.92015  21.53340  -0.00002   0.00005  -0.00003
   Mo     3.10455   3.62952  21.53749  -0.00004  -0.00007   0.00001
   S     -0.02679   1.82409  19.98953   0.00004   0.00007   0.00000
   S     -1.58865   4.53359  19.99402   0.00001  -0.00003   0.00005
   S      3.10052   1.82456  19.98402  -0.00003  -0.00000  -0.00000
   S      1.53820   4.53434  19.98900  -0.00001  -0.00002   0.00002
   S      1.52845   0.92560  13.95252   0.00023   0.00038  -0.00027
   S     -0.03308   3.63465  13.95766   0.00020  -0.00018   0.00290
   S      4.65632   0.92601  13.94765  -0.00028   0.00014  -0.00267
   S      3.09409   3.63547  13.95357  -0.00022  -0.00045  -0.00002
   S     -0.02184   1.82124  23.09540  -0.00004  -0.00007   0.00003
   S     -1.58435   4.53039  23.09895  -0.00005   0.00004  -0.00016
   S      3.10546   1.82246  23.08895   0.00004  -0.00003   0.00018
   S      1.54392   4.53105  23.09379   0.00004   0.00007  -0.00001
   S      1.53381   0.92252  17.05792   0.00021   0.00037   0.00013
   S     -0.02826   3.63212  17.06300   0.00017  -0.00009  -0.00157
   S      4.66094   0.92313  17.05300  -0.00018   0.00016   0.00139
   S      3.09924   3.63252  17.05791  -0.00020  -0.00041  -0.00000
PRIMCOORD 44
     49   1
   Re     0.03631   1.78745   5.69513  -0.00089   0.00048   0.00185
   Mo     0.02731   1.79263   2.84420  -0.00307   0.00149  -0.00130
   Mo    -1.54683   4.49620   2.87893  -0.00159  -0.00520  -0.00055
   Mo     3.15364   1.80671   2.86892   0.00390   0.00388  -0.00036
   Mo     1.60345   4.49644   2.87993   0.00214  -0.00093   0.00012
   Mo     1.53759   0.92024   9.48141  -0.01080   0.00988  -0.00528
   Mo    -0.04223   3.65975   9.48063   0.03810   0.00531   0.00144
   Mo     4.62994   0.92129   9.47063   0.01129  -0.03381   0.00202
   Mo     3.08752   3.63919   9.46258  -0.03792   0.01830   0.00113
   S     -0.04366   1.83366   7.93106  -0.00573   0.00283   0.00045
   S     -1.60395   4.55027   7.91456   0.00062  -0.00478   0.02239
   S      3.07828   1.82922   7.90456   0.00463   0.00156   0.01719
   S      1.51799   4.54584   7.90949  -0.00111   0.00108  -0.03987
   S      1.58497   0.89282   1.32187   0.00129  -0.00069   0.00486
   S      0.02672   3.59767   1.32814   0.00107   0.00075  -0.00150
   S      4.71813   0.89249   1.31814  -0.00025  -0.00122  -0.00189
   S      3.15215   3.60181   1.30987  -0.00001  -0.00010  -0.00342
   S     -0.04289   1.83323  11.01266  -0.00045   0.00023  -0.00013
   S     -1.60742   4.53740  11.04059   0.00055  -0.00063  -0.02371
   S      3.08772   1.83869  11.03058   0.00091  -0.00035  -0.01838
   S      1.53072   4.53851  11.03203  -0.00140   0.00089   0.04064
   S      1.63085   0.86634   4.49126  -0.00101   0.00051  -0.00141
   S      0.02634   3.62751   4.48922  -0.00106  -0.00115  -0.00096
   S      4.69210   0.87795   4.47922   0.00052   0.00153  -0.00102
   S      3.15863   3.59809   4.41531   0.00047  -0.00013   0.00374
   Mo    -0.03240   1.82726  15.50878   0.00220  -0.00108  -0.00007
   Mo    -1.59417   4.53671  15.51335  -0.00078   0.00192  -0.00018
   Mo     3.09500   1.82767  15.50335  -0.00222  -0.00019  -0.00012
   Mo     1.53302   4.53726  15.50855   0.00079  -0.00064   0.00042
   Mo     1.53926   0.91945  21.53841  -0.00017   0.00010  -0.00000
   Mo    -0.02276   3.62877  21.54341  -0.00006  -0.00019   0.00001
   Mo     4.66665   0.92015  21.53340   0.00015   0.00014   0.00002
   Mo     3.10455   3.62952  21.53749   0.00006  -0.00002   0.00007
   S     -0.02679   1.82409  19.98953  -0.00005   0.00002  -0.00019
   S     -1.58865   4.53359  19.99402  -0.00001  -0.00001   0.00010
   S      3.10052   1.82456  19.98402   0.00001   0.00001   0.00011
   S      1.53820   4.53434  19.98900   0.00002  -0.00001   0.00007
   S      1.52845   0.92560  13.95252   0.00021  -0.00017  -0.00320
   S     -0.03308   3.63465  13.95766  -0.00043  -0.00004   0.00151
   S      4.65632   0.92601  13.94765  -0.00013   0.00039   0.00190
   S      3.09409   3.63547  13.95357   0.00043  -0.00022  -0.00021
   S     -0.02184   1.82124  23.09540   0.00008  -0.00004   0.00029
   S     -1.58435   4.53039  23.09895   0.00004   0.00010   0.00002
   S      3.10546   1.82246  23.08895  -0.00007  -0.00008  -0.00000
   S      1.54392   4.53105  23.09379  -0.00004   0.00002  -0.00028
   S      1.53381   0.92252  17.05792   0.00007  -0.00008   0.00182
   S     -0.02826   3.63212  17.06300  -0.00037  -0.00007  -0.00090
   S      4.66094   0.92313  17.05300  -0.00009   0.00034  -0.00110
   S      3.09924   3.63252  17.05791   0.00037  -0.00019   0.00022
PRIMCOORD 45
     49   1
   Re     0.03631   1.78745   5.69513  -0.00006   0.00004  -0.00082
   Mo     0.02731   1.79263   2.84420   0.00005  -0.00002   0.00056
   Mo    -1.54683   4.49620   2.87893  -0.00054   0.00003  -0.00022
   Mo     3.15364   1.80671   2.86892  -0.00029   0.00045  -0.00023
   Mo     1.60345   4.49644   2.87993   0.00053  -0.00030   0.00021
   Mo     1.53759   0.92024   9.48141   0.00100  -0.00064   0.00045
   Mo    -0.04223   3.65975   9.48063   0.00131   0.00179   0.00032
   Mo     4.62994   0.92129   9.47063  -0.00084  -0.00206   0.00032
   Mo     3.08752   3.63919   9.46258  -0.00135   0.00085  -0.00031
   S     -0.04366   1.83366   7.93106  -0.00032   0.00019   0.00039
   S     -1.60395   4.55027   7.91456   0.00023   0.00007   0.00062
   S      3.07828   1.82922   7.90456   0.00005  -0.00022   0.00074
   S      1.51799   4.54584   7.90949  -0.00035   0.00019  -0.00214
   S      1.58497   0.89282   1.32187  -0.00092   0.00053   0.00074
   S      0.02672   3.59767   1.32814   0.00020  -0.00021   0.00004
   S      4.71813   0.89249   1.31814   0.00030  -0.00006   0.00005
   S      3.15215   3.60181   1.30987  -0.00062   0.00037  -0.00014
   S     -0.04289   1.83323  11.01266   0.00025  -0.00016  -0.00191
   S     -1.60742   4.53740  11.04059  -0.00055  -0.00036   0.00056
   S      3.08772   1.83869  11.03058   0.00004   0.00066   0.00051
   S      1.53072   4.53851  11.03203   0.00055  -0.00031   0.00186
   S      1.63085   0.86634   4.49126   0.00124  -0.00071   0.00178
   S      0.02634   3.62751   4.48922   0.00008  -0.00024  -0.00105
   S      4.69210   0.87795   4.47922   0.00023   0.00004  -0.00101
   S      3.15863   3.59809   4.41531   0.00046  -0.00027   0.00052
   Mo    -0.03240   1.82726  15.50878  -0.01902   0.01209   0.00012
   Mo    -1.59417   4.53671  15.51335   0.01971  -0.01167  -0.00013
   Mo     3.09500   1.82767  15.50335   0.01894  -0.01064  -0.00013
   Mo     1.53302   4.53726  15.50855  -0.01962   0.01020   0.00010
   Mo     1.53926   0.91945  21.53841   0.02291  -0.01295  -0.00009
   Mo    -0.02276   3.62877  21.54341  -0.02278   0.01305   0.00011
   Mo     4.66665   0.92015  21.53340  -0.02291   0.01336   0.00009
   Mo     3.10455   3.62952  21.53749   0.02277  -0.01344  -0.00007
   S     -0.02679   1.82409  19.98953   0.00192  -0.00111   0.01948
   S     -1.58865   4.53359  19.99402  -0.00196   0.00113  -0.01928
   S      3.10052   1.82456  19.98402  -0.00192   0.00110  -0.01974
   S      1.53820   4.53434  19.98900   0.00198  -0.00111   0.01961
   S      1.52845   0.92560  13.95252  -0.00156   0.00081   0.01623
   S     -0.03308   3.63465  13.95766   0.00146  -0.00081  -0.01688
   S      4.65632   0.92601  13.94765   0.00141  -0.00092  -0.01525
   S      3.09409   3.63547  13.95357  -0.00133   0.00088   0.01583
   S     -0.02184   1.82124  23.09540   0.00159  -0.00091  -0.01897
   S     -1.58435   4.53039  23.09895  -0.00166   0.00099   0.01884
   S      3.10546   1.82246  23.08895  -0.00166   0.00091   0.01924
   S      1.54392   4.53105  23.09379   0.00163  -0.00092  -0.01913
   S      1.53381   0.92252  17.05792  -0.00178   0.00094  -0.01691
   S     -0.02826   3.63212  17.06300   0.00170  -0.00092   0.01748
   S      4.66094   0.92313  17.05300   0.00162  -0.00106   0.01583
   S      3.09924   3.63252  17.05791  -0.00155   0.00101  -0.01642
PRIMCOORD 46
     49   1
   Re     0.03631   1.78745   5.69513  -0.00003  -0.00004  -0.00005
   Mo     0.02731   1.79263   2.84420  -0.00001  -0.00006   0.00005
   Mo    -1.54683   4.49620   2.87893   0.00011  -0.00016  -0.00028
   Mo     3.15364   1.80671   2.86892  -0.00024   0.00021   0.00026
   Mo     1.60345   4.49644   2.87993  -0.00009  -0.00041   0.00000
   Mo     1.53759   0.92024   9.48141   0.00093   0.00123   0.00005
   Mo    -0.04223   3.65975   9.48063   0.00058  -0.00027   0.00013
   Mo     4.62994   0.92129   9.47063  -0.00081   0.00064  -0.00010
   Mo     3.08752   3.63919   9.46258  -0.00059  -0.00149  -0.00002
   S     -0.04366   1.83366   7.93106  -0.00017  -0.00034   0.00002
   S     -1.60395   4.55027   7.91456  -0.00006  -0.00004   0.00154
   S      3.07828   1.82922   7.90456  -0.00005  -0.00012  -0.00182
   S      1.51799   4.54584   7.90949   0.00002   0.00005   0.00023
   S      1.58497   0.89282   1.32187   0.00008   0.00030   0.00006
   S      0.02672   3.59767   1.32814   0.00015  -0.00067   0.00053
   S      4.71813   0.89249   1.31814  -0.00057  -0.00019  -0.00049
   S      3.15215   3.60181   1.30987  -0.00045  -0.00069  -0.00002
   S     -0.04289   1.83323  11.01266   0.00018   0.00037  -0.00011
   S     -1.60742   4.53740  11.04059  -0.00003  -0.00006  -0.00051
   S      3.08772   1.83869  11.03058   0.00006   0.00003   0.00077
   S      1.53072   4.53851  11.03203   0.00002  -0.00002  -0.00009
   S      1.63085   0.86634   4.49126   0.00016   0.00011   0.00009
   S      0.02634   3.62751   4.48922   0.00018   0.00110   0.00178
   S      4.69210   0.87795   4.47922   0.00090   0.00069  -0.00192
   S      3.15863   3.59809   4.41531   0.00032   0.00050   0.00013
   Mo    -0.03240   1.82726  15.50878  -0.01043  -0.02561   0.00001
   Mo    -1.59417   4.53671  15.51335  -0.01439   0.01137  -0.00010
   Mo     3.09500   1.82767  15.50335   0.01045  -0.00913   0.00011
   Mo     1.53302   4.53726  15.50855   0.01434   0.02335   0.00000
   Mo     1.53926   0.91945  21.53841  -0.01248  -0.02941  -0.00000
   Mo    -0.02276   3.62877  21.54341  -0.01742   0.01227  -0.00007
   Mo     4.66665   0.92015  21.53340   0.01257  -0.00941   0.00005
   Mo     3.10455   3.62952  21.53749   0.01736   0.02660  -0.00002
   S     -0.02679   1.82409  19.98953   0.00137   0.00222   0.00365
   S     -1.58865   4.53359  19.99402   0.00101  -0.00068  -0.02928
   S      3.10052   1.82456  19.98402  -0.00129   0.00100   0.02523
   S      1.53820   4.53434  19.98900  -0.00099  -0.00228   0.00035
   S      1.52845   0.92560  13.95252   0.00096   0.00167  -0.00387
   S     -0.03308   3.63465  13.95766   0.00078  -0.00068   0.02447
   S      4.65632   0.92601  13.94765  -0.00110   0.00082  -0.02114
   S      3.09409   3.63547  13.95357  -0.00078  -0.00193   0.00056
   S     -0.02184   1.82124  23.09540   0.00118   0.00182  -0.00365
   S     -1.58435   4.53039  23.09895   0.00090  -0.00070   0.02858
   S      3.10546   1.82246  23.08895  -0.00128   0.00085  -0.02448
   S      1.54392   4.53105  23.09379  -0.00088  -0.00207  -0.00051
   S      1.53381   0.92252  17.05792   0.00107   0.00191   0.00387
   S     -0.02826   3.63212  17.06300   0.00086  -0.00072  -0.02532
   S      4.66094   0.92313  17.05300  -0.00112   0.00086   0.02215
   S      3.09924   3.63252  17.05791  -0.00092  -0.00210  -0.00067
PRIMCOORD 47
     49   1
   Re     0.03631   1.78745   5.69513  -0.00006   0.00003   0.00166
   Mo     0.02731   1.79263   2.84420   0.00002  -0.00002  -0.00092
   Mo    -1.54683   4.49620   2.87893   0.00045   0.00046  -0.00007
   Mo     3.15364   1.80671   2.86892  -0.00022  -0.00060  -0.00003
   Mo     1.60345   4.49644   2.87993  -0.00046   0.00022   0.00027
   Mo     1.53759   0.92024   9.48141  -0.00274   0.00166  -0.00059
   Mo    -0.04223   3.65975   9.48063   0.00065  -0.00306  -0.00079
   Mo     4.62994   0.92129   9.47063   0.00293   0.00102  -0.00081
   Mo     3.08752   3.63919   9.46258  -0.00070   0.00032   0.00066
   S     -0.04366   1.83366   7.93106  -0.00035   0.00019  -0.00078
   S     -1.60395   4.55027   7.91456  -0.00053  -0.00035   0.00109
   S      3.07828   1.82922   7.90456   0.00003   0.00062   0.00092
   S      1.51799   4.54584   7.90949   0.00044  -0.00025  -0.00045
   S      1.58497   0.89282   1.32187   0.00032  -0.00015  -0.00021
   S      0.02672   3.59767   1.32814   0.00016   0.00093  -0.00056
   S      4.71813   0.89249   1.31814  -0.00083  -0.00064  -0.00065
   S      3.15215   3.60181   1.30987  -0.00044   0.00017   0.00002
   S     -0.04289   1.83323  11.01266   0.00032  -0.00014   0.00358
   S     -1.60742   4.53740  11.04059   0.00111   0.00053  -0.00200
   S      3.08772   1.83869  11.03058   0.00011  -0.00123  -0.00197
   S      1.53072   4.53851  11.03203  -0.00108   0.00064  -0.00166
   S      1.63085   0.86634   4.49126   0.00014  -0.00006   0.00131
   S      0.02634   3.62751   4.48922   0.00010  -0.00084  -0.00035
   S      4.69210   0.87795   4.47922   0.00093   0.00046  -0.00068
   S      3.15863   3.59809   4.41531   0.00031  -0.00013  -0.00068
   Mo    -0.03240   1.82726  15.50878  -0.01534   0.00704  -0.00010
   Mo    -1.59417   4.53671  15.51335  -0.01480  -0.02437   0.00002
   Mo     3.09500   1.82767  15.50335   0.01529   0.02418   0.00004
   Mo     1.53302   4.53726  15.50855   0.01482  -0.00681   0.00012
   Mo     1.53926   0.91945  21.53841  -0.01715   0.00648  -0.00010
   Mo    -0.02276   3.62877  21.54341  -0.01664  -0.02602  -0.00000
   Mo     4.66665   0.92015  21.53340   0.01719   0.02567   0.00000
   Mo     3.10455   3.62952  21.53749   0.01665  -0.00619   0.00006
   S     -0.02679   1.82409  19.98953   0.00139  -0.00059  -0.02684
   S     -1.58865   4.53359  19.99402   0.00141   0.00199  -0.00231
   S      3.10052   1.82456  19.98402  -0.00127  -0.00206   0.00275
   S      1.53820   4.53434  19.98900  -0.00139   0.00051   0.02632
   S      1.52845   0.92560  13.95252   0.00117  -0.00046   0.02406
   S     -0.03308   3.63465  13.95766   0.00104   0.00175   0.00114
   S      4.65632   0.92601  13.94765  -0.00119  -0.00178  -0.00142
   S      3.09409   3.63547  13.95357  -0.00120   0.00066  -0.02365
   S     -0.02184   1.82124  23.09540   0.00121  -0.00051   0.02595
   S     -1.58435   4.53039  23.09895   0.00117   0.00176   0.00229
   S      3.10546   1.82246  23.08895  -0.00118  -0.00176  -0.00269
   S      1.54392   4.53105  23.09379  -0.00132   0.00049  -0.02551
   S      1.53381   0.92252  17.05792   0.00120  -0.00045  -0.02485
   S     -0.02826   3.63212  17.06300   0.00118   0.00190  -0.00115
   S      4.66094   0.92313  17.05300  -0.00127  -0.00197   0.00158
   S      3.09924   3.63252  17.05791  -0.00123   0.00065   0.02448
PRIMCOORD 48
     49   1
   Re     0.03631   1.78745   5.69513   0.00007  -0.00004  -0.00119
   Mo     0.02731   1.79263   2.84420  -0.00009   0.00005   0.00054
   Mo    -1.54683   4.49620   2.87893   0.00072   0.00001   0.00014
   Mo     3.15364   1.80671   2.86892   0.00030  -0.00059   0.00020
   Mo     1.60345   4.49644   2.87993  -0.00070   0.00034  -0.00013
   Mo     1.53759   0.92024   9.48141   0.00104  -0.00048   0.00014
   Mo    -0.04223   3.65975   9.48063   0.00160   0.00220   0.00060
   Mo     4.62994   0.92129   9.47063  -0.00119  -0.00241   0.00057
   Mo     3.08752   3.63919   9.46258  -0.00155   0.00077  -0.00040
   S     -0.04366   1.83366   7.93106   0.00008  -0.00010   0.00039
   S     -1.60395   4.55027   7.91456   0.00041  -0.00003   0.00075
   S      3.07828   1.82922   7.90456   0.00022  -0.00035   0.00051
   S      1.51799   4.54584   7.90949  -0.00038   0.00022  -0.00212
   S      1.58497   0.89282   1.32187   0.00026  -0.00010  -0.00012
   S      0.02672   3.59767   1.32814  -0.00014  -0.00056   0.00046
   S      4.71813   0.89249   1.31814   0.00026   0.00035   0.00034
   S      3.15215   3.60181   1.30987   0.00048  -0.00039   0.00033
   S     -0.04289   1.83323  11.01266   0.00010  -0.00002  -0.00229
   S     -1.60742   4.53740  11.04059  -0.00089   0.00007   0.00051
   S      3.08772   1.83869  11.03058  -0.00049   0.00073   0.00058
   S      1.53072   4.53851  11.03203   0.00084  -0.00047   0.00245
   S      1.63085   0.86634   4.49126  -0.00033   0.00022  -0.00117
   S      0.02634   3.62751   4.48922  -0.00010   0.00114   0.00133
   S      4.69210   0.87795   4.47922  -0.00082  -0.00030   0.00087
   S      3.15863   3.59809   4.41531  -0.00031   0.00026  -0.00080
   Mo    -0.03240   1.82726  15.50878  -0.02380   0.01151   0.00001
   Mo    -1.59417   4.53671  15.51335   0.02192  -0.01255  -0.00005
   Mo     3.09500   1.82767  15.50335   0.02372  -0.01380  -0.00003
   Mo     1.53302   4.53726  15.50855  -0.02184   0.01483   0.00001
   Mo     1.53926   0.91945  21.53841  -0.02095   0.00747   0.00002
   Mo    -0.02276   3.62877  21.54341   0.01781  -0.00928   0.00002
   Mo     4.66665   0.92015  21.53340   0.02097  -0.01311   0.00003
   Mo     3.10455   3.62952  21.53749  -0.01780   0.01494  -0.00004
   S     -0.02679   1.82409  19.98953  -0.00107   0.00096  -0.01516
   S     -1.58865   4.53359  19.99402   0.00135  -0.00081   0.01245
   S      3.10052   1.82456  19.98402   0.00109  -0.00056   0.01931
   S      1.53820   4.53434  19.98900  -0.00136   0.00045  -0.01659
   S      1.52845   0.92560  13.95252  -0.00170   0.00113   0.01925
   S     -0.03308   3.63465  13.95766   0.00174  -0.00100  -0.01779
   S      4.65632   0.92601  13.94765   0.00148  -0.00095  -0.02096
   S      3.09409   3.63547  13.95357  -0.00161   0.00079   0.01943
   S     -0.02184   1.82124  23.09540  -0.00121   0.00099   0.01576
   S     -1.58435   4.53039  23.09895   0.00146  -0.00095  -0.01307
   S      3.10546   1.82246  23.08895   0.00125  -0.00061  -0.01983
   S      1.54392   4.53105  23.09379  -0.00143   0.00050   0.01724
   S      1.53381   0.92252  17.05792  -0.00144   0.00102  -0.01877
   S     -0.02826   3.63212  17.06300   0.00156  -0.00089   0.01710
   S      4.66094   0.92313  17.05300   0.00127  -0.00082   0.02052
   S      3.09924   3.63252  17.05791  -0.00139   0.00063  -0.01887
PRIMCOORD 49
     49   1
   Re     0.03631   1.78745   5.69513  -0.00002  -0.00002   0.00026
   Mo     0.02731   1.79263   2.84420   0.00002   0.00008  -0.00013
   Mo    -1.54683   4.49620   2.87893   0.00010  -0.00027  -0.00015
   Mo     3.15364   1.80671   2.86892  -0.00020   0.00029   0.00014
   Mo     1.60345   4.49644   2.87993  -0.00012  -0.00050  -0.00004
   Mo     1.53759   0.92024   9.48141  -0.00131  -0.00148  -0.00010
   Mo    -0.04223   3.65975   9.48063  -0.00095   0.00022   0.00008
   Mo     4.62994   0.92129   9.47063   0.00135  -0.00037  -0.00028
   Mo     3.08752   3.63919   9.46258   0.00090   0.00162   0.00008
   S     -0.04366   1.83366   7.93106  -0.00002   0.00002  -0.00007
   S     -1.60395   4.55027   7.91456   0.00004  -0.00007  -0.00176
   S      3.07828   1.82922   7.90456  -0.00006   0.00017   0.00189
   S      1.51799   4.54584   7.90949  -0.00006  -0.00026   0.00002
   S      1.58497   0.89282   1.32187   0.00019   0.00014  -0.00006
   S      0.02672   3.59767   1.32814   0.00006  -0.00049   0.00032
   S      4.71813   0.89249   1.31814  -0.00052  -0.00021  -0.00040
   S      3.15215   3.60181   1.30987  -0.00028  -0.00060  -0.00009
   S     -0.04289   1.83323  11.01266  -0.00012  -0.00025   0.00045
   S     -1.60742   4.53740  11.04059  -0.00011   0.00025   0.00081
   S      3.08772   1.83869  11.03058   0.00026  -0.00031  -0.00132
   S      1.53072   4.53851  11.03203   0.00014   0.00057  -0.00023
   S      1.63085   0.86634   4.49126  -0.00008   0.00028  -0.00024
   S      0.02634   3.62751   4.48922   0.00014   0.00081   0.00147
   S      4.69210   0.87795   4.47922   0.00077   0.00065  -0.00151
   S      3.15863   3.59809   4.41531   0.00016   0.00036   0.00020
   Mo    -0.03240   1.82726  15.50878   0.01537   0.02804   0.00002
   Mo    -1.59417   4.53671  15.51335   0.01358  -0.01145  -0.00010
   Mo     3.09500   1.82767  15.50335  -0.01540   0.01251   0.00011
   Mo     1.53302   4.53726  15.50855  -0.01354  -0.02912  -0.00001
   Mo     1.53926   0.91945  21.53841  -0.01157  -0.02517  -0.00000
   Mo    -0.02276   3.62877  21.54341  -0.01212   0.01159   0.00014
   Mo     4.66665   0.92015  21.53340   0.01162  -0.01127  -0.00013
   Mo     3.10455   3.62952  21.53749   0.01205   0.02487   0.00003
   S     -0.02679   1.82409  19.98953   0.00068   0.00147   0.00349
   S     -1.58865   4.53359  19.99402   0.00063  -0.00057  -0.02285
   S      3.10052   1.82456  19.98402  -0.00063   0.00070   0.02248
   S      1.53820   4.53434  19.98900  -0.00062  -0.00137  -0.00309
   S      1.52845   0.92560  13.95252  -0.00082  -0.00197   0.00189
   S     -0.03308   3.63465  13.95766  -0.00110   0.00088  -0.02644
   S      4.65632   0.92601  13.94765   0.00102  -0.00077   0.02801
   S      3.09409   3.63547  13.95357   0.00106   0.00200  -0.00344
   S     -0.02184   1.82124  23.09540   0.00076   0.00162  -0.00357
   S     -1.58435   4.53039  23.09895   0.00079  -0.00078   0.02377
   S      3.10546   1.82246  23.08895  -0.00086   0.00076  -0.02334
   S      1.54392   4.53105  23.09379  -0.00076  -0.00168   0.00316
   S      1.53381   0.92252  17.05792  -0.00069  -0.00166  -0.00177
   S     -0.02826   3.63212  17.06300  -0.00086   0.00064   0.02569
   S      4.66094   0.92313  17.05300   0.00075  -0.00060  -0.02723
   S      3.09924   3.63252  17.05791   0.00089   0.00163   0.00331
PRIMCOORD 50
     49   1
   Re     0.03631   1.78745   5.69513   0.00004  -0.00002  -0.00226
   Mo     0.02731   1.79263   2.84420   0.00014  -0.00006   0.00112
   Mo    -1.54683   4.49620   2.87893   0.00096   0.00093   0.00002
   Mo     3.15364   1.80671   2.86892  -0.00036  -0.00126   0.00004
   Mo     1.60345   4.49644   2.87993  -0.00102   0.00054   0.00028
   Mo     1.53759   0.92024   9.48141   0.00323  -0.00213   0.00090
   Mo    -0.04223   3.65975   9.48063  -0.00086   0.00361   0.00084
   Mo     4.62994   0.92129   9.47063  -0.00331  -0.00119   0.00080
   Mo     3.08752   3.63919   9.46258   0.00085  -0.00022  -0.00084
   S     -0.04366   1.83366   7.93106   0.00024  -0.00015   0.00078
   S     -1.60395   4.55027   7.91456   0.00064   0.00049  -0.00130
   S      3.07828   1.82922   7.90456  -0.00012  -0.00077  -0.00084
   S      1.51799   4.54584   7.90949  -0.00059   0.00031   0.00034
   S      1.58497   0.89282   1.32187  -0.00076   0.00047   0.00050
   S      0.02672   3.59767   1.32814   0.00008  -0.00042   0.00041
   S      4.71813   0.89249   1.31814   0.00030   0.00011   0.00033
   S      3.15215   3.60181   1.30987  -0.00049   0.00021   0.00070
   S     -0.04289   1.83323  11.01266  -0.00030   0.00012  -0.00423
   S     -1.60742   4.53740  11.04059  -0.00127  -0.00085   0.00254
   S      3.08772   1.83869  11.03058   0.00016   0.00151   0.00229
   S      1.53072   4.53851  11.03203   0.00125  -0.00064   0.00172
   S      1.63085   0.86634   4.49126   0.00149  -0.00083   0.00181
   S      0.02634   3.62751   4.48922   0.00020   0.00087   0.00022
   S      4.69210   0.87795   4.47922  -0.00052  -0.00048  -0.00007
   S      3.15863   3.59809   4.41531   0.00026  -0.00010  -0.00154
   Mo    -0.03240   1.82726  15.50878   0.01738  -0.00516  -0.00011
   Mo    -1.59417   4.53671  15.51335   0.01749   0.02523  -0.00002
   Mo     3.09500   1.82767  15.50335  -0.01734  -0.02539   0.00000
   Mo     1.53302   4.53726  15.50855  -0.01751   0.00531   0.00011
   Mo     1.53926   0.91945  21.53841  -0.01600   0.00601   0.00013
   Mo    -0.02276   3.62877  21.54341  -0.01566  -0.02427   0.00004
   Mo     4.66665   0.92015  21.53340   0.01601   0.02406   0.00000
   Mo     3.10455   3.62952  21.53749   0.01565  -0.00578  -0.00018
   S     -0.02679   1.82409  19.98953   0.00094  -0.00040  -0.02397
   S     -1.58865   4.53359  19.99402   0.00097   0.00134  -0.00214
   S      3.10052   1.82456  19.98402  -0.00083  -0.00141   0.00244
   S      1.53820   4.53434  19.98900  -0.00097   0.00036   0.02361
   S      1.52845   0.92560  13.95252  -0.00130   0.00034  -0.02608
   S     -0.03308   3.63465  13.95766  -0.00111  -0.00173  -0.00368
   S      4.65632   0.92601  13.94765   0.00133   0.00173   0.00345
   S      3.09409   3.63547  13.95357   0.00128  -0.00050   0.02630
   S     -0.02184   1.82124  23.09540   0.00107  -0.00045   0.02471
   S     -1.58435   4.53039  23.09895   0.00101   0.00155   0.00231
   S      3.10546   1.82246  23.08895  -0.00106  -0.00152  -0.00250
   S      1.54392   4.53105  23.09379  -0.00115   0.00043  -0.02441
   S      1.53381   0.92252  17.05792  -0.00098   0.00020   0.02521
   S     -0.02826   3.63212  17.06300  -0.00092  -0.00137   0.00355
   S      4.66094   0.92313  17.05300   0.00105   0.00142  -0.00342
   S      3.09924   3.63252  17.05791   0.00097  -0.00038  -0.02531
PRIMCOORD 51
     49   1
   Re     0.03631   1.78745   5.69513   0.00044  -0.00025  -0.01980
   Mo     0.02731   1.79263   2.84420   0.00030  -0.00020   0.00905
   Mo    -1.54683   4.49620   2.87893   0.00250   0.00177   0.00056
   Mo     3.15364   1.80671   2.86892  -0.00027  -0.00305   0.00057
   Mo     1.60345   4.49644   2.87993  -0.00249   0.00147   0.00045
   Mo     1.53759   0.92024   9.48141   0.03284  -0.01888   0.00819
   Mo    -0.04223   3.65975   9.48063   0.00155   0.03987   0.00931
   Mo     4.62994   0.92129   9.47063  -0.03390  -0.02124   0.00932
   Mo     3.08752   3.63919   9.46258  -0.00124   0.00065  -0.00882
   S     -0.04366   1.83366   7.93106   0.00216  -0.00140   0.01140
   S     -1.60395   4.55027   7.91456   0.00695   0.00387  -0.00687
   S      3.07828   1.82922   7.90456   0.00009  -0.00791  -0.00702
   S      1.51799   4.54584   7.90949  -0.00645   0.00368  -0.00912
   S      1.58497   0.89282   1.32187  -0.00496   0.00288   0.00395
   S      0.02672   3.59767   1.32814  -0.00024  -0.00620   0.00451
   S      4.71813   0.89249   1.31814   0.00522   0.00330   0.00447
   S      3.15215   3.60181   1.30987  -0.00027   0.00014   0.00356
   S     -0.04289   1.83323  11.01266  -0.00134   0.00068  -0.04002
   S     -1.60742   4.53740  11.04059  -0.01096  -0.00489   0.02023
   S      3.08772   1.83869  11.03058  -0.00129   0.01200   0.02037
   S      1.53072   4.53851  11.03203   0.01059  -0.00614   0.02326
   S      1.63085   0.86634   4.49126   0.00662  -0.00381   0.00249
   S      0.02634   3.62751   4.48922   0.00021   0.00794   0.00194
   S      4.69210   0.87795   4.47922  -0.00673  -0.00411   0.00189
   S      3.15863   3.59809   4.41531   0.00004  -0.00000  -0.00344
   Mo    -0.03240   1.82726  15.50878  -0.00078   0.00037   0.00017
   Mo    -1.59417   4.53671  15.51335  -0.00545  -0.00395  -0.00023
   Mo     3.09500   1.82767  15.50335   0.00079   0.00667  -0.00022
   Mo     1.53302   4.53726  15.50855   0.00544  -0.00305  -0.00016
   Mo     1.53926   0.91945  21.53841   0.00025  -0.00013   0.00007
   Mo    -0.02276   3.62877  21.54341   0.00018   0.00037   0.00005
   Mo     4.66665   0.92015  21.53340  -0.00026  -0.00030   0.00003
   Mo     3.10455   3.62952  21.53749  -0.00015   0.00007  -0.00027
   S     -0.02679   1.82409  19.98953   0.00000   0.00000   0.00021
   S     -1.58865   4.53359  19.99402   0.00020   0.00015  -0.00004
   S      3.10052   1.82456  19.98402  -0.00001  -0.00026  -0.00008
   S      1.53820   4.53434  19.98900  -0.00022   0.00013  -0.00030
   S      1.52845   0.92560  13.95252  -0.00021   0.00014   0.00276
   S     -0.03308   3.63465  13.95766   0.00000  -0.00017   0.00160
   S      4.65632   0.92601  13.94765   0.00014   0.00008   0.00148
   S      3.09409   3.63547  13.95357  -0.00007   0.00006  -0.00572
   S     -0.02184   1.82124  23.09540  -0.00002   0.00000  -0.00059
   S     -1.58435   4.53039  23.09895  -0.00007  -0.00007   0.00015
   S      3.10546   1.82246  23.08895  -0.00000   0.00011   0.00016
   S      1.54392   4.53105  23.09379   0.00012  -0.00004   0.00041
   S      1.53381   0.92252  17.05792   0.00064  -0.00034  -0.00355
   S     -0.02826   3.63212  17.06300   0.00000   0.00065  -0.00230
   S      4.66094   0.92313  17.05300  -0.00055  -0.00032  -0.00216
   S      3.09924   3.63252  17.05791  -0.00001   0.00003   0.00744
PRIMCOORD 52
     49   1
   Re     0.03631   1.78745   5.69513   0.00441  -0.00255   0.00033
   Mo     0.02731   1.79263   2.84420   0.01510  -0.00871  -0.00138
   Mo    -1.54683   4.49620   2.87893  -0.00408   0.01075   0.00582
   Mo     3.15364   1.80671   2.86892  -0.01135  -0.00182   0.00581
   Mo     1.60345   4.49644   2.87993   0.00368  -0.00214  -0.01072
   Mo     1.53759   0.92024   9.48141  -0.00398   0.00230  -0.00436
   Mo    -0.04223   3.65975   9.48063   0.00139   0.00196   0.00194
   Mo     4.62994   0.92129   9.47063  -0.00102  -0.00219   0.00195
   Mo     3.08752   3.63919   9.46258   0.00018  -0.00010   0.00004
   S     -0.04366   1.83366   7.93106   0.01739  -0.01002   0.00097
   S     -1.60395   4.55027   7.91456   0.00419  -0.00354  -0.00214
   S      3.07828   1.82922   7.90456   0.00515  -0.00186  -0.00213
   S      1.51799   4.54584   7.90949   0.00335  -0.00191   0.00368
   S      1.58497   0.89282   1.32187   0.01529  -0.00880  -0.02552
   S      0.02672   3.59767   1.32814  -0.00167  -0.00725   0.01253
   S      4.71813   0.89249   1.31814   0.00551   0.00507   0.01256
   S      3.15215   3.60181   1.30987   0.01708  -0.00984  -0.00019
   S     -0.04289   1.83323  11.01266  -0.00945   0.00543   0.00008
   S     -1.60742   4.53740  11.04059  -0.00603   0.00922  -0.00267
   S      3.08772   1.83869  11.03058  -0.01099   0.00063  -0.00265
   S      1.53072   4.53851  11.03203  -0.00130   0.00072   0.00525
   S      1.63085   0.86634   4.49126  -0.03204   0.01852  -0.05239
   S      0.02634   3.62751   4.48922  -0.00030   0.01683   0.02638
   S      4.69210   0.87795   4.47922  -0.01476  -0.00820   0.02646
   S      3.15863   3.59809   4.41531  -0.01671   0.00964   0.00041
   Mo    -0.03240   1.82726  15.50878   0.00009  -0.00005  -0.00002
   Mo    -1.59417   4.53671  15.51335   0.00001  -0.00002  -0.00007
   Mo     3.09500   1.82767  15.50335   0.00002   0.00001  -0.00007
   Mo     1.53302   4.53726  15.50855  -0.00000  -0.00000   0.00021
   Mo     1.53926   0.91945  21.53841   0.00032  -0.00018   0.00008
   Mo    -0.02276   3.62877  21.54341  -0.00094  -0.00015  -0.00006
   Mo     4.66665   0.92015  21.53340  -0.00034   0.00088  -0.00006
   Mo     3.10455   3.62952  21.53749   0.00082  -0.00047   0.00005
   S     -0.02679   1.82409  19.98953  -0.00006   0.00003   0.00001
   S     -1.58865   4.53359  19.99402  -0.00036   0.00024  -0.00079
   S      3.10052   1.82456  19.98402  -0.00039   0.00019  -0.00079
   S      1.53820   4.53434  19.98900  -0.00025   0.00014   0.00154
   S      1.52845   0.92560  13.95252  -0.00018   0.00010  -0.00008
   S     -0.03308   3.63465  13.95766  -0.00015   0.00010   0.00002
   S      4.65632   0.92601  13.94765  -0.00016   0.00008   0.00003
   S      3.09409   3.63547  13.95357  -0.00006   0.00003   0.00003
   S     -0.02184   1.82124  23.09540  -0.00027   0.00016  -0.00003
   S     -1.58435   4.53039  23.09895   0.00039  -0.00048  -0.00020
   S      3.10546   1.82246  23.08895   0.00061  -0.00009  -0.00020
   S      1.54392   4.53105  23.09379   0.00016  -0.00010   0.00039
   S      1.53381   0.92252  17.05792   0.00029  -0.00017  -0.00016
   S     -0.02826   3.63212  17.06300   0.00007  -0.00019   0.00007
   S      4.66094   0.92313  17.05300   0.00020   0.00004   0.00007
   S      3.09924   3.63252  17.05791   0.00020  -0.00012   0.00002
PRIMCOORD 53
     49   1
   Re     0.03631   1.78745   5.69513  -0.00213  -0.00369   0.00001
   Mo     0.02731   1.79263   2.84420  -0.00894  -0.01552  -0.00000
   Mo    -1.54683   4.49620   2.87893  -0.00683   0.00395  -0.00946
   Mo     3.15364   1.80671   2.86892   0.00681  -0.00395   0.00946
   Mo     1.60345   4.49644   2.87993   0.00650   0.01126  -0.00002
   Mo     1.53759   0.92024   9.48141  -0.00085  -0.00145  -0.00000
   Mo    -0.04223   3.65975   9.48063  -0.00081   0.00336   0.00293
   Mo     4.62994   0.92129   9.47063   0.00334   0.00099  -0.00295
   Mo     3.08752   3.63919   9.46258   0.00009   0.00015   0.00000
   S     -0.04366   1.83366   7.93106  -0.00971  -0.01683  -0.00000
   S     -1.60395   4.55027   7.91456  -0.00117  -0.00487   0.00233
   S      3.07828   1.82922   7.90456  -0.00364  -0.00344  -0.00233
   S      1.51799   4.54584   7.90949  -0.00304  -0.00528  -0.00000
   S      1.58497   0.89282   1.32187  -0.00006  -0.00010  -0.00004
   S      0.02672   3.59767   1.32814  -0.00200  -0.01589   0.02237
   S      4.71813   0.89249   1.31814  -0.01279  -0.00965  -0.02235
   S      3.15215   3.60181   1.30987  -0.01153  -0.01997  -0.00000
   S     -0.04289   1.83323  11.01266   0.00547   0.00945   0.00002
   S     -1.60742   4.53740  11.04059  -0.00170   0.00591   0.00425
   S      3.08772   1.83869  11.03058   0.00596   0.00148  -0.00427
   S      1.53072   4.53851  11.03203   0.00603   0.01044  -0.00001
   S      1.63085   0.86634   4.49126   0.00219   0.00387  -0.00006
   S      0.02634   3.62751   4.48922   0.00488   0.03109   0.04337
   S      4.69210   0.87795   4.47922   0.02449   0.01972  -0.04333
   S      3.15863   3.59809   4.41531   0.01096   0.01899  -0.00002
   Mo    -0.03240   1.82726  15.50878  -0.00004  -0.00008   0.00001
   Mo    -1.59417   4.53671  15.51335   0.00001  -0.00000   0.00015
   Mo     3.09500   1.82767  15.50335  -0.00001   0.00000  -0.00013
   Mo     1.53302   4.53726  15.50855  -0.00002  -0.00003   0.00001
   Mo     1.53926   0.91945  21.53841   0.00051   0.00089  -0.00000
   Mo    -0.02276   3.62877  21.54341   0.00054  -0.00029  -0.00010
   Mo     4.66665   0.92015  21.53340  -0.00052   0.00033   0.00009
   Mo     3.10455   3.62952  21.53749  -0.00044  -0.00077  -0.00000
   S     -0.02679   1.82409  19.98953   0.00006   0.00011  -0.00001
   S     -1.58865   4.53359  19.99402   0.00020   0.00040   0.00133
   S      3.10052   1.82456  19.98402   0.00025   0.00037  -0.00134
   S      1.53820   4.53434  19.98900   0.00030   0.00051  -0.00000
   S      1.52845   0.92560  13.95252   0.00010   0.00018   0.00001
   S     -0.03308   3.63465  13.95766   0.00010   0.00022   0.00008
   S      4.65632   0.92601  13.94765   0.00014   0.00019  -0.00006
   S      3.09409   3.63547  13.95357   0.00003   0.00005   0.00001
   S     -0.02184   1.82124  23.09540   0.00013   0.00023  -0.00000
   S     -1.58435   4.53039  23.09895   0.00002  -0.00046   0.00043
   S      3.10546   1.82246  23.08895  -0.00041  -0.00021  -0.00044
   S      1.54392   4.53105  23.09379  -0.00043  -0.00075  -0.00000
   S      1.53381   0.92252  17.05792  -0.00006  -0.00011   0.00001
   S     -0.02826   3.63212  17.06300  -0.00006  -0.00033   0.00014
   S      4.66094   0.92313  17.05300  -0.00026  -0.00022  -0.00012
   S      3.09924   3.63252  17.05791  -0.00011  -0.00020   0.00001
PRIMCOORD 54
     49   1
   Re     0.03631   1.78745   5.69513   0.00023   0.00040  -0.00000
   Mo     0.02731   1.79263   2.84420  -0.00023  -0.00040  -0.00000
   Mo    -1.54683   4.49620   2.87893  -0.00301   0.00617   0.00090
   Mo     3.15364   1.80671   2.86892   0.00684   0.00048  -0.00089
   Mo     1.60345   4.49644   2.87993  -0.00360  -0.00622   0.00000
   Mo     1.53759   0.92024   9.48141   0.00005   0.00008   0.00000
   Mo    -0.04223   3.65975   9.48063  -0.00018   0.00005  -0.00023
   Mo     4.62994   0.92129   9.47063   0.00013  -0.00013   0.00024
   Mo     3.08752   3.63919   9.46258  -0.00002  -0.00005   0.00000
   S     -0.04366   1.83366   7.93106  -0.00040  -0.00075   0.00000
   S     -1.60395   4.55027   7.91456  -0.00017  -0.00045   0.00042
   S      3.07828   1.82922   7.90456  -0.00029  -0.00039  -0.00042
   S      1.51799   4.54584   7.90949   0.00013   0.00019   0.00000
   S      1.58497   0.89282   1.32187   0.01506   0.02611  -0.00001
   S      0.02672   3.59767   1.32814  -0.02513   0.00082   0.00036
   S      4.71813   0.89249   1.31814   0.01326  -0.02137  -0.00036
   S      3.15215   3.60181   1.30987   0.00324   0.00568   0.00001
   S     -0.04289   1.83323  11.01266   0.00035   0.00063   0.00000
   S     -1.60742   4.53740  11.04059   0.00017   0.00076  -0.00001
   S      3.08772   1.83869  11.03058   0.00054   0.00054   0.00002
   S      1.53072   4.53851  11.03203  -0.00019  -0.00032   0.00000
   S      1.63085   0.86634   4.49126  -0.02865  -0.04960   0.00001
   S      0.02634   3.62751   4.48922   0.04658  -0.00054   0.00006
   S      4.69210   0.87795   4.47922  -0.02369   0.04001  -0.00007
   S      3.15863   3.59809   4.41531  -0.00198  -0.00343   0.00001
   Mo    -0.03240   1.82726  15.50878   0.00000   0.00000   0.00000
   Mo    -1.59417   4.53671  15.51335   0.00000   0.00000   0.00000
   Mo     3.09500   1.82767  15.50335   0.00000   0.00000   0.00000
   Mo     1.53302   4.53726  15.50855  -0.00000  -0.00001   0.00000
   Mo     1.53926   0.91945  21.53841  -0.00010  -0.00018  -0.00001
   Mo    -0.02276   3.62877  21.54341   0.00017   0.00001   0.00002
   Mo     4.66665   0.92015  21.53340  -0.00008   0.00015  -0.00003
   Mo     3.10455   3.62952  21.53749  -0.00001  -0.00002  -0.00001
   S     -0.02679   1.82409  19.98953  -0.00005  -0.00008  -0.00001
   S     -1.58865   4.53359  19.99402   0.00020  -0.00079  -0.00002
   S      3.10052   1.82456  19.98402  -0.00079  -0.00022   0.00001
   S      1.53820   4.53434  19.98900   0.00024   0.00042  -0.00000
   S      1.52845   0.92560  13.95252   0.00004   0.00006   0.00000
   S     -0.03308   3.63465  13.95766  -0.00002   0.00002   0.00002
   S      4.65632   0.92601  13.94765   0.00002  -0.00000  -0.00002
   S      3.09409   3.63547  13.95357   0.00001   0.00002   0.00000
   S     -0.02184   1.82124  23.09540   0.00005   0.00009  -0.00001
   S     -1.58435   4.53039  23.09895  -0.00019   0.00075  -0.00002
   S      3.10546   1.82246  23.08895   0.00075   0.00021   0.00001
   S      1.54392   4.53105  23.09379  -0.00025  -0.00044  -0.00001
   S      1.53381   0.92252  17.05792  -0.00003  -0.00006   0.00000
   S     -0.02826   3.63212  17.06300   0.00002  -0.00002   0.00001
   S      4.66094   0.92313  17.05300  -0.00003   0.00000  -0.00001
   S      3.09924   3.63252  17.05791  -0.00002  -0.00003   0.00000
PRIMCOORD 55
     49   1
   Re     0.03631   1.78745   5.69513   0.00132  -0.00073  -0.00029
   Mo     0.02731   1.79263   2.84420   0.00202  -0.00114  -0.00048
   Mo    -1.54683   4.49620   2.87893  -0.00039   0.00232   0.00124
   Mo     3.15364   1.80671   2.86892  -0.00225  -0.00077   0.00118
   Mo     1.60345   4.49644   2.87993   0.00094  -0.00059  -0.00216
   Mo     1.53759   0.92024   9.48141   0.00183  -0.00104  -0.00109
   Mo    -0.04223   3.65975   9.48063   0.00065  -0.00040   0.00085
   Mo     4.62994   0.92129   9.47063   0.00072  -0.00034   0.00087
   Mo     3.08752   3.63919   9.46258  -0.00063   0.00034  -0.00016
   S     -0.04366   1.83366   7.93106  -0.03520   0.01964  -0.00106
   S     -1.60395   4.55027   7.91456  -0.02890   0.01679  -0.00147
   S      3.07828   1.82922   7.90456  -0.02932   0.01582  -0.00145
   S      1.51799   4.54584   7.90949  -0.02875   0.01595   0.00318
   S      1.58497   0.89282   1.32187   0.00225  -0.00118  -0.00582
   S      0.02672   3.59767   1.32814   0.00395  -0.00117   0.00253
   S      4.71813   0.89249   1.31814   0.00300  -0.00270   0.00265
   S      3.15215   3.60181   1.30987   0.00998  -0.00549   0.00044
   S     -0.04289   1.83323  11.01266   0.03051  -0.01700  -0.00025
   S     -1.60742   4.53740  11.04059   0.02782  -0.01454  -0.00015
   S      3.08772   1.83869  11.03058   0.02678  -0.01599  -0.00016
   S      1.53072   4.53851  11.03203   0.02911  -0.01622   0.00158
   S      1.63085   0.86634   4.49126  -0.00526   0.00285  -0.01051
   S      0.02634   3.62751   4.48922  -0.00644   0.00345   0.00563
   S      4.69210   0.87795   4.47922  -0.00624   0.00362   0.00584
   S      3.15863   3.59809   4.41531  -0.00795   0.00439  -0.00008
   Mo    -0.03240   1.82726  15.50878  -0.00008   0.00004   0.00001
   Mo    -1.59417   4.53671  15.51335  -0.00009   0.00004   0.00001
   Mo     3.09500   1.82767  15.50335  -0.00008   0.00006   0.00001
   Mo     1.53302   4.53726  15.50855  -0.00009   0.00005  -0.00002
   Mo     1.53926   0.91945  21.53841   0.00004  -0.00003   0.00004
   Mo    -0.02276   3.62877  21.54341  -0.00013  -0.00004  -0.00002
   Mo     4.66665   0.92015  21.53340  -0.00003   0.00014  -0.00003
   Mo     3.10455   3.62952  21.53749   0.00008  -0.00005  -0.00000
   S     -0.02679   1.82409  19.98953  -0.00070   0.00038  -0.00003
   S     -1.58865   4.53359  19.99402  -0.00091   0.00045  -0.00014
   S      3.10052   1.82456  19.98402  -0.00087   0.00052  -0.00014
   S      1.53820   4.53434  19.98900  -0.00095   0.00052   0.00030
   S      1.52845   0.92560  13.95252   0.00301  -0.00167  -0.00015
   S     -0.03308   3.63465  13.95766   0.00296  -0.00168   0.00008
   S      4.65632   0.92601  13.94765   0.00298  -0.00160   0.00008
   S      3.09409   3.63547  13.95357   0.00308  -0.00170   0.00001
   S     -0.02184   1.82124  23.09540   0.00063  -0.00034  -0.00001
   S     -1.58435   4.53039  23.09895   0.00092  -0.00053  -0.00012
   S      3.10546   1.82246  23.08895   0.00095  -0.00049  -0.00011
   S      1.54392   4.53105  23.09379   0.00093  -0.00051   0.00023
   S      1.53381   0.92252  17.05792  -0.00312   0.00173  -0.00004
   S     -0.02826   3.63212  17.06300  -0.00311   0.00173   0.00004
   S      4.66094   0.92313  17.05300  -0.00311   0.00169   0.00003
   S      3.09924   3.63252  17.05791  -0.00321   0.00177   0.00003
PRIMCOORD 56
     49   1
   Re     0.03631   1.78745   5.69513  -0.00080  -0.00143  -0.00000
   Mo     0.02731   1.79263   2.84420  -0.00074  -0.00136  -0.00001
   Mo    -1.54683   4.49620   2.87893  -0.00191   0.00074  -0.00170
   Mo     3.15364   1.80671   2.86892   0.00153  -0.00130   0.00172
   Mo     1.60345   4.49644   2.87993   0.00114   0.00195  -0.00003
   Mo     1.53759   0.92024   9.48141  -0.00035  -0.00066  -0.00003
   Mo    -0.04223   3.65975   9.48063  -0.00028  -0.00128   0.00156
   Mo     4.62994   0.92129   9.47063  -0.00095  -0.00091  -0.00150
   Mo     3.08752   3.63919   9.46258   0.00027   0.00047   0.00001
   S     -0.04366   1.83366   7.93106   0.01886   0.03386  -0.00002
   S     -1.60395   4.55027   7.91456   0.01650   0.02847   0.00172
   S      3.07828   1.82922   7.90456   0.01554   0.02904  -0.00178
   S      1.51799   4.54584   7.90949   0.01632   0.02922   0.00007
   S      1.58497   0.89282   1.32187  -0.00288  -0.00506  -0.00009
   S      0.02672   3.59767   1.32814  -0.00484  -0.00206   0.00382
   S      4.71813   0.89249   1.31814   0.00070  -0.00530  -0.00376
   S      3.15215   3.60181   1.30987  -0.00762  -0.01353  -0.00000
   S     -0.04289   1.83323  11.01266  -0.01680  -0.03009   0.00000
   S     -1.60742   4.53740  11.04059  -0.01783  -0.02699   0.00046
   S      3.08772   1.83869  11.03058  -0.01366  -0.02939  -0.00046
   S      1.53072   4.53851  11.03203  -0.01462  -0.02634   0.00006
   S      1.63085   0.86634   4.49126   0.00442   0.00782  -0.00016
   S      0.02634   3.62751   4.48922   0.00763   0.00464   0.00667
   S      4.69210   0.87795   4.47922   0.00004   0.00904  -0.00651
   S      3.15863   3.59809   4.41531   0.00582   0.01032  -0.00001
   Mo    -0.03240   1.82726  15.50878   0.00004   0.00007  -0.00001
   Mo    -1.59417   4.53671  15.51335   0.00005   0.00008  -0.00001
   Mo     3.09500   1.82767  15.50335   0.00004   0.00009   0.00000
   Mo     1.53302   4.53726  15.50855   0.00005   0.00009  -0.00000
   Mo     1.53926   0.91945  21.53841   0.00007   0.00012   0.00001
   Mo    -0.02276   3.62877  21.54341   0.00008  -0.00006  -0.00004
   Mo     4.66665   0.92015  21.53340  -0.00010   0.00005   0.00005
   Mo     3.10455   3.62952  21.53749  -0.00003  -0.00006   0.00000
   S     -0.02679   1.82409  19.98953   0.00056   0.00098   0.00000
   S     -1.58865   4.53359  19.99402   0.00084   0.00126   0.00022
   S      3.10052   1.82456  19.98402   0.00067   0.00136  -0.00021
   S      1.53820   4.53434  19.98900   0.00071   0.00125   0.00001
   S      1.52845   0.92560  13.95252  -0.00193  -0.00343  -0.00001
   S     -0.03308   3.63465  13.95766  -0.00199  -0.00346   0.00005
   S      4.65632   0.92601  13.94765  -0.00193  -0.00348  -0.00006
   S      3.09409   3.63547  13.95357  -0.00200  -0.00355  -0.00000
   S     -0.02184   1.82124  23.09540  -0.00053  -0.00092   0.00001
   S     -1.58435   4.53039  23.09895  -0.00081  -0.00127   0.00018
   S      3.10546   1.82246  23.08895  -0.00068  -0.00135  -0.00017
   S      1.54392   4.53105  23.09379  -0.00073  -0.00128   0.00001
   S      1.53381   0.92252  17.05792   0.00201   0.00358  -0.00001
   S     -0.02826   3.63212  17.06300   0.00207   0.00358   0.00001
   S      4.66094   0.92313  17.05300   0.00199   0.00362  -0.00002
   S      3.09924   3.63252  17.05791   0.00209   0.00369  -0.00001
PRIMCOORD 57
     49   1
   Re     0.03631   1.78745   5.69513  -0.00014  -0.00003  -0.00001
   Mo     0.02731   1.79263   2.84420   0.00086   0.00042  -0.00003
   Mo    -1.54683   4.49620   2.87893   0.00015   0.00005   0.00043
   Mo     3.15364   1.80671   2.86892   0.00008   0.00007  -0.00017
   Mo     1.60345   4.49644   2.87993   0.00003  -0.00011  -0.00022
   Mo     1.53759   0.92024   9.48141   0.00018   0.00006  -0.00010
   Mo    -0.04223   3.65975   9.48063   0.00016   0.00005  -0.00010
   Mo     4.62994   0.92129   9.47063   0.00011   0.00003   0.00022
   Mo     3.08752   3.63919   9.46258   0.00000   0.00001  -0.00001
   S     -0.04366   1.83366   7.93106  -0.00363  -0.00146  -0.00006
   S     -1.60395   4.55027   7.91456  -0.00362  -0.00157  -0.00031
   S      3.07828   1.82922   7.90456  -0.00329  -0.00175   0.00008
   S      1.51799   4.54584   7.90949  -0.00339  -0.00147   0.00023
   S      1.58497   0.89282   1.32187  -0.00061  -0.00166  -0.00056
   S      0.02672   3.59767   1.32814  -0.00257   0.00021  -0.00058
   S      4.71813   0.89249   1.31814   0.00028   0.00047   0.00109
   S      3.15215   3.60181   1.30987  -0.00235  -0.00082   0.00004
   S     -0.04289   1.83323  11.01266   0.00340   0.00144  -0.00002
   S     -1.60742   4.53740  11.04059   0.00379   0.00163  -0.00013
   S      3.08772   1.83869  11.03058   0.00294   0.00180   0.00004
   S      1.53072   4.53851  11.03203   0.00333   0.00118   0.00015
   S      1.63085   0.86634   4.49126   0.00037   0.00178  -0.00154
   S      0.02634   3.62751   4.48922   0.00292  -0.00049  -0.00111
   S      4.69210   0.87795   4.47922  -0.00084  -0.00062   0.00268
   S      3.15863   3.59809   4.41531   0.00187   0.00059   0.00002
   Mo    -0.03240   1.82726  15.50878  -0.00008  -0.00001   0.00001
   Mo    -1.59417   4.53671  15.51335  -0.00011  -0.00004   0.00002
   Mo     3.09500   1.82767  15.50335  -0.00009  -0.00005   0.00002
   Mo     1.53302   4.53726  15.50855  -0.00010  -0.00003   0.00002
   Mo     1.53926   0.91945  21.53841  -0.00002  -0.00003   0.00001
   Mo    -0.02276   3.62877  21.54341  -0.00005  -0.00000   0.00001
   Mo     4.66665   0.92015  21.53340  -0.00003  -0.00000   0.00001
   Mo     3.10455   3.62952  21.53749  -0.00003  -0.00001   0.00001
   S     -0.02679   1.82409  19.98953   0.02535   0.00776  -0.00005
   S     -1.58865   4.53359  19.99402   0.02541   0.00777  -0.00006
   S      3.10052   1.82456  19.98402   0.02545   0.00783  -0.00004
   S      1.53820   4.53434  19.98900   0.02539   0.00785  -0.00007
   S      1.52845   0.92560  13.95252  -0.02186  -0.00659  -0.00003
   S     -0.03308   3.63465  13.95766  -0.02191  -0.00666   0.00001
   S      4.65632   0.92601  13.94765  -0.02193  -0.00667   0.00006
   S      3.09409   3.63547  13.95357  -0.02176  -0.00660   0.00001
   S     -0.02184   1.82124  23.09540  -0.02568  -0.00787  -0.00001
   S     -1.58435   4.53039  23.09895  -0.02556  -0.00785  -0.00006
   S      3.10546   1.82246  23.08895  -0.02547  -0.00788   0.00006
   S      1.54392   4.53105  23.09379  -0.02547  -0.00781   0.00005
   S      1.53381   0.92252  17.05792   0.02177   0.00657  -0.00006
   S     -0.02826   3.63212  17.06300   0.02182   0.00662  -0.00003
   S      4.66094   0.92313  17.05300   0.02178   0.00663  -0.00003
   S      3.09924   3.63252  17.05791   0.02172   0.00655  -0.00005
PRIMCOORD 58
     49   1
   Re     0.03631   1.78745   5.69513  -0.00006   0.00014  -0.00002
   Mo     0.02731   1.79263   2.84420   0.00013  -0.00094  -0.00002
   Mo    -1.54683   4.49620   2.87893  -0.00001  -0.00010  -0.00013
   Mo     3.15364   1.80671   2.86892   0.00004  -0.00014   0.00043
   Mo     1.60345   4.49644   2.87993   0.00011   0.00001  -0.00023
   Mo     1.53759   0.92024   9.48141   0.00004  -0.00018  -0.00012
   Mo    -0.04223   3.65975   9.48063   0.00004  -0.00010   0.00020
   Mo     4.62994   0.92129   9.47063   0.00005  -0.00016  -0.00010
   Mo     3.08752   3.63919   9.46258  -0.00000  -0.00000  -0.00002
   S     -0.04366   1.83366   7.93106  -0.00081   0.00375  -0.00007
   S     -1.60395   4.55027   7.91456  -0.00039   0.00361   0.00005
   S      3.07828   1.82922   7.90456  -0.00068   0.00379  -0.00031
   S      1.51799   4.54584   7.90949  -0.00068   0.00355   0.00025
   S      1.58497   0.89282   1.32187   0.00112   0.00128  -0.00060
   S      0.02672   3.59767   1.32814  -0.00046  -0.00047   0.00106
   S      4.71813   0.89249   1.31814  -0.00148   0.00222  -0.00050
   S      3.15215   3.60181   1.30987  -0.00064   0.00245   0.00004
   S     -0.04289   1.83323  11.01266   0.00071  -0.00354  -0.00003
   S     -1.60742   4.53740  11.04059   0.00019  -0.00333   0.00002
   S      3.08772   1.83869  11.03058   0.00069  -0.00396  -0.00015
   S      1.53072   4.53851  11.03203   0.00090  -0.00337   0.00015
   S      1.63085   0.86634   4.49126  -0.00133  -0.00112  -0.00164
   S      0.02634   3.62751   4.48922   0.00033   0.00103   0.00265
   S      4.69210   0.87795   4.47922   0.00183  -0.00239  -0.00090
   S      3.15863   3.59809   4.41531   0.00057  -0.00195   0.00003
   Mo    -0.03240   1.82726  15.50878  -0.00002   0.00007   0.00003
   Mo    -1.59417   4.53671  15.51335  -0.00002   0.00010   0.00002
   Mo     3.09500   1.82767  15.50335  -0.00003   0.00011   0.00003
   Mo     1.53302   4.53726  15.50855  -0.00004   0.00011   0.00002
   Mo     1.53926   0.91945  21.53841   0.00001   0.00002   0.00000
   Mo    -0.02276   3.62877  21.54341  -0.00001   0.00003   0.00001
   Mo     4.66665   0.92015  21.53340  -0.00002   0.00004   0.00000
   Mo     3.10455   3.62952  21.53749  -0.00002   0.00003   0.00001
   S     -0.02679   1.82409  19.98953   0.00784  -0.02544  -0.00006
   S     -1.58865   4.53359  19.99402   0.00787  -0.02554  -0.00005
   S      3.10052   1.82456  19.98402   0.00786  -0.02545  -0.00007
   S      1.53820   4.53434  19.98900   0.00780  -0.02549  -0.00008
   S      1.52845   0.92560  13.95252  -0.00682   0.02176  -0.00002
   S     -0.03308   3.63465  13.95766  -0.00681   0.02185   0.00006
   S      4.65632   0.92601  13.94765  -0.00673   0.02170   0.00003
   S      3.09409   3.63547  13.95357  -0.00674   0.02158   0.00001
   S     -0.02184   1.82124  23.09540  -0.00794   0.02578  -0.00002
   S     -1.58435   4.53039  23.09895  -0.00784   0.02558   0.00004
   S      3.10546   1.82246  23.08895  -0.00787   0.02562  -0.00007
   S      1.54392   4.53105  23.09379  -0.00788   0.02554   0.00005
   S      1.53381   0.92252  17.05792   0.00679  -0.02166  -0.00004
   S     -0.02826   3.63212  17.06300   0.00679  -0.02171  -0.00003
   S      4.66094   0.92313  17.05300   0.00671  -0.02163  -0.00002
   S      3.09924   3.63252  17.05791   0.00673  -0.02151  -0.00005
PRIMCOORD 59
     49   1
   Re     0.03631   1.78745   5.69513   0.00062   0.00070   0.00000
   Mo     0.02731   1.79263   2.84420  -0.00151  -0.00201  -0.00000
   Mo    -1.54683   4.49620   2.87893   0.00028  -0.00014  -0.00065
   Mo     3.15364   1.80671   2.86892  -0.00055   0.00011   0.00058
   Mo     1.60345   4.49644   2.87993  -0.00009  -0.00019   0.00007
   Mo     1.53759   0.92024   9.48141   0.00009  -0.00007   0.00004
   Mo    -0.04223   3.65975   9.48063   0.00001   0.00037   0.00015
   Mo     4.62994   0.92129   9.47063   0.00041   0.00021  -0.00019
   Mo     3.08752   3.63919   9.46258   0.00002   0.00001   0.00000
   S     -0.04366   1.83366   7.93106  -0.00181  -0.00144  -0.00003
   S     -1.60395   4.55027   7.91456   0.00123   0.00117   0.00025
   S      3.07828   1.82922   7.90456  -0.00031   0.00177  -0.00026
   S      1.51799   4.54584   7.90949  -0.00014  -0.00006  -0.00003
   S      1.58497   0.89282   1.32187   0.00506   0.00901   0.00013
   S      0.02672   3.59767   1.32814   0.00838  -0.00061   0.00208
   S      4.71813   0.89249   1.31814  -0.00313   0.00405  -0.00218
   S      3.15215   3.60181   1.30987   0.00956   0.01167   0.00001
   S     -0.04289   1.83323  11.01266   0.00125   0.00086   0.00001
   S     -1.60742   4.53740  11.04059  -0.00131  -0.00096   0.00027
   S      3.08772   1.83869  11.03058   0.00066  -0.00171  -0.00022
   S      1.53072   4.53851  11.03203   0.00036   0.00036  -0.00004
   S      1.63085   0.86634   4.49126  -0.00584  -0.01036   0.00067
   S      0.02634   3.62751   4.48922  -0.01065   0.00143   0.00501
   S      4.69210   0.87795   4.47922   0.00466  -0.00510  -0.00569
   S      3.15863   3.59809   4.41531  -0.00716  -0.00858  -0.00002
   Mo    -0.03240   1.82726  15.50878   0.00005   0.00006   0.00000
   Mo    -1.59417   4.53671  15.51335   0.00004   0.00004   0.00002
   Mo     3.09500   1.82767  15.50335   0.00003   0.00003  -0.00000
   Mo     1.53302   4.53726  15.50855   0.00004   0.00003   0.00001
   Mo     1.53926   0.91945  21.53841  -0.00008  -0.00007  -0.00001
   Mo    -0.02276   3.62877  21.54341  -0.00009  -0.00005   0.00002
   Mo     4.66665   0.92015  21.53340  -0.00005  -0.00007  -0.00004
   Mo     3.10455   3.62952  21.53749  -0.00013  -0.00014  -0.00001
   S     -0.02679   1.82409  19.98953  -0.01607  -0.01340   0.00002
   S     -1.58865   4.53359  19.99402  -0.01651  -0.01375   0.00008
   S      3.10052   1.82456  19.98402  -0.01625  -0.01390  -0.00006
   S      1.53820   4.53434  19.98900  -0.01630  -0.01366   0.00004
   S      1.52845   0.92560  13.95252  -0.01958  -0.01709  -0.00002
   S     -0.03308   3.63465  13.95766  -0.01966  -0.01712   0.00001
   S      4.65632   0.92601  13.94765  -0.01963  -0.01710   0.00003
   S      3.09409   3.63547  13.95357  -0.01959  -0.01707   0.00001
   S     -0.02184   1.82124  23.09540   0.01613   0.01346  -0.00000
   S     -1.58435   4.53039  23.09895   0.01651   0.01364   0.00012
   S      3.10546   1.82246  23.08895   0.01605   0.01386  -0.00013
   S      1.54392   4.53105  23.09379   0.01613   0.01343  -0.00002
   S      1.53381   0.92252  17.05792   0.01971   0.01721  -0.00004
   S     -0.02826   3.63212  17.06300   0.01978   0.01719  -0.00001
   S      4.66094   0.92313  17.05300   0.01968   0.01719  -0.00002
   S      3.09924   3.63252  17.05791   0.01972   0.01715  -0.00002
PRIMCOORD 60
     49   1
   Re     0.03631   1.78745   5.69513  -0.00033   0.00056   0.00000
   Mo     0.02731   1.79263   2.84420   0.00035  -0.00121   0.00002
   Mo    -1.54683   4.49620   2.87893   0.00025  -0.00051  -0.00011
   Mo     3.15364   1.80671   2.86892   0.00030   0.00014   0.00032
   Mo     1.60345   4.49644   2.87993  -0.00008  -0.00004  -0.00019
   Mo     1.53759   0.92024   9.48141  -0.00031   0.00017  -0.00012
   Mo    -0.04223   3.65975   9.48063  -0.00006   0.00028   0.00010
   Mo     4.62994   0.92129   9.47063  -0.00002   0.00005  -0.00002
   Mo     3.08752   3.63919   9.46258  -0.00003   0.00002  -0.00001
   S     -0.04366   1.83366   7.93106   0.00181  -0.00187   0.00009
   S     -1.60395   4.55027   7.91456   0.00119  -0.00050   0.00008
   S      3.07828   1.82922   7.90456   0.00108   0.00046  -0.00010
   S      1.51799   4.54584   7.90949   0.00024  -0.00015   0.00006
   S      1.58497   0.89282   1.32187   0.00212   0.00297  -0.00038
   S      0.02672   3.59767   1.32814  -0.00264  -0.00037   0.00090
   S      4.71813   0.89249   1.31814  -0.00376   0.00634  -0.00059
   S      3.15215   3.60181   1.30987  -0.00377   0.00819  -0.00001
   S     -0.04289   1.83323  11.01266  -0.00145   0.00135  -0.00002
   S     -1.60742   4.53740  11.04059  -0.00131   0.00075   0.00000
   S      3.08772   1.83869  11.03058  -0.00116  -0.00045  -0.00016
   S      1.53072   4.53851  11.03203  -0.00028   0.00032   0.00013
   S      1.63085   0.86634   4.49126  -0.00242  -0.00340  -0.00204
   S      0.02634   3.62751   4.48922   0.00281   0.00058   0.00287
   S      4.69210   0.87795   4.47922   0.00483  -0.00749  -0.00087
   S      3.15863   3.59809   4.41531   0.00307  -0.00624   0.00007
   Mo    -0.03240   1.82726  15.50878  -0.00005   0.00005  -0.00003
   Mo    -1.59417   4.53671  15.51335  -0.00003   0.00003  -0.00002
   Mo     3.09500   1.82767  15.50335  -0.00003   0.00004  -0.00004
   Mo     1.53302   4.53726  15.50855  -0.00002   0.00003  -0.00001
   Mo     1.53926   0.91945  21.53841   0.00007  -0.00009   0.00001
   Mo    -0.02276   3.62877  21.54341   0.00008  -0.00006   0.00004
   Mo     4.66665   0.92015  21.53340   0.00008  -0.00010   0.00002
   Mo     3.10455   3.62952  21.53749   0.00007  -0.00011   0.00003
   S     -0.02679   1.82409  19.98953   0.01513  -0.01625  -0.00006
   S     -1.58865   4.53359  19.99402   0.01517  -0.01645  -0.00002
   S      3.10052   1.82456  19.98402   0.01524  -0.01651  -0.00007
   S      1.53820   4.53434  19.98900   0.01526  -0.01644  -0.00010
   S      1.52845   0.92560  13.95252   0.01770  -0.01983   0.00002
   S     -0.03308   3.63465  13.95766   0.01775  -0.01987  -0.00006
   S      4.65632   0.92601  13.94765   0.01769  -0.01974  -0.00006
   S      3.09409   3.63547  13.95357   0.01764  -0.01970  -0.00001
   S     -0.02184   1.82124  23.09540  -0.01518   0.01631  -0.00000
   S     -1.58435   4.53039  23.09895  -0.01506   0.01627   0.00005
   S      3.10546   1.82246  23.08895  -0.01512   0.01647  -0.00004
   S      1.54392   4.53105  23.09379  -0.01523   0.01632   0.00007
   S      1.53381   0.92252  17.05792  -0.01778   0.01993   0.00009
   S     -0.02826   3.63212  17.06300  -0.01786   0.01992   0.00005
   S      4.66094   0.92313  17.05300  -0.01776   0.01989   0.00004
   S      3.09924   3.63252  17.05791  -0.01774   0.01983   0.00010
PRIMCOORD 61
     49   1
   Re     0.03631   1.78745   5.69513  -0.00130  -0.00223   0.00000
   Mo     0.02731   1.79263   2.84420   0.00364   0.00629  -0.00000
   Mo    -1.54683   4.49620   2.87893  -0.00079   0.00052   0.00201
   Mo     3.15364   1.80671   2.86892   0.00084  -0.00040  -0.00201
   Mo     1.60345   4.49644   2.87993   0.00006   0.00012  -0.00000
   Mo     1.53759   0.92024   9.48141   0.00021   0.00036  -0.00000
   Mo    -0.04223   3.65975   9.48063   0.00020  -0.00075  -0.00068
   Mo     4.62994   0.92129   9.47063  -0.00075  -0.00020   0.00067
   Mo     3.08752   3.63919   9.46258   0.00003   0.00005  -0.00001
   S     -0.04366   1.83366   7.93106  -0.00076  -0.00137   0.00000
   S     -1.60395   4.55027   7.91456  -0.00765  -0.00818  -0.00101
   S      3.07828   1.82922   7.90456  -0.00327  -0.01071   0.00101
   S      1.51799   4.54584   7.90949  -0.00312  -0.00536  -0.00000
   S      1.58497   0.89282   1.32187  -0.01583  -0.02744  -0.00000
   S      0.02672   3.59767   1.32814  -0.02011   0.00202  -0.00683
   S      4.71813   0.89249   1.31814   0.01174  -0.01633   0.00684
   S      3.15215   3.60181   1.30987  -0.02248  -0.03877  -0.00001
   S     -0.04289   1.83323  11.01266   0.00159   0.00276  -0.00001
   S     -1.60742   4.53740  11.04059   0.00831   0.00741  -0.00071
   S      3.08772   1.83869  11.03058   0.00225   0.01087   0.00069
   S      1.53072   4.53851  11.03203   0.00251   0.00433  -0.00001
   S      1.63085   0.86634   4.49126   0.01814   0.03139  -0.00001
   S      0.02634   3.62751   4.48922   0.02568  -0.00456  -0.01658
   S      4.69210   0.87795   4.47922  -0.01672   0.01982   0.01661
   S      3.15863   3.59809   4.41531   0.01646   0.02836  -0.00001
   Mo    -0.03240   1.82726  15.50878   0.00003   0.00005  -0.00000
   Mo    -1.59417   4.53671  15.51335  -0.00004  -0.00001  -0.00001
   Mo     3.09500   1.82767  15.50335   0.00001  -0.00004   0.00001
   Mo     1.53302   4.53726  15.50855   0.00001   0.00001   0.00000
   Mo     1.53926   0.91945  21.53841  -0.00003  -0.00005   0.00000
   Mo    -0.02276   3.62877  21.54341   0.00001  -0.00010  -0.00007
   Mo     4.66665   0.92015  21.53340  -0.00008  -0.00004   0.00008
   Mo     3.10455   3.62952  21.53749   0.00016   0.00027   0.00000
   S     -0.02679   1.82409  19.98953  -0.00538  -0.00951   0.00000
   S     -1.58865   4.53359  19.99402  -0.00389  -0.00834  -0.00038
   S      3.10052   1.82456  19.98402  -0.00510  -0.00764   0.00039
   S      1.53820   4.53434  19.98900  -0.00492  -0.00872   0.00000
   S      1.52845   0.92560  13.95252  -0.00318  -0.00576  -0.00000
   S     -0.03308   3.63465  13.95766  -0.00320  -0.00596  -0.00007
   S      4.65632   0.92601  13.94765  -0.00335  -0.00586   0.00007
   S      3.09409   3.63547  13.95357  -0.00308  -0.00556   0.00000
   S     -0.02184   1.82124  23.09540   0.00532   0.00942   0.00000
   S     -1.58435   4.53039  23.09895   0.00374   0.00852  -0.00036
   S      3.10546   1.82246  23.08895   0.00533   0.00760   0.00036
   S      1.54392   4.53105  23.09379   0.00513   0.00908   0.00001
   S      1.53381   0.92252  17.05792   0.00318   0.00577  -0.00000
   S     -0.02826   3.63212  17.06300   0.00321   0.00598  -0.00006
   S      4.66094   0.92313  17.05300   0.00336   0.00588   0.00006
   S      3.09924   3.63252  17.05791   0.00312   0.00564   0.00000
PRIMCOORD 62
     49   1
   Re     0.03631   1.78745   5.69513   0.00286  -0.00165   0.00002
   Mo     0.02731   1.79263   2.84420  -0.00487   0.00281  -0.00010
   Mo    -1.54683   4.49620   2.87893  -0.00051   0.00179  -0.00099
   Mo     3.15364   1.80671   2.86892  -0.00182  -0.00042  -0.00098
   Mo     1.60345   4.49644   2.87993   0.00023  -0.00012   0.00175
   Mo     1.53759   0.92024   9.48141   0.00080  -0.00046   0.00093
   Mo    -0.04223   3.65975   9.48063  -0.00032  -0.00037  -0.00039
   Mo     4.62994   0.92129   9.47063   0.00016   0.00046  -0.00039
   Mo     3.08752   3.63919   9.46258   0.00004  -0.00002   0.00009
   S     -0.04366   1.83366   7.93106  -0.00022   0.00011  -0.00013
   S     -1.60395   4.55027   7.91456   0.00591  -0.00104   0.00059
   S      3.07828   1.82922   7.90456   0.00383  -0.00459   0.00059
   S      1.51799   4.54584   7.90949   0.00812  -0.00468  -0.00123
   S      1.58497   0.89282   1.32187  -0.00246   0.00139   0.00377
   S      0.02672   3.59767   1.32814   0.03347   0.00119  -0.00166
   S      4.71813   0.89249   1.31814   0.01576  -0.02967  -0.00167
   S      3.15215   3.60181   1.30987   0.04233  -0.02448  -0.00024
   S     -0.04289   1.83323  11.01266  -0.00134   0.00079   0.00007
   S     -1.60742   4.53740  11.04059  -0.00565  -0.00016   0.00059
   S      3.08772   1.83869  11.03058  -0.00265   0.00496   0.00059
   S      1.53072   4.53851  11.03203  -0.00815   0.00470  -0.00129
   S      1.63085   0.86634   4.49126   0.00296  -0.00174   0.01523
   S      0.02634   3.62751   4.48922  -0.03804  -0.00103  -0.00745
   S      4.69210   0.87795   4.47922  -0.01812   0.03350  -0.00746
   S      3.15863   3.59809   4.41531  -0.03249   0.01884  -0.00035
   Mo    -0.03240   1.82726  15.50878  -0.00003   0.00002   0.00000
   Mo    -1.59417   4.53671  15.51335   0.00001   0.00002  -0.00000
   Mo     3.09500   1.82767  15.50335  -0.00002  -0.00002  -0.00000
   Mo     1.53302   4.53726  15.50855   0.00003  -0.00002  -0.00003
   Mo     1.53926   0.91945  21.53841   0.00011  -0.00007   0.00004
   Mo    -0.02276   3.62877  21.54341  -0.00007  -0.00007   0.00000
   Mo     4.66665   0.92015  21.53340   0.00002   0.00009   0.00000
   Mo     3.10455   3.62952  21.53749  -0.00026   0.00015  -0.00001
   S     -0.02679   1.82409  19.98953   0.00567  -0.00332   0.00001
   S     -1.58865   4.53359  19.99402   0.00431  -0.00332   0.00011
   S      3.10052   1.82456  19.98402   0.00499  -0.00212   0.00011
   S      1.53820   4.53434  19.98900   0.00358  -0.00210  -0.00022
   S      1.52845   0.92560  13.95252   0.00218  -0.00129   0.00006
   S     -0.03308   3.63465  13.95766   0.00208  -0.00129  -0.00002
   S      4.65632   0.92601  13.94765   0.00212  -0.00120  -0.00002
   S      3.09409   3.63547  13.95357   0.00191  -0.00113  -0.00001
   S     -0.02184   1.82124  23.09540  -0.00572   0.00335   0.00005
   S     -1.58435   4.53039  23.09895  -0.00440   0.00354   0.00018
   S      3.10546   1.82246  23.08895  -0.00522   0.00209   0.00018
   S      1.54392   4.53105  23.09379  -0.00358   0.00211  -0.00031
   S      1.53381   0.92252  17.05792  -0.00219   0.00130   0.00008
   S     -0.02826   3.63212  17.06300  -0.00205   0.00131  -0.00002
   S      4.66094   0.92313  17.05300  -0.00212   0.00116  -0.00002
   S      3.09924   3.63252  17.05791  -0.00196   0.00116  -0.00001
PRIMCOORD 63
     49   1
   Re     0.03631   1.78745   5.69513   0.00006  -0.00002  -0.00020
   Mo     0.02731   1.79263   2.84420   0.00187  -0.00036  -0.00022
   Mo    -1.54683   4.49620   2.87893   0.00063   0.00060   0.00135
   Mo     3.15364   1.80671   2.86892  -0.00038  -0.00036   0.00049
   Mo     1.60345   4.49644   2.87993   0.00078  -0.00062  -0.00170
   Mo     1.53759   0.92024   9.48141   0.00199  -0.00104   0.00051
   Mo    -0.04223   3.65975   9.48063   0.00027  -0.00020   0.00002
   Mo     4.62994   0.92129   9.47063   0.00106   0.00029   0.00002
   Mo     3.08752   3.63919   9.46258  -0.00002   0.00000   0.00000
   S     -0.04366   1.83366   7.93106  -0.04254   0.01035  -0.00136
   S     -1.60395   4.55027   7.91456   0.02400   0.02119  -0.00373
   S      3.07828   1.82922   7.90456  -0.01399  -0.01086  -0.00083
   S      1.51799   4.54584   7.90949   0.03455  -0.02246   0.00465
   S      1.58497   0.89282   1.32187   0.00013  -0.00195  -0.00416
   S      0.02672   3.59767   1.32814  -0.00566  -0.00052   0.00045
   S      4.71813   0.89249   1.31814  -0.00095   0.00388   0.00279
   S      3.15215   3.60181   1.30987  -0.00315   0.00090   0.00064
   S     -0.04289   1.83323  11.01266   0.03665  -0.00845   0.00013
   S     -1.60742   4.53740  11.04059  -0.02536  -0.01954  -0.00387
   S      3.08772   1.83869  11.03058   0.01092   0.01100  -0.00087
   S      1.53072   4.53851  11.03203  -0.03549   0.02186   0.00544
   S      1.63085   0.86634   4.49126  -0.00195   0.00212  -0.00871
   S      0.02634   3.62751   4.48922   0.00257   0.00103   0.00218
   S      4.69210   0.87795   4.47922  -0.00165  -0.00255   0.00692
   S      3.15863   3.59809   4.41531   0.00276  -0.00074   0.00023
   Mo    -0.03240   1.82726  15.50878  -0.00030   0.00007   0.00001
   Mo    -1.59417   4.53671  15.51335   0.00015   0.00010   0.00001
   Mo     3.09500   1.82767  15.50335  -0.00004  -0.00006   0.00001
   Mo     1.53302   4.53726  15.50855   0.00023  -0.00013  -0.00002
   Mo     1.53926   0.91945  21.53841   0.00001  -0.00003   0.00002
   Mo    -0.02276   3.62877  21.54341  -0.00007  -0.00002  -0.00002
   Mo     4.66665   0.92015  21.53340   0.00001   0.00005  -0.00003
   Mo     3.10455   3.62952  21.53749   0.00005  -0.00001  -0.00000
   S     -0.02679   1.82409  19.98953  -0.00171   0.00040  -0.00004
   S     -1.58865   4.53359  19.99402   0.00092   0.00099  -0.00023
   S      3.10052   1.82456  19.98402  -0.00076  -0.00039  -0.00004
   S      1.53820   4.53434  19.98900   0.00142  -0.00095   0.00025
   S      1.52845   0.92560  13.95252   0.00585  -0.00380  -0.00029
   S     -0.03308   3.63465  13.95766  -0.00264  -0.00167   0.00005
   S      4.65632   0.92601  13.94765   0.00399   0.00371   0.00026
   S      3.09409   3.63547  13.95357  -0.00651   0.00154   0.00001
   S     -0.02184   1.82124  23.09540   0.00163  -0.00040  -0.00004
   S     -1.58435   4.53039  23.09895  -0.00094  -0.00109  -0.00028
   S      3.10546   1.82246  23.08895   0.00089   0.00043  -0.00006
   S      1.54392   4.53105  23.09379  -0.00140   0.00100   0.00034
   S      1.53381   0.92252  17.05792  -0.00571   0.00365  -0.00019
   S     -0.02826   3.63212  17.06300   0.00249   0.00164   0.00002
   S      4.66094   0.92313  17.05300  -0.00390  -0.00360   0.00022
   S      3.09924   3.63252  17.05791   0.00649  -0.00149  -0.00006
PRIMCOORD 64
     49   1
   Re     0.03631   1.78745   5.69513  -0.00001  -0.00005  -0.00006
   Mo     0.02731   1.79263   2.84420  -0.00057  -0.00205  -0.00005
   Mo    -1.54683   4.49620   2.87893  -0.00073   0.00002  -0.00116
   Mo     3.15364   1.80671   2.86892   0.00022  -0.00099   0.00171
   Mo     1.60345   4.49644   2.87993   0.00048   0.00025  -0.00050
   Mo     1.53759   0.92024   9.48141   0.00042  -0.00061   0.00014
   Mo    -0.04223   3.65975   9.48063   0.00012  -0.00163   0.00005
   Mo     4.62994   0.92129   9.47063  -0.00107  -0.00066  -0.00002
   Mo     3.08752   3.63919   9.46258   0.00000   0.00003  -0.00000
   S     -0.04366   1.83366   7.93106   0.00983   0.04195  -0.00040
   S     -1.60395   4.55027   7.91456  -0.03260   0.00028   0.00423
   S      3.07828   1.82922   7.90456   0.01044  -0.04072  -0.00561
   S      1.51799   4.54584   7.90949   0.01392  -0.00030   0.00141
   S      1.58497   0.89282   1.32187   0.00297   0.00453  -0.00122
   S      0.02672   3.59767   1.32814   0.00163  -0.00125   0.00440
   S      4.71813   0.89249   1.31814  -0.00287   0.00347  -0.00342
   S      3.15215   3.60181   1.30987   0.00052   0.00274   0.00021
   S     -0.04289   1.83323  11.01266  -0.00922  -0.03732   0.00005
   S     -1.60742   4.53740  11.04059   0.03165   0.00200   0.00437
   S      3.08772   1.83869  11.03058  -0.00954   0.04104  -0.00580
   S      1.53072   4.53851  11.03203  -0.01241   0.00331   0.00164
   S      1.63085   0.86634   4.49126  -0.00215  -0.00206  -0.00261
   S      0.02634   3.62751   4.48922  -0.00138   0.00332   0.00920
   S      4.69210   0.87795   4.47922   0.00322  -0.00105  -0.00658
   S      3.15863   3.59809   4.41531  -0.00052  -0.00253   0.00008
   Mo    -0.03240   1.82726  15.50878   0.00008   0.00031  -0.00000
   Mo    -1.59417   4.53671  15.51335  -0.00018  -0.00003  -0.00000
   Mo     3.09500   1.82767  15.50335   0.00005  -0.00025  -0.00000
   Mo     1.53302   4.53726  15.50855   0.00006  -0.00006  -0.00001
   Mo     1.53926   0.91945  21.53841   0.00004   0.00006   0.00001
   Mo    -0.02276   3.62877  21.54341   0.00003  -0.00005  -0.00002
   Mo     4.66665   0.92015  21.53340  -0.00006   0.00004   0.00001
   Mo     3.10455   3.62952  21.53749  -0.00001  -0.00005   0.00000
   S     -0.02679   1.82409  19.98953   0.00043   0.00176  -0.00001
   S     -1.58865   4.53359  19.99402  -0.00150   0.00002   0.00027
   S      3.10052   1.82456  19.98402   0.00042  -0.00180  -0.00035
   S      1.53820   4.53434  19.98900   0.00067   0.00013   0.00008
   S      1.52845   0.92560  13.95252   0.00247   0.00008  -0.00010
   S     -0.03308   3.63465  13.95766   0.00181  -0.00724   0.00040
   S      4.65632   0.92601  13.94765  -0.00596   0.00003  -0.00032
   S      3.09409   3.63547  13.95357   0.00163   0.00671  -0.00000
   S     -0.02184   1.82124  23.09540  -0.00039  -0.00165  -0.00001
   S     -1.58435   4.53039  23.09895   0.00156  -0.00010   0.00032
   S      3.10546   1.82246  23.08895  -0.00046   0.00185  -0.00041
   S      1.54392   4.53105  23.09379  -0.00075  -0.00027   0.00011
   S      1.53381   0.92252  17.05792  -0.00231   0.00006  -0.00006
   S     -0.02826   3.63212  17.06300  -0.00171   0.00705   0.00036
   S      4.66094   0.92313  17.05300   0.00574   0.00004  -0.00031
   S      3.09924   3.63252  17.05791  -0.00168  -0.00677  -0.00003
PRIMCOORD 65
     49   1
   Re     0.03631   1.78745   5.69513  -0.00002  -0.00004   0.00001
   Mo     0.02731   1.79263   2.84420   0.00014   0.00025   0.00002
   Mo    -1.54683   4.49620   2.87893   0.00009   0.00020   0.00028
   Mo     3.15364   1.80671   2.86892   0.00014   0.00018  -0.00028
   Mo     1.60345   4.49644   2.87993  -0.00006  -0.00008   0.00001
   Mo     1.53759   0.92024   9.48141  -0.00028  -0.00044  -0.00002
   Mo    -0.04223   3.65975   9.48063   0.00084   0.00020   0.00007
   Mo     4.62994   0.92129   9.47063  -0.00026   0.00083  -0.00006
   Mo     3.08752   3.63919   9.46258  -0.00014  -0.00024   0.00001
   S     -0.04366   1.83366   7.93106  -0.00308  -0.00578   0.00001
   S     -1.60395   4.55027   7.91456  -0.01287   0.03532  -0.00075
   S      3.07828   1.82922   7.90456   0.03719   0.00659   0.00072
   S      1.51799   4.54584   7.90949  -0.02024  -0.03487   0.00000
   S      1.58497   0.89282   1.32187  -0.00057  -0.00095   0.00003
   S      0.02672   3.59767   1.32814  -0.00060   0.00011  -0.00042
   S      4.71813   0.89249   1.31814   0.00041  -0.00049   0.00042
   S      3.15215   3.60181   1.30987  -0.00038  -0.00069   0.00002
   S     -0.04289   1.83323  11.01266   0.00281   0.00527   0.00001
   S     -1.60742   4.53740  11.04059   0.01271  -0.03469  -0.00132
   S      3.08772   1.83869  11.03058  -0.03649  -0.00640   0.00131
   S      1.53072   4.53851  11.03203   0.01935   0.03335   0.00001
   S      1.63085   0.86634   4.49126  -0.00018  -0.00030   0.00000
   S      0.02634   3.62751   4.48922   0.00098  -0.00034  -0.00115
   S      4.69210   0.87795   4.47922  -0.00074   0.00072   0.00103
   S      3.15863   3.59809   4.41531   0.00036   0.00063   0.00001
   Mo    -0.03240   1.82726  15.50878  -0.00003  -0.00004  -0.00000
   Mo    -1.59417   4.53671  15.51335  -0.00009   0.00021  -0.00001
   Mo     3.09500   1.82767  15.50335   0.00023   0.00003   0.00001
   Mo     1.53302   4.53726  15.50855  -0.00011  -0.00019  -0.00001
   Mo     1.53926   0.91945  21.53841  -0.00005  -0.00009   0.00000
   Mo    -0.02276   3.62877  21.54341   0.00009   0.00001   0.00000
   Mo     4.66665   0.92015  21.53340  -0.00003   0.00008  -0.00000
   Mo     3.10455   3.62952  21.53749   0.00000  -0.00000  -0.00000
   S     -0.02679   1.82409  19.98953  -0.00043  -0.00095  -0.00000
   S     -1.58865   4.53359  19.99402  -0.00136   0.00401   0.00001
   S      3.10052   1.82456  19.98402   0.00422   0.00093  -0.00000
   S      1.53820   4.53434  19.98900  -0.00245  -0.00402  -0.00000
   S      1.52845   0.92560  13.95252  -0.00731  -0.01219   0.00001
   S     -0.03308   3.63465  13.95766   0.01301   0.00233  -0.00000
   S      4.65632   0.92601  13.94765  -0.00465   0.01220  -0.00001
   S      3.09409   3.63547  13.95357  -0.00106  -0.00222  -0.00000
   S     -0.02184   1.82124  23.09540   0.00042   0.00094  -0.00000
   S     -1.58435   4.53039  23.09895   0.00133  -0.00396  -0.00001
   S      3.10546   1.82246  23.08895  -0.00415  -0.00093   0.00002
   S      1.54392   4.53105  23.09379   0.00243   0.00400  -0.00000
   S      1.53381   0.92252  17.05792   0.00725   0.01207   0.00000
   S     -0.02826   3.63212  17.06300  -0.01290  -0.00229   0.00004
   S      4.66094   0.92313  17.05300   0.00461  -0.01213  -0.00006
   S      3.09924   3.63252  17.05791   0.00106   0.00225  -0.00000
PRIMCOORD 66
     49   1
   Re     0.03631   1.78745   5.69513  -0.00011  -0.00005  -0.00001
   Mo     0.02731   1.79263   2.84420   0.00060   0.00032   0.00006
   Mo    -1.54683   4.49620   2.87893  -0.00026   0.00005   0.00020
   Mo     3.15364   1.80671   2.86892   0.00044  -0.00012  -0.00008
   Mo     1.60345   4.49644   2.87993  -0.00014   0.00002  -0.00009
   Mo     1.53759   0.92024   9.48141   0.00030   0.00002   0.00004
   Mo    -0.04223   3.65975   9.48063  -0.00023   0.00017   0.00000
   Mo     4.62994   0.92129   9.47063   0.00044  -0.00000  -0.00004
   Mo     3.08752   3.63919   9.46258  -0.00017  -0.00007  -0.00000
   S     -0.04366   1.83366   7.93106  -0.00467  -0.00209  -0.00010
   S     -1.60395   4.55027   7.91456   0.00672  -0.00182  -0.00072
   S      3.07828   1.82922   7.90456  -0.00648   0.00192   0.00032
   S      1.51799   4.54584   7.90949   0.00438   0.00167   0.00036
   S      1.58497   0.89282   1.32187  -0.00088  -0.00078  -0.00041
   S      0.02672   3.59767   1.32814  -0.00123  -0.00031  -0.00042
   S      4.71813   0.89249   1.31814  -0.00056  -0.00007   0.00078
   S      3.15215   3.60181   1.30987  -0.00064  -0.00025   0.00013
   S     -0.04289   1.83323  11.01266   0.00401   0.00190   0.00001
   S     -1.60742   4.53740  11.04059  -0.00655   0.00168  -0.00069
   S      3.08772   1.83869  11.03058   0.00576  -0.00186   0.00028
   S      1.53072   4.53851  11.03203  -0.00442  -0.00189   0.00042
   S      1.63085   0.86634   4.49126   0.00021   0.00071  -0.00094
   S      0.02634   3.62751   4.48922   0.00152  -0.00018  -0.00080
   S      4.69210   0.87795   4.47922  -0.00031   0.00016   0.00135
   S      3.15863   3.59809   4.41531   0.00078   0.00028   0.00011
   Mo    -0.03240   1.82726  15.50878  -0.00024  -0.00011   0.00003
   Mo    -1.59417   4.53671  15.51335   0.00031   0.00001  -0.00002
   Mo     3.09500   1.82767  15.50335  -0.00022   0.00011   0.00004
   Mo     1.53302   4.53726  15.50855   0.00018   0.00000  -0.00002
   Mo     1.53926   0.91945  21.53841  -0.00006  -0.00001   0.00002
   Mo    -0.02276   3.62877  21.54341   0.00011  -0.00004  -0.00003
   Mo     4.66665   0.92015  21.53340  -0.00011   0.00000   0.00003
   Mo     3.10455   3.62952  21.53749   0.00012   0.00006  -0.00003
   S     -0.02679   1.82409  19.98953   0.02565   0.01222  -0.00020
   S     -1.58865   4.53359  19.99402  -0.03178  -0.00211   0.00024
   S      3.10052   1.82456  19.98402   0.02327  -0.01243  -0.00030
   S      1.53820   4.53434  19.98900  -0.01751   0.00219   0.00024
   S      1.52845   0.92560  13.95252  -0.01449   0.00254  -0.00014
   S     -0.03308   3.63465  13.95766   0.01913  -0.01045   0.00018
   S      4.65632   0.92601  13.94765  -0.02663  -0.00243  -0.00014
   S      3.09409   3.63547  13.95357   0.02201   0.01044   0.00014
   S     -0.02184   1.82124  23.09540  -0.02591  -0.01234  -0.00014
   S     -1.58435   4.53039  23.09895   0.03177   0.00215   0.00016
   S      3.10546   1.82246  23.08895  -0.02314   0.01242  -0.00020
   S      1.54392   4.53105  23.09379   0.01752  -0.00210   0.00019
   S      1.53381   0.92252  17.05792   0.01471  -0.00262  -0.00019
   S     -0.02826   3.63212  17.06300  -0.01940   0.01063   0.00025
   S      4.66094   0.92313  17.05300   0.02688   0.00242  -0.00022
   S      3.09924   3.63252  17.05791  -0.02228  -0.01057   0.00019
PRIMCOORD 67
     49   1
   Re     0.03631   1.78745   5.69513   0.00007  -0.00013   0.00003
   Mo     0.02731   1.79263   2.84420  -0.00032   0.00066  -0.00005
   Mo    -1.54683   4.49620   2.87893  -0.00019   0.00028   0.00001
   Mo     3.15364   1.80671   2.86892  -0.00012  -0.00018  -0.00020
   Mo     1.60345   4.49644   2.87993   0.00022  -0.00003   0.00016
   Mo     1.53759   0.92024   9.48141  -0.00037   0.00024  -0.00007
   Mo    -0.04223   3.65975   9.48063  -0.00004   0.00038   0.00004
   Mo     4.62994   0.92129   9.47063   0.00005  -0.00003   0.00000
   Mo     3.08752   3.63919   9.46258   0.00011  -0.00021  -0.00000
   S     -0.04366   1.83366   7.93106   0.00284  -0.00535   0.00017
   S     -1.60395   4.55027   7.91456   0.00136  -0.00211  -0.00009
   S      3.07828   1.82922   7.90456   0.00013   0.00534   0.00073
   S      1.51799   4.54584   7.90949  -0.00461   0.00217  -0.00065
   S      1.58497   0.89282   1.32187   0.00013  -0.00100   0.00071
   S      0.02672   3.59767   1.32814   0.00082  -0.00049  -0.00073
   S      4.71813   0.89249   1.31814   0.00077  -0.00153   0.00015
   S      3.15215   3.60181   1.30987   0.00044  -0.00070  -0.00016
   S     -0.04289   1.83323  11.01266  -0.00231   0.00461   0.00000
   S     -1.60742   4.53740  11.04059  -0.00102   0.00156  -0.00008
   S      3.08772   1.83869  11.03058   0.00009  -0.00522   0.00078
   S      1.53072   4.53851  11.03203   0.00435  -0.00239  -0.00074
   S      1.63085   0.86634   4.49126   0.00052   0.00042   0.00150
   S      0.02634   3.62751   4.48922  -0.00052  -0.00020  -0.00136
   S      4.69210   0.87795   4.47922  -0.00084   0.00130   0.00023
   S      3.15863   3.59809   4.41531  -0.00057   0.00089  -0.00015
   Mo    -0.03240   1.82726  15.50878   0.00015  -0.00026  -0.00004
   Mo    -1.59417   4.53671  15.51335   0.00006  -0.00011  -0.00001
   Mo     3.09500   1.82767  15.50335   0.00002   0.00028   0.00001
   Mo     1.53302   4.53726  15.50855  -0.00024   0.00013   0.00004
   Mo     1.53926   0.91945  21.53841   0.00007  -0.00004  -0.00005
   Mo    -0.02276   3.62877  21.54341  -0.00002  -0.00010  -0.00002
   Mo     4.66665   0.92015  21.53340  -0.00004   0.00006   0.00001
   Mo     3.10455   3.62952  21.53749  -0.00007   0.00014   0.00003
   S     -0.02679   1.82409  19.98953  -0.01561   0.02801   0.00034
   S     -1.58865   4.53359  19.99402  -0.00763   0.01210   0.00014
   S      3.10052   1.82456  19.98402  -0.00145  -0.02822  -0.00009
   S      1.53820   4.53434  19.98900   0.02505  -0.01234  -0.00043
   S      1.52845   0.92560  13.95252   0.02131  -0.01039   0.00027
   S     -0.03308   3.63465  13.95766  -0.00142  -0.02397   0.00005
   S      4.65632   0.92601  13.94765  -0.00644   0.01051  -0.00010
   S      3.09409   3.63547  13.95357  -0.01357   0.02413  -0.00022
   S     -0.02184   1.82124  23.09540   0.01576  -0.02829   0.00025
   S     -1.58435   4.53039  23.09895   0.00753  -0.01201   0.00009
   S      3.10546   1.82246  23.08895   0.00142   0.02825  -0.00006
   S      1.54392   4.53105  23.09379  -0.02495   0.01237  -0.00033
   S      1.53381   0.92252  17.05792  -0.02165   0.01052   0.00036
   S     -0.02826   3.63212  17.06300   0.00144   0.02418   0.00009
   S      4.66094   0.92313  17.05300   0.00660  -0.01064  -0.00013
   S      3.09924   3.63252  17.05791   0.01374  -0.02442  -0.00030
PRIMCOORD 68
     49   1
   Re     0.03631   1.78745   5.69513  -0.00006  -0.00006  -0.00001
   Mo     0.02731   1.79263   2.84420   0.00030   0.00030  -0.00001
   Mo    -1.54683   4.49620   2.87893   0.00012  -0.00040   0.00012
   Mo     3.15364   1.80671   2.86892  -0.00032  -0.00006  -0.00010
   Mo     1.60345   4.49644   2.87993   0.00027   0.00054  -0.00003
   Mo     1.53759   0.92024   9.48141  -0.00012  -0.00035   0.00001
   Mo    -0.04223   3.65975   9.48063   0.00043   0.00018   0.00004
   Mo     4.62994   0.92129   9.47063  -0.00001   0.00050  -0.00004
   Mo     3.08752   3.63919   9.46258  -0.00013  -0.00015   0.00000
   S     -0.04366   1.83366   7.93106  -0.00266  -0.00292  -0.00003
   S     -1.60395   4.55027   7.91456  -0.00180   0.01114  -0.00056
   S      3.07828   1.82922   7.90456   0.01014   0.00310   0.00046
   S      1.51799   4.54584   7.90949  -0.00539  -0.01107   0.00013
   S      1.58497   0.89282   1.32187  -0.00043  -0.00053  -0.00013
   S      0.02672   3.59767   1.32814  -0.00097  -0.00025  -0.00041
   S      4.71813   0.89249   1.31814  -0.00005  -0.00060   0.00050
   S      3.15215   3.60181   1.30987  -0.00030  -0.00027   0.00001
   S     -0.04289   1.83323  11.01266   0.00231   0.00260  -0.00001
   S     -1.60742   4.53740  11.04059   0.00172  -0.01077  -0.00076
   S      3.08772   1.83869  11.03058  -0.00990  -0.00300   0.00063
   S      1.53072   4.53851  11.03203   0.00494   0.01026   0.00014
   S      1.63085   0.86634   4.49126   0.00057   0.00103  -0.00023
   S      0.02634   3.62751   4.48922   0.00008  -0.00013  -0.00072
   S      4.69210   0.87795   4.47922  -0.00000  -0.00033   0.00096
   S      3.15863   3.59809   4.41531   0.00043   0.00038   0.00002
   Mo    -0.03240   1.82726  15.50878  -0.00012  -0.00011   0.00001
   Mo    -1.59417   4.53671  15.51335  -0.00000   0.00034   0.00001
   Mo     3.09500   1.82767  15.50335   0.00027   0.00012  -0.00001
   Mo     1.53302   4.53726  15.50855  -0.00013  -0.00032   0.00001
   Mo     1.53926   0.91945  21.53841   0.00006   0.00012   0.00000
   Mo    -0.02276   3.62877  21.54341  -0.00010  -0.00003   0.00002
   Mo     4.66665   0.92015  21.53340   0.00002  -0.00012  -0.00002
   Mo     3.10455   3.62952  21.53749   0.00005   0.00005  -0.00001
   S     -0.02679   1.82409  19.98953   0.01219   0.01066  -0.00007
   S     -1.58865   4.53359  19.99402  -0.00080  -0.03042  -0.00024
   S      3.10052   1.82456  19.98402  -0.02301  -0.01067   0.00021
   S      1.53820   4.53434  19.98900   0.01148   0.03037   0.00008
   S      1.52845   0.92560  13.95252   0.00849   0.02334  -0.00007
   S     -0.03308   3.63465  13.95766  -0.01699  -0.00857  -0.00012
   S      4.65632   0.92601  13.94765  -0.00140  -0.02331   0.00015
   S      3.09409   3.63547  13.95357   0.01006   0.00861   0.00005
   S     -0.02184   1.82124  23.09540  -0.01228  -0.01077  -0.00005
   S     -1.58435   4.53039  23.09895   0.00083   0.03043  -0.00019
   S      3.10546   1.82246  23.08895   0.02298   0.01069   0.00016
   S      1.54392   4.53105  23.09379  -0.01144  -0.03031   0.00007
   S      1.53381   0.92252  17.05792  -0.00861  -0.02366  -0.00008
   S     -0.02826   3.63212  17.06300   0.01719   0.00866  -0.00016
   S      4.66094   0.92313  17.05300   0.00140   0.02364   0.00019
   S      3.09924   3.63252  17.05791  -0.01017  -0.00874   0.00007
PRIMCOORD 69
     49   1
   Re     0.03631   1.78745   5.69513  -0.00012  -0.00001   0.00001
   Mo     0.02731   1.79263   2.84420   0.00023   0.00004   0.00013
   Mo    -1.54683   4.49620   2.87893  -0.00034  -0.00002  -0.00010
   Mo     3.15364   1.80671   2.86892   0.00053  -0.00003  -0.00002
   Mo     1.60345   4.49644   2.87993  -0.00033   0.00006   0.00014
   Mo     1.53759   0.92024   9.48141  -0.00039  -0.00000  -0.00007
   Mo    -0.04223   3.65975   9.48063   0.00029  -0.00005  -0.00000
   Mo     4.62994   0.92129   9.47063  -0.00040   0.00004   0.00004
   Mo     3.08752   3.63919   9.46258   0.00022   0.00001  -0.00001
   S     -0.04366   1.83366   7.93106   0.00342   0.00024   0.00010
   S     -1.60395   4.55027   7.91456  -0.00462   0.00193   0.00031
   S      3.07828   1.82922   7.90456   0.00528  -0.00014  -0.00006
   S      1.51799   4.54584   7.90949  -0.00433  -0.00183  -0.00030
   S      1.58497   0.89282   1.32187  -0.00066   0.00007   0.00014
   S      0.02672   3.59767   1.32814  -0.00016  -0.00010   0.00005
   S      4.71813   0.89249   1.31814  -0.00063  -0.00008  -0.00008
   S      3.15215   3.60181   1.30987  -0.00017  -0.00013   0.00007
   S     -0.04289   1.83323  11.01266  -0.00276  -0.00028   0.00000
   S     -1.60742   4.53740  11.04059   0.00442  -0.00184   0.00029
   S      3.08772   1.83869  11.03058  -0.00466   0.00010   0.00000
   S      1.53072   4.53851  11.03203   0.00417   0.00185  -0.00033
   S      1.63085   0.86634   4.49126   0.00008  -0.00009   0.00006
   S      0.02634   3.62751   4.48922   0.00119  -0.00013  -0.00024
   S      4.69210   0.87795   4.47922   0.00032   0.00030  -0.00049
   S      3.15863   3.59809   4.41531   0.00035   0.00006   0.00011
   Mo    -0.03240   1.82726  15.50878  -0.00013  -0.00003  -0.00004
   Mo    -1.59417   4.53671  15.51335   0.00012   0.00002   0.00004
   Mo     3.09500   1.82767  15.50335  -0.00012   0.00002  -0.00004
   Mo     1.53302   4.53726  15.50855   0.00010  -0.00001   0.00006
   Mo     1.53926   0.91945  21.53841   0.00024  -0.00001   0.00003
   Mo    -0.02276   3.62877  21.54341  -0.00021   0.00003  -0.00004
   Mo     4.66665   0.92015  21.53340   0.00027   0.00001   0.00003
   Mo     3.10455   3.62952  21.53749  -0.00025  -0.00003  -0.00004
   S     -0.02679   1.82409  19.98953   0.02273   0.00264  -0.00020
   S     -1.58865   4.53359  19.99402  -0.02453   0.00008   0.00023
   S      3.10052   1.82456  19.98402   0.02294  -0.00267  -0.00025
   S      1.53820   4.53434  19.98900  -0.02146  -0.00005   0.00020
   S      1.52845   0.92560  13.95252   0.02436   0.00015   0.00018
   S     -0.03308   3.63465  13.95766  -0.02633   0.00312  -0.00016
   S      4.65632   0.92601  13.94765   0.02801  -0.00026   0.00016
   S      3.09409   3.63547  13.95357  -0.02609  -0.00305  -0.00016
   S     -0.02184   1.82124  23.09540  -0.02321  -0.00263  -0.00013
   S     -1.58435   4.53039  23.09895   0.02481  -0.00012   0.00017
   S      3.10546   1.82246  23.08895  -0.02309   0.00274  -0.00017
   S      1.54392   4.53105  23.09379   0.02167   0.00004   0.00013
   S      1.53381   0.92252  17.05792  -0.02443  -0.00016   0.00026
   S     -0.02826   3.63212  17.06300   0.02636  -0.00315  -0.00025
   S      4.66094   0.92313  17.05300  -0.02793   0.00023   0.00024
   S      3.09924   3.63252  17.05791   0.02611   0.00312  -0.00024
PRIMCOORD 70
     49   1
   Re     0.03631   1.78745   5.69513   0.00006  -0.00012  -0.00001
   Mo     0.02731   1.79263   2.84420  -0.00010   0.00024  -0.00009
   Mo    -1.54683   4.49620   2.87893  -0.00025   0.00041   0.00002
   Mo     3.15364   1.80671   2.86892   0.00005  -0.00035   0.00012
   Mo     1.60345   4.49644   2.87993   0.00029  -0.00019  -0.00016
   Mo     1.53759   0.92024   9.48141   0.00027  -0.00030   0.00008
   Mo    -0.04223   3.65975   9.48063   0.00016  -0.00037  -0.00004
   Mo     4.62994   0.92129   9.47063  -0.00015   0.00017   0.00000
   Mo     3.08752   3.63919   9.46258  -0.00011   0.00022   0.00002
   S     -0.04366   1.83366   7.93106  -0.00173   0.00349  -0.00010
   S     -1.60395   4.55027   7.91456  -0.00216   0.00340   0.00006
   S      3.07828   1.82922   7.90456   0.00251  -0.00351  -0.00039
   S      1.51799   4.54584   7.90949   0.00172  -0.00359   0.00034
   S      1.58497   0.89282   1.32187   0.00046  -0.00052  -0.00015
   S      0.02672   3.59767   1.32814   0.00026  -0.00066   0.00009
   S      4.71813   0.89249   1.31814   0.00007  -0.00026  -0.00004
   S      3.15215   3.60181   1.30987  -0.00000  -0.00019  -0.00001
   S     -0.04289   1.83323  11.01266   0.00132  -0.00289   0.00002
   S     -1.60742   4.53740  11.04059   0.00182  -0.00291   0.00003
   S      3.08772   1.83869  11.03058  -0.00245   0.00336  -0.00038
   S      1.53072   4.53851  11.03203  -0.00154   0.00355   0.00040
   S      1.63085   0.86634   4.49126  -0.00012   0.00018  -0.00019
   S      0.02634   3.62751   4.48922  -0.00010   0.00041   0.00045
   S      4.69210   0.87795   4.47922  -0.00064   0.00093   0.00014
   S      3.15863   3.59809   4.41531  -0.00018   0.00037  -0.00009
   Mo    -0.03240   1.82726  15.50878   0.00005  -0.00014   0.00005
   Mo    -1.59417   4.53671  15.51335   0.00006  -0.00008   0.00003
   Mo     3.09500   1.82767  15.50335  -0.00003   0.00011  -0.00004
   Mo     1.53302   4.53726  15.50855  -0.00008   0.00006  -0.00006
   Mo     1.53926   0.91945  21.53841  -0.00019   0.00019  -0.00003
   Mo    -0.02276   3.62877  21.54341  -0.00008   0.00027  -0.00002
   Mo     4.66665   0.92015  21.53340   0.00011  -0.00015   0.00004
   Mo     3.10455   3.62952  21.53749   0.00012  -0.00025   0.00004
   S     -0.02679   1.82409  19.98953  -0.01107   0.02313   0.00024
   S     -1.58865   4.53359  19.99402  -0.01139   0.01575   0.00021
   S      3.10052   1.82456  19.98402   0.00714  -0.02336  -0.00020
   S      1.53820   4.53434  19.98900   0.01556  -0.01587  -0.00024
   S      1.52845   0.92560  13.95252  -0.01750   0.01813  -0.00022
   S     -0.03308   3.63465  13.95766  -0.00833   0.02643  -0.00012
   S      4.65632   0.92601  13.94765   0.01314  -0.01828   0.00015
   S      3.09409   3.63547  13.95357   0.01284  -0.02659   0.00018
   S     -0.02184   1.82124  23.09540   0.01134  -0.02359   0.00016
   S     -1.58435   4.53039  23.09895   0.01148  -0.01582   0.00014
   S      3.10546   1.82246  23.08895  -0.00726   0.02361  -0.00014
   S      1.54392   4.53105  23.09379  -0.01571   0.01604  -0.00015
   S      1.53381   0.92252  17.05792   0.01753  -0.01815  -0.00033
   S     -0.02826   3.63212  17.06300   0.00826  -0.02641  -0.00018
   S      4.66094   0.92313  17.05300  -0.01317   0.01834   0.00023
   S      3.09924   3.63252  17.05791  -0.01279   0.02662   0.00027
PRIMCOORD 71
     49   1
   Re     0.03631   1.78745   5.69513   0.00006   0.00007   0.00000
   Mo     0.02731   1.79263   2.84420  -0.00011  -0.00014   0.00001
   Mo    -1.54683   4.49620   2.87893   0.00015   0.00037   0.00015
   Mo     3.15364   1.80671   2.86892   0.00019   0.00027  -0.00013
   Mo     1.60345   4.49644   2.87993  -0.00024  -0.00050  -0.00002
   Mo     1.53759   0.92024   9.48141  -0.00012  -0.00030   0.00001
   Mo    -0.04223   3.65975   9.48063   0.00029   0.00028   0.00004
   Mo     4.62994   0.92129   9.47063   0.00013   0.00043  -0.00004
   Mo     3.08752   3.63919   9.46258  -0.00015  -0.00021   0.00000
   S     -0.04366   1.83366   7.93106  -0.00216  -0.00296  -0.00001
   S     -1.60395   4.55027   7.91456   0.00037   0.00639  -0.00047
   S      3.07828   1.82922   7.90456   0.00517   0.00309   0.00041
   S      1.51799   4.54584   7.90949  -0.00316  -0.00632   0.00004
   S      1.58497   0.89282   1.32187  -0.00004  -0.00021  -0.00001
   S      0.02672   3.59767   1.32814   0.00026   0.00048  -0.00008
   S      4.71813   0.89249   1.31814   0.00040   0.00045   0.00009
   S      3.15215   3.60181   1.30987  -0.00001  -0.00004   0.00002
   S     -0.04289   1.83323  11.01266   0.00182   0.00254   0.00001
   S     -1.60742   4.53740  11.04059  -0.00031  -0.00613  -0.00057
   S      3.08772   1.83869  11.03058  -0.00504  -0.00291   0.00052
   S      1.53072   4.53851  11.03203   0.00278   0.00560   0.00006
   S      1.63085   0.86634   4.49126  -0.00056  -0.00088  -0.00006
   S      0.02634   3.62751   4.48922   0.00019  -0.00022  -0.00032
   S      4.69210   0.87795   4.47922  -0.00038   0.00017   0.00032
   S      3.15863   3.59809   4.41531  -0.00011  -0.00009   0.00001
   Mo    -0.03240   1.82726  15.50878   0.00007   0.00008  -0.00000
   Mo    -1.59417   4.53671  15.51335  -0.00005  -0.00009   0.00000
   Mo     3.09500   1.82767  15.50335  -0.00004  -0.00007  -0.00002
   Mo     1.53302   4.53726  15.50855   0.00005   0.00011   0.00000
   Mo     1.53926   0.91945  21.53841   0.00010   0.00024  -0.00000
   Mo    -0.02276   3.62877  21.54341  -0.00015  -0.00019  -0.00001
   Mo     4.66665   0.92015  21.53340  -0.00012  -0.00025   0.00000
   Mo     3.10455   3.62952  21.53749   0.00014   0.00018   0.00001
   S     -0.02679   1.82409  19.98953  -0.01217  -0.01566   0.00003
   S     -1.58865   4.53359  19.99402   0.00819   0.02280   0.00005
   S      3.10052   1.82456  19.98402   0.01413   0.01576  -0.00004
   S      1.53820   4.53434  19.98900  -0.01002  -0.02276  -0.00003
   S      1.52845   0.92560  13.95252   0.01164   0.02670  -0.00006
   S     -0.03308   3.63465  13.95766  -0.01644  -0.01825  -0.00006
   S      4.65632   0.92601  13.94765  -0.00947  -0.02660   0.00007
   S      3.09409   3.63547  13.95357   0.01444   0.01832   0.00003
   S     -0.02184   1.82124  23.09540   0.01242   0.01599   0.00002
   S     -1.58435   4.53039  23.09895  -0.00827  -0.02306   0.00002
   S      3.10546   1.82246  23.08895  -0.01427  -0.01595  -0.00001
   S      1.54392   4.53105  23.09379   0.01007   0.02294  -0.00002
   S      1.53381   0.92252  17.05792  -0.01166  -0.02675  -0.00007
   S     -0.02826   3.63212  17.06300   0.01639   0.01825  -0.00009
   S      4.66094   0.92313  17.05300   0.00949   0.02664   0.00010
   S      3.09924   3.63252  17.05791  -0.01442  -0.01835   0.00004
PRIMCOORD 72
     49   1
   Re     0.03631   1.78745   5.69513  -0.00019   0.00011   0.00021
   Mo     0.02731   1.79263   2.84420   0.00068  -0.00041   0.02277
   Mo    -1.54683   4.49620   2.87893   0.00365   0.00135   0.00055
   Mo     3.15364   1.80671   2.86892   0.00063  -0.00383   0.00054
   Mo     1.60345   4.49644   2.87993  -0.00462   0.00266   0.00072
   Mo     1.53759   0.92024   9.48141  -0.00050   0.00028  -0.00005
   Mo    -0.04223   3.65975   9.48063   0.00015  -0.00030   0.00022
   Mo     4.62994   0.92129   9.47063   0.00033   0.00001   0.00022
   Mo     3.08752   3.63919   9.46258  -0.00005   0.00003   0.00050
   S     -0.04366   1.83366   7.93106   0.00099  -0.00062   0.00046
   S     -1.60395   4.55027   7.91456  -0.00094   0.00082  -0.00182
   S      3.07828   1.82922   7.90456  -0.00127   0.00044  -0.00181
   S      1.51799   4.54584   7.90949   0.00064  -0.00032   0.00071
   S      1.58497   0.89282   1.32187  -0.01620   0.00940  -0.00262
   S      0.02672   3.59767   1.32814  -0.00079  -0.01312  -0.00150
   S      4.71813   0.89249   1.31814   0.01099   0.00728  -0.00149
   S      3.15215   3.60181   1.30987   0.00396  -0.00236   0.02867
   S     -0.04289   1.83323  11.01266   0.00028  -0.00014   0.00107
   S     -1.60742   4.53740  11.04059   0.00002  -0.00022  -0.00071
   S      3.08772   1.83869  11.03058   0.00029   0.00005  -0.00071
   S      1.53072   4.53851  11.03203   0.00025  -0.00018   0.00155
   S      1.63085   0.86634   4.49126  -0.01923   0.01116  -0.04319
   S      0.02634   3.62751   4.48922   0.00143  -0.02332  -0.04190
   S      4.69210   0.87795   4.47922   0.02089   0.01044  -0.04188
   S      3.15863   3.59809   4.41531  -0.00101   0.00055   0.02901
   Mo    -0.03240   1.82726  15.50878  -0.00001   0.00000   0.00007
   Mo    -1.59417   4.53671  15.51335   0.00004   0.00002   0.00005
   Mo     3.09500   1.82767  15.50335   0.00000  -0.00004   0.00005
   Mo     1.53302   4.53726  15.50855  -0.00004   0.00003   0.00005
   Mo     1.53926   0.91945  21.53841  -0.00031   0.00016   0.00012
   Mo    -0.02276   3.62877  21.54341  -0.00003  -0.00041   0.00012
   Mo     4.66665   0.92015  21.53340   0.00033   0.00025   0.00011
   Mo     3.10455   3.62952  21.53749   0.00001  -0.00000  -0.00034
   S     -0.02679   1.82409  19.98953  -0.00037   0.00015  -0.00337
   S     -1.58865   4.53359  19.99402   0.00098   0.00064   0.00070
   S      3.10052   1.82456  19.98402  -0.00025  -0.00113   0.00068
   S      1.53820   4.53434  19.98900  -0.00035   0.00031   0.00099
   S      1.52845   0.92560  13.95252  -0.00001  -0.00001  -0.00034
   S     -0.03308   3.63465  13.95766  -0.00002   0.00005  -0.00015
   S      4.65632   0.92601  13.94765  -0.00003   0.00005  -0.00014
   S      3.09409   3.63547  13.95357   0.00011  -0.00004   0.00023
   S     -0.02184   1.82124  23.09540   0.00023  -0.00008  -0.00400
   S     -1.58435   4.53039  23.09895  -0.00160  -0.00107   0.00122
   S      3.10546   1.82246  23.08895   0.00036   0.00186   0.00119
   S      1.54392   4.53105  23.09379   0.00099  -0.00068   0.00154
   S      1.53381   0.92252  17.05792   0.00021  -0.00009  -0.00035
   S     -0.02826   3.63212  17.06300  -0.00003   0.00016  -0.00019
   S      4.66094   0.92313  17.05300  -0.00014  -0.00010  -0.00016
   S      3.09924   3.63252  17.05791  -0.00008   0.00004   0.00022
PRIMCOORD 73
     49   1
   Re     0.03631   1.78745   5.69513   0.00007   0.00012   0.00000
   Mo     0.02731   1.79263   2.84420   0.00082   0.00143   0.00001
   Mo    -1.54683   4.49620   2.87893   0.00005   0.00051   0.00075
   Mo     3.15364   1.80671   2.86892   0.00040   0.00029  -0.00074
   Mo     1.60345   4.49644   2.87993   0.00039   0.00065  -0.00000
   Mo     1.53759   0.92024   9.48141  -0.00111  -0.00192  -0.00001
   Mo    -0.04223   3.65975   9.48063  -0.00118   0.00161  -0.00182
   Mo     4.62994   0.92129   9.47063   0.00198  -0.00021   0.00183
   Mo     3.08752   3.63919   9.46258  -0.00025  -0.00043  -0.00000
   S     -0.04366   1.83366   7.93106  -0.01295  -0.02244   0.00000
   S     -1.60395   4.55027   7.91456  -0.00620   0.00878   0.04210
   S      3.07828   1.82922   7.90456   0.01079  -0.00099  -0.04205
   S      1.51799   4.54584   7.90949   0.01053   0.01828  -0.00006
   S      1.58497   0.89282   1.32187  -0.00238  -0.00416   0.00001
   S      0.02672   3.59767   1.32814  -0.00197  -0.00210  -0.00377
   S      4.71813   0.89249   1.31814  -0.00082  -0.00275   0.00378
   S      3.15215   3.60181   1.30987   0.00171   0.00301   0.00000
   S     -0.04289   1.83323  11.01266   0.00958   0.01661   0.00001
   S     -1.60742   4.53740  11.04059   0.00899  -0.00666   0.03699
   S      3.08772   1.83869  11.03058  -0.01030   0.00441  -0.03695
   S      1.53072   4.53851  11.03203  -0.00988  -0.01708  -0.00006
   S      1.63085   0.86634   4.49126  -0.00027  -0.00045  -0.00001
   S      0.02634   3.62751   4.48922  -0.00083  -0.00040  -0.00479
   S      4.69210   0.87795   4.47922   0.00006  -0.00091   0.00477
   S      3.15863   3.59809   4.41531   0.00019   0.00031  -0.00000
   Mo    -0.03240   1.82726  15.50878   0.00029   0.00051   0.00000
   Mo    -1.59417   4.53671  15.51335   0.00029  -0.00016  -0.00042
   Mo     3.09500   1.82767  15.50335  -0.00028   0.00018   0.00043
   Mo     1.53302   4.53726  15.50855  -0.00029  -0.00051   0.00000
   Mo     1.53926   0.91945  21.53841  -0.00016  -0.00027  -0.00000
   Mo    -0.02276   3.62877  21.54341  -0.00016   0.00010  -0.00005
   Mo     4.66665   0.92015  21.53340   0.00016  -0.00009   0.00005
   Mo     3.10455   3.62952  21.53749   0.00015   0.00026  -0.00000
   S     -0.02679   1.82409  19.98953  -0.00125  -0.00215   0.00001
   S     -1.58865   4.53359  19.99402  -0.00115   0.00066   0.00350
   S      3.10052   1.82456  19.98402   0.00117  -0.00065  -0.00350
   S      1.53820   4.53434  19.98900   0.00120   0.00209  -0.00002
   S      1.52845   0.92560  13.95252   0.00438   0.00759   0.00004
   S     -0.03308   3.63465  13.95766   0.00421  -0.00242   0.01520
   S      4.65632   0.92601  13.94765  -0.00420   0.00240  -0.01522
   S      3.09409   3.63547  13.95357  -0.00437  -0.00751  -0.00001
   S     -0.02184   1.82124  23.09540   0.00037   0.00065   0.00001
   S     -1.58435   4.53039  23.09895   0.00030  -0.00016   0.00305
   S      3.10546   1.82246  23.08895  -0.00030   0.00017  -0.00304
   S      1.54392   4.53105  23.09379  -0.00033  -0.00056  -0.00001
   S      1.53381   0.92252  17.05792  -0.00276  -0.00478   0.00004
   S     -0.02826   3.63212  17.06300  -0.00250   0.00144   0.01442
   S      4.66094   0.92313  17.05300   0.00251  -0.00143  -0.01445
   S      3.09924   3.63252  17.05791   0.00272   0.00469  -0.00001
PRIMCOORD 74
     49   1
   Re     0.03631   1.78745   5.69513   0.00022  -0.00012   0.00011
   Mo     0.02731   1.79263   2.84420   0.00131  -0.00076   0.00003
   Mo    -1.54683   4.49620   2.87893   0.00032  -0.00045   0.00034
   Mo     3.15364   1.80671   2.86892   0.00056  -0.00005   0.00033
   Mo     1.60345   4.49644   2.87993   0.00018  -0.00011  -0.00093
   Mo     1.53759   0.92024   9.48141   0.00153  -0.00089  -0.00191
   Mo    -0.04223   3.65975   9.48063  -0.00188  -0.00074   0.00112
   Mo     4.62994   0.92129   9.47063  -0.00031   0.00201   0.00112
   Mo     3.08752   3.63919   9.46258  -0.00052   0.00030  -0.00018
   S     -0.04366   1.83366   7.93106  -0.02162   0.01256  -0.00106
   S     -1.60395   4.55027   7.91456   0.00804  -0.01668   0.02399
   S      3.07828   1.82922   7.90456   0.01853   0.00136   0.02409
   S      1.51799   4.54584   7.90949  -0.00224   0.00125  -0.04740
   S      1.58497   0.89282   1.32187  -0.00264   0.00154  -0.00561
   S      0.02672   3.59767   1.32814  -0.00337  -0.00023   0.00113
   S      4.71813   0.89249   1.31814  -0.00148   0.00307   0.00111
   S      3.15215   3.60181   1.30987   0.00258  -0.00152   0.00229
   S     -0.04289   1.83323  11.01266   0.01582  -0.00920  -0.00087
   S     -1.60742   4.53740  11.04059  -0.00571   0.01573   0.02185
   S      3.08772   1.83869  11.03058  -0.01651  -0.00293   0.02195
   S      1.53072   4.53851  11.03203   0.00539  -0.00306  -0.04268
   S      1.63085   0.86634   4.49126  -0.00089   0.00051  -0.00665
   S      0.02634   3.62751   4.48922  -0.00034   0.00055   0.00264
   S      4.69210   0.87795   4.47922  -0.00065   0.00003   0.00262
   S      3.15863   3.59809   4.41531   0.00024  -0.00015   0.00212
   Mo    -0.03240   1.82726  15.50878   0.00048  -0.00028   0.00006
   Mo    -1.59417   4.53671  15.51335  -0.00015   0.00047  -0.00031
   Mo     3.09500   1.82767  15.50335  -0.00048  -0.00010  -0.00031
   Mo     1.53302   4.53726  15.50855   0.00016  -0.00009   0.00054
   Mo     1.53926   0.91945  21.53841   0.00006  -0.00004  -0.00006
   Mo    -0.02276   3.62877  21.54341  -0.00028  -0.00008   0.00008
   Mo     4.66665   0.92015  21.53340  -0.00007   0.00028   0.00008
   Mo     3.10455   3.62952  21.53749   0.00027  -0.00016  -0.00006
   S     -0.02679   1.82409  19.98953  -0.00239   0.00138  -0.00160
   S     -1.58865   4.53359  19.99402   0.00123  -0.00203   0.00296
   S      3.10052   1.82456  19.98402   0.00238  -0.00005   0.00296
   S      1.53820   4.53434  19.98900  -0.00126   0.00073  -0.00427
   S      1.52845   0.92560  13.95252  -0.00284   0.00166   0.01829
   S     -0.03308   3.63465  13.95766   0.00775   0.00128  -0.00964
   S      4.65632   0.92601  13.94765   0.00278  -0.00738  -0.00963
   S      3.09409   3.63547  13.95357  -0.00768   0.00443   0.00097
   S     -0.02184   1.82124  23.09540   0.00082  -0.00048  -0.00169
   S     -1.58435   4.53039  23.09895  -0.00079   0.00043   0.00272
   S      3.10546   1.82246  23.08895  -0.00077   0.00048   0.00271
   S      1.54392   4.53105  23.09379   0.00085  -0.00049  -0.00372
   S      1.53381   0.92252  17.05792   0.00204  -0.00119   0.01741
   S     -0.02826   3.63212  17.06300  -0.00500  -0.00066  -0.00921
   S      4.66094   0.92313  17.05300  -0.00193   0.00470  -0.00921
   S      3.09924   3.63252  17.05791   0.00489  -0.00283   0.00096
PRIMCOORD 75
     49   1
   Re     0.03631   1.78745   5.69513   0.00314  -0.00180   0.00021
   Mo     0.02731   1.79263   2.84420  -0.00757   0.00434   0.00053
   Mo    -1.54683   4.49620   2.87893   0.00133   0.00935   0.00203
   Mo     3.15364   1.80671   2.86892  -0.00751  -0.00578   0.00203
   Mo     1.60345   4.49644   2.87993   0.01043  -0.00600  -0.00479
   Mo     1.53759   0.92024   9.48141  -0.00083   0.00047  -0.00026
   Mo    -0.04223   3.65975   9.48063   0.00071   0.00016   0.00003
   Mo     4.62994   0.92129   9.47063   0.00021  -0.00070   0.00004
   Mo     3.08752   3.63919   9.46258  -0.00012   0.00007   0.00025
   S     -0.04366   1.83366   7.93106   0.00653  -0.00377   0.00050
   S     -1.60395   4.55027   7.91456  -0.00326   0.00544  -0.00415
   S      3.07828   1.82922   7.90456  -0.00633   0.00010  -0.00414
   S      1.51799   4.54584   7.90949   0.00197  -0.00114   0.00786
   S      1.58497   0.89282   1.32187   0.02876  -0.01662   0.01455
   S      0.02672   3.59767   1.32814   0.00581  -0.01882  -0.00901
   S      4.71813   0.89249   1.31814   0.01951   0.00423  -0.00907
   S      3.15215   3.60181   1.30987  -0.03136   0.01813   0.00407
   S     -0.04289   1.83323  11.01266   0.00055  -0.00033   0.00024
   S     -1.60742   4.53740  11.04059  -0.00031  -0.00138  -0.00340
   S      3.08772   1.83869  11.03058   0.00107   0.00095  -0.00338
   S      1.53072   4.53851  11.03203   0.00032  -0.00018   0.00617
   S      1.63085   0.86634   4.49126  -0.00796   0.00450   0.00639
   S      0.02634   3.62751   4.48922  -0.01694   0.00413  -0.00456
   S      4.69210   0.87795   4.47922  -0.01198   0.01245  -0.00462
   S      3.15863   3.59809   4.41531   0.00562  -0.00308   0.00167
   Mo    -0.03240   1.82726  15.50878  -0.00042   0.00024   0.00031
   Mo    -1.59417   4.53671  15.51335   0.00026  -0.00030  -0.00043
   Mo     3.09500   1.82767  15.50335   0.00039  -0.00007  -0.00043
   Mo     1.53302   4.53726  15.50855  -0.00024   0.00014   0.00060
   Mo     1.53926   0.91945  21.53841  -0.00019   0.00010  -0.00077
   Mo    -0.02276   3.62877  21.54341   0.00002   0.00019   0.00060
   Mo     4.66665   0.92015  21.53340  -0.00016  -0.00010   0.00060
   Mo     3.10455   3.62952  21.53749   0.00025  -0.00015  -0.00043
   S     -0.02679   1.82409  19.98953  -0.00884   0.00514  -0.01022
   S     -1.58865   4.53359  19.99402   0.00640  -0.00807   0.01708
   S      3.10052   1.82456  19.98402   0.01017  -0.00151   0.01718
   S      1.53820   4.53434  19.98900  -0.00747   0.00429  -0.02404
   S      1.52845   0.92560  13.95252  -0.00370   0.00214   0.01546
   S     -0.03308   3.63465  13.95766   0.00503  -0.00134  -0.01158
   S      4.65632   0.92601  13.94765   0.00370  -0.00371  -0.01152
   S      3.09409   3.63547  13.95357  -0.00508   0.00295   0.00760
   S     -0.02184   1.82124  23.09540   0.00904  -0.00526  -0.01026
   S     -1.58435   4.53039  23.09895  -0.00603   0.00794   0.01708
   S      3.10546   1.82246  23.08895  -0.00985   0.00126   0.01718
   S      1.54392   4.53105  23.09379   0.00662  -0.00380  -0.02409
   S      1.53381   0.92252  17.05792   0.00549  -0.00316   0.01620
   S     -0.02826   3.63212  17.06300  -0.00791   0.00168  -0.01206
   S      4.66094   0.92313  17.05300  -0.00543   0.00604  -0.01200
   S      3.09924   3.63252  17.05791   0.00792  -0.00459   0.00791
PRIMCOORD 76
     49   1
   Re     0.03631   1.78745   5.69513   0.00045  -0.00025  -0.00050
   Mo     0.02731   1.79263   2.84420  -0.00092   0.00051   0.00211
   Mo    -1.54683   4.49620   2.87893   0.00103   0.00186   0.00057
   Mo     3.15364   1.80671   2.86892  -0.00113  -0.00178   0.00056
   Mo     1.60345   4.49644   2.87993   0.00037  -0.00024  -0.00040
   Mo     1.53759   0.92024   9.48141   0.00052  -0.00029   0.00018
   Mo    -0.04223   3.65975   9.48063   0.00020   0.00108   0.00043
   Mo     4.62994   0.92129   9.47063  -0.00085  -0.00071   0.00043
   Mo     3.08752   3.63919   9.46258  -0.00009   0.00005  -0.00029
   S     -0.04366   1.83366   7.93106   0.00175  -0.00092   0.00157
   S     -1.60395   4.55027   7.91456  -0.00018   0.00192  -0.00215
   S      3.07828   1.82922   7.90456  -0.00184  -0.00076  -0.00193
   S      1.51799   4.54584   7.90949   0.00008  -0.00014   0.00015
   S      1.58497   0.89282   1.32187   0.00549  -0.00312   0.00477
   S      0.02672   3.59767   1.32814   0.00125  -0.00025   0.00131
   S      4.71813   0.89249   1.31814   0.00097  -0.00086   0.00120
   S      3.15215   3.60181   1.30987  -0.00442   0.00245  -0.00241
   S     -0.04289   1.83323  11.01266   0.00093  -0.00056   0.00482
   S     -1.60742   4.53740  11.04059   0.00253   0.00156  -0.00140
   S      3.08772   1.83869  11.03058  -0.00005  -0.00299  -0.00123
   S      1.53072   4.53851  11.03203  -0.00261   0.00154   0.00013
   S      1.63085   0.86634   4.49126  -0.00305   0.00173  -0.00247
   S      0.02634   3.62751   4.48922  -0.00181  -0.00159  -0.00401
   S      4.69210   0.87795   4.47922   0.00044   0.00232  -0.00405
   S      3.15863   3.59809   4.41531   0.00053  -0.00028  -0.00172
   Mo    -0.03240   1.82726  15.50878  -0.00012   0.00006  -0.00114
   Mo    -1.59417   4.53671  15.51335  -0.00036  -0.00034   0.00025
   Mo     3.09500   1.82767  15.50335   0.00012   0.00048   0.00026
   Mo     1.53302   4.53726  15.50855   0.00037  -0.00021   0.00057
   Mo     1.53926   0.91945  21.53841  -0.00038   0.00021  -0.00068
   Mo    -0.02276   3.62877  21.54341  -0.00006  -0.00041  -0.00034
   Mo     4.66665   0.92015  21.53340   0.00032   0.00026  -0.00033
   Mo     3.10455   3.62952  21.53749   0.00010  -0.00006   0.00124
   S     -0.02679   1.82409  19.98953  -0.00303   0.00157   0.03762
   S     -1.58865   4.53359  19.99402  -0.01210  -0.01091  -0.00804
   S      3.10052   1.82456  19.98402   0.00354   0.01586  -0.00859
   S      1.53820   4.53434  19.98900   0.01165  -0.00656  -0.02131
   S      1.52845   0.92560  13.95252   0.00911  -0.00518   0.01900
   S     -0.03308   3.63465  13.95766   0.00246   0.01215   0.00817
   S      4.65632   0.92601  13.94765  -0.00938  -0.00817   0.00783
   S      3.09409   3.63547  13.95357  -0.00221   0.00120  -0.03472
   S     -0.02184   1.82124  23.09540   0.00277  -0.00145   0.03716
   S     -1.58435   4.53039  23.09895   0.00977   0.00911  -0.00775
   S      3.10546   1.82246  23.08895  -0.00309  -0.01295  -0.00829
   S      1.54392   4.53105  23.09379  -0.00947   0.00532  -0.02080
   S      1.53381   0.92252  17.05792  -0.01117   0.00633   0.01954
   S     -0.02826   3.63212  17.06300  -0.00327  -0.01504   0.00829
   S      4.66094   0.92313  17.05300   0.01151   0.01031   0.00793
   S      3.09924   3.63252  17.05791   0.00291  -0.00157  -0.03598
PRIMCOORD 77
     49   1
   Re     0.03631   1.78745   5.69513   0.00058   0.00102   0.00000
   Mo     0.02731   1.79263   2.84420  -0.00134  -0.00236  -0.00003
   Mo    -1.54683   4.49620   2.87893   0.00321  -0.00018   0.00103
   Mo     3.15364   1.80671   2.86892  -0.00173   0.00274  -0.00104
   Mo     1.60345   4.49644   2.87993  -0.00241  -0.00413   0.00002
   Mo     1.53759   0.92024   9.48141   0.00056   0.00099   0.00000
   Mo    -0.04223   3.65975   9.48063   0.00062  -0.00086   0.00012
   Mo     4.62994   0.92129   9.47063  -0.00104   0.00010  -0.00013
   Mo     3.08752   3.63919   9.46258  -0.00015  -0.00026   0.00000
   S     -0.04366   1.83366   7.93106   0.00476   0.00823  -0.00001
   S     -1.60395   4.55027   7.91456   0.00358  -0.00324  -0.01085
   S      3.07828   1.82922   7.90456  -0.00462   0.00149   0.01081
   S      1.51799   4.54584   7.90949  -0.00455  -0.00790   0.00006
   S      1.58497   0.89282   1.32187   0.00241   0.00438  -0.00005
   S      0.02672   3.59767   1.32814   0.00401   0.01068   0.00741
   S      4.71813   0.89249   1.31814   0.00722   0.00880  -0.00743
   S      3.15215   3.60181   1.30987  -0.00666  -0.01170   0.00001
   S     -0.04289   1.83323  11.01266  -0.00043  -0.00069  -0.00004
   S     -1.60742   4.53740  11.04059  -0.00160   0.00093  -0.00833
   S      3.08772   1.83869  11.03058   0.00166  -0.00086   0.00829
   S      1.53072   4.53851  11.03203   0.00149   0.00255   0.00006
   S      1.63085   0.86634   4.49126  -0.00134  -0.00242   0.00004
   S      0.02634   3.62751   4.48922  -0.00073  -0.00299   0.00254
   S      4.69210   0.87795   4.47922  -0.00220  -0.00223  -0.00244
   S      3.15863   3.59809   4.41531   0.00054   0.00098   0.00001
   Mo    -0.03240   1.82726  15.50878  -0.00034  -0.00060   0.00001
   Mo    -1.59417   4.53671  15.51335  -0.00033   0.00019  -0.00083
   Mo     3.09500   1.82767  15.50335   0.00034  -0.00020   0.00082
   Mo     1.53302   4.53726  15.50855   0.00034   0.00059  -0.00001
   Mo     1.53926   0.91945  21.53841  -0.00013  -0.00023   0.00001
   Mo    -0.02276   3.62877  21.54341  -0.00016  -0.00002  -0.00107
   Mo     4.66665   0.92015  21.53340   0.00006  -0.00015   0.00108
   Mo     3.10455   3.62952  21.53749   0.00019   0.00033  -0.00001
   S     -0.02679   1.82409  19.98953  -0.00816  -0.01408  -0.00031
   S     -1.58865   4.53359  19.99402  -0.00812   0.00451   0.03290
   S      3.10052   1.82456  19.98402   0.00799  -0.00502  -0.03268
   S      1.53820   4.53434  19.98900   0.00835   0.01470   0.00010
   S      1.52845   0.92560  13.95252   0.00462   0.00822  -0.00009
   S     -0.03308   3.63465  13.95766   0.00451  -0.00272   0.02380
   S      4.65632   0.92601  13.94765  -0.00444   0.00264  -0.02402
   S      3.09409   3.63547  13.95357  -0.00475  -0.00820   0.00030
   S     -0.02184   1.82124  23.09540   0.00730   0.01265  -0.00030
   S     -1.58435   4.53039  23.09895   0.00717  -0.00409   0.03250
   S      3.10546   1.82246  23.08895  -0.00710   0.00437  -0.03229
   S      1.54392   4.53105  23.09379  -0.00737  -0.01295   0.00009
   S      1.53381   0.92252  17.05792  -0.00697  -0.01233  -0.00009
   S     -0.02826   3.63212  17.06300  -0.00684   0.00409   0.02496
   S      4.66094   0.92313  17.05300   0.00674  -0.00400  -0.02519
   S      3.09924   3.63252  17.05791   0.00713   0.01232   0.00031
PRIMCOORD 78
     49   1
   Re     0.03631   1.78745   5.69513   0.00309  -0.00175   0.00011
   Mo     0.02731   1.79263   2.84420  -0.00762   0.00431   0.00094
   Mo    -1.54683   4.49620   2.87893   0.00271   0.00754   0.00206
   Mo     3.15364   1.80671   2.86892  -0.00527  -0.00598   0.00201
   Mo     1.60345   4.49644   2.87993   0.01016  -0.00592  -0.00474
   Mo     1.53759   0.92024   9.48141   0.00068  -0.00040  -0.00070
   Mo    -0.04223   3.65975   9.48063  -0.00093  -0.00010   0.00054
   Mo     4.62994   0.92129   9.47063  -0.00038   0.00086   0.00055
   Mo     3.08752   3.63919   9.46258   0.00018  -0.00011   0.00005
   S     -0.04366   1.83366   7.93106  -0.00620   0.00361   0.00022
   S     -1.60395   4.55027   7.91456   0.00190  -0.00575   0.00673
   S      3.07828   1.82922   7.90456   0.00593   0.00123   0.00675
   S      1.51799   4.54584   7.90949  -0.00067   0.00036  -0.01455
   S      1.58497   0.89282   1.32187   0.02688  -0.01559   0.00835
   S      0.02672   3.59767   1.32814  -0.00057  -0.01768  -0.00567
   S      4.71813   0.89249   1.31814   0.01561   0.00943  -0.00589
   S      3.15215   3.60181   1.30987  -0.02639   0.01507   0.00431
   S     -0.04289   1.83323  11.01266   0.00370  -0.00214   0.00124
   S     -1.60742   4.53740  11.04059  -0.00110   0.00424   0.00566
   S      3.08772   1.83869  11.03058  -0.00422  -0.00116   0.00566
   S      1.53072   4.53851  11.03203   0.00165  -0.00095  -0.01216
   S      1.63085   0.86634   4.49126  -0.00738   0.00400   0.00336
   S      0.02634   3.62751   4.48922  -0.02073   0.00320  -0.00438
   S      4.69210   0.87795   4.47922  -0.01310   0.01606  -0.00450
   S      3.15863   3.59809   4.41531   0.00826  -0.00449   0.00215
   Mo    -0.03240   1.82726  15.50878   0.00050  -0.00029  -0.00022
   Mo    -1.59417   4.53671  15.51335  -0.00019   0.00046   0.00051
   Mo     3.09500   1.82767  15.50335  -0.00049  -0.00007   0.00052
   Mo     1.53302   4.53726  15.50855   0.00019  -0.00011  -0.00081
   Mo     1.53926   0.91945  21.53841  -0.00044   0.00025   0.00104
   Mo    -0.02276   3.62877  21.54341   0.00049   0.00008  -0.00057
   Mo     4.66665   0.92015  21.53340   0.00017  -0.00046  -0.00057
   Mo     3.10455   3.62952  21.53749  -0.00022   0.00013   0.00013
   S     -0.02679   1.82409  19.98953   0.01164  -0.00674   0.00281
   S     -1.58865   4.53359  19.99402  -0.00495   0.00955  -0.01438
   S      3.10052   1.82456  19.98402  -0.01071  -0.00049  -0.01451
   S      1.53820   4.53434  19.98900   0.00426  -0.00244   0.02602
   S      1.52845   0.92560  13.95252   0.00396  -0.00230  -0.02155
   S     -0.03308   3.63465  13.95766  -0.00675   0.00044   0.01345
   S      4.65632   0.92601  13.94765  -0.00377   0.00566   0.01341
   S      3.09409   3.63547  13.95357   0.00671  -0.00388  -0.00530
   S     -0.02184   1.82124  23.09540  -0.00824   0.00481   0.00264
   S     -1.58435   4.53039  23.09895   0.00312  -0.00699  -0.01389
   S      3.10546   1.82246  23.08895   0.00756   0.00081  -0.01401
   S      1.54392   4.53105  23.09379  -0.00286   0.00161   0.02526
   S      1.53381   0.92252  17.05792  -0.00522   0.00301  -0.02265
   S     -0.02826   3.63212  17.06300   0.01014   0.00008   0.01400
   S      4.66094   0.92313  17.05300   0.00502  -0.00885   0.01396
   S      3.09924   3.63252  17.05791  -0.01010   0.00585  -0.00538
PRIMCOORD 79
     49   1
   Re     0.03631   1.78745   5.69513   0.00250   0.00437   0.00000
   Mo     0.02731   1.79263   2.84420  -0.00638  -0.01117  -0.00003
   Mo    -1.54683   4.49620   2.87893   0.01263   0.00306   0.00446
   Mo     3.15364   1.80671   2.86892  -0.00356   0.01258  -0.00447
   Mo     1.60345   4.49644   2.87993  -0.00686  -0.01170   0.00004
   Mo     1.53759   0.92024   9.48141  -0.00037  -0.00064   0.00001
   Mo    -0.04223   3.65975   9.48063  -0.00030  -0.00003  -0.00121
   Mo     4.62994   0.92129   9.47063   0.00012  -0.00028   0.00120
   Mo     3.08752   3.63919   9.46258   0.00009   0.00015  -0.00000
   S     -0.04366   1.83366   7.93106  -0.00111  -0.00197  -0.00000
   S     -1.60395   4.55027   7.91456   0.00028   0.00075   0.00835
   S      3.07828   1.82922   7.90456   0.00050   0.00058  -0.00842
   S      1.51799   4.54584   7.90949   0.00044   0.00082   0.00010
   S      1.58497   0.89282   1.32187  -0.00219  -0.00327  -0.00011
   S      0.02672   3.59767   1.32814   0.00612   0.04378   0.01836
   S      4.71813   0.89249   1.31814   0.03463   0.02726  -0.01831
   S      3.15215   3.60181   1.30987  -0.02031  -0.03575  -0.00001
   S     -0.04289   1.83323  11.01266   0.00306   0.00542  -0.00001
   S     -1.60742   4.53740  11.04059   0.00184  -0.00111   0.00723
   S      3.08772   1.83869  11.03058  -0.00179   0.00102  -0.00731
   S      1.53072   4.53851  11.03203  -0.00216  -0.00367   0.00008
   S      1.63085   0.86634   4.49126  -0.01379  -0.02404   0.00001
   S      0.02634   3.62751   4.48922  -0.01243  -0.00989   0.00798
   S      4.69210   0.87795   4.47922  -0.00225  -0.01587  -0.00785
   S      3.15863   3.59809   4.41531   0.00868   0.01492   0.00004
   Mo    -0.03240   1.82726  15.50878   0.00010   0.00018  -0.00001
   Mo    -1.59417   4.53671  15.51335   0.00014  -0.00005   0.00044
   Mo     3.09500   1.82767  15.50335  -0.00011   0.00009  -0.00045
   Mo     1.53302   4.53726  15.50855  -0.00012  -0.00021   0.00000
   Mo     1.53926   0.91945  21.53841   0.00036   0.00061  -0.00000
   Mo    -0.02276   3.62877  21.54341   0.00026  -0.00052   0.00028
   Mo     4.66665   0.92015  21.53340  -0.00057  -0.00003  -0.00027
   Mo     3.10455   3.62952  21.53749  -0.00005  -0.00009  -0.00000
   S     -0.02679   1.82409  19.98953   0.00259   0.00457  -0.00001
   S     -1.58865   4.53359  19.99402   0.00092  -0.00162  -0.00382
   S      3.10052   1.82456  19.98402  -0.00179  -0.00000   0.00391
   S      1.53820   4.53434  19.98900  -0.00159  -0.00273  -0.00007
   S      1.52845   0.92560  13.95252  -0.00276  -0.00479   0.00013
   S     -0.03308   3.63465  13.95766  -0.00261   0.00160  -0.01255
   S      4.65632   0.92601  13.94765   0.00270  -0.00154   0.01242
   S      3.09409   3.63547  13.95357   0.00270   0.00476  -0.00004
   S     -0.02184   1.82124  23.09540  -0.00008  -0.00018  -0.00002
   S     -1.58435   4.53039  23.09895   0.00077  -0.00003  -0.00300
   S      3.10546   1.82246  23.08895  -0.00043   0.00068   0.00307
   S      1.54392   4.53105  23.09379  -0.00050  -0.00090  -0.00007
   S      1.53381   0.92252  17.05792   0.00344   0.00594   0.00015
   S     -0.02826   3.63212  17.06300   0.00325  -0.00194  -0.01302
   S      4.66094   0.92313  17.05300  -0.00333   0.00196   0.01289
   S      3.09924   3.63252  17.05791  -0.00340  -0.00602  -0.00003
PRIMCOORD 80
     49   1
   Re     0.03631   1.78745   5.69513   0.00022  -0.00013   0.00026
   Mo     0.02731   1.79263   2.84420  -0.00049   0.00028   0.00212
   Mo    -1.54683   4.49620   2.87893   0.00119   0.00112   0.00047
   Mo     3.15364   1.80671   2.86892  -0.00038  -0.00159   0.00047
   Mo     1.60345   4.49644   2.87993  -0.00043   0.00024  -0.00003
   Mo     1.53759   0.92024   9.48141  -0.00112   0.00064  -0.00047
   Mo    -0.04223   3.65975   9.48063   0.00001  -0.00130  -0.00038
   Mo     4.62994   0.92129   9.47063   0.00114   0.00063  -0.00038
   Mo     3.08752   3.63919   9.46258   0.00002  -0.00000   0.00046
   S     -0.04366   1.83366   7.93106  -0.00019   0.00006  -0.00201
   S     -1.60395   4.55027   7.91456  -0.00071  -0.00037   0.00197
   S      3.07828   1.82922   7.90456   0.00001   0.00076   0.00189
   S      1.51799   4.54584   7.90949   0.00068  -0.00034   0.00092
   S      1.58497   0.89282   1.32187   0.00454  -0.00265   0.00386
   S      0.02672   3.59767   1.32814   0.00012   0.00218   0.00290
   S      4.71813   0.89249   1.31814  -0.00181  -0.00119   0.00289
   S      3.15215   3.60181   1.30987  -0.00181   0.00105  -0.00407
   S     -0.04289   1.83323  11.01266   0.00053  -0.00031  -0.00650
   S     -1.60742   4.53740  11.04059  -0.00401  -0.00185   0.00159
   S      3.08772   1.83869  11.03058  -0.00039   0.00439   0.00154
   S      1.53072   4.53851  11.03203   0.00395  -0.00227   0.00059
   S      1.63085   0.86634   4.49126  -0.00271   0.00154  -0.00311
   S      0.02634   3.62751   4.48922  -0.00127  -0.00228  -0.00380
   S      4.69210   0.87795   4.47922   0.00134   0.00222  -0.00379
   S      3.15863   3.59809   4.41531   0.00061  -0.00032  -0.00307
   Mo    -0.03240   1.82726  15.50878   0.00001  -0.00000   0.00146
   Mo    -1.59417   4.53671  15.51335  -0.00048  -0.00025  -0.00049
   Mo     3.09500   1.82767  15.50335  -0.00003   0.00054  -0.00049
   Mo     1.53302   4.53726  15.50855   0.00048  -0.00027  -0.00037
   Mo     1.53926   0.91945  21.53841   0.00052  -0.00030  -0.00040
   Mo    -0.02276   3.62877  21.54341   0.00001   0.00062  -0.00053
   Mo     4.66665   0.92015  21.53340  -0.00054  -0.00032  -0.00053
   Mo     3.10455   3.62952  21.53749   0.00000  -0.00001   0.00140
   S     -0.02679   1.82409  19.98953   0.00050  -0.00034   0.03496
   S     -1.58865   4.53359  19.99402  -0.00977  -0.00537  -0.01207
   S      3.10052   1.82456  19.98402  -0.00019   0.01113  -0.01225
   S      1.53820   4.53434  19.98900   0.00949  -0.00543  -0.01092
   S      1.52845   0.92560  13.95252  -0.01418   0.00813  -0.01268
   S     -0.03308   3.63465  13.95766  -0.00007  -0.01652  -0.01338
   S      4.65632   0.92601  13.94765   0.01436   0.00829  -0.01315
   S      3.09409   3.63547  13.95357  -0.00013   0.00015   0.03885
   S     -0.02184   1.82124  23.09540  -0.00023   0.00020   0.03674
   S     -1.58435   4.53039  23.09895   0.01348   0.00769  -0.01249
   S      3.10546   1.82246  23.08895   0.00004  -0.01550  -0.01267
   S      1.54392   4.53105  23.09379  -0.01333   0.00764  -0.01133
   S      1.53381   0.92252  17.05792   0.01025  -0.00586  -0.01226
   S     -0.02826   3.63212  17.06300   0.00008   0.01210  -0.01283
   S      4.66094   0.92313  17.05300  -0.01050  -0.00612  -0.01260
   S      3.09924   3.63252  17.05791   0.00020  -0.00017   0.03784
PRIMCOORD 81
     49   1
   Re     0.03631   1.78745   5.69513  -0.00019   0.00003   0.00004
   Mo     0.02731   1.79263   2.84420   0.00177  -0.00067  -0.00002
   Mo    -1.54683   4.49620   2.87893  -0.00080  -0.00006  -0.00002
   Mo     3.15364   1.80671   2.86892  -0.00033   0.00036   0.00004
   Mo     1.60345   4.49644   2.87993  -0.00089   0.00062  -0.00008
   Mo     1.53759   0.92024   9.48141   0.00054  -0.00044  -0.00026
   Mo    -0.04223   3.65975   9.48063  -0.00115  -0.00027   0.00015
   Mo     4.62994   0.92129   9.47063  -0.00017   0.00108   0.00017
   Mo     3.08752   3.63919   9.46258   0.00047  -0.00021  -0.00008
   S     -0.04366   1.83366   7.93106  -0.00838   0.00381  -0.00050
   S     -1.60395   4.55027   7.91456   0.00271  -0.00629   0.00676
   S      3.07828   1.82922   7.90456   0.00761   0.00054   0.00494
   S      1.51799   4.54584   7.90949  -0.00124   0.00164  -0.01115
   S      1.58497   0.89282   1.32187  -0.00334   0.00233  -0.00065
   S      0.02672   3.59767   1.32814   0.00196   0.00087  -0.00041
   S      4.71813   0.89249   1.31814  -0.00117  -0.00275   0.00004
   S      3.15215   3.60181   1.30987   0.00149  -0.00037   0.00045
   S     -0.04289   1.83323  11.01266   0.00098  -0.00047  -0.00064
   S     -1.60742   4.53740  11.04059  -0.00049   0.00140   0.00508
   S      3.08772   1.83869  11.03058  -0.00167  -0.00021   0.00380
   S      1.53072   4.53851  11.03203   0.00055  -0.00049  -0.00830
   S      1.63085   0.86634   4.49126   0.00024   0.00070  -0.00340
   S      0.02634   3.62751   4.48922   0.00440   0.00017   0.00128
   S      4.69210   0.87795   4.47922   0.00186  -0.00319   0.00198
   S      3.15863   3.59809   4.41531  -0.00286   0.00096   0.00069
   Mo    -0.03240   1.82726  15.50878  -0.00035   0.00016  -0.00006
   Mo    -1.59417   4.53671  15.51335   0.00008  -0.00034   0.00088
   Mo     3.09500   1.82767  15.50335   0.00038   0.00008   0.00065
   Mo     1.53302   4.53726  15.50855  -0.00006   0.00009  -0.00147
   Mo     1.53926   0.91945  21.53841  -0.00017   0.00015  -0.00130
   Mo    -0.02276   3.62877  21.54341   0.00051   0.00008   0.00056
   Mo     4.66665   0.92015  21.53340   0.00013  -0.00045   0.00077
   Mo     3.10455   3.62952  21.53749  -0.00054   0.00024  -0.00002
   S     -0.02679   1.82409  19.98953  -0.01042   0.00465   0.00096
   S     -1.58865   4.53359  19.99402   0.00238  -0.00958   0.01843
   S      3.10052   1.82456  19.98402   0.01060   0.00211   0.01299
   S      1.53820   4.53434  19.98900  -0.00251   0.00281  -0.03236
   S      1.52845   0.92560  13.95252   0.00375  -0.00405  -0.03642
   S     -0.03308   3.63465  13.95766  -0.01492  -0.00262   0.01512
   S      4.65632   0.92601  13.94765  -0.00362   0.01336   0.02117
   S      3.09409   3.63547  13.95357   0.01489  -0.00673   0.00010
   S     -0.02184   1.82124  23.09540   0.01434  -0.00649   0.00089
   S     -1.58435   4.53039  23.09895  -0.00333   0.01287   0.01920
   S      3.10546   1.82246  23.08895  -0.01430  -0.00268   0.01355
   S      1.54392   4.53105  23.09379   0.00345  -0.00377  -0.03360
   S      1.53381   0.92252  17.05792  -0.00343   0.00351  -0.03555
   S     -0.02826   3.63212  17.06300   0.01233   0.00198   0.01478
   S      4.66094   0.92313  17.05300   0.00319  -0.01100   0.02069
   S      3.09924   3.63252  17.05791  -0.01228   0.00557   0.00010
PRIMCOORD 82
     49   1
   Re     0.03631   1.78745   5.69513  -0.00034  -0.00063  -0.00000
   Mo     0.02731   1.79263   2.84420   0.00147   0.00294  -0.00001
   Mo    -1.54683   4.49620   2.87893  -0.00172  -0.00079  -0.00034
   Mo     3.15364   1.80671   2.86892   0.00022  -0.00200   0.00034
   Mo     1.60345   4.49644   2.87993   0.00067   0.00091   0.00000
   Mo     1.53759   0.92024   9.48141  -0.00064  -0.00099   0.00002
   Mo    -0.04223   3.65975   9.48063  -0.00052   0.00065  -0.00013
   Mo     4.62994   0.92129   9.47063   0.00086  -0.00034   0.00011
   Mo     3.08752   3.63919   9.46258   0.00025   0.00053   0.00001
   S     -0.04366   1.83366   7.93106  -0.00383  -0.00848   0.00007
   S     -1.60395   4.55027   7.91456  -0.00360   0.00354   0.00849
   S      3.07828   1.82922   7.90456   0.00342  -0.00145  -0.00967
   S      1.51799   4.54584   7.90949   0.00430   0.00702   0.00105
   S      1.58497   0.89282   1.32187   0.00189   0.00237   0.00010
   S      0.02672   3.59767   1.32814   0.00038  -0.00834  -0.00250
   S      4.71813   0.89249   1.31814  -0.00728  -0.00342   0.00255
   S      3.15215   3.60181   1.30987   0.00236   0.00451  -0.00006
   S     -0.04289   1.83323  11.01266   0.00023   0.00055   0.00012
   S     -1.60742   4.53740  11.04059   0.00069  -0.00069   0.00592
   S      3.08772   1.83869  11.03058  -0.00069   0.00026  -0.00678
   S      1.53072   4.53851  11.03203  -0.00073  -0.00113   0.00079
   S      1.63085   0.86634   4.49126   0.00363   0.00626   0.00036
   S      0.02634   3.62751   4.48922   0.00314   0.00104  -0.00383
   S      4.69210   0.87795   4.47922  -0.00107   0.00392   0.00352
   S      3.15863   3.59809   4.41531  -0.00267  -0.00514  -0.00011
   Mo    -0.03240   1.82726  15.50878  -0.00018  -0.00038   0.00000
   Mo    -1.59417   4.53671  15.51335  -0.00021   0.00017   0.00113
   Mo     3.09500   1.82767  15.50335   0.00018  -0.00011  -0.00128
   Mo     1.53302   4.53726  15.50855   0.00021   0.00035   0.00015
   Mo     1.53926   0.91945  21.53841   0.00027   0.00043   0.00013
   Mo    -0.02276   3.62877  21.54341   0.00021  -0.00013  -0.00117
   Mo     4.66665   0.92015  21.53340  -0.00025   0.00021   0.00104
   Mo     3.10455   3.62952  21.53749  -0.00026  -0.00057  -0.00001
   S     -0.02679   1.82409  19.98953  -0.00507  -0.01100  -0.00024
   S     -1.58865   4.53359  19.99402  -0.00576   0.00433   0.02624
   S      3.10052   1.82456  19.98402   0.00467  -0.00340  -0.02924
   S      1.53820   4.53434  19.98900   0.00620   0.01013   0.00323
   S      1.52845   0.92560  13.95252  -0.00858  -0.01394   0.00362
   S     -0.03308   3.63465  13.95766  -0.00659   0.00497  -0.03256
   S      4.65632   0.92601  13.94765   0.00837  -0.00597   0.02908
   S      3.09409   3.63547  13.95357   0.00682   0.01498  -0.00012
   S     -0.02184   1.82124  23.09540   0.00661   0.01454  -0.00024
   S     -1.58435   4.53039  23.09895   0.00798  -0.00579   0.02722
   S      3.10546   1.82246  23.08895  -0.00632   0.00475  -0.03034
   S      1.54392   4.53105  23.09379  -0.00820  -0.01335   0.00336
   S      1.53381   0.92252  17.05792   0.00707   0.01138   0.00353
   S     -0.02826   3.63212  17.06300   0.00525  -0.00396  -0.03183
   S      4.66094   0.92313  17.05300  -0.00676   0.00484   0.02842
   S      3.09924   3.63252  17.05791  -0.00561  -0.01237  -0.00012
PRIMCOORD 83
     49   1
   Re     0.03631   1.78745   5.69513   0.00039   0.00072   0.00000
   Mo     0.02731   1.79263   2.84420  -0.00113  -0.00200  -0.00002
   Mo    -1.54683   4.49620   2.87893   0.01303  -0.01983   0.00040
   Mo     3.15364   1.80671   2.86892  -0.02368   0.00148  -0.00041
   Mo     1.60345   4.49644   2.87993   0.01095   0.01911   0.00003
   Mo     1.53759   0.92024   9.48141   0.00008   0.00015  -0.00001
   Mo    -0.04223   3.65975   9.48063  -0.00006  -0.00005  -0.00002
   Mo     4.62994   0.92129   9.47063  -0.00002  -0.00008   0.00002
   Mo     3.08752   3.63919   9.46258   0.00004   0.00007  -0.00001
   S     -0.04366   1.83366   7.93106   0.00006   0.00008   0.00001
   S     -1.60395   4.55027   7.91456  -0.00016  -0.00003   0.00048
   S      3.07828   1.82922   7.90456   0.00002  -0.00017  -0.00048
   S      1.51799   4.54584   7.90949  -0.00008  -0.00016  -0.00002
   S      1.58497   0.89282   1.32187   0.02443   0.04261   0.00001
   S      0.02672   3.59767   1.32814  -0.04963   0.00586   0.00065
   S      4.71813   0.89249   1.31814   0.02998  -0.04027  -0.00073
   S      3.15215   3.60181   1.30987  -0.00163  -0.00291   0.00002
   S     -0.04289   1.83323  11.01266   0.00025   0.00035   0.00000
   S     -1.60742   4.53740  11.04059   0.00014  -0.00032   0.00071
   S      3.08772   1.83869  11.03058  -0.00038  -0.00006  -0.00071
   S      1.53072   4.53851  11.03203   0.00000   0.00003  -0.00002
   S      1.63085   0.86634   4.49126   0.00648   0.01110  -0.00001
   S      0.02634   3.62751   4.48922  -0.01896  -0.00210   0.00153
   S      4.69210   0.87795   4.47922   0.00789  -0.01789  -0.00140
   S      3.15863   3.59809   4.41531   0.00167   0.00308   0.00007
   Mo    -0.03240   1.82726  15.50878   0.00000   0.00001   0.00000
   Mo    -1.59417   4.53671  15.51335   0.00002  -0.00002   0.00001
   Mo     3.09500   1.82767  15.50335  -0.00003   0.00001  -0.00001
   Mo     1.53302   4.53726  15.50855   0.00001   0.00001   0.00000
   Mo     1.53926   0.91945  21.53841  -0.00028  -0.00048  -0.00000
   Mo    -0.02276   3.62877  21.54341   0.00060  -0.00003   0.00000
   Mo     4.66665   0.92015  21.53340  -0.00033   0.00050  -0.00001
   Mo     3.10455   3.62952  21.53749   0.00002   0.00004  -0.00000
   S     -0.02679   1.82409  19.98953   0.00005   0.00004   0.00002
   S     -1.58865   4.53359  19.99402  -0.00088   0.00132   0.00019
   S      3.10052   1.82456  19.98402   0.00155  -0.00009  -0.00025
   S      1.53820   4.53434  19.98900  -0.00072  -0.00129   0.00003
   S      1.52845   0.92560  13.95252  -0.00003  -0.00004   0.00001
   S     -0.03308   3.63465  13.95766  -0.00012   0.00003  -0.00029
   S      4.65632   0.92601  13.94765   0.00010  -0.00009   0.00029
   S      3.09409   3.63547  13.95357   0.00005   0.00010   0.00002
   S     -0.02184   1.82124  23.09540   0.00006   0.00013   0.00001
   S     -1.58435   4.53039  23.09895   0.00031  -0.00048   0.00019
   S      3.10546   1.82246  23.08895  -0.00055   0.00003  -0.00025
   S      1.54392   4.53105  23.09379   0.00012   0.00023   0.00002
   S      1.53381   0.92252  17.05792   0.00009   0.00014   0.00000
   S     -0.02826   3.63212  17.06300   0.00011  -0.00004  -0.00032
   S      4.66094   0.92313  17.05300  -0.00009   0.00007   0.00031
   S      3.09924   3.63252  17.05791  -0.00010  -0.00016   0.00002
PRIMCOORD 84
     49   1
   Re     0.03631   1.78745   5.69513   0.00044   0.00074  -0.00001
   Mo     0.02731   1.79263   2.84420   0.00237   0.00377   0.00015
   Mo    -1.54683   4.49620   2.87893   0.00017   0.00607   0.00277
   Mo     3.15364   1.80671   2.86892   0.00575   0.00293  -0.00258
   Mo     1.60345   4.49644   2.87993   0.00492   0.00847  -0.00009
   Mo     1.53759   0.92024   9.48141  -0.00045  -0.00093   0.00005
   Mo    -0.04223   3.65975   9.48063  -0.00031   0.00203   0.00106
   Mo     4.62994   0.92129   9.47063   0.00199   0.00084  -0.00115
   Mo     3.08752   3.63919   9.46258  -0.00025  -0.00041   0.00001
   S     -0.04366   1.83366   7.93106  -0.00422  -0.00664  -0.00007
   S     -1.60395   4.55027   7.91456  -0.00391   0.00232  -0.00377
   S      3.07828   1.82922   7.90456   0.00453  -0.00216   0.00373
   S      1.51799   4.54584   7.90949   0.00382   0.00688   0.00018
   S      1.58497   0.89282   1.32187  -0.02411  -0.04184  -0.00011
   S      0.02672   3.59767   1.32814  -0.02285  -0.00374  -0.00902
   S      4.71813   0.89249   1.31814   0.00602  -0.02046   0.01028
   S      3.15215   3.60181   1.30987   0.01294   0.02122  -0.00041
   S     -0.04289   1.83323  11.01266  -0.00785  -0.01262  -0.00016
   S     -1.60742   4.53740  11.04059  -0.00227   0.00309  -0.00572
   S      3.08772   1.83869  11.03058   0.00418  -0.00024   0.00556
   S      1.53072   4.53851  11.03203   0.00334   0.00565   0.00017
   S      1.63085   0.86634   4.49126  -0.02259  -0.03887  -0.00026
   S      0.02634   3.62751   4.48922  -0.02496  -0.00097   0.00145
   S      4.69210   0.87795   4.47922   0.01086  -0.02010  -0.00186
   S      3.15863   3.59809   4.41531   0.02189   0.03588  -0.00053
   Mo    -0.03240   1.82726  15.50878  -0.00019  -0.00030   0.00000
   Mo    -1.59417   4.53671  15.51335  -0.00019   0.00010   0.00008
   Mo     3.09500   1.82767  15.50335   0.00020  -0.00012  -0.00007
   Mo     1.53302   4.53726  15.50855   0.00021   0.00037  -0.00000
   Mo     1.53926   0.91945  21.53841  -0.00032  -0.00060  -0.00001
   Mo    -0.02276   3.62877  21.54341  -0.00042   0.00032   0.00021
   Mo     4.66665   0.92015  21.53340   0.00044  -0.00017  -0.00021
   Mo     3.10455   3.62952  21.53749   0.00031   0.00049  -0.00001
   S     -0.02679   1.82409  19.98953  -0.00233  -0.00356  -0.00017
   S     -1.58865   4.53359  19.99402  -0.00153   0.00096   0.00574
   S      3.10052   1.82456  19.98402   0.00203  -0.00105  -0.00542
   S      1.53820   4.53434  19.98900   0.00172   0.00341  -0.00018
   S      1.52845   0.92560  13.95252  -0.00064  -0.00122   0.00000
   S     -0.03308   3.63465  13.95766  -0.00074   0.00043   0.00010
   S      4.65632   0.92601  13.94765   0.00066  -0.00039  -0.00004
   S      3.09409   3.63547  13.95357   0.00068   0.00112  -0.00006
   S     -0.02184   1.82124  23.09540   0.00047   0.00101  -0.00011
   S     -1.58435   4.53039  23.09895   0.00064  -0.00028   0.00382
   S      3.10546   1.82246  23.08895  -0.00040   0.00035  -0.00359
   S      1.54392   4.53105  23.09379  -0.00050  -0.00073  -0.00011
   S      1.53381   0.92252  17.05792  -0.00097  -0.00169   0.00004
   S     -0.02826   3.63212  17.06300  -0.00106   0.00049   0.00101
   S      4.66094   0.92313  17.05300   0.00094  -0.00060  -0.00099
   S      3.09924   3.63252  17.05791   0.00103   0.00172  -0.00005
PRIMCOORD 85
     49   1
   Re     0.03631   1.78745   5.69513  -0.00022   0.00015  -0.00185
   Mo     0.02731   1.79263   2.84420  -0.00254   0.00148   0.00570
   Mo    -1.54683   4.49620   2.87893  -0.00187   0.00599   0.00022
   Mo     3.15364   1.80671   2.86892  -0.00600  -0.00126   0.00016
   Mo     1.60345   4.49644   2.87993  -0.00732   0.00427   0.00448
   Mo     1.53759   0.92024   9.48141  -0.00284   0.00157  -0.00322
   Mo    -0.04223   3.65975   9.48063   0.00147   0.00309   0.00247
   Mo     4.62994   0.92129   9.47063  -0.00196  -0.00277   0.00242
   Mo     3.08752   3.63919   9.46258   0.00012  -0.00006  -0.00053
   S     -0.04366   1.83366   7.93106   0.02001  -0.01183   0.00452
   S     -1.60395   4.55027   7.91456  -0.00857   0.01738  -0.00040
   S      3.07828   1.82922   7.90456  -0.01899  -0.00138  -0.00032
   S      1.51799   4.54584   7.90949   0.00801  -0.00440  -0.01031
   S      1.58497   0.89282   1.32187   0.02253  -0.01359   0.02920
   S      0.02672   3.59767   1.32814   0.02075   0.01681   0.01231
   S      4.71813   0.89249   1.31814  -0.00395  -0.02652   0.01241
   S      3.15215   3.60181   1.30987  -0.00555   0.00339  -0.02438
   S     -0.04289   1.83323  11.01266   0.02509  -0.01482   0.01055
   S     -1.60742   4.53740  11.04059  -0.00167   0.01493   0.00379
   S      3.08772   1.83869  11.03058  -0.01344  -0.00613   0.00398
   S      1.53072   4.53851  11.03203  -0.00122   0.00088  -0.01122
   S      1.63085   0.86634   4.49126  -0.00850   0.00437  -0.00626
   S      0.02634   3.62751   4.48922   0.02303  -0.00800  -0.01119
   S      4.69210   0.87795   4.47922   0.01862  -0.01641  -0.01122
   S      3.15863   3.59809   4.41531  -0.01213   0.00747  -0.02495
   Mo    -0.03240   1.82726  15.50878   0.00036  -0.00023   0.00005
   Mo    -1.59417   4.53671  15.51335   0.00022   0.00064  -0.00009
   Mo     3.09500   1.82767  15.50335  -0.00044  -0.00050  -0.00008
   Mo     1.53302   4.53726  15.50855  -0.00015   0.00009   0.00014
   Mo     1.53926   0.91945  21.53841   0.00052  -0.00030  -0.00006
   Mo    -0.02276   3.62877  21.54341   0.00046   0.00092   0.00008
   Mo     4.66665   0.92015  21.53340  -0.00057  -0.00085   0.00005
   Mo     3.10455   3.62952  21.53749  -0.00038   0.00023  -0.00023
   S     -0.02679   1.82409  19.98953   0.00286  -0.00167  -0.00667
   S     -1.58865   4.53359  19.99402   0.00465   0.00581   0.00031
   S      3.10052   1.82456  19.98402  -0.00275  -0.00694   0.00030
   S      1.53820   4.53434  19.98900  -0.00470   0.00274   0.00533
   S      1.52845   0.92560  13.95252   0.00186  -0.00111  -0.00159
   S     -0.03308   3.63465  13.95766   0.00011   0.00223   0.00120
   S      4.65632   0.92601  13.94765  -0.00184  -0.00119   0.00111
   S      3.09409   3.63547  13.95357  -0.00014   0.00009  -0.00060
   S     -0.02184   1.82124  23.09540   0.00067  -0.00036  -0.00404
   S     -1.58435   4.53039  23.09895   0.00169   0.00184   0.00059
   S      3.10546   1.82246  23.08895  -0.00070  -0.00239   0.00061
   S      1.54392   4.53105  23.09379  -0.00189   0.00106   0.00338
   S      1.53381   0.92252  17.05792   0.00118  -0.00077  -0.00357
   S     -0.02826   3.63212  17.06300   0.00214   0.00252   0.00149
   S      4.66094   0.92313  17.05300  -0.00103  -0.00313   0.00139
   S      3.09924   3.63252  17.05791  -0.00227   0.00136   0.00050
PRIMCOORD 86
     49   1
   Re     0.03631   1.78745   5.69513   0.00076  -0.00047  -0.00102
   Mo     0.02731   1.79263   2.84420   0.00272  -0.00172   0.00598
   Mo    -1.54683   4.49620   2.87893   0.00909  -0.00318   0.00346
   Mo     3.15364   1.80671   2.86892   0.00685  -0.00647   0.00360
   Mo     1.60345   4.49644   2.87993   0.00026  -0.00042  -0.00136
   Mo     1.53759   0.92024   9.48141   0.00132  -0.00074   0.00137
   Mo    -0.04223   3.65975   9.48063  -0.00060  -0.00121  -0.00070
   Mo     4.62994   0.92129   9.47063   0.00065   0.00109  -0.00064
   Mo     3.08752   3.63919   9.46258  -0.00020   0.00012   0.00038
   S     -0.04366   1.83366   7.93106  -0.00718   0.00440  -0.00148
   S     -1.60395   4.55027   7.91456   0.00191  -0.00753  -0.00071
   S      3.07828   1.82922   7.90456   0.00722   0.00226  -0.00089
   S      1.51799   4.54584   7.90949  -0.00165   0.00069   0.00249
   S      1.58497   0.89282   1.32187   0.01473  -0.00669   0.00820
   S      0.02672   3.59767   1.32814  -0.02597   0.02520   0.02598
   S      4.71813   0.89249   1.31814  -0.03505   0.01090   0.02540
   S      3.15215   3.60181   1.30987   0.00884  -0.00595  -0.02564
   S     -0.04289   1.83323  11.01266  -0.00949   0.00597  -0.00176
   S     -1.60742   4.53740  11.04059  -0.00012  -0.00559  -0.00110
   S      3.08772   1.83869  11.03058   0.00460   0.00294  -0.00142
   S      1.53072   4.53851  11.03203   0.00184  -0.00129   0.00395
   S      1.63085   0.86634   4.49126  -0.00751   0.00588  -0.01054
   S      0.02634   3.62751   4.48922  -0.02945  -0.00880  -0.01149
   S      4.69210   0.87795   4.47922  -0.00773   0.03110  -0.01137
   S      3.15863   3.59809   4.41531   0.02037  -0.01316  -0.02905
   Mo    -0.03240   1.82726  15.50878  -0.00020   0.00013   0.00004
   Mo    -1.59417   4.53671  15.51335   0.00022  -0.00016   0.00005
   Mo     3.09500   1.82767  15.50335   0.00022  -0.00012   0.00006
   Mo     1.53302   4.53726  15.50855  -0.00023   0.00012  -0.00008
   Mo     1.53926   0.91945  21.53841   0.00101  -0.00062   0.00011
   Mo    -0.02276   3.62877  21.54341  -0.00046   0.00070  -0.00002
   Mo     4.66665   0.92015  21.53340  -0.00090   0.00010  -0.00001
   Mo     3.10455   3.62952  21.53749   0.00034  -0.00021  -0.00025
   S     -0.02679   1.82409  19.98953  -0.00328   0.00194  -0.00737
   S     -1.58865   4.53359  19.99402   0.00739   0.00091   0.00408
   S      3.10052   1.82456  19.98402   0.00299  -0.00685   0.00438
   S      1.53820   4.53434  19.98900  -0.00711   0.00407  -0.00199
   S      1.52845   0.92560  13.95252   0.00174  -0.00091   0.00057
   S     -0.03308   3.63465  13.95766  -0.00065   0.00155   0.00077
   S      4.65632   0.92601  13.94765  -0.00169  -0.00018   0.00077
   S      3.09409   3.63547  13.95357   0.00065  -0.00041  -0.00211
   S     -0.02184   1.82124  23.09540  -0.00048   0.00014  -0.00445
   S     -1.58435   4.53039  23.09895   0.00255   0.00105   0.00285
   S      3.10546   1.82246  23.08895   0.00057  -0.00281   0.00307
   S      1.54392   4.53105  23.09379  -0.00243   0.00151  -0.00091
   S      1.53381   0.92252  17.05792   0.00045  -0.00015   0.00116
   S     -0.02826   3.63212  17.06300  -0.00094  -0.00003   0.00016
   S      4.66094   0.92313  17.05300  -0.00051   0.00087   0.00022
   S      3.09924   3.63252  17.05791   0.00092  -0.00059  -0.00170
PRIMCOORD 87
     49   1
   Re     0.03631   1.78745   5.69513   0.00003   0.00002  -0.00214
   Mo     0.02731   1.79263   2.84420   0.00225  -0.00147  -0.00309
   Mo    -1.54683   4.49620   2.87893   0.00143  -0.00516  -0.00019
   Mo     3.15364   1.80671   2.86892   0.00499   0.00186  -0.00032
   Mo     1.60345   4.49644   2.87993   0.00142  -0.00098  -0.00024
   Mo     1.53759   0.92024   9.48141   0.00070  -0.00080  -0.00111
   Mo    -0.04223   3.65975   9.48063   0.00203   0.00542   0.00390
   Mo     4.62994   0.92129   9.47063  -0.00338  -0.00426   0.00339
   Mo     3.08752   3.63919   9.46258  -0.00072   0.00064  -0.00168
   S     -0.04366   1.83366   7.93106   0.02554  -0.01841   0.01324
   S     -1.60395   4.55027   7.91456  -0.02135   0.01737  -0.01090
   S      3.07828   1.82922   7.90456  -0.02246   0.00809  -0.01070
   S      1.51799   4.54584   7.90949   0.01964  -0.00817  -0.01239
   S      1.58497   0.89282   1.32187  -0.01198   0.00785  -0.01105
   S      0.02672   3.59767   1.32814  -0.01971  -0.00657  -0.00435
   S      4.71813   0.89249   1.31814  -0.00417   0.02114  -0.00408
   S      3.15215   3.60181   1.30987   0.01394  -0.00942   0.00811
   S     -0.04289   1.83323  11.01266   0.02139  -0.01554   0.03541
   S     -1.60742   4.53740  11.04059   0.00161   0.02189  -0.00218
   S      3.08772   1.83869  11.03058  -0.01563  -0.01361  -0.00074
   S      1.53072   4.53851  11.03203  -0.00283   0.00401  -0.01204
   S      1.63085   0.86634   4.49126   0.00376  -0.00159   0.00984
   S      0.02634   3.62751   4.48922  -0.01844   0.00455   0.00160
   S      4.69210   0.87795   4.47922  -0.01328   0.01423   0.00235
   S      3.15863   3.59809   4.41531   0.01761  -0.01170   0.00853
   Mo    -0.03240   1.82726  15.50878   0.00021  -0.00019   0.00017
   Mo    -1.59417   4.53671  15.51335   0.00065   0.00068  -0.00021
   Mo     3.09500   1.82767  15.50335  -0.00021  -0.00089  -0.00024
   Mo     1.53302   4.53726  15.50855  -0.00063   0.00042   0.00006
   Mo     1.53926   0.91945  21.53841   0.00006  -0.00006   0.00013
   Mo    -0.02276   3.62877  21.54341  -0.00025  -0.00030  -0.00007
   Mo     4.66665   0.92015  21.53340   0.00012   0.00038  -0.00005
   Mo     3.10455   3.62952  21.53749   0.00008  -0.00001  -0.00000
   S     -0.02679   1.82409  19.98953  -0.00157   0.00073   0.00326
   S     -1.58865   4.53359  19.99402  -0.00200  -0.00227   0.00044
   S      3.10052   1.82456  19.98402   0.00120   0.00273   0.00061
   S      1.53820   4.53434  19.98900   0.00230  -0.00113  -0.00395
   S      1.52845   0.92560  13.95252   0.00506  -0.00294  -0.00320
   S     -0.03308   3.63465  13.95766  -0.00138   0.00501   0.00052
   S      4.65632   0.92601  13.94765  -0.00500  -0.00129   0.00017
   S      3.09409   3.63547  13.95357   0.00133  -0.00080   0.00294
   S     -0.02184   1.82124  23.09540   0.00070  -0.00074   0.00271
   S     -1.58435   4.53039  23.09895  -0.00069   0.00081   0.00003
   S      3.10546   1.82246  23.08895  -0.00073   0.00001   0.00026
   S      1.54392   4.53105  23.09379   0.00085  -0.00017  -0.00302
   S      1.53381   0.92252  17.05792   0.00685  -0.00429  -0.00528
   S     -0.02826   3.63212  17.06300   0.00087   0.00879   0.00019
   S      4.66094   0.92313  17.05300  -0.00688  -0.00528  -0.00045
   S      3.09924   3.63252  17.05791  -0.00086   0.00077   0.00524
PRIMCOORD 88
     49   1
   Re     0.03631   1.78745   5.69513   0.00026   0.00047   0.00023
   Mo     0.02731   1.79263   2.84420  -0.00119  -0.00175   0.00014
   Mo    -1.54683   4.49620   2.87893   0.00383   0.00129   0.00100
   Mo     3.15364   1.80671   2.86892  -0.00139   0.00384  -0.00102
   Mo     1.60345   4.49644   2.87993  -0.00104  -0.00160   0.00003
   Mo     1.53759   0.92024   9.48141  -0.00184  -0.00258  -0.00004
   Mo    -0.04223   3.65975   9.48063  -0.00177   0.00245   0.00358
   Mo     4.62994   0.92129   9.47063   0.00409   0.00050  -0.00423
   Mo     3.08752   3.63919   9.46258   0.00131   0.00232   0.00028
   S     -0.04366   1.83366   7.93106  -0.02470  -0.03981  -0.00125
   S     -1.60395   4.55027   7.91456  -0.02145   0.01112  -0.00064
   S      3.07828   1.82922   7.90456   0.02235  -0.01208   0.00289
   S      1.51799   4.54584   7.90949   0.02139   0.03695   0.00128
   S      1.58497   0.89282   1.32187   0.00518   0.00736   0.00061
   S      0.02672   3.59767   1.32814   0.00545   0.00350  -0.00198
   S      4.71813   0.89249   1.31814   0.00083   0.00420   0.00228
   S      3.15215   3.60181   1.30987  -0.00873  -0.01334  -0.00042
   S     -0.04289   1.83323  11.01266  -0.02174  -0.03516  -0.00399
   S     -1.60742   4.53740  11.04059  -0.01794   0.00726  -0.01048
   S      3.08772   1.83869  11.03058   0.01641  -0.00593   0.01129
   S      1.53072   4.53851  11.03203   0.01859   0.02657   0.00093
   S      1.63085   0.86634   4.49126   0.00236   0.00452  -0.00045
   S      0.02634   3.62751   4.48922   0.00375   0.00081  -0.00535
   S      4.69210   0.87795   4.47922   0.00030   0.00204   0.00518
   S      3.15863   3.59809   4.41531  -0.00949  -0.01412  -0.00046
   Mo    -0.03240   1.82726  15.50878  -0.00037  -0.00064  -0.00001
   Mo    -1.59417   4.53671  15.51335  -0.00041   0.00013   0.00028
   Mo     3.09500   1.82767  15.50335   0.00034  -0.00001  -0.00026
   Mo     1.53302   4.53726  15.50855   0.00047   0.00057  -0.00000
   Mo     1.53926   0.91945  21.53841  -0.00009  -0.00010  -0.00000
   Mo    -0.02276   3.62877  21.54341  -0.00004  -0.00010  -0.00009
   Mo     4.66665   0.92015  21.53340  -0.00004  -0.00011   0.00009
   Mo     3.10455   3.62952  21.53749   0.00015   0.00028   0.00001
   S     -0.02679   1.82409  19.98953  -0.00050  -0.00116  -0.00022
   S     -1.58865   4.53359  19.99402  -0.00104   0.00052  -0.00108
   S      3.10052   1.82456  19.98402   0.00075  -0.00073   0.00105
   S      1.53820   4.53434  19.98900   0.00085   0.00147   0.00024
   S      1.52845   0.92560  13.95252  -0.00040   0.00066   0.00023
   S     -0.03308   3.63465  13.95766   0.00022  -0.00068   0.00262
   S      4.65632   0.92601  13.94765   0.00045   0.00031  -0.00249
   S      3.09409   3.63547  13.95357  -0.00031  -0.00035  -0.00040
   S     -0.02184   1.82124  23.09540  -0.00144  -0.00250  -0.00028
   S     -1.58435   4.53039  23.09895  -0.00168   0.00075  -0.00134
   S      3.10546   1.82246  23.08895   0.00149  -0.00074   0.00141
   S      1.54392   4.53105  23.09379   0.00162   0.00246   0.00020
   S      1.53381   0.92252  17.05792  -0.00278  -0.00259   0.00042
   S     -0.02826   3.63212  17.06300  -0.00188  -0.00004   0.00478
   S      4.66094   0.92313  17.05300   0.00282  -0.00050  -0.00438
   S      3.09924   3.63252  17.05791   0.00179   0.00302  -0.00080
PRIMCOORD 89
     49   1
   Re     0.03631   1.78745   5.69513   0.00023  -0.00011  -0.00037
   Mo     0.02731   1.79263   2.84420  -0.00048   0.00017   0.00047
   Mo    -1.54683   4.49620   2.87893   0.00031   0.00070   0.00012
   Mo     3.15364   1.80671   2.86892  -0.00055  -0.00017  -0.00000
   Mo     1.60345   4.49644   2.87993   0.00009  -0.00014  -0.00017
   Mo     1.53759   0.92024   9.48141   0.00375  -0.00237   0.00135
   Mo    -0.04223   3.65975   9.48063  -0.00093   0.00461   0.00080
   Mo     4.62994   0.92129   9.47063  -0.00385  -0.00140   0.00032
   Mo     3.08752   3.63919   9.46258   0.00045  -0.00027  -0.00209
   S     -0.04366   1.83366   7.93106  -0.00873   0.00210   0.00227
   S     -1.60395   4.55027   7.91456   0.02993   0.00902  -0.00394
   S      3.07828   1.82922   7.90456   0.00916  -0.03132  -0.00362
   S      1.51799   4.54584   7.90949  -0.02938   0.01938  -0.00351
   S      1.58497   0.89282   1.32187   0.00234  -0.00080   0.00047
   S      0.02672   3.59767   1.32814   0.00092   0.00019   0.00062
   S      4.71813   0.89249   1.31814   0.00027  -0.00039   0.00088
   S      3.15215   3.60181   1.30987  -0.00140  -0.00021  -0.00066
   S     -0.04289   1.83323  11.01266  -0.00834   0.00223   0.01890
   S     -1.60742   4.53740  11.04059   0.03950   0.01561  -0.00461
   S      3.08772   1.83869  11.03058   0.00760  -0.04261  -0.00338
   S      1.53072   4.53851  11.03203  -0.03888   0.02413  -0.00088
   S      1.63085   0.86634   4.49126  -0.00053   0.00060  -0.00181
   S      0.02634   3.62751   4.48922   0.00043  -0.00051  -0.00053
   S      4.69210   0.87795   4.47922   0.00064   0.00019   0.00005
   S      3.15863   3.59809   4.41531  -0.00125  -0.00036  -0.00031
   Mo    -0.03240   1.82726  15.50878  -0.00014   0.00004  -0.00032
   Mo    -1.59417   4.53671  15.51335   0.00094   0.00046   0.00013
   Mo     3.09500   1.82767  15.50335   0.00011  -0.00106   0.00010
   Mo     1.53302   4.53726  15.50855  -0.00091   0.00056   0.00003
   Mo     1.53926   0.91945  21.53841   0.00026  -0.00015  -0.00001
   Mo    -0.02276   3.62877  21.54341  -0.00002   0.00036  -0.00002
   Mo     4.66665   0.92015  21.53340  -0.00032  -0.00017  -0.00001
   Mo     3.10455   3.62952  21.53749   0.00007  -0.00002  -0.00000
   S     -0.02679   1.82409  19.98953  -0.00014  -0.00000   0.00046
   S     -1.58865   4.53359  19.99402   0.00156   0.00072  -0.00028
   S      3.10052   1.82456  19.98402   0.00025  -0.00179  -0.00019
   S      1.53820   4.53434  19.98900  -0.00165   0.00106  -0.00002
   S      1.52845   0.92560  13.95252   0.00175  -0.00101  -0.00054
   S     -0.03308   3.63465  13.95766   0.00024   0.00211  -0.00132
   S      4.65632   0.92601  13.94765  -0.00171  -0.00126  -0.00156
   S      3.09409   3.63547  13.95357  -0.00030   0.00015   0.00354
   S     -0.02184   1.82124  23.09540  -0.00035   0.00002   0.00157
   S     -1.58435   4.53039  23.09895   0.00228   0.00104  -0.00065
   S      3.10546   1.82246  23.08895   0.00039  -0.00259  -0.00052
   S      1.54392   4.53105  23.09379  -0.00233   0.00153  -0.00029
   S      1.53381   0.92252  17.05792   0.00576  -0.00356  -0.00143
   S     -0.02826   3.63212  17.06300  -0.00047   0.00656  -0.00268
   S      4.66094   0.92313  17.05300  -0.00575  -0.00297  -0.00313
   S      3.09924   3.63252  17.05791   0.00046  -0.00004   0.00717
PRIMCOORD 90
     49   1
   Re     0.03631   1.78745   5.69513   0.00010  -0.00007   0.00368
   Mo     0.02731   1.79263   2.84420   0.00052  -0.00026  -0.00022
   Mo    -1.54683   4.49620   2.87893  -0.00047  -0.00166  -0.00091
   Mo     3.15364   1.80671   2.86892   0.00120   0.00111  -0.00086
   Mo     1.60345   4.49644   2.87993  -0.00086   0.00052   0.00038
   Mo     1.53759   0.92024   9.48141  -0.00506   0.00281  -0.00509
   Mo    -0.04223   3.65975   9.48063   0.00172  -0.00393  -0.00211
   Mo     4.62994   0.92129   9.47063   0.00396   0.00071  -0.00198
   Mo     3.08752   3.63919   9.46258  -0.00138   0.00079   0.00224
   S     -0.04366   1.83366   7.93106   0.02069  -0.01116  -0.01522
   S     -1.60395   4.55027   7.91456   0.01903   0.03326   0.01520
   S      3.07828   1.82922   7.90456  -0.01950  -0.03277   0.01512
   S      1.51799   4.54584   7.90949  -0.01925   0.01020   0.01465
   S      1.58497   0.89282   1.32187   0.00030  -0.00018  -0.00159
   S      0.02672   3.59767   1.32814  -0.00937  -0.00100  -0.00274
   S      4.71813   0.89249   1.31814  -0.00389   0.00848  -0.00284
   S      3.15215   3.60181   1.30987   0.01030  -0.00573   0.00243
   S     -0.04289   1.83323  11.01266   0.01831  -0.00983  -0.04371
   S     -1.60742   4.53740  11.04059  -0.00475   0.01440   0.00838
   S      3.08772   1.83869  11.03058  -0.01486  -0.00293   0.00803
   S      1.53072   4.53851  11.03203   0.00446  -0.00332  -0.00052
   S      1.63085   0.86634   4.49126  -0.00077   0.00049   0.00544
   S      0.02634   3.62751   4.48922  -0.00789   0.00055  -0.00098
   S      4.69210   0.87795   4.47922  -0.00444   0.00657  -0.00111
   S      3.15863   3.59809   4.41531   0.01219  -0.00689   0.00292
   Mo    -0.03240   1.82726  15.50878   0.00031  -0.00014  -0.00041
   Mo    -1.59417   4.53671  15.51335  -0.00138  -0.00052   0.00014
   Mo     3.09500   1.82767  15.50335  -0.00025   0.00148   0.00014
   Mo     1.53302   4.53726  15.50855   0.00133  -0.00077   0.00040
   Mo     1.53926   0.91945  21.53841  -0.00034   0.00022   0.00007
   Mo    -0.02276   3.62877  21.54341  -0.00002  -0.00054  -0.00008
   Mo     4.66665   0.92015  21.53340   0.00047   0.00028  -0.00006
   Mo     3.10455   3.62952  21.53749  -0.00011   0.00004   0.00017
   S     -0.02679   1.82409  19.98953   0.00056  -0.00022  -0.00048
   S     -1.58865   4.53359  19.99402  -0.00206  -0.00041   0.00079
   S      3.10052   1.82456  19.98402  -0.00077   0.00206   0.00075
   S      1.53820   4.53434  19.98900   0.00223  -0.00141  -0.00101
   S      1.52845   0.92560  13.95252  -0.01137   0.00660  -0.00142
   S     -0.03308   3.63465  13.95766  -0.00053  -0.01336   0.00069
   S      4.65632   0.92601  13.94765   0.01121   0.00714   0.00076
   S      3.09409   3.63547  13.95357   0.00061  -0.00043  -0.00064
   S     -0.02184   1.82124  23.09540   0.00159  -0.00080  -0.00219
   S     -1.58435   4.53039  23.09895  -0.00333  -0.00017   0.00122
   S      3.10546   1.82246  23.08895  -0.00169   0.00305   0.00113
   S      1.54392   4.53105  23.09379   0.00349  -0.00213  -0.00045
   S      1.53381   0.92252  17.05792  -0.01345   0.00789  -0.00065
   S     -0.02826   3.63212  17.06300   0.00112  -0.01498   0.00286
   S      4.66094   0.92313  17.05300   0.01343   0.00653   0.00299
   S      3.09924   3.63252  17.05791  -0.00105   0.00047  -0.00469
PRIMCOORD 91
     49   1
   Re     0.03631   1.78745   5.69513  -0.00037   0.00019   0.00006
   Mo     0.02731   1.79263   2.84420  -0.00066  -0.00011   0.00007
   Mo    -1.54683   4.49620   2.87893   0.00206  -0.00053   0.00080
   Mo     3.15364   1.80671   2.86892   0.00163  -0.00104   0.00065
   Mo     1.60345   4.49644   2.87993   0.00235  -0.00121  -0.00176
   Mo     1.53759   0.92024   9.48141   0.00000  -0.00004  -0.00017
   Mo    -0.04223   3.65975   9.48063  -0.00015  -0.00012  -0.00004
   Mo     4.62994   0.92129   9.47063   0.00007   0.00015   0.00000
   Mo     3.08752   3.63919   9.46258  -0.00024   0.00011   0.00004
   S     -0.04366   1.83366   7.93106   0.00291  -0.00082  -0.00018
   S     -1.60395   4.55027   7.91456   0.00052   0.00281   0.00156
   S      3.07828   1.82922   7.90456  -0.00291  -0.00129   0.00068
   S      1.51799   4.54584   7.90949   0.00009  -0.00088  -0.00150
   S      1.58497   0.89282   1.32187  -0.00314   0.00218  -0.00361
   S      0.02672   3.59767   1.32814   0.00390   0.00213   0.00122
   S      4.71813   0.89249   1.31814   0.00043  -0.00380   0.00214
   S      3.15215   3.60181   1.30987  -0.00966   0.00444   0.00035
   S     -0.04289   1.83323  11.01266   0.00368  -0.00103  -0.00065
   S     -1.60742   4.53740  11.04059  -0.00004   0.00310   0.00104
   S      3.08772   1.83869  11.03058  -0.00364  -0.00090   0.00036
   S      1.53072   4.53851  11.03203   0.00060  -0.00138  -0.00127
   S      1.63085   0.86634   4.49126   0.00143  -0.00073   0.00016
   S      0.02634   3.62751   4.48922   0.00036  -0.00058   0.00035
   S      4.69210   0.87795   4.47922   0.00095   0.00025  -0.00013
   S      3.15863   3.59809   4.41531  -0.00842   0.00372   0.00032
   Mo    -0.03240   1.82726  15.50878  -0.00202   0.00049  -0.00002
   Mo    -1.59417   4.53671  15.51335   0.00024  -0.00169  -0.00021
   Mo     3.09500   1.82767  15.50335   0.00208   0.00035  -0.00008
   Mo     1.53302   4.53726  15.50855  -0.00017   0.00083   0.00034
   Mo     1.53926   0.91945  21.53841   0.00076  -0.00154  -0.00043
   Mo    -0.02276   3.62877  21.54341  -0.00355  -0.00042   0.00012
   Mo     4.66665   0.92015  21.53340  -0.00059   0.00293   0.00026
   Mo     3.10455   3.62952  21.53749   0.00336  -0.00095   0.00003
   S     -0.02679   1.82409  19.98953  -0.03577   0.01097   0.00008
   S     -1.58865   4.53359  19.99402   0.00671  -0.02701   0.00262
   S      3.10052   1.82456  19.98402   0.03525   0.00288   0.00102
   S      1.53820   4.53434  19.98900  -0.00642   0.01321  -0.00377
   S      1.52845   0.92560  13.95252   0.00141  -0.00715  -0.00604
   S     -0.03308   3.63465  13.95766  -0.01932  -0.00294   0.00159
   S      4.65632   0.92601  13.94765  -0.00150   0.01493   0.00429
   S      3.09409   3.63547  13.95357   0.01925  -0.00479   0.00019
   S     -0.02184   1.82124  23.09540  -0.03715   0.01131  -0.00014
   S     -1.58435   4.53039  23.09895   0.00689  -0.02842  -0.00436
   S      3.10546   1.82246  23.08895   0.03710   0.00320  -0.00168
   S      1.54392   4.53105  23.09379  -0.00662   0.01380   0.00616
   S      1.53381   0.92252  17.05792   0.00093  -0.00606   0.00012
   S     -0.02826   3.63212  17.06300  -0.01650  -0.00266   0.00025
   S      4.66094   0.92313  17.05300  -0.00104   0.01271  -0.00001
   S      3.09924   3.63252  17.05791   0.01641  -0.00397  -0.00035
PRIMCOORD 92
     49   1
   Re     0.03631   1.78745   5.69513   0.00006  -0.00015   0.00000
   Mo     0.02731   1.79263   2.84420  -0.00081  -0.00149   0.00003
   Mo    -1.54683   4.49620   2.87893   0.00009   0.00111   0.00012
   Mo     3.15364   1.80671   2.86892  -0.00018   0.00144  -0.00062
   Mo     1.60345   4.49644   2.87993  -0.00042   0.00099   0.00058
   Mo     1.53759   0.92024   9.48141  -0.00007  -0.00007   0.00004
   Mo    -0.04223   3.65975   9.48063  -0.00021   0.00012  -0.00012
   Mo     4.62994   0.92129   9.47063   0.00020  -0.00007   0.00007
   Mo     3.08752   3.63919   9.46258   0.00000  -0.00025   0.00001
   S     -0.04366   1.83366   7.93106   0.00077   0.00310  -0.00007
   S     -1.60395   4.55027   7.91456   0.00210  -0.00160   0.00171
   S      3.07828   1.82922   7.90456  -0.00094   0.00155  -0.00175
   S      1.51799   4.54584   7.90949  -0.00177  -0.00246   0.00016
   S      1.58497   0.89282   1.32187   0.00188   0.00012   0.00125
   S      0.02672   3.59767   1.32814  -0.00031   0.00057  -0.00245
   S      4.71813   0.89249   1.31814   0.00058   0.00218   0.00161
   S      3.15215   3.60181   1.30987   0.00078  -0.00507  -0.00021
   S     -0.04289   1.83323  11.01266   0.00119   0.00372  -0.00015
   S     -1.60742   4.53740  11.04059   0.00231  -0.00192   0.00128
   S      3.08772   1.83869  11.03058  -0.00132   0.00179  -0.00146
   S      1.53072   4.53851  11.03203  -0.00205  -0.00312   0.00028
   S      1.63085   0.86634   4.49126  -0.00049   0.00024  -0.00005
   S      0.02634   3.62751   4.48922   0.00018   0.00097   0.00090
   S      4.69210   0.87795   4.47922   0.00060   0.00018  -0.00111
   S      3.15863   3.59809   4.41531   0.00036  -0.00464  -0.00030
   Mo    -0.03240   1.82726  15.50878  -0.00108  -0.00225  -0.00001
   Mo    -1.59417   4.53671  15.51335  -0.00103   0.00085  -0.00021
   Mo     3.09500   1.82767  15.50335   0.00092  -0.00066   0.00031
   Mo     1.53302   4.53726  15.50855   0.00125   0.00211  -0.00010
   Mo     1.53926   0.91945  21.53841  -0.00228  -0.00303   0.00009
   Mo    -0.02276   3.62877  21.54341  -0.00074   0.00105  -0.00038
   Mo     4.66665   0.92015  21.53340   0.00200  -0.00164   0.00031
   Mo     3.10455   3.62952  21.53749   0.00103   0.00364  -0.00001
   S     -0.02679   1.82409  19.98953  -0.00829  -0.03518   0.00014
   S     -1.58865   4.53359  19.99402  -0.02159   0.01808   0.00283
   S      3.10052   1.82456  19.98402   0.00864  -0.01043  -0.00422
   S      1.53820   4.53434  19.98900   0.02117   0.02730   0.00126
   S      1.52845   0.92560  13.95252  -0.01087  -0.01948   0.00116
   S     -0.03308   3.63465  13.95766  -0.01037   0.00752  -0.00618
   S      4.65632   0.92601  13.94765   0.01109  -0.00790   0.00500
   S      3.09409   3.63547  13.95357   0.01004   0.01980   0.00001
   S     -0.02184   1.82124  23.09540  -0.00899  -0.03649  -0.00011
   S     -1.58435   4.53039  23.09895  -0.02250   0.01880  -0.00472
   S      3.10546   1.82246  23.08895   0.00940  -0.01102   0.00611
   S      1.54392   4.53105  23.09379   0.02211   0.02885  -0.00125
   S      1.53381   0.92252  17.05792  -0.00911  -0.01716   0.00046
   S     -0.02826   3.63212  17.06300  -0.00963   0.00660   0.00015
   S      4.66094   0.92313  17.05300   0.00933  -0.00637  -0.00078
   S      3.09924   3.63252  17.05791   0.00930   0.01684   0.00015
PRIMCOORD 93
     49   1
   Re     0.03631   1.78745   5.69513  -0.00020   0.00010  -0.00016
   Mo     0.02731   1.79263   2.84420   0.00023  -0.00049  -0.00009
   Mo    -1.54683   4.49620   2.87893   0.00155  -0.00039   0.00074
   Mo     3.15364   1.80671   2.86892   0.00138  -0.00047   0.00042
   Mo     1.60345   4.49644   2.87993   0.00165  -0.00066  -0.00125
   Mo     1.53759   0.92024   9.48141  -0.00003   0.00024  -0.00013
   Mo    -0.04223   3.65975   9.48063   0.00061   0.00037   0.00024
   Mo     4.62994   0.92129   9.47063  -0.00012  -0.00071   0.00038
   Mo     3.08752   3.63919   9.46258  -0.00041   0.00008  -0.00020
   S     -0.04366   1.83366   7.93106   0.00162  -0.00035   0.00086
   S     -1.60395   4.55027   7.91456  -0.00083   0.00024  -0.00287
   S      3.07828   1.82922   7.90456  -0.00121   0.00083  -0.00184
   S      1.51799   4.54584   7.90949   0.00050  -0.00073   0.00218
   S      1.58497   0.89282   1.32187  -0.00332   0.00197  -0.00216
   S      0.02672   3.59767   1.32814   0.00123   0.00151   0.00029
   S      4.71813   0.89249   1.31814  -0.00063  -0.00163   0.00141
   S      3.15215   3.60181   1.30987  -0.00563   0.00199   0.00033
   S     -0.04289   1.83323  11.01266  -0.00063   0.00035   0.00233
   S     -1.60742   4.53740  11.04059   0.00100  -0.00040  -0.00069
   S      3.08772   1.83869  11.03058   0.00072  -0.00066  -0.00060
   S      1.53072   4.53851  11.03203  -0.00115   0.00074   0.00049
   S      1.63085   0.86634   4.49126   0.00066  -0.00080  -0.00006
   S      0.02634   3.62751   4.48922  -0.00148  -0.00007   0.00050
   S      4.69210   0.87795   4.47922  -0.00019   0.00120   0.00012
   S      3.15863   3.59809   4.41531  -0.00399   0.00133   0.00029
   Mo    -0.03240   1.82726  15.50878   0.00311  -0.00108   0.00003
   Mo    -1.59417   4.53671  15.51335  -0.00107   0.00244  -0.00024
   Mo     3.09500   1.82767  15.50335  -0.00311  -0.00001  -0.00006
   Mo     1.53302   4.53726  15.50855   0.00087  -0.00130   0.00024
   Mo     1.53926   0.91945  21.53841   0.00003  -0.00090   0.00024
   Mo    -0.02276   3.62877  21.54341  -0.00117   0.00010  -0.00010
   Mo     4.66665   0.92015  21.53340  -0.00001   0.00064  -0.00017
   Mo     3.10455   3.62952  21.53749   0.00115   0.00017   0.00004
   S     -0.02679   1.82409  19.98953  -0.01981   0.00091  -0.00029
   S     -1.58865   4.53359  19.99402   0.00190  -0.01096   0.00350
   S      3.10052   1.82456  19.98402   0.01965  -0.00144   0.00063
   S      1.53820   4.53434  19.98900  -0.00185   0.01147  -0.00381
   S      1.52845   0.92560  13.95252  -0.01077   0.01465   0.00296
   S     -0.03308   3.63465  13.95766   0.03556  -0.00057  -0.00167
   S      4.65632   0.92601  13.94765   0.01079  -0.02615  -0.00185
   S      3.09409   3.63547  13.95357  -0.03531   0.01198   0.00058
   S     -0.02184   1.82124  23.09540  -0.01696   0.00002  -0.00022
   S     -1.58435   4.53039  23.09895   0.00120  -0.00901   0.00069
   S      3.10546   1.82246  23.08895   0.01706  -0.00144   0.00121
   S      1.54392   4.53105  23.09379  -0.00118   0.01040  -0.00165
   S      1.53381   0.92252  17.05792  -0.01080   0.01554  -0.00542
   S     -0.02826   3.63212  17.06300   0.03736  -0.00052   0.00152
   S      4.66094   0.92313  17.05300   0.01087  -0.02720   0.00414
   S      3.09924   3.63252  17.05791  -0.03713   0.01214  -0.00025
PRIMCOORD 94
     49   1
   Re     0.03631   1.78745   5.69513  -0.00004   0.00006   0.00000
   Mo     0.02731   1.79263   2.84420   0.00042   0.00039  -0.00012
   Mo    -1.54683   4.49620   2.87893  -0.00019  -0.00102  -0.00031
   Mo     3.15364   1.80671   2.86892  -0.00002  -0.00111   0.00063
   Mo     1.60345   4.49644   2.87993   0.00011  -0.00090  -0.00038
   Mo     1.53759   0.92024   9.48141  -0.00039  -0.00054  -0.00006
   Mo    -0.04223   3.65975   9.48063  -0.00006   0.00028   0.00029
   Mo     4.62994   0.92129   9.47063   0.00035  -0.00025  -0.00019
   Mo     3.08752   3.63919   9.46258   0.00008   0.00041  -0.00001
   S     -0.04366   1.83366   7.93106   0.00008  -0.00096   0.00007
   S     -1.60395   4.55027   7.91456  -0.00033   0.00064   0.00204
   S      3.07828   1.82922   7.90456  -0.00001   0.00008  -0.00299
   S      1.51799   4.54584   7.90949   0.00031   0.00027   0.00079
   S      1.58497   0.89282   1.32187  -0.00112   0.00102  -0.00087
   S      0.02672   3.59767   1.32814   0.00029   0.00030   0.00143
   S      4.71813   0.89249   1.31814   0.00008  -0.00019  -0.00140
   S      3.15215   3.60181   1.30987  -0.00015   0.00304   0.00032
   S     -0.04289   1.83323  11.01266   0.00059   0.00125   0.00016
   S     -1.60742   4.53740  11.04059   0.00081  -0.00035   0.00053
   S      3.08772   1.83869  11.03058  -0.00053   0.00049  -0.00076
   S      1.53072   4.53851  11.03203  -0.00085  -0.00126   0.00017
   S      1.63085   0.86634   4.49126   0.00105   0.00109   0.00007
   S      0.02634   3.62751   4.48922   0.00025  -0.00041  -0.00017
   S      4.69210   0.87795   4.47922  -0.00096   0.00082   0.00055
   S      3.15863   3.59809   4.41531  -0.00014   0.00199   0.00048
   Mo    -0.03240   1.82726  15.50878  -0.00087  -0.00328   0.00002
   Mo    -1.59417   4.53671  15.51335  -0.00160   0.00159   0.00022
   Mo     3.09500   1.82767  15.50335   0.00065  -0.00080  -0.00032
   Mo     1.53302   4.53726  15.50855   0.00188   0.00259   0.00006
   Mo     1.53926   0.91945  21.53841   0.00098   0.00114   0.00006
   Mo    -0.02276   3.62877  21.54341   0.00040  -0.00020  -0.00026
   Mo     4.66665   0.92015  21.53340  -0.00088   0.00045   0.00020
   Mo     3.10455   3.62952  21.53749  -0.00050  -0.00138   0.00001
   S     -0.02679   1.82409  19.98953   0.00688   0.02100  -0.00029
   S     -1.58865   4.53359  19.99402   0.01421  -0.00891  -0.00352
   S      3.10052   1.82456  19.98402  -0.00700   0.00469   0.00477
   S      1.53820   4.53434  19.98900  -0.01405  -0.01666  -0.00093
   S      1.52845   0.92560  13.95252  -0.02107  -0.02842   0.00093
   S     -0.03308   3.63465  13.95766  -0.00930   0.01127  -0.00280
   S      4.65632   0.92601  13.94765   0.02132  -0.01812   0.00200
   S      3.09409   3.63547  13.95357   0.00890   0.03510  -0.00014
   S     -0.02184   1.82124  23.09540   0.00609   0.01803   0.00029
   S     -1.58435   4.53039  23.09895   0.01259  -0.00753  -0.00083
   S      3.10546   1.82246  23.08895  -0.00624   0.00378   0.00113
   S      1.54392   4.53105  23.09379  -0.01248  -0.01440  -0.00060
   S      1.53381   0.92252  17.05792  -0.02221  -0.02987  -0.00142
   S     -0.02826   3.63212  17.06300  -0.00987   0.01173   0.00581
   S      4.66094   0.92313  17.05300   0.02258  -0.01890  -0.00422
   S      3.09924   3.63252  17.05791   0.00944   0.03692  -0.00017
PRIMCOORD 95
     49   1
   Re     0.03631   1.78745   5.69513   0.00001  -0.00001   0.00054
   Mo     0.02731   1.79263   2.84420  -0.00040   0.00014  -0.00207
   Mo    -1.54683   4.49620   2.87893  -0.00099  -0.00006  -0.00045
   Mo     3.15364   1.80671   2.86892  -0.00039   0.00097  -0.00049
   Mo     1.60345   4.49644   2.87993  -0.00018   0.00014   0.00059
   Mo     1.53759   0.92024   9.48141  -0.00025   0.00016  -0.00027
   Mo    -0.04223   3.65975   9.48063   0.00012  -0.00051  -0.00024
   Mo     4.62994   0.92129   9.47063   0.00042   0.00018  -0.00020
   Mo     3.08752   3.63919   9.46258  -0.00015   0.00009   0.00023
   S     -0.04366   1.83366   7.93106   0.00116  -0.00053  -0.00086
   S     -1.60395   4.55027   7.91456  -0.00024   0.00133   0.00101
   S      3.07828   1.82922   7.90456  -0.00130  -0.00046   0.00114
   S      1.51799   4.54584   7.90949   0.00028  -0.00028   0.00123
   S      1.58497   0.89282   1.32187  -0.00392   0.00226  -0.00416
   S      0.02672   3.59767   1.32814  -0.00105  -0.00726  -0.00516
   S      4.71813   0.89249   1.31814   0.00584   0.00462  -0.00494
   S      3.15215   3.60181   1.30987   0.00274  -0.00174   0.00469
   S     -0.04289   1.83323  11.01266   0.00084  -0.00044  -0.00346
   S     -1.60742   4.53740  11.04059  -0.00213   0.00005   0.00046
   S      3.08772   1.83869  11.03058  -0.00104   0.00178   0.00045
   S      1.53072   4.53851  11.03203   0.00218  -0.00128   0.00007
   S      1.63085   0.86634   4.49126   0.00150  -0.00091   0.00259
   S      0.02634   3.62751   4.48922   0.00048   0.00202   0.00203
   S      4.69210   0.87795   4.47922  -0.00143  -0.00141   0.00193
   S      3.15863   3.59809   4.41531   0.00152  -0.00102   0.00817
   Mo    -0.03240   1.82726  15.50878  -0.00006   0.00015   0.00043
   Mo    -1.59417   4.53671  15.51335   0.00041   0.00008  -0.00015
   Mo     3.09500   1.82767  15.50335   0.00007  -0.00036  -0.00012
   Mo     1.53302   4.53726  15.50855  -0.00041   0.00012  -0.00016
   Mo     1.53926   0.91945  21.53841   0.00284  -0.00183   0.00004
   Mo    -0.02276   3.62877  21.54341   0.00006   0.00379   0.00001
   Mo     4.66665   0.92015  21.53340  -0.00307  -0.00202   0.00001
   Mo     3.10455   3.62952  21.53749   0.00016   0.00008  -0.00000
   S     -0.02679   1.82409  19.98953   0.00045  -0.00250  -0.00491
   S     -1.58865   4.53359  19.99402   0.03261   0.02120   0.00188
   S      3.10052   1.82456  19.98402  -0.00013  -0.03995   0.00129
   S      1.53820   4.53434  19.98900  -0.03291   0.02123   0.00219
   S      1.52845   0.92560  13.95252   0.00171   0.00031   0.00132
   S     -0.03308   3.63465  13.95766  -0.00088   0.00011   0.00150
   S      4.65632   0.92601  13.94765  -0.00169   0.00138   0.00155
   S      3.09409   3.63547  13.95357   0.00085  -0.00180  -0.00434
   S     -0.02184   1.82124  23.09540   0.00052  -0.00244   0.00617
   S     -1.58435   4.53039  23.09895   0.03309   0.02146  -0.00217
   S      3.10546   1.82246  23.08895  -0.00021  -0.04041  -0.00199
   S      1.54392   4.53105  23.09379  -0.03343   0.02142  -0.00230
   S      1.53381   0.92252  17.05792  -0.00100   0.00207   0.00110
   S     -0.02826   3.63212  17.06300  -0.00087  -0.00317   0.00059
   S      4.66094   0.92313  17.05300   0.00100   0.00310   0.00105
   S      3.09924   3.63252  17.05791   0.00088  -0.00200  -0.00272
PRIMCOORD 96
     49   1
   Re     0.03631   1.78745   5.69513   0.00003  -0.00002  -0.00192
   Mo     0.02731   1.79263   2.84420   0.00015  -0.00008  -0.00010
   Mo    -1.54683   4.49620   2.87893   0.00025   0.00001   0.00031
   Mo     3.15364   1.80671   2.86892   0.00011  -0.00025   0.00032
   Mo     1.60345   4.49644   2.87993   0.00013  -0.00009   0.00016
   Mo     1.53759   0.92024   9.48141   0.00171  -0.00093   0.00198
   Mo    -0.04223   3.65975   9.48063  -0.00030   0.00282   0.00200
   Mo     4.62994   0.92129   9.47063  -0.00247  -0.00127   0.00198
   Mo     3.08752   3.63919   9.46258   0.00088  -0.00054  -0.00244
   S     -0.04366   1.83366   7.93106  -0.00254   0.00139   0.00882
   S     -1.60395   4.55027   7.91456  -0.00793  -0.00849  -0.00846
   S      3.07828   1.82922   7.90456   0.00322   0.01117  -0.00849
   S      1.51799   4.54584   7.90949   0.00715  -0.00398  -0.00971
   S      1.58497   0.89282   1.32187  -0.00040   0.00021   0.00074
   S      0.02672   3.59767   1.32814   0.00021   0.00035   0.00138
   S      4.71813   0.89249   1.31814  -0.00017  -0.00035   0.00136
   S      3.15215   3.60181   1.30987  -0.00071   0.00046  -0.00123
   S     -0.04289   1.83323  11.01266  -0.00205   0.00114   0.02501
   S     -1.60742   4.53740  11.04059   0.00788   0.00072  -0.00292
   S      3.08772   1.83869  11.03058   0.00308  -0.00710  -0.00289
   S      1.53072   4.53851  11.03203  -0.00871   0.00515  -0.00193
   S      1.63085   0.86634   4.49126   0.00014  -0.00009  -0.00086
   S      0.02634   3.62751   4.48922   0.00013   0.00003  -0.00004
   S      4.69210   0.87795   4.47922   0.00002  -0.00014  -0.00002
   S      3.15863   3.59809   4.41531  -0.00089   0.00058  -0.00168
   Mo    -0.03240   1.82726  15.50878  -0.00025   0.00017   0.00018
   Mo    -1.59417   4.53671  15.51335  -0.00276  -0.00205  -0.00007
   Mo     3.09500   1.82767  15.50335   0.00039   0.00333  -0.00007
   Mo     1.53302   4.53726  15.50855   0.00268  -0.00143  -0.00021
   Mo     1.53926   0.91945  21.53841  -0.00044   0.00026  -0.00020
   Mo    -0.02276   3.62877  21.54341   0.00023  -0.00041  -0.00012
   Mo     4.66665   0.92015  21.53340   0.00044   0.00002  -0.00012
   Mo     3.10455   3.62952  21.53749  -0.00021   0.00010   0.00039
   S     -0.02679   1.82409  19.98953   0.00311  -0.00151  -0.00204
   S     -1.58865   4.53359  19.99402   0.00068   0.00370   0.00028
   S      3.10052   1.82456  19.98402  -0.00309  -0.00229   0.00038
   S      1.53820   4.53434  19.98900  -0.00069   0.00012   0.00142
   S      1.52845   0.92560  13.95252  -0.03154   0.01777  -0.00228
   S     -0.03308   3.63465  13.95766  -0.00357  -0.03770  -0.00211
   S      4.65632   0.92601  13.94765   0.03123   0.02157  -0.00206
   S      3.09409   3.63547  13.95357   0.00375  -0.00161   0.00681
   S     -0.02184   1.82124  23.09540   0.00269  -0.00131  -0.00381
   S     -1.58435   4.53039  23.09895  -0.00159   0.00201   0.00124
   S      3.10546   1.82246  23.08895  -0.00272   0.00049   0.00128
   S      1.54392   4.53105  23.09379   0.00158  -0.00116   0.00138
   S      1.53381   0.92252  17.05792  -0.03040   0.01712   0.00238
   S     -0.02826   3.63212  17.06300  -0.00414  -0.03688   0.00054
   S      4.66094   0.92313  17.05300   0.03029   0.02158   0.00039
   S      3.09924   3.63252  17.05791   0.00418  -0.00184  -0.00359
PRIMCOORD 97
     49   1
   Re     0.03631   1.78745   5.69513   0.00175  -0.00101  -0.00011
   Mo     0.02731   1.79263   2.84420  -0.00980   0.00561  -0.00045
   Mo    -1.54683   4.49620   2.87893  -0.01228   0.00536  -0.00538
   Mo     3.15364   1.80671   2.86892  -0.01085   0.00771  -0.00527
   Mo     1.60345   4.49644   2.87993  -0.01362   0.00776   0.01202
   Mo     1.53759   0.92024   9.48141  -0.00198   0.00110  -0.00049
   Mo    -0.04223   3.65975   9.48063  -0.00019   0.00129   0.00061
   Mo     4.62994   0.92129   9.47063  -0.00119  -0.00043   0.00060
   Mo     3.08752   3.63919   9.46258   0.00314  -0.00183  -0.00046
   S     -0.04366   1.83366   7.93106  -0.00537   0.00300   0.00086
   S     -1.60395   4.55027   7.91456  -0.00139  -0.00903   0.00040
   S      3.07828   1.82922   7.90456   0.00721   0.00573   0.00039
   S      1.51799   4.54584   7.90949  -0.00233   0.00134  -0.00294
   S      1.58497   0.89282   1.32187   0.03704  -0.02134   0.01062
   S      0.02672   3.59767   1.32814  -0.01181  -0.02231  -0.00518
   S      4.71813   0.89249   1.31814   0.01365   0.02153  -0.00533
   S      3.15215   3.60181   1.30987   0.04767  -0.02710  -0.00163
   S     -0.04289   1.83323  11.01266  -0.00345   0.00193   0.00146
   S     -1.60742   4.53740  11.04059   0.00062  -0.01026  -0.00034
   S      3.08772   1.83869  11.03058   0.00929   0.00464  -0.00033
   S      1.53072   4.53851  11.03203  -0.00519   0.00296   0.00083
   S      1.63085   0.86634   4.49126  -0.00458   0.00289   0.00710
   S      0.02634   3.62751   4.48922   0.01393   0.00255  -0.00422
   S      4.69210   0.87795   4.47922   0.00460  -0.01314  -0.00422
   S      3.15863   3.59809   4.41531   0.03018  -0.01724  -0.00042
   Mo    -0.03240   1.82726  15.50878  -0.00023   0.00013   0.00001
   Mo    -1.59417   4.53671  15.51335   0.00001  -0.00009  -0.00000
   Mo     3.09500   1.82767  15.50335   0.00007   0.00000  -0.00001
   Mo     1.53302   4.53726  15.50855   0.00013  -0.00005  -0.00003
   Mo     1.53926   0.91945  21.53841   0.00000  -0.00002   0.00041
   Mo    -0.02276   3.62877  21.54341  -0.00093  -0.00029  -0.00016
   Mo     4.66665   0.92015  21.53340  -0.00026   0.00101  -0.00016
   Mo     3.10455   3.62952  21.53749   0.00122  -0.00074  -0.00008
   S     -0.02679   1.82409  19.98953  -0.00838   0.00516   0.00049
   S     -1.58865   4.53359  19.99402   0.00148  -0.00948   0.00131
   S      3.10052   1.82456  19.98402   0.00878   0.00363   0.00139
   S      1.53820   4.53434  19.98900  -0.00198   0.00080  -0.00302
   S      1.52845   0.92560  13.95252  -0.00051   0.00018  -0.00063
   S     -0.03308   3.63465  13.95766   0.00094  -0.00001   0.00024
   S      4.65632   0.92601  13.94765   0.00060  -0.00092   0.00023
   S      3.09409   3.63547  13.95357  -0.00103   0.00076   0.00019
   S     -0.02184   1.82124  23.09540  -0.00772   0.00475  -0.00027
   S     -1.58435   4.53039  23.09895   0.00129  -0.00843  -0.00029
   S      3.10546   1.82246  23.08895   0.00776   0.00326  -0.00034
   S      1.54392   4.53105  23.09379  -0.00162   0.00060   0.00088
   S      1.53381   0.92252  17.05792  -0.00041   0.00010   0.00002
   S     -0.02826   3.63212  17.06300   0.00111   0.00002   0.00001
   S      4.66094   0.92313  17.05300   0.00067  -0.00109  -0.00003
   S      3.09924   3.63252  17.05791  -0.00135   0.00097  -0.00003
PRIMCOORD 98
     49   1
   Re     0.03631   1.78745   5.69513   0.00002   0.00002   0.00002
   Mo     0.02731   1.79263   2.84420  -0.00001  -0.00005  -0.00002
   Mo    -1.54683   4.49620   2.87893   0.00028   0.00026   0.00019
   Mo     3.15364   1.80671   2.86892   0.00015   0.00041  -0.00021
   Mo     1.60345   4.49644   2.87993  -0.00002  -0.00001   0.00001
   Mo     1.53759   0.92024   9.48141   0.01172   0.02069  -0.00011
   Mo    -0.04223   3.65975   9.48063  -0.02591   0.00297   0.00049
   Mo     4.62994   0.92129   9.47063   0.01546  -0.02108  -0.00043
   Mo     3.08752   3.63919   9.46258  -0.00192  -0.00347   0.00002
   S     -0.04366   1.83366   7.93106  -0.00107  -0.00309  -0.00007
   S     -1.60395   4.55027   7.91456   0.02224  -0.02801  -0.00103
   S      3.07828   1.82922   7.90456  -0.03598   0.00499   0.00131
   S      1.51799   4.54584   7.90949   0.01655   0.02886   0.00001
   S      1.58497   0.89282   1.32187  -0.00016  -0.00020  -0.00004
   S      0.02672   3.59767   1.32814  -0.00008  -0.00008  -0.00073
   S      4.71813   0.89249   1.31814  -0.00014   0.00025   0.00065
   S      3.15215   3.60181   1.30987  -0.00021  -0.00080   0.00003
   S     -0.04289   1.83323  11.01266  -0.00166  -0.00395  -0.00025
   S     -1.60742   4.53740  11.04059   0.02376  -0.03126  -0.00063
   S      3.08772   1.83869  11.03058  -0.03918   0.00512   0.00083
   S      1.53072   4.53851  11.03203   0.01727   0.02997  -0.00014
   S      1.63085   0.86634   4.49126  -0.00031  -0.00050   0.00012
   S      0.02634   3.62751   4.48922  -0.00052   0.00016  -0.00033
   S      4.69210   0.87795   4.47922   0.00018  -0.00012   0.00028
   S      3.15863   3.59809   4.41531  -0.00006  -0.00064   0.00005
   Mo    -0.03240   1.82726  15.50878   0.00009   0.00015  -0.00000
   Mo    -1.59417   4.53671  15.51335  -0.00060   0.00079   0.00001
   Mo     3.09500   1.82767  15.50335   0.00099  -0.00014  -0.00001
   Mo     1.53302   4.53726  15.50855  -0.00046  -0.00079   0.00001
   Mo     1.53926   0.91945  21.53841   0.00007   0.00009   0.00000
   Mo    -0.02276   3.62877  21.54341  -0.00005  -0.00001  -0.00001
   Mo     4.66665   0.92015  21.53340   0.00001  -0.00005   0.00001
   Mo     3.10455   3.62952  21.53749  -0.00001  -0.00003  -0.00000
   S     -0.02679   1.82409  19.98953   0.00017   0.00038   0.00000
   S     -1.58865   4.53359  19.99402   0.00026  -0.00020  -0.00001
   S      3.10052   1.82456  19.98402  -0.00025   0.00008   0.00003
   S      1.53820   4.53434  19.98900  -0.00020  -0.00027  -0.00003
   S      1.52845   0.92560  13.95252  -0.00021  -0.00061  -0.00002
   S     -0.03308   3.63465  13.95766   0.00064  -0.00002   0.00004
   S      4.65632   0.92601  13.94765  -0.00054   0.00054   0.00001
   S      3.09409   3.63547  13.95357   0.00010   0.00008  -0.00003
   S     -0.02184   1.82124  23.09540   0.00019   0.00038   0.00002
   S     -1.58435   4.53039  23.09895   0.00032  -0.00022   0.00008
   S      3.10546   1.82246  23.08895  -0.00032   0.00010  -0.00009
   S      1.54392   4.53105  23.09379  -0.00020  -0.00026  -0.00001
   S      1.53381   0.92252  17.05792  -0.00069  -0.00139  -0.00003
   S     -0.02826   3.63212  17.06300   0.00163  -0.00016  -0.00002
   S      4.66094   0.92313  17.05300  -0.00112   0.00130   0.00006
   S      3.09924   3.63252  17.05791   0.00015   0.00023   0.00000
PRIMCOORD 99
     49   1
   Re     0.03631   1.78745   5.69513   0.00061   0.00108  -0.00000
   Mo     0.02731   1.79263   2.84420  -0.00464  -0.00817   0.00000
   Mo    -1.54683   4.49620   2.87893  -0.01105  -0.01267  -0.00934
   Mo     3.15364   1.80671   2.86892  -0.00536  -0.01591   0.00940
   Mo     1.60345   4.49644   2.87993  -0.00592  -0.01030  -0.00008
   Mo     1.53759   0.92024   9.48141   0.00206   0.00322   0.00004
   Mo    -0.04223   3.65975   9.48063  -0.00075  -0.00905  -0.00222
   Mo     4.62994   0.92129   9.47063  -0.00742  -0.00508   0.00218
   Mo     3.08752   3.63919   9.46258   0.00620   0.01102   0.00000
   S     -0.04366   1.83366   7.93106   0.00232   0.00438   0.00001
   S     -1.60395   4.55027   7.91456  -0.01382  -0.00480   0.00535
   S      3.07828   1.82922   7.90456   0.00267  -0.01489  -0.00552
   S      1.51799   4.54584   7.90949   0.00626   0.01083   0.00003
   S      1.58497   0.89282   1.32187  -0.00361  -0.00578  -0.00004
   S      0.02672   3.59767   1.32814  -0.00262   0.03076   0.00778
   S      4.71813   0.89249   1.31814   0.02780   0.01283  -0.00778
   S      3.15215   3.60181   1.30987   0.02669   0.04652   0.00001
   S     -0.04289   1.83323  11.01266   0.00361   0.00663   0.00012
   S     -1.60742   4.53740  11.04059  -0.01733  -0.00335   0.00106
   S      3.08772   1.83869  11.03058   0.00549  -0.01734  -0.00108
   S      1.53072   4.53851  11.03203   0.00996   0.01720   0.00004
   S      1.63085   0.86634   4.49126   0.01174   0.02025  -0.00008
   S      0.02634   3.62751   4.48922   0.01250  -0.00428   0.00544
   S      4.69210   0.87795   4.47922  -0.00997   0.00878  -0.00536
   S      3.15863   3.59809   4.41531   0.01537   0.02669   0.00001
   Mo    -0.03240   1.82726  15.50878  -0.00033  -0.00062  -0.00001
   Mo    -1.59417   4.53671  15.51335   0.00033   0.00026   0.00008
   Mo     3.09500   1.82767  15.50335   0.00007   0.00042  -0.00008
   Mo     1.53302   4.53726  15.50855  -0.00008  -0.00010  -0.00000
   Mo     1.53926   0.91945  21.53841  -0.00026  -0.00043  -0.00000
   Mo    -0.02276   3.62877  21.54341  -0.00012   0.00005   0.00031
   Mo     4.66665   0.92015  21.53340   0.00012  -0.00009  -0.00029
   Mo     3.10455   3.62952  21.53749   0.00039   0.00070   0.00000
   S     -0.02679   1.82409  19.98953  -0.00157  -0.00288   0.00001
   S     -1.58865   4.53359  19.99402  -0.00215   0.00097   0.00136
   S      3.10052   1.82456  19.98402   0.00180  -0.00127  -0.00137
   S      1.53820   4.53434  19.98900   0.00175   0.00284   0.00001
   S      1.52845   0.92560  13.95252   0.00004   0.00014   0.00001
   S     -0.03308   3.63465  13.95766   0.00018   0.00034  -0.00013
   S      4.65632   0.92601  13.94765   0.00019   0.00026   0.00012
   S      3.09409   3.63547  13.95357  -0.00039  -0.00068   0.00002
   S     -0.02184   1.82124  23.09540  -0.00127  -0.00234   0.00001
   S     -1.58435   4.53039  23.09895  -0.00173   0.00067  -0.00025
   S      3.10546   1.82246  23.08895   0.00133  -0.00107   0.00030
   S      1.54392   4.53105  23.09379   0.00131   0.00208  -0.00001
   S      1.53381   0.92252  17.05792  -0.00018  -0.00028  -0.00003
   S     -0.02826   3.63212  17.06300   0.00007   0.00080   0.00037
   S      4.66094   0.92313  17.05300   0.00060   0.00037  -0.00041
   S      3.09924   3.63252  17.05791  -0.00047  -0.00084   0.00001
PRIMCOORD100
     49   1
   Re     0.03631   1.78745   5.69513   0.00016   0.00029   0.00002
   Mo     0.02731   1.79263   2.84420  -0.00319  -0.00580  -0.00001
   Mo    -1.54683   4.49620   2.87893  -0.00481  -0.00690  -0.00528
   Mo     3.15364   1.80671   2.86892  -0.00335  -0.00768   0.00538
   Mo     1.60345   4.49644   2.87993  -0.00347  -0.00622  -0.00011
   Mo     1.53759   0.92024   9.48141  -0.00559  -0.00817  -0.00018
   Mo    -0.04223   3.65975   9.48063  -0.00042   0.01917   0.00456
   Mo     4.62994   0.92129   9.47063   0.01649   0.00860  -0.00443
   Mo     3.08752   3.63919   9.46258  -0.01208  -0.02249  -0.00000
   S     -0.04366   1.83366   7.93106  -0.01435  -0.02670  -0.00004
   S     -1.60395   4.55027   7.91456   0.02302   0.01476  -0.00850
   S      3.07828   1.82922   7.90456   0.00163   0.02862   0.00907
   S      1.51799   4.54584   7.90949  -0.00528  -0.00740  -0.00020
   S      1.58497   0.89282   1.32187  -0.00163  -0.00181  -0.00004
   S      0.02672   3.59767   1.32814  -0.00110   0.01930   0.00243
   S      4.71813   0.89249   1.31814   0.01701   0.00837  -0.00247
   S      3.15215   3.60181   1.30987   0.01286   0.02299   0.00008
   S     -0.04289   1.83323  11.01266  -0.01310  -0.02452  -0.00031
   S     -1.60742   4.53740  11.04059   0.02990   0.01051  -0.00401
   S      3.08772   1.83869  11.03058  -0.00471   0.03289   0.00414
   S      1.53072   4.53851  11.03203  -0.01269  -0.02017  -0.00013
   S      1.63085   0.86634   4.49126   0.00811   0.01398   0.00004
   S      0.02634   3.62751   4.48922   0.00832  -0.00067   0.00045
   S      4.69210   0.87795   4.47922  -0.00497   0.00719  -0.00039
   S      3.15863   3.59809   4.41531   0.00530   0.00937   0.00005
   Mo    -0.03240   1.82726  15.50878   0.00065   0.00121   0.00001
   Mo    -1.59417   4.53671  15.51335  -0.00092  -0.00053  -0.00006
   Mo     3.09500   1.82767  15.50335  -0.00001  -0.00108   0.00007
   Mo     1.53302   4.53726  15.50855   0.00029   0.00045   0.00000
   Mo     1.53926   0.91945  21.53841  -0.00009  -0.00015  -0.00001
   Mo    -0.02276   3.62877  21.54341   0.00002  -0.00007   0.00013
   Mo     4.66665   0.92015  21.53340  -0.00007  -0.00002  -0.00014
   Mo     3.10455   3.62952  21.53749   0.00019   0.00035  -0.00001
   S     -0.02679   1.82409  19.98953  -0.00034  -0.00065  -0.00001
   S     -1.58865   4.53359  19.99402  -0.00086   0.00028   0.00062
   S      3.10052   1.82456  19.98402   0.00062  -0.00063  -0.00066
   S      1.53820   4.53434  19.98900   0.00052   0.00086   0.00000
   S      1.52845   0.92560  13.95252   0.00065   0.00095   0.00001
   S     -0.03308   3.63465  13.95766   0.00028  -0.00120   0.00004
   S      4.65632   0.92601  13.94765  -0.00126  -0.00033  -0.00001
   S      3.09409   3.63547  13.95357   0.00030   0.00050  -0.00002
   S     -0.02184   1.82124  23.09540  -0.00025  -0.00048   0.00000
   S     -1.58435   4.53039  23.09895  -0.00049   0.00014   0.00002
   S      3.10546   1.82246  23.08895   0.00034  -0.00038  -0.00003
   S      1.54392   4.53105  23.09379   0.00023   0.00038  -0.00000
   S      1.53381   0.92252  17.05792   0.00093   0.00143   0.00004
   S     -0.02826   3.63212  17.06300   0.00038  -0.00201  -0.00023
   S      4.66094   0.92313  17.05300  -0.00195  -0.00058   0.00025
   S      3.09924   3.63252  17.05791   0.00060   0.00107  -0.00004
PRIMCOORD101
     49   1
   Re     0.03631   1.78745   5.69513   0.00008  -0.00005   0.00043
   Mo     0.02731   1.79263   2.84420   0.00249  -0.00128  -0.00012
   Mo    -1.54683   4.49620   2.87893   0.00206  -0.00159   0.00084
   Mo     3.15364   1.80671   2.86892   0.00254  -0.00070   0.00064
   Mo     1.60345   4.49644   2.87993   0.00205  -0.00102  -0.00202
   Mo     1.53759   0.92024   9.48141  -0.02178   0.01283  -0.00569
   Mo    -0.04223   3.65975   9.48063   0.00646   0.01104   0.00225
   Mo     4.62994   0.92129   9.47063  -0.00750  -0.01148   0.00251
   Mo     3.08752   3.63919   9.46258   0.02530  -0.01362  -0.00021
   S     -0.04366   1.83366   7.93106   0.02476  -0.01340  -0.00062
   S     -1.60395   4.55027   7.91456  -0.01198  -0.01714   0.00820
   S      3.07828   1.82922   7.90456   0.00920   0.01697   0.00765
   S      1.51799   4.54584   7.90949  -0.03303   0.01939  -0.00918
   S      1.58497   0.89282   1.32187  -0.00813   0.00475  -0.00103
   S      0.02672   3.59767   1.32814   0.00004   0.00330  -0.00061
   S      4.71813   0.89249   1.31814  -0.00351  -0.00204  -0.00053
   S      3.15215   3.60181   1.30987  -0.00595   0.00285   0.00098
   S     -0.04289   1.83323  11.01266   0.02503  -0.01360  -0.00559
   S     -1.60742   4.53740  11.04059  -0.00927  -0.03096   0.00199
   S      3.08772   1.83869  11.03058   0.02295   0.02135   0.00181
   S      1.53072   4.53851  11.03203  -0.03512   0.02108  -0.00316
   S      1.63085   0.86634   4.49126  -0.00061  -0.00002   0.00208
   S      0.02634   3.62751   4.48922  -0.00557   0.00044  -0.00021
   S      4.69210   0.87795   4.47922  -0.00299   0.00431  -0.00023
   S      3.15863   3.59809   4.41531  -0.00109   0.00040   0.00128
   Mo    -0.03240   1.82726  15.50878  -0.00143   0.00079  -0.00001
   Mo    -1.59417   4.53671  15.51335   0.00054   0.00064   0.00009
   Mo     3.09500   1.82767  15.50335  -0.00029  -0.00072   0.00008
   Mo     1.53302   4.53726  15.50855   0.00120  -0.00070  -0.00014
   Mo     1.53926   0.91945  21.53841   0.00011  -0.00005  -0.00003
   Mo    -0.02276   3.62877  21.54341   0.00000  -0.00001   0.00001
   Mo     4.66665   0.92015  21.53340   0.00002  -0.00001   0.00001
   Mo     3.10455   3.62952  21.53749  -0.00013   0.00007   0.00000
   S     -0.02679   1.82409  19.98953   0.00010  -0.00006   0.00005
   S     -1.58865   4.53359  19.99402   0.00022   0.00053  -0.00012
   S      3.10052   1.82456  19.98402  -0.00038  -0.00043  -0.00010
   S      1.53820   4.53434  19.98900   0.00005  -0.00003   0.00023
   S      1.52845   0.92560  13.95252   0.00220  -0.00127   0.00013
   S     -0.03308   3.63465  13.95766  -0.00074   0.00025   0.00010
   S      4.65632   0.92601  13.94765  -0.00055   0.00053   0.00009
   S      3.09409   3.63547  13.95357  -0.00093   0.00049  -0.00046
   S     -0.02184   1.82124  23.09540   0.00017  -0.00010   0.00015
   S     -1.58435   4.53039  23.09895   0.00028   0.00038  -0.00009
   S      3.10546   1.82246  23.08895  -0.00022  -0.00042  -0.00010
   S      1.54392   4.53105  23.09379  -0.00017   0.00011   0.00000
   S      1.53381   0.92252  17.05792   0.00283  -0.00166   0.00074
   S     -0.02826   3.63212  17.06300  -0.00141  -0.00057  -0.00014
   S      4.66094   0.92313  17.05300  -0.00011   0.00153  -0.00016
   S      3.09924   3.63252  17.05791  -0.00131   0.00069  -0.00033
PRIMCOORD102
     49   1
   Re     0.03631   1.78745   5.69513  -0.00005  -0.00008  -0.00001
   Mo     0.02731   1.79263   2.84420  -0.00035  -0.00049   0.00002
   Mo    -1.54683   4.49620   2.87893   0.00036   0.00010  -0.00049
   Mo     3.15364   1.80671   2.86892  -0.00005   0.00031   0.00046
   Mo     1.60345   4.49644   2.87993   0.00029   0.00045   0.00005
   Mo     1.53759   0.92024   9.48141  -0.00025  -0.00046   0.00001
   Mo    -0.04223   3.65975   9.48063   0.00052   0.00031   0.00015
   Mo     4.62994   0.92129   9.47063   0.00001   0.00060  -0.00016
   Mo     3.08752   3.63919   9.46258  -0.00019  -0.00034  -0.00002
   S     -0.04366   1.83366   7.93106  -0.00008  -0.00010   0.00002
   S     -1.60395   4.55027   7.91456   0.00003   0.00052  -0.00030
   S      3.07828   1.82922   7.90456   0.00046   0.00040   0.00030
   S      1.51799   4.54584   7.90949  -0.00043  -0.00082   0.00000
   S      1.58497   0.89282   1.32187  -0.00012  -0.00041  -0.00009
   S      0.02672   3.59767   1.32814  -0.00145   0.00045  -0.00097
   S      4.71813   0.89249   1.31814   0.00102  -0.00082   0.00113
   S      3.15215   3.60181   1.30987   0.00039   0.00049  -0.00004
   S     -0.04289   1.83323  11.01266  -0.00021  -0.00030   0.00003
   S     -1.60742   4.53740  11.04059   0.00026   0.00099  -0.00007
   S      3.08772   1.83869  11.03058   0.00071   0.00070  -0.00001
   S      1.53072   4.53851  11.03203  -0.00094  -0.00163  -0.00002
   S      1.63085   0.86634   4.49126   0.00027   0.00042   0.00000
   S      0.02634   3.62751   4.48922   0.00007   0.00042   0.00010
   S      4.69210   0.87795   4.47922   0.00038   0.00029  -0.00016
   S      3.15863   3.59809   4.41531  -0.00102  -0.00154  -0.00000
   Mo    -0.03240   1.82726  15.50878  -0.00463  -0.00749   0.00002
   Mo    -1.59417   4.53671  15.51335  -0.00020   0.01586  -0.00003
   Mo     3.09500   1.82767  15.50335   0.01372   0.00751   0.00004
   Mo     1.53302   4.53726  15.50855  -0.00888  -0.01591  -0.00000
   Mo     1.53926   0.91945  21.53841   0.00939   0.01788  -0.00000
   Mo    -0.02276   3.62877  21.54341  -0.01459  -0.00902   0.00004
   Mo     4.66665   0.92015  21.53340  -0.00100  -0.01793  -0.00005
   Mo     3.10455   3.62952  21.53749   0.00612   0.00896   0.00000
   S     -0.02679   1.82409  19.98953   0.00834   0.01231  -0.00001
   S     -1.58865   4.53359  19.99402  -0.00154  -0.02474  -0.00001
   S      3.10052   1.82456  19.98402  -0.01982  -0.01252   0.00004
   S      1.53820   4.53434  19.98900   0.01316   0.02511  -0.00002
   S      1.52845   0.92560  13.95252  -0.01266  -0.02257   0.00000
   S     -0.03308   3.63465  13.95766   0.01919   0.01056   0.00002
   S      4.65632   0.92601  13.94765  -0.00017   0.02251  -0.00001
   S      3.09409   3.63547  13.95357  -0.00641  -0.01051   0.00000
   S     -0.02184   1.82124  23.09540   0.00842   0.01247   0.00000
   S     -1.58435   4.53039  23.09895  -0.00136  -0.02508  -0.00002
   S      3.10546   1.82246  23.08895  -0.02024  -0.01253   0.00000
   S      1.54392   4.53105  23.09379   0.01328   0.02525   0.00000
   S      1.53381   0.92252  17.05792  -0.01222  -0.02172  -0.00002
   S     -0.02826   3.63212  17.06300   0.01870   0.01019   0.00001
   S      4.66094   0.92313  17.05300  -0.00024   0.02187   0.00000
   S      3.09924   3.63252  17.05791  -0.00622  -0.01024   0.00004
PRIMCOORD103
     49   1
   Re     0.03631   1.78745   5.69513   0.00018   0.00001  -0.00000
   Mo     0.02731   1.79263   2.84420   0.00073   0.00011   0.00001
   Mo    -1.54683   4.49620   2.87893  -0.00068  -0.00024   0.00071
   Mo     3.15364   1.80671   2.86892  -0.00067  -0.00008  -0.00015
   Mo     1.60345   4.49644   2.87993  -0.00066   0.00008  -0.00062
   Mo     1.53759   0.92024   9.48141  -0.00050   0.00010  -0.00020
   Mo    -0.04223   3.65975   9.48063   0.00027   0.00003   0.00002
   Mo     4.62994   0.92129   9.47063  -0.00045  -0.00012   0.00018
   Mo     3.08752   3.63919   9.46258   0.00067  -0.00002  -0.00001
   S     -0.04366   1.83366   7.93106   0.00005  -0.00011   0.00000
   S     -1.60395   4.55027   7.91456  -0.00058  -0.00033   0.00046
   S      3.07828   1.82922   7.90456   0.00074   0.00004   0.00001
   S      1.51799   4.54584   7.90949  -0.00051   0.00041  -0.00035
   S      1.58497   0.89282   1.32187   0.00055   0.00136   0.00142
   S      0.02672   3.59767   1.32814   0.00149  -0.00012   0.00013
   S      4.71813   0.89249   1.31814   0.00018  -0.00095  -0.00177
   S      3.15215   3.60181   1.30987  -0.00074  -0.00011   0.00014
   S     -0.04289   1.83323  11.01266   0.00059  -0.00005  -0.00006
   S     -1.60742   4.53740  11.04059  -0.00097  -0.00076   0.00001
   S      3.08772   1.83869  11.03058   0.00154   0.00005   0.00001
   S      1.53072   4.53851  11.03203  -0.00096   0.00076  -0.00007
   S      1.63085   0.86634   4.49126  -0.00064   0.00024  -0.00009
   S      0.02634   3.62751   4.48922  -0.00034  -0.00010  -0.00001
   S      4.69210   0.87795   4.47922  -0.00071  -0.00034   0.00015
   S      3.15863   3.59809   4.41531   0.00312   0.00034   0.00011
   Mo    -0.03240   1.82726  15.50878   0.01556   0.00046   0.00001
   Mo    -1.59417   4.53671  15.51335  -0.01351  -0.00413   0.00009
   Mo     3.09500   1.82767  15.50335   0.01088  -0.00045  -0.00002
   Mo     1.53302   4.53726  15.50855  -0.01295   0.00410  -0.00007
   Mo     1.53926   0.91945  21.53841   0.01679  -0.00677  -0.00011
   Mo    -0.02276   3.62877  21.54341  -0.01313   0.00081   0.00003
   Mo     4.66665   0.92015  21.53340   0.01775   0.00681   0.00009
   Mo     3.10455   3.62952  21.53749  -0.02100  -0.00083  -0.00001
   S     -0.02679   1.82409  19.98953  -0.02926  -0.00149   0.00002
   S     -1.58865   4.53359  19.99402   0.02431   0.00999  -0.00002
   S      3.10052   1.82456  19.98402  -0.01877   0.00083   0.00006
   S      1.53820   4.53434  19.98900   0.02296  -0.00932  -0.00011
   S      1.52845   0.92560  13.95252  -0.01824   0.00556  -0.00007
   S     -0.03308   3.63465  13.95766   0.01541  -0.00034  -0.00003
   S      4.65632   0.92601  13.94765  -0.01903  -0.00612   0.00016
   S      3.09409   3.63547  13.95357   0.02200   0.00092  -0.00004
   S     -0.02184   1.82124  23.09540  -0.02961  -0.00152   0.00007
   S     -1.58435   4.53039  23.09895   0.02455   0.00977  -0.00004
   S      3.10546   1.82246  23.08895  -0.01852   0.00069   0.00009
   S      1.54392   4.53105  23.09379   0.02310  -0.00897  -0.00006
   S      1.53381   0.92252  17.05792  -0.01767   0.00520   0.00010
   S     -0.02826   3.63212  17.06300   0.01463  -0.00038  -0.00005
   S      4.66094   0.92313  17.05300  -0.01837  -0.00568  -0.00002
   S      3.09924   3.63252  17.05791   0.02139   0.00088  -0.00001
PRIMCOORD104
     49   1
   Re     0.03631   1.78745   5.69513   0.00002  -0.00017   0.00001
   Mo     0.02731   1.79263   2.84420   0.00007  -0.00073  -0.00002
   Mo    -1.54683   4.49620   2.87893  -0.00007   0.00070  -0.00036
   Mo     3.15364   1.80671   2.86892   0.00007   0.00076   0.00076
   Mo     1.60345   4.49644   2.87993  -0.00018   0.00052  -0.00045
   Mo     1.53759   0.92024   9.48141  -0.00026   0.00035  -0.00015
   Mo    -0.04223   3.65975   9.48063  -0.00018   0.00050   0.00019
   Mo     4.62994   0.92129   9.47063   0.00027  -0.00020  -0.00005
   Mo     3.08752   3.63919   9.46258   0.00016  -0.00068   0.00001
   S     -0.04366   1.83366   7.93106   0.00012  -0.00001  -0.00001
   S     -1.60395   4.55027   7.91456   0.00059  -0.00053  -0.00015
   S      3.07828   1.82922   7.90456  -0.00019   0.00075   0.00051
   S      1.51799   4.54584   7.90949  -0.00057   0.00012  -0.00027
   S      1.58497   0.89282   1.32187  -0.00114  -0.00154   0.00101
   S      0.02672   3.59767   1.32814   0.00047   0.00032  -0.00188
   S      4.71813   0.89249   1.31814   0.00085  -0.00102   0.00066
   S      3.15215   3.60181   1.30987  -0.00009   0.00075   0.00014
   S     -0.04289   1.83323  11.01266   0.00018  -0.00058  -0.00008
   S     -1.60742   4.53740  11.04059   0.00111  -0.00114   0.00003
   S      3.08772   1.83869  11.03058  -0.00022   0.00142   0.00004
   S      1.53072   4.53851  11.03203  -0.00100   0.00017  -0.00003
   S      1.63085   0.86634   4.49126  -0.00034   0.00034  -0.00005
   S      0.02634   3.62751   4.48922   0.00003   0.00084   0.00018
   S      4.69210   0.87795   4.47922   0.00014   0.00043  -0.00002
   S      3.15863   3.59809   4.41531   0.00033  -0.00301   0.00007
   Mo    -0.03240   1.82726  15.50878   0.00279  -0.01590   0.00000
   Mo    -1.59417   4.53671  15.51335   0.01068  -0.00766  -0.00004
   Mo     3.09500   1.82767  15.50335  -0.00591   0.01582   0.00011
   Mo     1.53302   4.53726  15.50855  -0.00761   0.00748  -0.00006
   Mo     1.53926   0.91945  21.53841   0.00984  -0.00877  -0.00008
   Mo    -0.02276   3.62877  21.54341   0.00640  -0.01957   0.00008
   Mo     4.66665   0.92015  21.53340  -0.01259   0.00857   0.00000
   Mo     3.10455   3.62952  21.53749  -0.00358   0.01937  -0.00001
   S     -0.02679   1.82409  19.98953  -0.00469   0.02729  -0.00002
   S     -1.58865   4.53359  19.99402  -0.01729   0.01236   0.00005
   S      3.10052   1.82456  19.98402   0.00841  -0.02698  -0.00002
   S      1.53820   4.53434  19.98900   0.01341  -0.01199  -0.00008
   S      1.52845   0.92560  13.95252  -0.01051   0.01097  -0.00002
   S     -0.03308   3.63465  13.95766  -0.00802   0.02252   0.00014
   S      4.65632   0.92601  13.94765   0.01490  -0.01071  -0.00006
   S      3.09409   3.63547  13.95357   0.00373  -0.02248  -0.00004
   S     -0.02184   1.82124  23.09540  -0.00473   0.02769   0.00008
   S     -1.58435   4.53039  23.09895  -0.01714   0.01225   0.00010
   S      3.10546   1.82246  23.08895   0.00861  -0.02710  -0.00009
   S      1.54392   4.53105  23.09379   0.01317  -0.01236  -0.00004
   S      1.53381   0.92252  17.05792  -0.01003   0.01081   0.00003
   S     -0.02826   3.63212  17.06300  -0.00785   0.02171   0.00007
   S      4.66094   0.92313  17.05300   0.01434  -0.01011  -0.00005
   S      3.09924   3.63252  17.05791   0.00366  -0.02188  -0.00001
PRIMCOORD105
     49   1
   Re     0.03631   1.78745   5.69513  -0.00003  -0.00006  -0.00000
   Mo     0.02731   1.79263   2.84420  -0.00021  -0.00038   0.00001
   Mo    -1.54683   4.49620   2.87893   0.00027   0.00012  -0.00034
   Mo     3.15364   1.80671   2.86892  -0.00005   0.00031   0.00036
   Mo     1.60345   4.49644   2.87993   0.00022   0.00044  -0.00002
   Mo     1.53759   0.92024   9.48141   0.00035   0.00058  -0.00001
   Mo    -0.04223   3.65975   9.48063  -0.00042  -0.00042  -0.00012
   Mo     4.62994   0.92129   9.47063  -0.00017  -0.00055   0.00013
   Mo     3.08752   3.63919   9.46258   0.00027   0.00055  -0.00000
   S     -0.04366   1.83366   7.93106   0.00041   0.00069   0.00000
   S     -1.60395   4.55027   7.91456  -0.00018  -0.00077   0.00022
   S      3.07828   1.82922   7.90456  -0.00062  -0.00060  -0.00022
   S      1.51799   4.54584   7.90949   0.00029   0.00039   0.00001
   S      1.58497   0.89282   1.32187  -0.00013  -0.00025   0.00003
   S      0.02672   3.59767   1.32814  -0.00110   0.00027  -0.00086
   S      4.71813   0.89249   1.31814   0.00079  -0.00087   0.00082
   S      3.15215   3.60181   1.30987   0.00018   0.00032  -0.00001
   S     -0.04289   1.83323  11.01266   0.00042   0.00074   0.00001
   S     -1.60742   4.53740  11.04059  -0.00034  -0.00121   0.00012
   S      3.08772   1.83869  11.03058  -0.00089  -0.00098  -0.00012
   S      1.53072   4.53851  11.03203   0.00081   0.00130  -0.00002
   S      1.63085   0.86634   4.49126   0.00010   0.00024  -0.00000
   S      0.02634   3.62751   4.48922  -0.00005   0.00032   0.00016
   S      4.69210   0.87795   4.47922   0.00027   0.00015  -0.00018
   S      3.15863   3.59809   4.41531  -0.00063  -0.00131   0.00001
   Mo    -0.03240   1.82726  15.50878   0.00485   0.00895  -0.00001
   Mo    -1.59417   4.53671  15.51335  -0.00006  -0.01727   0.00002
   Mo     3.09500   1.82767  15.50335  -0.01512  -0.00899  -0.00002
   Mo     1.53302   4.53726  15.50855   0.01034   0.01736   0.00001
   Mo     1.53926   0.91945  21.53841   0.00964   0.01542  -0.00001
   Mo    -0.02276   3.62877  21.54341  -0.01432  -0.00741   0.00006
   Mo     4.66665   0.92015  21.53340   0.00108  -0.01546  -0.00004
   Mo     3.10455   3.62952  21.53749   0.00352   0.00736  -0.00000
   S     -0.02679   1.82409  19.98953   0.00494   0.01042  -0.00001
   S     -1.58865   4.53359  19.99402   0.00142  -0.02196  -0.00003
   S      3.10052   1.82456  19.98402  -0.02014  -0.01065   0.00006
   S      1.53820   4.53434  19.98900   0.01388   0.02233  -0.00002
   S      1.52845   0.92560  13.95252   0.01447   0.02419  -0.00001
   S     -0.03308   3.63465  13.95766  -0.02101  -0.01250  -0.00007
   S      4.65632   0.92601  13.94765  -0.00014  -0.02427   0.00008
   S      3.09409   3.63547  13.95357   0.00672   0.01253   0.00000
   S     -0.02184   1.82124  23.09540   0.00477   0.01013   0.00002
   S     -1.58435   4.53039  23.09895   0.00157  -0.02135   0.00000
   S      3.10546   1.82246  23.08895  -0.01967  -0.01022  -0.00001
   S      1.54392   4.53105  23.09379   0.01340   0.02154  -0.00001
   S      1.53381   0.92252  17.05792   0.01461   0.02439   0.00003
   S     -0.02826   3.63212  17.06300  -0.02133  -0.01260  -0.00001
   S      4.66094   0.92313  17.05300  -0.00008  -0.02461   0.00002
   S      3.09924   3.63252  17.05791   0.00677   0.01269  -0.00003
PRIMCOORD106
     49   1
   Re     0.03631   1.78745   5.69513   0.00005   0.00013  -0.00000
   Mo     0.02731   1.79263   2.84420   0.00026   0.00065   0.00001
   Mo    -1.54683   4.49620   2.87893  -0.00028  -0.00074   0.00060
   Mo     3.15364   1.80671   2.86892  -0.00034  -0.00074  -0.00070
   Mo     1.60345   4.49644   2.87993  -0.00016  -0.00048   0.00010
   Mo     1.53759   0.92024   9.48141  -0.00016  -0.00002  -0.00003
   Mo    -0.04223   3.65975   9.48063  -0.00038   0.00073   0.00015
   Mo     4.62994   0.92129   9.47063   0.00076  -0.00010  -0.00012
   Mo     3.08752   3.63919   9.46258  -0.00040  -0.00101  -0.00001
   S     -0.04366   1.83366   7.93106  -0.00046  -0.00114   0.00001
   S     -1.60395   4.55027   7.91456   0.00094   0.00027  -0.00029
   S      3.07828   1.82922   7.90456  -0.00023   0.00116   0.00038
   S      1.51799   4.54584   7.90949   0.00003   0.00040  -0.00005
   S      1.58497   0.89282   1.32187   0.00118   0.00191  -0.00025
   S      0.02672   3.59767   1.32814   0.00034  -0.00033   0.00164
   S      4.71813   0.89249   1.31814  -0.00069   0.00053  -0.00134
   S      3.15215   3.60181   1.30987  -0.00016  -0.00048  -0.00005
   S     -0.04289   1.83323  11.01266  -0.00053  -0.00132  -0.00001
   S     -1.60742   4.53740  11.04059   0.00177  -0.00010  -0.00012
   S      3.08772   1.83869  11.03058  -0.00074   0.00178   0.00010
   S      1.53072   4.53851  11.03203  -0.00028   0.00009  -0.00003
   S      1.63085   0.86634   4.49126   0.00007  -0.00006   0.00002
   S      0.02634   3.62751   4.48922  -0.00011  -0.00069  -0.00025
   S      4.69210   0.87795   4.47922  -0.00044  -0.00039   0.00018
   S      3.15863   3.59809   4.41531   0.00109   0.00272  -0.00001
   Mo    -0.03240   1.82726  15.50878  -0.00703  -0.01768  -0.00001
   Mo    -1.59417   4.53671  15.51335   0.01940  -0.00402  -0.00013
   Mo     3.09500   1.82767  15.50335  -0.01152   0.01754   0.00015
   Mo     1.53302   4.53726  15.50855  -0.00088   0.00387  -0.00001
   Mo     1.53926   0.91945  21.53841  -0.00073   0.00432   0.00002
   Mo    -0.02276   3.62877  21.54341  -0.00982   0.01429  -0.00001
   Mo     4.66665   0.92015  21.53340   0.01565  -0.00413   0.00000
   Mo     3.10455   3.62952  21.53749  -0.00502  -0.01420   0.00000
   S     -0.02679   1.82409  19.98953  -0.00740  -0.02069   0.00001
   S     -1.58865   4.53359  19.99402   0.02220  -0.00606  -0.00009
   S      3.10052   1.82456  19.98402  -0.01392   0.02023   0.00008
   S      1.53820   4.53434  19.98900  -0.00102   0.00602   0.00002
   S      1.52845   0.92560  13.95252  -0.00109   0.00588   0.00001
   S     -0.03308   3.63465  13.95766  -0.01585   0.02451   0.00010
   S      4.65632   0.92601  13.94765   0.02691  -0.00528  -0.00011
   S      3.09409   3.63547  13.95357  -0.00996  -0.02477  -0.00001
   S     -0.02184   1.82124  23.09540  -0.00715  -0.02007  -0.00003
   S     -1.58435   4.53039  23.09895   0.02126  -0.00583  -0.00003
   S      3.10546   1.82246  23.08895  -0.01343   0.01941   0.00004
   S      1.54392   4.53105  23.09379  -0.00078   0.00613   0.00000
   S      1.53381   0.92252  17.05792  -0.00091   0.00625  -0.00004
   S     -0.02826   3.63212  17.06300  -0.01592   0.02472   0.00017
   S      4.66094   0.92313  17.05300   0.02707  -0.00523  -0.00012
   S      3.09924   3.63252  17.05791  -0.01011  -0.02520  -0.00001
PRIMCOORD107
     49   1
   Re     0.03631   1.78745   5.69513  -0.00011   0.00005   0.00001
   Mo     0.02731   1.79263   2.84420  -0.00050   0.00020   0.00002
   Mo    -1.54683   4.49620   2.87893   0.00058  -0.00014  -0.00034
   Mo     3.15364   1.80671   2.86892   0.00051  -0.00026  -0.00020
   Mo     1.60345   4.49644   2.87993   0.00060  -0.00027   0.00058
   Mo     1.53759   0.92024   9.48141  -0.00086   0.00052  -0.00032
   Mo    -0.04223   3.65975   9.48063   0.00036   0.00035   0.00008
   Mo     4.62994   0.92129   9.47063  -0.00038  -0.00053   0.00014
   Mo     3.08752   3.63919   9.46258   0.00114  -0.00046   0.00001
   S     -0.04366   1.83366   7.93106   0.00129  -0.00051   0.00000
   S     -1.60395   4.55027   7.91456  -0.00068  -0.00037   0.00043
   S      3.07828   1.82922   7.90456   0.00004   0.00044   0.00030
   S      1.51799   4.54584   7.90949  -0.00127   0.00070  -0.00041
   S      1.58497   0.89282   1.32187  -0.00004  -0.00027  -0.00142
   S      0.02672   3.59767   1.32814  -0.00132  -0.00001   0.00064
   S      4.71813   0.89249   1.31814  -0.00056   0.00103   0.00101
   S      3.15215   3.60181   1.30987   0.00036  -0.00019  -0.00015
   S     -0.04289   1.83323  11.01266   0.00151  -0.00059  -0.00022
   S     -1.60742   4.53740  11.04059  -0.00085  -0.00138   0.00005
   S      3.08772   1.83869  11.03058   0.00102   0.00089   0.00000
   S      1.53072   4.53851  11.03203  -0.00184   0.00116  -0.00020
   S      1.63085   0.86634   4.49126   0.00048  -0.00030   0.00020
   S      0.02634   3.62751   4.48922   0.00005  -0.00024  -0.00012
   S      4.69210   0.87795   4.47922   0.00036   0.00015  -0.00017
   S      3.15863   3.59809   4.41531  -0.00235   0.00094  -0.00004
   Mo    -0.03240   1.82726  15.50878   0.02037  -0.00805  -0.00003
   Mo    -1.59417   4.53671  15.51335  -0.00951  -0.01111   0.00008
   Mo     3.09500   1.82767  15.50335   0.00780   0.00805   0.00003
   Mo     1.53302   4.53726  15.50855  -0.01871   0.01092  -0.00005
   Mo     1.53926   0.91945  21.53841  -0.01440   0.00805   0.00013
   Mo    -0.02276   3.62877  21.54341   0.00577   0.00673  -0.00006
   Mo     4.66665   0.92015  21.53340  -0.00677  -0.00804  -0.00006
   Mo     3.10455   3.62952  21.53749   0.01503  -0.00661  -0.00002
   S     -0.02679   1.82409  19.98953   0.02161  -0.00944  -0.00006
   S     -1.58865   4.53359  19.99402  -0.00947  -0.01195  -0.00002
   S      3.10052   1.82456  19.98402   0.00879   0.00968  -0.00005
   S      1.53820   4.53434  19.98900  -0.02029   0.01144   0.00016
   S      1.52845   0.92560  13.95252  -0.02596   0.01527  -0.00018
   S     -0.03308   3.63465  13.95766   0.01096   0.01153   0.00005
   S      4.65632   0.92601  13.94765  -0.01328  -0.01552   0.00015
   S      3.09409   3.63547  13.95357   0.02848  -0.01104   0.00000
   S     -0.02184   1.82124  23.09540   0.02095  -0.00919  -0.00003
   S     -1.58435   4.53039  23.09895  -0.00923  -0.01121  -0.00003
   S      3.10546   1.82246  23.08895   0.00815   0.00935  -0.00002
   S      1.54392   4.53105  23.09379  -0.01943   0.01089   0.00001
   S      1.53381   0.92252  17.05792  -0.02616   0.01532   0.00017
   S     -0.02826   3.63212  17.06300   0.01077   0.01162  -0.00002
   S      4.66094   0.92313  17.05300  -0.01346  -0.01540  -0.00002
   S      3.09924   3.63252  17.05791   0.02888  -0.01120  -0.00007
PRIMCOORD108
     49   1
   Re     0.03631   1.78745   5.69513   0.00113   0.00164  -0.00000
   Mo     0.02731   1.79263   2.84420   0.01043   0.01551   0.00003
   Mo    -1.54683   4.49620   2.87893  -0.00988  -0.00997   0.01597
   Mo     3.15364   1.80671   2.86892  -0.00460  -0.01232  -0.01467
   Mo     1.60345   4.49644   2.87993  -0.00486  -0.00610  -0.00139
   Mo     1.53759   0.92024   9.48141  -0.00081  -0.00158   0.00004
   Mo    -0.04223   3.65975   9.48063  -0.00089   0.00082  -0.00060
   Mo     4.62994   0.92129   9.47063   0.00121  -0.00031   0.00057
   Mo     3.08752   3.63919   9.46258  -0.00090  -0.00147   0.00000
   S     -0.04366   1.83366   7.93106  -0.00348  -0.00531  -0.00002
   S     -1.60395   4.55027   7.91456   0.00070   0.00249   0.00130
   S      3.07828   1.82922   7.90456   0.00210   0.00191  -0.00140
   S      1.51799   4.54584   7.90949   0.00197   0.00339  -0.00002
   S      1.58497   0.89282   1.32187   0.01792   0.03441   0.00194
   S      0.02672   3.59767   1.32814   0.02139  -0.02179   0.02498
   S      4.71813   0.89249   1.31814  -0.02881   0.00256  -0.02715
   S      3.15215   3.60181   1.30987  -0.00348  -0.00520   0.00030
   S     -0.04289   1.83323  11.01266  -0.00224  -0.00352   0.00006
   S     -1.60742   4.53740  11.04059   0.00043   0.00263  -0.00082
   S      3.08772   1.83869  11.03058   0.00207   0.00165   0.00087
   S      1.53072   4.53851  11.03203   0.00198   0.00336   0.00002
   S      1.63085   0.86634   4.49126  -0.00516  -0.00715  -0.00039
   S      0.02634   3.62751   4.48922  -0.00577  -0.01103  -0.00495
   S      4.69210   0.87795   4.47922  -0.00828  -0.00968   0.00547
   S      3.15863   3.59809   4.41531   0.03298   0.04783   0.00002
   Mo    -0.03240   1.82726  15.50878   0.00004   0.00010  -0.00000
   Mo    -1.59417   4.53671  15.51335  -0.00022   0.00004  -0.00002
   Mo     3.09500   1.82767  15.50335   0.00014  -0.00017   0.00002
   Mo     1.53302   4.53726  15.50855   0.00006   0.00010   0.00000
   Mo     1.53926   0.91945  21.53841   0.00032   0.00076   0.00002
   Mo    -0.02276   3.62877  21.54341   0.00042  -0.00161   0.00018
   Mo     4.66665   0.92015  21.53340  -0.00166  -0.00055  -0.00021
   Mo     3.10455   3.62952  21.53749   0.00097   0.00149   0.00000
   S     -0.02679   1.82409  19.98953   0.00025   0.00044   0.00000
   S     -1.58865   4.53359  19.99402  -0.00312  -0.00041  -0.00206
   S      3.10052   1.82456  19.98402   0.00154  -0.00274   0.00189
   S      1.53820   4.53434  19.98900   0.00126   0.00255   0.00015
   S      1.52845   0.92560  13.95252  -0.00004  -0.00010   0.00000
   S     -0.03308   3.63465  13.95766   0.00006  -0.00021  -0.00001
   S      4.65632   0.92601  13.94765  -0.00020  -0.00003   0.00003
   S      3.09409   3.63547  13.95357   0.00015   0.00023   0.00001
   S     -0.02184   1.82124  23.09540  -0.00038  -0.00051   0.00002
   S     -1.58435   4.53039  23.09895  -0.00419  -0.00013  -0.00155
   S      3.10546   1.82246  23.08895   0.00249  -0.00348   0.00143
   S      1.54392   4.53105  23.09379   0.00206   0.00405   0.00012
   S      1.53381   0.92252  17.05792  -0.00008  -0.00018   0.00001
   S     -0.02826   3.63212  17.06300   0.00001  -0.00023   0.00029
   S      4.66094   0.92313  17.05300  -0.00020  -0.00008  -0.00033
   S      3.09924   3.63252  17.05791   0.00024   0.00039  -0.00001
PRIMCOORD109
     49   1
   Re     0.03631   1.78745   5.69513  -0.00178   0.00120   0.00011
   Mo     0.02731   1.79263   2.84420  -0.01413   0.00974  -0.00041
   Mo    -1.54683   4.49620   2.87893   0.00960  -0.00203  -0.00769
   Mo     3.15364   1.80671   2.86892   0.00591  -0.00926  -0.00992
   Mo     1.60345   4.49644   2.87993   0.01343  -0.00842   0.01872
   Mo     1.53759   0.92024   9.48141  -0.00118   0.00053  -0.00056
   Mo    -0.04223   3.65975   9.48063   0.00005   0.00051   0.00009
   Mo     4.62994   0.92129   9.47063  -0.00024  -0.00035   0.00018
   Mo     3.08752   3.63919   9.46258   0.00049  -0.00043   0.00011
   S     -0.04366   1.83366   7.93106   0.00408  -0.00291   0.00006
   S     -1.60395   4.55027   7.91456  -0.00034   0.00229   0.00067
   S      3.07828   1.82922   7.90456  -0.00186  -0.00055   0.00046
   S      1.51799   4.54584   7.90949  -0.00031   0.00051   0.00020
   S      1.58497   0.89282   1.32187   0.02100  -0.00889  -0.02637
   S      0.02672   3.59767   1.32814  -0.03064  -0.01438   0.01648
   S      4.71813   0.89249   1.31814  -0.00699   0.03444   0.01259
   S      3.15215   3.60181   1.30987   0.00428  -0.00286  -0.00376
   S     -0.04289   1.83323  11.01266   0.00210  -0.00158  -0.00103
   S     -1.60742   4.53740  11.04059  -0.00032   0.00005  -0.00016
   S      3.08772   1.83869  11.03058   0.00011   0.00051  -0.00004
   S      1.53072   4.53851  11.03203  -0.00030   0.00051  -0.00011
   S      1.63085   0.86634   4.49126   0.01033  -0.00672   0.00537
   S      0.02634   3.62751   4.48922   0.00994  -0.00744  -0.00368
   S      4.69210   0.87795   4.47922   0.01028  -0.00642  -0.00294
   S      3.15863   3.59809   4.41531  -0.05264   0.03549  -0.00001
   Mo    -0.03240   1.82726  15.50878  -0.00001   0.00003  -0.00000
   Mo    -1.59417   4.53671  15.51335  -0.00000   0.00009   0.00002
   Mo     3.09500   1.82767  15.50335  -0.00007  -0.00008   0.00003
   Mo     1.53302   4.53726  15.50855   0.00011  -0.00004  -0.00003
   Mo     1.53926   0.91945  21.53841   0.00128  -0.00069  -0.00023
   Mo    -0.02276   3.62877  21.54341  -0.00049  -0.00086   0.00015
   Mo     4.66665   0.92015  21.53340   0.00025   0.00082   0.00012
   Mo     3.10455   3.62952  21.53749  -0.00107   0.00078  -0.00004
   S     -0.02679   1.82409  19.98953  -0.00001   0.00003  -0.00006
   S     -1.58865   4.53359  19.99402  -0.00035   0.00244   0.00094
   S      3.10052   1.82456  19.98402  -0.00203  -0.00133   0.00122
   S      1.53820   4.53434  19.98900   0.00246  -0.00121  -0.00201
   S      1.52845   0.92560  13.95252   0.00006  -0.00003   0.00009
   S     -0.03308   3.63465  13.95766   0.00012  -0.00001  -0.00003
   S      4.65632   0.92601  13.94765   0.00002  -0.00013  -0.00002
   S      3.09409   3.63547  13.95357  -0.00025   0.00018  -0.00001
   S     -0.02184   1.82124  23.09540   0.00076  -0.00050  -0.00017
   S     -1.58435   4.53039  23.09895  -0.00076   0.00370   0.00068
   S      3.10546   1.82246  23.08895  -0.00321  -0.00173   0.00091
   S      1.54392   4.53105  23.09379   0.00321  -0.00150  -0.00153
   S      1.53381   0.92252  17.05792   0.00008  -0.00005  -0.00018
   S     -0.02826   3.63212  17.06300   0.00010  -0.00005   0.00015
   S      4.66094   0.92313  17.05300   0.00005  -0.00011   0.00010
   S      3.09924   3.63252  17.05791  -0.00028   0.00021   0.00001
PRIMCOORD110
     49   1
   Re     0.03631   1.78745   5.69513  -0.00038   0.00022  -0.00003
   Mo     0.02731   1.79263   2.84420  -0.00123   0.00072   0.00025
   Mo    -1.54683   4.49620   2.87893  -0.00054   0.00069  -0.00003
   Mo     3.15364   1.80671   2.86892  -0.00083   0.00021   0.00004
   Mo     1.60345   4.49644   2.87993  -0.00054   0.00036   0.00002
   Mo     1.53759   0.92024   9.48141   0.01100  -0.00707   0.01942
   Mo    -0.04223   3.65975   9.48063   0.01727  -0.00591  -0.01037
   Mo     4.62994   0.92129   9.47063   0.01350  -0.01292  -0.00923
   Mo     3.08752   3.63919   9.46258   0.01385  -0.00864   0.00026
   S     -0.04366   1.83366   7.93106  -0.02435   0.01522  -0.00131
   S     -1.60395   4.55027   7.91456  -0.01620  -0.00419  -0.00988
   S      3.07828   1.82922   7.90456  -0.00439   0.01814  -0.01097
   S      1.51799   4.54584   7.90949  -0.03132   0.01823   0.01895
   S      1.58497   0.89282   1.32187   0.00328  -0.00199  -0.00110
   S      0.02672   3.59767   1.32814   0.00075  -0.00087   0.00099
   S      4.71813   0.89249   1.31814   0.00109  -0.00034   0.00099
   S      3.15215   3.60181   1.30987   0.00080  -0.00049   0.00000
   S     -0.04289   1.83323  11.01266   0.00251  -0.00161   0.00353
   S     -1.60742   4.53740  11.04059  -0.03059   0.03702  -0.00267
   S      3.08772   1.83869  11.03058  -0.04574   0.00908  -0.00315
   S      1.53072   4.53851  11.03203  -0.01575   0.01113   0.00567
   S      1.63085   0.86634   4.49126   0.00186  -0.00106  -0.00169
   S      0.02634   3.62751   4.48922   0.00144  -0.00090   0.00024
   S      4.69210   0.87795   4.47922   0.00147  -0.00082   0.00017
   S      3.15863   3.59809   4.41531   0.00009  -0.00025  -0.00057
   Mo    -0.03240   1.82726  15.50878   0.00010  -0.00005  -0.00004
   Mo    -1.59417   4.53671  15.51335  -0.00024   0.00030  -0.00009
   Mo     3.09500   1.82767  15.50335  -0.00038   0.00005  -0.00009
   Mo     1.53302   4.53726  15.50855  -0.00012   0.00009   0.00021
   Mo     1.53926   0.91945  21.53841   0.00011  -0.00006  -0.00003
   Mo    -0.02276   3.62877  21.54341  -0.00000  -0.00006   0.00001
   Mo     4.66665   0.92015  21.53340   0.00005   0.00002   0.00001
   Mo     3.10455   3.62952  21.53749  -0.00005   0.00003  -0.00000
   S     -0.02679   1.82409  19.98953  -0.00012   0.00008  -0.00006
   S     -1.58865   4.53359  19.99402  -0.00002   0.00008   0.00004
   S      3.10052   1.82456  19.98402  -0.00009  -0.00002   0.00004
   S      1.53820   4.53434  19.98900   0.00008  -0.00004  -0.00009
   S      1.52845   0.92560  13.95252   0.00019  -0.00011   0.00018
   S     -0.03308   3.63465  13.95766   0.00014  -0.00034  -0.00008
   S      4.65632   0.92601  13.94765   0.00035   0.00001  -0.00006
   S      3.09409   3.63547  13.95357   0.00051  -0.00029   0.00004
   S     -0.02184   1.82124  23.09540  -0.00016   0.00011   0.00001
   S     -1.58435   4.53039  23.09895  -0.00003   0.00009   0.00006
   S      3.10546   1.82246  23.08895  -0.00011  -0.00002   0.00006
   S      1.54392   4.53105  23.09379   0.00012  -0.00006  -0.00005
   S      1.53381   0.92252  17.05792   0.00011  -0.00007  -0.00089
   S     -0.02826   3.63212  17.06300   0.00054  -0.00007   0.00039
   S      4.66094   0.92313  17.05300   0.00033  -0.00046   0.00034
   S      3.09924   3.63252  17.05791   0.00001   0.00001   0.00003
PRIMCOORD111
     49   1
   Re     0.03631   1.78745   5.69513   0.00003   0.00003   0.00000
   Mo     0.02731   1.79263   2.84420   0.00020   0.00023  -0.00000
   Mo    -1.54683   4.49620   2.87893   0.00073   0.00107  -0.00120
   Mo     3.15364   1.80671   2.86892   0.00061   0.00116   0.00119
   Mo     1.60345   4.49644   2.87993   0.00068   0.00113  -0.00000
   Mo     1.53759   0.92024   9.48141  -0.01024  -0.01688  -0.00064
   Mo    -0.04223   3.65975   9.48063  -0.00991  -0.01011  -0.01749
   Mo     4.62994   0.92129   9.47063  -0.00470  -0.01284   0.01815
   Mo     3.08752   3.63919   9.46258  -0.00842  -0.01360  -0.00003
   S     -0.04366   1.83366   7.93106   0.01564   0.02527   0.00004
   S     -1.60395   4.55027   7.91456   0.02567   0.01695   0.01774
   S      3.07828   1.82922   7.90456   0.00215   0.02958  -0.01705
   S      1.51799   4.54584   7.90949   0.00236   0.00185  -0.00066
   S      1.58497   0.89282   1.32187  -0.00148  -0.00231   0.00005
   S      0.02672   3.59767   1.32814  -0.00159  -0.00127  -0.00003
   S      4.71813   0.89249   1.31814  -0.00039  -0.00201  -0.00006
   S      3.15215   3.60181   1.30987  -0.00030  -0.00044   0.00002
   S     -0.04289   1.83323  11.01266  -0.00288  -0.00470  -0.00015
   S     -1.60742   4.53740  11.04059   0.00042   0.03018   0.00689
   S      3.08772   1.83869  11.03058   0.02906   0.01486  -0.00669
   S      1.53072   4.53851  11.03203   0.02715   0.04598  -0.00015
   S      1.63085   0.86634   4.49126   0.00015   0.00040   0.00005
   S      0.02634   3.62751   4.48922  -0.00001  -0.00055   0.00106
   S      4.69210   0.87795   4.47922  -0.00058  -0.00025  -0.00106
   S      3.15863   3.59809   4.41531  -0.00253  -0.00435   0.00002
   Mo    -0.03240   1.82726  15.50878  -0.00001   0.00001  -0.00000
   Mo    -1.59417   4.53671  15.51335   0.00001   0.00038   0.00023
   Mo     3.09500   1.82767  15.50335   0.00036   0.00017  -0.00022
   Mo     1.53302   4.53726  15.50855   0.00029   0.00046  -0.00001
   Mo     1.53926   0.91945  21.53841  -0.00001  -0.00002   0.00000
   Mo    -0.02276   3.62877  21.54341  -0.00004  -0.00006  -0.00001
   Mo     4.66665   0.92015  21.53340  -0.00003  -0.00006   0.00001
   Mo     3.10455   3.62952  21.53749   0.00000  -0.00000   0.00000
   S     -0.02679   1.82409  19.98953   0.00010   0.00017   0.00000
   S     -1.58865   4.53359  19.99402   0.00005  -0.00001   0.00002
   S      3.10052   1.82456  19.98402  -0.00003   0.00004  -0.00002
   S      1.53820   4.53434  19.98900  -0.00000   0.00000   0.00001
   S      1.52845   0.92560  13.95252  -0.00022  -0.00038   0.00000
   S     -0.03308   3.63465  13.95766  -0.00012  -0.00047  -0.00022
   S      4.65632   0.92601  13.94765  -0.00039  -0.00034   0.00023
   S      3.09409   3.63547  13.95357  -0.00038  -0.00056   0.00000
   S     -0.02184   1.82124  23.09540   0.00009   0.00015   0.00001
   S     -1.58435   4.53039  23.09895   0.00005   0.00001  -0.00002
   S      3.10546   1.82246  23.08895  -0.00001   0.00005   0.00002
   S      1.54392   4.53105  23.09379   0.00002   0.00005   0.00000
   S      1.53381   0.92252  17.05792  -0.00047  -0.00084   0.00003
   S     -0.02826   3.63212  17.06300  -0.00043  -0.00025   0.00072
   S      4.66094   0.92313  17.05300  -0.00006  -0.00046  -0.00075
   S      3.09924   3.63252  17.05791  -0.00005  -0.00002  -0.00001
PRIMCOORD112
     49   1
   Re     0.03631   1.78745   5.69513  -0.00002   0.00002   0.00127
   Mo     0.02731   1.79263   2.84420   0.00047  -0.00025   0.00175
   Mo    -1.54683   4.49620   2.87893   0.00032   0.00021  -0.00114
   Mo     3.15364   1.80671   2.86892  -0.00003  -0.00038  -0.00112
   Mo     1.60345   4.49644   2.87993   0.00038  -0.00023  -0.00065
   Mo     1.53759   0.92024   9.48141  -0.00072   0.00039   0.00523
   Mo    -0.04223   3.65975   9.48063   0.00137  -0.00653   0.01084
   Mo     4.62994   0.92129   9.47063   0.00625   0.00199   0.01066
   Mo     3.08752   3.63919   9.46258   0.00149  -0.00090  -0.03374
   S     -0.04366   1.83366   7.93106  -0.00070   0.00038  -0.00915
   S     -1.60395   4.55027   7.91456  -0.02949  -0.00882   0.01534
   S      3.07828   1.82922   7.90456  -0.00690   0.02993   0.01551
   S      1.51799   4.54584   7.90949   0.02539  -0.01444   0.01049
   S      1.58497   0.89282   1.32187   0.00264  -0.00153   0.00051
   S      0.02672   3.59767   1.32814  -0.00068   0.00377  -0.00144
   S      4.71813   0.89249   1.31814  -0.00361  -0.00131  -0.00155
   S      3.15215   3.60181   1.30987  -0.00012   0.00008   0.00265
   S     -0.04289   1.83323  11.01266  -0.00784   0.00478  -0.04487
   S     -1.60742   4.53740  11.04059   0.02408   0.01420   0.00929
   S      3.08772   1.83869  11.03058  -0.00031  -0.02786   0.00938
   S      1.53072   4.53851  11.03203  -0.02910   0.01679   0.00784
   S      1.63085   0.86634   4.49126   0.00012  -0.00007  -0.00018
   S      0.02634   3.62751   4.48922  -0.00040   0.00064   0.00012
   S      4.69210   0.87795   4.47922  -0.00076   0.00002   0.00014
   S      3.15863   3.59809   4.41531  -0.00075   0.00042   0.00261
   Mo    -0.03240   1.82726  15.50878  -0.00011   0.00011  -0.00057
   Mo    -1.59417   4.53671  15.51335   0.00010   0.00022   0.00021
   Mo     3.09500   1.82767  15.50335  -0.00011  -0.00015   0.00019
   Mo     1.53302   4.53726  15.50855  -0.00033   0.00023   0.00035
   Mo     1.53926   0.91945  21.53841   0.00006  -0.00003   0.00001
   Mo    -0.02276   3.62877  21.54341   0.00002   0.00007  -0.00002
   Mo     4.66665   0.92015  21.53340  -0.00005  -0.00003   0.00002
   Mo     3.10455   3.62952  21.53749   0.00002   0.00001   0.00003
   S     -0.02679   1.82409  19.98953  -0.00004   0.00003  -0.00011
   S     -1.58865   4.53359  19.99402   0.00004   0.00001   0.00006
   S      3.10052   1.82456  19.98402   0.00002  -0.00006   0.00002
   S      1.53820   4.53434  19.98900  -0.00010   0.00001   0.00009
   S      1.52845   0.92560  13.95252   0.00107  -0.00066   0.00024
   S     -0.03308   3.63465  13.95766   0.00009   0.00081   0.00010
   S      4.65632   0.92601  13.94765  -0.00073  -0.00058   0.00013
   S      3.09409   3.63547  13.95357   0.00025  -0.00021  -0.00153
   S     -0.02184   1.82124  23.09540  -0.00007  -0.00000   0.00018
   S     -1.58435   4.53039  23.09895   0.00006   0.00001  -0.00012
   S      3.10546   1.82246  23.08895   0.00006  -0.00011  -0.00014
   S      1.54392   4.53105  23.09379  -0.00012   0.00008  -0.00009
   S      1.53381   0.92252  17.05792   0.00112  -0.00071   0.00031
   S     -0.02826   3.63212  17.06300   0.00026   0.00099   0.00019
   S      4.66094   0.92313  17.05300  -0.00077  -0.00082   0.00020
   S      3.09924   3.63252  17.05791   0.00009  -0.00010   0.00026
PRIMCOORD113
     49   1
   Re     0.03631   1.78745   5.69513  -0.00003  -0.00003   0.00001
   Mo     0.02731   1.79263   2.84420   0.00009   0.00029  -0.00000
   Mo    -1.54683   4.49620   2.87893  -0.00005   0.00001  -0.00010
   Mo     3.15364   1.80671   2.86892   0.00005  -0.00000   0.00016
   Mo     1.60345   4.49644   2.87993   0.00002   0.00010  -0.00005
   Mo     1.53759   0.92024   9.48141   0.00385   0.00692   0.00022
   Mo    -0.04223   3.65975   9.48063   0.00411   0.01632  -0.01980
   Mo     4.62994   0.92129   9.47063   0.01200   0.01174   0.01972
   Mo     3.08752   3.63919   9.46258   0.00598   0.01052  -0.00018
   S     -0.04366   1.83366   7.93106  -0.00211  -0.00371  -0.00006
   S     -1.60395   4.55027   7.91456   0.00603  -0.02102   0.02024
   S      3.07828   1.82922   7.90456  -0.02079  -0.00496  -0.02021
   S      1.51799   4.54584   7.90949  -0.02099  -0.03677   0.00031
   S      1.58497   0.89282   1.32187   0.00021   0.00028  -0.00019
   S      0.02672   3.59767   1.32814   0.00021  -0.00045   0.00029
   S      4.71813   0.89249   1.31814  -0.00037  -0.00013  -0.00009
   S      3.15215   3.60181   1.30987  -0.00014  -0.00019  -0.00001
   S     -0.04289   1.83323  11.01266  -0.02633  -0.04635  -0.00022
   S     -1.60742   4.53740  11.04059  -0.01774  -0.00755   0.00769
   S      3.08772   1.83869  11.03058   0.00217  -0.01960  -0.00770
   S      1.53072   4.53851  11.03203   0.00214   0.00369   0.00007
   S      1.63085   0.86634   4.49126   0.00078   0.00127   0.00002
   S      0.02634   3.62751   4.48922   0.00090  -0.00105  -0.00011
   S      4.69210   0.87795   4.47922  -0.00131   0.00028   0.00008
   S      3.15863   3.59809   4.41531  -0.00050  -0.00101  -0.00000
   Mo    -0.03240   1.82726  15.50878  -0.00335  -0.00567   0.00001
   Mo    -1.59417   4.53671  15.51335  -0.00329  -0.00536   0.00034
   Mo     3.09500   1.82767  15.50335  -0.00307  -0.00551  -0.00033
   Mo     1.53302   4.53726  15.50855  -0.00306  -0.00528  -0.00002
   Mo     1.53926   0.91945  21.53841   0.00174   0.00290  -0.00001
   Mo    -0.02276   3.62877  21.54341   0.00175   0.00287  -0.00011
   Mo     4.66665   0.92015  21.53340   0.00170   0.00289   0.00011
   Mo     3.10455   3.62952  21.53749   0.00173   0.00289   0.00000
   S     -0.02679   1.82409  19.98953  -0.00250  -0.00419   0.00001
   S     -1.58865   4.53359  19.99402  -0.00255  -0.00439   0.00002
   S      3.10052   1.82456  19.98402  -0.00269  -0.00434  -0.00001
   S      1.53820   4.53434  19.98900  -0.00269  -0.00449  -0.00002
   S      1.52845   0.92560  13.95252   0.00496   0.00842  -0.00003
   S     -0.03308   3.63465  13.95766   0.00496   0.00817  -0.00046
   S      4.65632   0.92601  13.94765   0.00472   0.00836   0.00045
   S      3.09409   3.63547  13.95357   0.00459   0.00789   0.00001
   S     -0.02184   1.82124  23.09540  -0.00264  -0.00441  -0.00001
   S     -1.58435   4.53039  23.09895  -0.00269  -0.00429   0.00009
   S      3.10546   1.82246  23.08895  -0.00251  -0.00439  -0.00009
   S      1.54392   4.53105  23.09379  -0.00252  -0.00421  -0.00001
   S      1.53381   0.92252  17.05792   0.00455   0.00773  -0.00000
   S     -0.02826   3.63212  17.06300   0.00452   0.00832   0.00040
   S      4.66094   0.92313  17.05300   0.00508   0.00810  -0.00036
   S      3.09924   3.63252  17.05791   0.00503   0.00858  -0.00001
PRIMCOORD114
     49   1
   Re     0.03631   1.78745   5.69513  -0.00000  -0.00002  -0.00000
   Mo     0.02731   1.79263   2.84420  -0.00003  -0.00022  -0.00001
   Mo    -1.54683   4.49620   2.87893  -0.00000   0.00010   0.00016
   Mo     3.15364   1.80671   2.86892   0.00005   0.00001  -0.00021
   Mo     1.60345   4.49644   2.87993   0.00009   0.00007   0.00007
   Mo     1.53759   0.92024   9.48141  -0.00130  -0.00256  -0.00023
   Mo    -0.04223   3.65975   9.48063  -0.00143  -0.00560   0.00641
   Mo     4.62994   0.92129   9.47063  -0.00395  -0.00405  -0.00624
   Mo     3.08752   3.63919   9.46258  -0.00203  -0.00372   0.00007
   S     -0.04366   1.83366   7.93106   0.00085   0.00153   0.00002
   S     -1.60395   4.55027   7.91456  -0.00180   0.00739  -0.00648
   S      3.07828   1.82922   7.90456   0.00670   0.00202   0.00658
   S      1.51799   4.54584   7.90949   0.00694   0.01224  -0.00028
   S      1.58497   0.89282   1.32187  -0.00005   0.00007   0.00025
   S      0.02672   3.59767   1.32814  -0.00002   0.00011  -0.00067
   S      4.71813   0.89249   1.31814   0.00001   0.00017   0.00044
   S      3.15215   3.60181   1.30987  -0.00006  -0.00017   0.00000
   S     -0.04289   1.83323  11.01266   0.00837   0.01543   0.00007
   S     -1.60742   4.53740  11.04059   0.00582   0.00280  -0.00238
   S      3.08772   1.83869  11.03058  -0.00036   0.00674   0.00247
   S      1.53072   4.53851  11.03203  -0.00051  -0.00063  -0.00008
   S      1.63085   0.86634   4.49126  -0.00037  -0.00052  -0.00002
   S      0.02634   3.62751   4.48922  -0.00037   0.00051   0.00003
   S      4.69210   0.87795   4.47922   0.00057  -0.00008   0.00001
   S      3.15863   3.59809   4.41531   0.00011   0.00035  -0.00003
   Mo    -0.03240   1.82726  15.50878  -0.00613  -0.01057   0.00001
   Mo    -1.59417   4.53671  15.51335  -0.00618  -0.01073   0.00030
   Mo     3.09500   1.82767  15.50335  -0.00617  -0.01079  -0.00029
   Mo     1.53302   4.53726  15.50855  -0.00613  -0.01079  -0.00003
   Mo     1.53926   0.91945  21.53841   0.00859   0.01357  -0.00005
   Mo    -0.02276   3.62877  21.54341   0.00863   0.01344  -0.00039
   Mo     4.66665   0.92015  21.53340   0.00848   0.01352   0.00041
   Mo     3.10455   3.62952  21.53749   0.00865   0.01363   0.00002
   S     -0.02679   1.82409  19.98953  -0.01256  -0.01986   0.00005
   S     -1.58865   4.53359  19.99402  -0.01279  -0.02050   0.00035
   S      3.10052   1.82456  19.98402  -0.01315  -0.02038  -0.00033
   S      1.53820   4.53434  19.98900  -0.01316  -0.02077  -0.00006
   S      1.52845   0.92560  13.95252   0.00947   0.01639  -0.00004
   S     -0.03308   3.63465  13.95766   0.00942   0.01583  -0.00016
   S      4.65632   0.92601  13.94765   0.00896   0.01620   0.00016
   S      3.09409   3.63547  13.95357   0.00906   0.01595   0.00006
   S     -0.02184   1.82124  23.09540  -0.01299  -0.02045  -0.00001
   S     -1.58435   4.53039  23.09895  -0.01324  -0.02023   0.00041
   S      3.10546   1.82246  23.08895  -0.01253  -0.02052  -0.00037
   S      1.54392   4.53105  23.09379  -0.01262  -0.01985  -0.00001
   S      1.53381   0.92252  17.05792   0.00907   0.01572   0.00000
   S     -0.02826   3.63212  17.06300   0.00901   0.01608  -0.00044
   S      4.66094   0.92313  17.05300   0.00939   0.01603   0.00045
   S      3.09924   3.63252  17.05791   0.00945   0.01651  -0.00004
PRIMCOORD115
     49   1
   Re     0.03631   1.78745   5.69513  -0.00091   0.00052   0.00030
   Mo     0.02731   1.79263   2.84420  -0.01200   0.00697  -0.00225
   Mo    -1.54683   4.49620   2.87893  -0.00167  -0.00477   0.00651
   Mo     3.15364   1.80671   2.86892   0.00331   0.00388   0.00654
   Mo     1.60345   4.49644   2.87993  -0.00626   0.00363  -0.00890
   Mo     1.53759   0.92024   9.48141  -0.01205   0.00731   0.01816
   Mo    -0.04223   3.65975   9.48063  -0.00474   0.00685  -0.00793
   Mo     4.62994   0.92129   9.47063  -0.00753   0.00150  -0.00675
   Mo     3.08752   3.63919   9.46258  -0.00716   0.00465  -0.00498
   S     -0.04366   1.83366   7.93106   0.00432  -0.00272  -0.00167
   S     -1.60395   4.55027   7.91456   0.01107  -0.02381  -0.00555
   S      3.07828   1.82922   7.90456   0.02482   0.00181  -0.00680
   S      1.51799   4.54584   7.90949   0.00668  -0.00545   0.02024
   S      1.58497   0.89282   1.32187   0.00451  -0.00262  -0.03976
   S      0.02672   3.59767   1.32814   0.01361  -0.01006   0.02133
   S      4.71813   0.89249   1.31814   0.01544  -0.00680   0.02125
   S      3.15215   3.60181   1.30987  -0.00403   0.00228  -0.00328
   S     -0.04289   1.83323  11.01266   0.03356  -0.02134  -0.00637
   S     -1.60742   4.53740  11.04059   0.00788   0.00927  -0.00216
   S      3.08772   1.83869  11.03058  -0.00407  -0.01279  -0.00255
   S      1.53072   4.53851  11.03203   0.01036  -0.00599   0.00795
   S      1.63085   0.86634   4.49126   0.00662  -0.00377   0.00395
   S      0.02634   3.62751   4.48922   0.00098  -0.00555  -0.00321
   S      4.69210   0.87795   4.47922   0.00523   0.00194  -0.00315
   S      3.15863   3.59809   4.41531   0.01239  -0.00729  -0.00327
   Mo    -0.03240   1.82726  15.50878   0.00496   0.00256  -0.00008
   Mo    -1.59417   4.53671  15.51335   0.00470   0.00288  -0.00019
   Mo     3.09500   1.82767  15.50335   0.00455   0.00268   0.00010
   Mo     1.53302   4.53726  15.50855   0.00469   0.00273   0.00018
   Mo     1.53926   0.91945  21.53841   0.00070   0.00444  -0.00070
   Mo    -0.02276   3.62877  21.54341   0.00067   0.00435   0.00032
   Mo     4.66665   0.92015  21.53340   0.00069   0.00450   0.00051
   Mo     3.10455   3.62952  21.53749   0.00064   0.00449  -0.00013
   S     -0.02679   1.82409  19.98953   0.00031  -0.00725  -0.00002
   S     -1.58865   4.53359  19.99402  -0.00151  -0.00555   0.00064
   S      3.10052   1.82456  19.98402  -0.00231  -0.00677   0.00051
   S      1.53820   4.53434  19.98900  -0.00045  -0.00713  -0.00116
   S      1.52845   0.92560  13.95252  -0.00720  -0.00418   0.00040
   S     -0.03308   3.63465  13.95766  -0.00719  -0.00385  -0.00010
   S      4.65632   0.92601  13.94765  -0.00711  -0.00416  -0.00030
   S      3.09409   3.63547  13.95357  -0.00687  -0.00405  -0.00024
   S     -0.02184   1.82124  23.09540  -0.00014  -0.00722  -0.00018
   S     -1.58435   4.53039  23.09895  -0.00147  -0.00548   0.00079
   S      3.10546   1.82246  23.08895  -0.00208  -0.00697   0.00059
   S      1.54392   4.53105  23.09379  -0.00048  -0.00682  -0.00116
   S      1.53381   0.92252  17.05792  -0.00699  -0.00384  -0.00045
   S     -0.02826   3.63212  17.06300  -0.00671  -0.00389   0.00044
   S      4.66094   0.92313  17.05300  -0.00722  -0.00431   0.00016
   S      3.09924   3.63252  17.05791  -0.00738  -0.00413   0.00014
PRIMCOORD116
     49   1
   Re     0.03631   1.78745   5.69513   0.00026  -0.00018  -0.00010
   Mo     0.02731   1.79263   2.84420   0.00356  -0.00203   0.00068
   Mo    -1.54683   4.49620   2.87893   0.00053   0.00147  -0.00190
   Mo     3.15364   1.80671   2.86892  -0.00093  -0.00112  -0.00194
   Mo     1.60345   4.49644   2.87993   0.00186  -0.00101   0.00262
   Mo     1.53759   0.92024   9.48141   0.00438  -0.00103  -0.00556
   Mo    -0.04223   3.65975   9.48063   0.00215   0.00043  -0.00028
   Mo     4.62994   0.92129   9.47063   0.00407   0.00142   0.00475
   Mo     3.08752   3.63919   9.46258   0.00317   0.00031   0.00157
   S     -0.04366   1.83366   7.93106  -0.00175   0.00006   0.00053
   S     -1.60395   4.55027   7.91456  -0.00274   0.00400   0.00452
   S      3.07828   1.82922   7.90456  -0.01068  -0.00169  -0.00070
   S      1.51799   4.54584   7.90949  -0.00519  -0.00378  -0.00617
   S      1.58497   0.89282   1.32187  -0.00128   0.00082   0.01171
   S      0.02672   3.59767   1.32814  -0.00396   0.00290  -0.00638
   S      4.71813   0.89249   1.31814  -0.00468   0.00199  -0.00618
   S      3.15215   3.60181   1.30987   0.00111  -0.00081   0.00087
   S     -0.04289   1.83323  11.01266  -0.01409  -0.00013   0.00203
   S     -1.60742   4.53740  11.04059  -0.00504  -0.00437   0.00160
   S      3.08772   1.83869  11.03058   0.00132   0.00097  -0.00027
   S      1.53072   4.53851  11.03203  -0.00309   0.00182  -0.00247
   S      1.63085   0.86634   4.49126  -0.00188   0.00128  -0.00118
   S      0.02634   3.62751   4.48922  -0.00018   0.00155   0.00086
   S      4.69210   0.87795   4.47922  -0.00167  -0.00049   0.00100
   S      3.15863   3.59809   4.41531  -0.00379   0.00191   0.00102
   Mo    -0.03240   1.82726  15.50878   0.00547   0.01442   0.00001
   Mo    -1.59417   4.53671  15.51335   0.00558   0.01441  -0.00045
   Mo     3.09500   1.82767  15.50335   0.00555   0.01462   0.00055
   Mo     1.53302   4.53726  15.50855   0.00544   0.01456  -0.00010
   Mo     1.53926   0.91945  21.53841   0.00872   0.00975   0.00012
   Mo    -0.02276   3.62877  21.54341   0.00879   0.00967  -0.00040
   Mo     4.66665   0.92015  21.53340   0.00862   0.00968   0.00022
   Mo     3.10455   3.62952  21.53749   0.00880   0.00975   0.00006
   S     -0.02679   1.82409  19.98953  -0.01312  -0.01395   0.00007
   S     -1.58865   4.53359  19.99402  -0.01284  -0.01496   0.00009
   S      3.10052   1.82456  19.98402  -0.01297  -0.01451  -0.00033
   S      1.53820   4.53434  19.98900  -0.01352  -0.01479   0.00027
   S      1.52845   0.92560  13.95252  -0.00865  -0.02219  -0.00013
   S     -0.03308   3.63465  13.95766  -0.00850  -0.02146   0.00044
   S      4.65632   0.92601  13.94765  -0.00781  -0.02201  -0.00024
   S      3.09409   3.63547  13.95357  -0.00805  -0.02139  -0.00002
   S     -0.02184   1.82124  23.09540  -0.01345  -0.01451   0.00004
   S     -1.58435   4.53039  23.09895  -0.01327  -0.01487   0.00014
   S      3.10546   1.82246  23.08895  -0.01244  -0.01462  -0.00050
   S      1.54392   4.53105  23.09379  -0.01306  -0.01410   0.00028
   S      1.53381   0.92252  17.05792  -0.00790  -0.02105   0.00007
   S     -0.02826   3.63212  17.06300  -0.00800  -0.02182   0.00039
   S      4.66094   0.92313  17.05300  -0.00854  -0.02142  -0.00059
   S      3.09924   3.63252  17.05791  -0.00842  -0.02246   0.00001
PRIMCOORD117
     49   1
   Re     0.03631   1.78745   5.69513   0.00023  -0.00014  -0.00006
   Mo     0.02731   1.79263   2.84420   0.00297  -0.00171   0.00065
   Mo    -1.54683   4.49620   2.87893   0.00035   0.00125  -0.00169
   Mo     3.15364   1.80671   2.86892  -0.00089  -0.00090  -0.00169
   Mo     1.60345   4.49644   2.87993   0.00152  -0.00087   0.00220
   Mo     1.53759   0.92024   9.48141   0.00203  -0.00102  -0.00254
   Mo    -0.04223   3.65975   9.48063   0.00093  -0.00077   0.00079
   Mo     4.62994   0.92129   9.47063   0.00146  -0.00007   0.00128
   Mo     3.08752   3.63919   9.46258   0.00130  -0.00054   0.00069
   S     -0.04366   1.83366   7.93106  -0.00109   0.00053   0.00021
   S     -1.60395   4.55027   7.91456  -0.00176   0.00300   0.00113
   S      3.07828   1.82922   7.90456  -0.00407  -0.00019   0.00064
   S      1.51799   4.54584   7.90949  -0.00155   0.00023  -0.00288
   S      1.58497   0.89282   1.32187  -0.00091   0.00053   0.00994
   S      0.02672   3.59767   1.32814  -0.00340   0.00259  -0.00538
   S      4.71813   0.89249   1.31814  -0.00398   0.00164  -0.00537
   S      3.15215   3.60181   1.30987   0.00107  -0.00066   0.00103
   S     -0.04289   1.83323  11.01266  -0.00556   0.00241   0.00099
   S     -1.60742   4.53740  11.04059  -0.00166  -0.00133   0.00040
   S      3.08772   1.83869  11.03058   0.00030   0.00154   0.00021
   S      1.53072   4.53851  11.03203  -0.00169   0.00096  -0.00111
   S      1.63085   0.86634   4.49126  -0.00160   0.00094  -0.00091
   S      0.02634   3.62751   4.48922  -0.00020   0.00139   0.00078
   S      4.69210   0.87795   4.47922  -0.00132  -0.00050   0.00081
   S      3.15863   3.59809   4.41531  -0.00301   0.00168   0.00089
   Mo    -0.03240   1.82726  15.50878   0.00979  -0.00373   0.00008
   Mo    -1.59417   4.53671  15.51335   0.00980  -0.00378  -0.00031
   Mo     3.09500   1.82767  15.50335   0.00983  -0.00376  -0.00025
   Mo     1.53302   4.53726  15.50855   0.00982  -0.00377   0.00039
   Mo     1.53926   0.91945  21.53841  -0.01441   0.01071   0.00076
   Mo    -0.02276   3.62877  21.54341  -0.01457   0.01067  -0.00034
   Mo     4.66665   0.92015  21.53340  -0.01450   0.01087  -0.00027
   Mo     3.10455   3.62952  21.53749  -0.01465   0.01085  -0.00002
   S     -0.02679   1.82409  19.98953   0.02099  -0.01562  -0.00008
   S     -1.58865   4.53359  19.99402   0.02213  -0.01688  -0.00048
   S      3.10052   1.82456  19.98402   0.02256  -0.01610  -0.00048
   S      1.53820   4.53434  19.98900   0.02173  -0.01619   0.00060
   S      1.52845   0.92560  13.95252  -0.01451   0.00551   0.00020
   S     -0.03308   3.63465  13.95766  -0.01510   0.00563  -0.00022
   S      4.65632   0.92601  13.94765  -0.01490   0.00599  -0.00023
   S      3.09409   3.63547  13.95357  -0.01438   0.00548   0.00009
   S     -0.02184   1.82124  23.09540   0.02173  -0.01612  -0.00011
   S     -1.58435   4.53039  23.09895   0.02180  -0.01575  -0.00029
   S      3.10546   1.82246  23.08895   0.02151  -0.01641  -0.00040
   S      1.54392   4.53105  23.09379   0.02196  -0.01621   0.00082
   S      1.53381   0.92252  17.05792  -0.01490   0.00585   0.00051
   S     -0.02826   3.63212  17.06300  -0.01422   0.00561  -0.00011
   S      4.66094   0.92313  17.05300  -0.01454   0.00531  -0.00020
   S      3.09924   3.63252  17.05791  -0.01522   0.00588   0.00011
PRIMCOORD118
     49   1
   Re     0.03631   1.78745   5.69513  -0.00023   0.00014   0.00001
   Mo     0.02731   1.79263   2.84420  -0.00302   0.00177  -0.00074
   Mo    -1.54683   4.49620   2.87893  -0.00036  -0.00126   0.00175
   Mo     3.15364   1.80671   2.86892   0.00091   0.00098   0.00180
   Mo     1.60345   4.49644   2.87993  -0.00161   0.00092  -0.00222
   Mo     1.53759   0.92024   9.48141   0.00020  -0.00020  -0.00101
   Mo    -0.04223   3.65975   9.48063  -0.00001  -0.00032   0.00060
   Mo     4.62994   0.92129   9.47063   0.00007  -0.00004   0.00030
   Mo     3.08752   3.63919   9.46258   0.00013  -0.00020   0.00019
   S     -0.04366   1.83366   7.93106   0.00073  -0.00035   0.00009
   S     -1.60395   4.55027   7.91456  -0.00036   0.00142   0.00022
   S      3.07828   1.82922   7.90456  -0.00108  -0.00027   0.00052
   S      1.51799   4.54584   7.90949   0.00018   0.00029  -0.00097
   S      1.58497   0.89282   1.32187   0.00073  -0.00048  -0.01006
   S      0.02672   3.59767   1.32814   0.00354  -0.00279   0.00562
   S      4.71813   0.89249   1.31814   0.00419  -0.00172   0.00547
   S      3.15215   3.60181   1.30987  -0.00121   0.00071  -0.00121
   S     -0.04289   1.83323  11.01266  -0.00106   0.00111   0.00006
   S     -1.60742   4.53740  11.04059   0.00007  -0.00066   0.00019
   S      3.08772   1.83869  11.03058   0.00060   0.00060   0.00031
   S      1.53072   4.53851  11.03203  -0.00035   0.00021  -0.00044
   S      1.63085   0.86634   4.49126   0.00141  -0.00082   0.00101
   S      0.02634   3.62751   4.48922   0.00040  -0.00138  -0.00090
   S      4.69210   0.87795   4.47922   0.00139   0.00033  -0.00089
   S      3.15863   3.59809   4.41531   0.00303  -0.00180  -0.00109
   Mo    -0.03240   1.82726  15.50878  -0.01582   0.00861  -0.00008
   Mo    -1.59417   4.53671  15.51335  -0.01575   0.00862   0.00046
   Mo     3.09500   1.82767  15.50335  -0.01577   0.00866   0.00050
   Mo     1.53302   4.53726  15.50855  -0.01578   0.00862  -0.00075
   Mo     1.53926   0.91945  21.53841  -0.00935   0.00552   0.00011
   Mo    -0.02276   3.62877  21.54341  -0.00946   0.00548   0.00004
   Mo     4.66665   0.92015  21.53340  -0.00937   0.00565   0.00003
   Mo     3.10455   3.62952  21.53749  -0.00949   0.00561  -0.00006
   S     -0.02679   1.82409  19.98953   0.01411  -0.00835  -0.00006
   S     -1.58865   4.53359  19.99402   0.01402  -0.00824  -0.00006
   S      3.10052   1.82456  19.98402   0.01400  -0.00831  -0.00003
   S      1.53820   4.53434  19.98900   0.01431  -0.00845  -0.00018
   S      1.52845   0.92560  13.95252   0.02328  -0.01280  -0.00046
   S     -0.03308   3.63465  13.95766   0.02430  -0.01289   0.00046
   S      4.65632   0.92601  13.94765   0.02407  -0.01355   0.00034
   S      3.09409   3.63547  13.95357   0.02304  -0.01255  -0.00011
   S     -0.02184   1.82124  23.09540   0.01438  -0.00849  -0.00014
   S     -1.58435   4.53039  23.09895   0.01401  -0.00773   0.00013
   S      3.10546   1.82246  23.08895   0.01356  -0.00855   0.00012
   S      1.54392   4.53105  23.09379   0.01437  -0.00848   0.00002
   S      1.53381   0.92252  17.05792   0.02394  -0.01314  -0.00082
   S     -0.02826   3.63212  17.06300   0.02269  -0.01294   0.00012
   S      4.66094   0.92313  17.05300   0.02329  -0.01210   0.00018
   S      3.09924   3.63252  17.05791   0.02443  -0.01341  -0.00018
PRIMCOORD119
     49   1
   Re     0.03631   1.78745   5.69513   0.00114  -0.00066   0.00004
   Mo     0.02731   1.79263   2.84420   0.01383  -0.00797   0.00383
   Mo    -1.54683   4.49620   2.87893   0.00150   0.00595  -0.00859
   Mo     3.15364   1.80671   2.86892  -0.00440  -0.00426  -0.00856
   Mo     1.60345   4.49644   2.87993   0.00737  -0.00427   0.01007
   Mo     1.53759   0.92024   9.48141  -0.01000   0.00573   0.01716
   Mo    -0.04223   3.65975   9.48063  -0.00433   0.00574  -0.00750
   Mo     4.62994   0.92129   9.47063  -0.00725   0.00077  -0.00766
   Mo     3.08752   3.63919   9.46258  -0.00686   0.00390  -0.00296
   S     -0.04366   1.83366   7.93106  -0.00076   0.00047  -0.00127
   S     -1.60395   4.55027   7.91456   0.01139  -0.02258  -0.00689
   S      3.07828   1.82922   7.90456   0.02546   0.00148  -0.00673
   S      1.51799   4.54584   7.90949   0.00540  -0.00290   0.01800
   S      1.58497   0.89282   1.32187  -0.00233   0.00132   0.04607
   S      0.02672   3.59767   1.32814  -0.01669   0.01352  -0.02587
   S      4.71813   0.89249   1.31814  -0.02003   0.00766  -0.02595
   S      3.15215   3.60181   1.30987   0.00605  -0.00349   0.00679
   S     -0.04289   1.83323  11.01266   0.03060  -0.01742  -0.00229
   S     -1.60742   4.53740  11.04059   0.00624   0.00875  -0.00299
   S      3.08772   1.83869  11.03058  -0.00448  -0.00961  -0.00292
   S      1.53072   4.53851  11.03203   0.01093  -0.00631   0.00719
   S      1.63085   0.86634   4.49126  -0.00609   0.00351  -0.00424
   S      0.02634   3.62751   4.48922  -0.00206   0.00628   0.00412
   S      4.69210   0.87795   4.47922  -0.00647  -0.00135   0.00413
   S      3.15863   3.59809   4.41531  -0.01356   0.00782   0.00526
   Mo    -0.03240   1.82726  15.50878  -0.00240   0.00129  -0.00008
   Mo    -1.59417   4.53671  15.51335  -0.00256   0.00145  -0.00001
   Mo     3.09500   1.82767  15.50335  -0.00262   0.00136  -0.00002
   Mo     1.53302   4.53726  15.50855  -0.00260   0.00141   0.00013
   Mo     1.53926   0.91945  21.53841  -0.00050   0.00032   0.00101
   Mo    -0.02276   3.62877  21.54341  -0.00053   0.00041  -0.00065
   Mo     4.66665   0.92015  21.53340  -0.00061   0.00028  -0.00061
   Mo     3.10455   3.62952  21.53749  -0.00047   0.00029   0.00026
   S     -0.02679   1.82409  19.98953  -0.00089   0.00051   0.00005
   S     -1.58865   4.53359  19.99402   0.00164  -0.00199  -0.00071
   S      3.10052   1.82456  19.98402   0.00250  -0.00046  -0.00072
   S      1.53820   4.53434  19.98900  -0.00012   0.00002   0.00137
   S      1.52845   0.92560  13.95252   0.00368  -0.00199   0.00015
   S     -0.03308   3.63465  13.95766   0.00376  -0.00204  -0.00000
   S      4.65632   0.92601  13.94765   0.00378  -0.00203  -0.00001
   S      3.09409   3.63547  13.95357   0.00402  -0.00219  -0.00016
   S     -0.02184   1.82124  23.09540  -0.00012   0.00002   0.00035
   S     -1.58435   4.53039  23.09895   0.00116  -0.00159  -0.00094
   S      3.10546   1.82246  23.08895   0.00194  -0.00026  -0.00097
   S      1.54392   4.53105  23.09379   0.00033  -0.00020   0.00147
   S      1.53381   0.92252  17.05792   0.00381  -0.00207  -0.00035
   S     -0.02826   3.63212  17.06300   0.00386  -0.00192   0.00015
   S      4.66094   0.92313  17.05300   0.00374  -0.00218   0.00017
   S      3.09924   3.63252  17.05791   0.00382  -0.00206   0.00006
PRIMCOORD120
     49   1
   Re     0.03631   1.78745   5.69513   0.00067   0.00117  -0.00001
   Mo     0.02731   1.79263   2.84420   0.01066   0.01857   0.00030
   Mo    -1.54683   4.49620   2.87893   0.01023   0.00162  -0.01598
   Mo     3.15364   1.80671   2.86892  -0.00368   0.00972   0.01563
   Mo     1.60345   4.49644   2.87993  -0.00324  -0.00556  -0.00022
   Mo     1.53759   0.92024   9.48141   0.00019   0.00021  -0.00006
   Mo    -0.04223   3.65975   9.48063  -0.00004   0.00055   0.00083
   Mo     4.62994   0.92129   9.47063   0.00048   0.00021  -0.00083
   Mo     3.08752   3.63919   9.46258   0.00018   0.00028   0.00006
   S     -0.04366   1.83366   7.93106  -0.00176  -0.00308   0.00000
   S     -1.60395   4.55027   7.91456  -0.00087   0.00015  -0.00006
   S      3.07828   1.82922   7.90456   0.00044  -0.00072   0.00011
   S      1.51799   4.54584   7.90949   0.00073   0.00133  -0.00004
   S      1.58497   0.89282   1.32187  -0.01264  -0.02314  -0.00031
   S      0.02672   3.59767   1.32814  -0.01457  -0.01103   0.05584
   S      4.71813   0.89249   1.31814  -0.00324  -0.01874  -0.05595
   S      3.15215   3.60181   1.30987   0.00510   0.00877   0.00058
   S     -0.04289   1.83323  11.01266  -0.00008   0.00002   0.00015
   S     -1.60742   4.53740  11.04059   0.00032  -0.00075  -0.00138
   S      3.08772   1.83869  11.03058  -0.00077   0.00006   0.00124
   S      1.53072   4.53851  11.03203  -0.00061  -0.00111  -0.00008
   S      1.63085   0.86634   4.49126   0.00106   0.00145   0.00011
   S      0.02634   3.62751   4.48922   0.00069  -0.01066  -0.00714
   S      4.69210   0.87795   4.47922  -0.00979  -0.00491   0.00729
   S      3.15863   3.59809   4.41531  -0.01219  -0.02122   0.00046
   Mo    -0.03240   1.82726  15.50878  -0.00005  -0.00013   0.00001
   Mo    -1.59417   4.53671  15.51335  -0.00007  -0.00006  -0.00032
   Mo     3.09500   1.82767  15.50335   0.00002  -0.00011   0.00032
   Mo     1.53302   4.53726  15.50855   0.00001  -0.00001  -0.00001
   Mo     1.53926   0.91945  21.53841   0.00010   0.00011  -0.00003
   Mo    -0.02276   3.62877  21.54341   0.00007   0.00011   0.00225
   Mo     4.66665   0.92015  21.53340   0.00010   0.00008  -0.00224
   Mo     3.10455   3.62952  21.53749   0.00014   0.00019   0.00002
   S     -0.02679   1.82409  19.98953  -0.00199  -0.00345   0.00000
   S     -1.58865   4.53359  19.99402  -0.00204   0.00092  -0.00228
   S      3.10052   1.82456  19.98402   0.00169  -0.00135   0.00231
   S      1.53820   4.53434  19.98900   0.00171   0.00308  -0.00002
   S      1.52845   0.92560  13.95252  -0.00015  -0.00020  -0.00001
   S     -0.03308   3.63465  13.95766  -0.00014   0.00021   0.00007
   S      4.65632   0.92601  13.94765   0.00020  -0.00000  -0.00009
   S      3.09409   3.63547  13.95357   0.00023   0.00046  -0.00000
   S     -0.02184   1.82124  23.09540  -0.00025  -0.00033   0.00003
   S     -1.58435   4.53039  23.09895  -0.00036  -0.00014  -0.00261
   S      3.10546   1.82246  23.08895   0.00001  -0.00033   0.00260
   S      1.54392   4.53105  23.09379   0.00011   0.00026  -0.00004
   S      1.53381   0.92252  17.05792   0.00018   0.00040   0.00001
   S     -0.02826   3.63212  17.06300   0.00020  -0.00000   0.00038
   S      4.66094   0.92313  17.05300  -0.00013   0.00022  -0.00036
   S      3.09924   3.63252  17.05791  -0.00011  -0.00014   0.00002
PRIMCOORD121
     49   1
   Re     0.03631   1.78745   5.69513   0.00037  -0.00019   0.00040
   Mo     0.02731   1.79263   2.84420   0.00447  -0.00224  -0.02056
   Mo    -1.54683   4.49620   2.87893   0.00098   0.00198   0.01166
   Mo     3.15364   1.80671   2.86892  -0.00130  -0.00159   0.01208
   Mo     1.60345   4.49644   2.87993   0.00145  -0.00093   0.01577
   Mo     1.53759   0.92024   9.48141  -0.00124   0.00072   0.00143
   Mo    -0.04223   3.65975   9.48063   0.00012  -0.00122   0.00016
   Mo     4.62994   0.92129   9.47063   0.00113   0.00051   0.00015
   Mo     3.08752   3.63919   9.46258  -0.00028   0.00018  -0.00205
   S     -0.04366   1.83366   7.93106  -0.00154   0.00084   0.00131
   S     -1.60395   4.55027   7.91456   0.00028  -0.00147  -0.00026
   S      3.07828   1.82922   7.90456   0.00141   0.00048  -0.00028
   S      1.51799   4.54584   7.90949   0.00007  -0.00004   0.00126
   S      1.58497   0.89282   1.32187  -0.03934   0.02225   0.02425
   S      0.02672   3.59767   1.32814  -0.00295  -0.03930   0.00323
   S      4.71813   0.89249   1.31814   0.03246   0.02166   0.00175
   S      3.15215   3.60181   1.30987  -0.00073   0.00062  -0.03900
   S     -0.04289   1.83323  11.01266   0.00075  -0.00045  -0.00669
   S     -1.60742   4.53740  11.04059   0.00159   0.00159   0.00216
   S      3.08772   1.83869  11.03058  -0.00059  -0.00219   0.00220
   S      1.53072   4.53851  11.03203  -0.00136   0.00077   0.00164
   S      1.63085   0.86634   4.49126  -0.01092   0.00631  -0.00890
   S      0.02634   3.62751   4.48922  -0.00106  -0.00899  -0.00522
   S      4.69210   0.87795   4.47922   0.00700   0.00527  -0.00503
   S      3.15863   3.59809   4.41531  -0.00319   0.00152  -0.03058
   Mo    -0.03240   1.82726  15.50878   0.00000   0.00002  -0.00089
   Mo    -1.59417   4.53671  15.51335  -0.00007  -0.00002   0.00016
   Mo     3.09500   1.82767  15.50335   0.00001   0.00010   0.00032
   Mo     1.53302   4.53726  15.50855   0.00005  -0.00001   0.00047
   Mo     1.53926   0.91945  21.53841  -0.00047   0.00028   0.00234
   Mo    -0.02276   3.62877  21.54341   0.00006  -0.00046   0.00201
   Mo     4.66665   0.92015  21.53340   0.00045   0.00018   0.00162
   Mo     3.10455   3.62952  21.53749  -0.00004   0.00002  -0.00591
   S     -0.02679   1.82409  19.98953  -0.00062   0.00006  -0.00295
   S     -1.58865   4.53359  19.99402  -0.00517  -0.00344   0.00033
   S      3.10052   1.82456  19.98402   0.00061   0.00606   0.00064
   S      1.53820   4.53434  19.98900   0.00518  -0.00270   0.00156
   S      1.52845   0.92560  13.95252  -0.00055   0.00018   0.00022
   S     -0.03308   3.63465  13.95766  -0.00021  -0.00065   0.00017
   S      4.65632   0.92601  13.94765   0.00052   0.00042   0.00005
   S      3.09409   3.63547  13.95357   0.00026  -0.00006  -0.00050
   S     -0.02184   1.82124  23.09540  -0.00015   0.00032  -0.00549
   S     -1.58435   4.53039  23.09895   0.00404   0.00175   0.00155
   S      3.10546   1.82246  23.08895   0.00027  -0.00425   0.00186
   S      1.54392   4.53105  23.09379  -0.00408   0.00213   0.00240
   S      1.53381   0.92252  17.05792   0.00076  -0.00037   0.00037
   S     -0.02826   3.63212  17.06300   0.00015   0.00083   0.00027
   S      4.66094   0.92313  17.05300  -0.00077  -0.00053   0.00015
   S      3.09924   3.63252  17.05791  -0.00013  -0.00005  -0.00088
PRIMCOORD122
     49   1
   Re     0.03631   1.78745   5.69513   0.00011  -0.00006  -0.00001
   Mo     0.02731   1.79263   2.84420   0.00060  -0.00028   0.00046
   Mo    -1.54683   4.49620   2.87893   0.00007   0.00022  -0.00050
   Mo     3.15364   1.80671   2.86892  -0.00018  -0.00013  -0.00043
   Mo     1.60345   4.49644   2.87993   0.00020  -0.00014   0.00001
   Mo     1.53759   0.92024   9.48141  -0.00004   0.00004   0.00000
   Mo    -0.04223   3.65975   9.48063   0.00014   0.00006  -0.00001
   Mo     4.62994   0.92129   9.47063   0.00000  -0.00014  -0.00001
   Mo     3.08752   3.63919   9.46258  -0.00018   0.00009   0.00002
   S     -0.04366   1.83366   7.93106  -0.00003   0.00001  -0.00002
   S     -1.60395   4.55027   7.91456   0.00003  -0.00006  -0.00028
   S      3.07828   1.82922   7.90456   0.00006   0.00000  -0.00022
   S      1.51799   4.54584   7.90949   0.00005  -0.00004   0.00046
   S      1.58497   0.89282   1.32187   0.00064  -0.00046   0.00177
   S      0.02672   3.59767   1.32814  -0.00116   0.00108  -0.00112
   S      4.71813   0.89249   1.31814  -0.00152   0.00037  -0.00142
   S      3.15215   3.60181   1.30987   0.00081  -0.00042   0.00077
   S     -0.04289   1.83323  11.01266   0.00018  -0.00009   0.00013
   S     -1.60742   4.53740  11.04059  -0.00004   0.00010   0.00021
   S      3.08772   1.83869  11.03058  -0.00013  -0.00001   0.00015
   S      1.53072   4.53851  11.03203   0.00010  -0.00008  -0.00042
   S      1.63085   0.86634   4.49126  -0.00036   0.00021   0.00006
   S      0.02634   3.62751   4.48922  -0.00037   0.00058   0.00022
   S      4.69210   0.87795   4.47922  -0.00076  -0.00001   0.00026
   S      3.15863   3.59809   4.41531   0.00001  -0.00006   0.00088
   Mo    -0.03240   1.82726  15.50878   0.00045  -0.00022  -0.00077
   Mo    -1.59417   4.53671  15.51335   0.00009   0.00018   0.00606
   Mo     3.09500   1.82767  15.50335  -0.00011  -0.00012   0.00462
   Mo     1.53302   4.53726  15.50855   0.00030  -0.00017  -0.00994
   Mo     1.53926   0.91945  21.53841  -0.00045   0.00021  -0.02918
   Mo    -0.02276   3.62877  21.54341  -0.00031   0.00019   0.01586
   Mo     4.66665   0.92015  21.53340  -0.00035   0.00011   0.01837
   Mo     3.10455   3.62952  21.53749  -0.00011   0.00005  -0.00506
   S     -0.02679   1.82409  19.98953   0.03013  -0.01559  -0.00357
   S     -1.58865   4.53359  19.99402  -0.01262   0.02441   0.01360
   S      3.10052   1.82456  19.98402  -0.02893  -0.00029   0.01170
   S      1.53820   4.53434  19.98900   0.01321  -0.00935  -0.02173
   S      1.52845   0.92560  13.95252  -0.00368   0.00313  -0.00648
   S     -0.03308   3.63465  13.95766   0.00986   0.00090   0.00293
   S      4.65632   0.92601  13.94765   0.00321  -0.00854   0.00394
   S      3.09409   3.63547  13.95357  -0.01050   0.00498  -0.00038
   S     -0.02184   1.82124  23.09540  -0.02882   0.01491  -0.00341
   S     -1.58435   4.53039  23.09895   0.01347  -0.02495   0.01319
   S      3.10546   1.82246  23.08895   0.02998  -0.00005   0.01138
   S      1.54392   4.53105  23.09379  -0.01279   0.00924  -0.02111
   S      1.53381   0.92252  17.05792   0.00278  -0.00262  -0.00788
   S     -0.02826   3.63212  17.06300  -0.00943  -0.00066   0.00368
   S      4.66094   0.92313  17.05300  -0.00332   0.00796   0.00479
   S      3.09924   3.63252  17.05791   0.00892  -0.00421  -0.00058
PRIMCOORD123
     49   1
   Re     0.03631   1.78745   5.69513   0.00008   0.00015  -0.00000
   Mo     0.02731   1.79263   2.84420   0.00078   0.00134  -0.00021
   Mo    -1.54683   4.49620   2.87893   0.00067   0.00008  -0.00084
   Mo     3.15364   1.80671   2.86892  -0.00027   0.00058   0.00113
   Mo     1.60345   4.49644   2.87993  -0.00025  -0.00041   0.00014
   Mo     1.53759   0.92024   9.48141   0.00013   0.00020   0.00000
   Mo    -0.04223   3.65975   9.48063   0.00012  -0.00002   0.00003
   Mo     4.62994   0.92129   9.47063  -0.00008   0.00008  -0.00002
   Mo     3.08752   3.63919   9.46258  -0.00009  -0.00016   0.00001
   S     -0.04366   1.83366   7.93106  -0.00013  -0.00020   0.00003
   S     -1.60395   4.55027   7.91456  -0.00005   0.00001  -0.00046
   S      3.07828   1.82922   7.90456   0.00001  -0.00004   0.00053
   S      1.51799   4.54584   7.90949   0.00002   0.00006   0.00002
   S      1.58497   0.89282   1.32187  -0.00162  -0.00186   0.00010
   S      0.02672   3.59767   1.32814  -0.00122  -0.00104   0.00425
   S      4.71813   0.89249   1.31814   0.00051  -0.00123  -0.00405
   S      3.15215   3.60181   1.30987   0.00066   0.00128  -0.00050
   S     -0.04289   1.83323  11.01266   0.00008   0.00016  -0.00001
   S     -1.60742   4.53740  11.04059   0.00010  -0.00011   0.00036
   S      3.08772   1.83869  11.03058  -0.00016   0.00003  -0.00041
   S      1.53072   4.53851  11.03203  -0.00015  -0.00025  -0.00003
   S      1.63085   0.86634   4.49126  -0.00017  -0.00010  -0.00010
   S      0.02634   3.62751   4.48922  -0.00010  -0.00120  -0.00049
   S      4.69210   0.87795   4.47922  -0.00075  -0.00059   0.00034
   S      3.15863   3.59809   4.41531  -0.00055  -0.00087  -0.00029
   Mo    -0.03240   1.82726  15.50878   0.00022   0.00043   0.00018
   Mo    -1.59417   4.53671  15.51335   0.00034   0.00005   0.01089
   Mo     3.09500   1.82767  15.50335  -0.00011   0.00032  -0.01120
   Mo     1.53302   4.53726  15.50855  -0.00010  -0.00013   0.00013
   Mo     1.53926   0.91945  21.53841  -0.00018  -0.00035   0.00136
   Mo    -0.02276   3.62877  21.54341  -0.00025  -0.00033  -0.02722
   Mo     4.66665   0.92015  21.53340  -0.00014  -0.00037   0.02518
   Mo     3.10455   3.62952  21.53749  -0.00006  -0.00011   0.00068
   S     -0.02679   1.82409  19.98953   0.01487   0.02924   0.00051
   S     -1.58865   4.53359  19.99402   0.01745  -0.01013   0.01888
   S      3.10052   1.82456  19.98402  -0.01452   0.00935  -0.02037
   S      1.53820   4.53434  19.98900  -0.01687  -0.02678   0.00100
   S      1.52845   0.92560  13.95252   0.00703   0.01164   0.00003
   S     -0.03308   3.63465  13.95766   0.00665  -0.00409  -0.00755
   S      4.65632   0.92601  13.94765  -0.00728   0.00390   0.00736
   S      3.09409   3.63547  13.95357  -0.00693  -0.01247   0.00010
   S     -0.02184   1.82124  23.09540  -0.01440  -0.02826   0.00046
   S     -1.58435   4.53039  23.09895  -0.01727   0.01087   0.01837
   S      3.10546   1.82246  23.08895   0.01510  -0.00876  -0.01987
   S      1.54392   4.53105  23.09379   0.01754   0.02791   0.00100
   S      1.53381   0.92252  17.05792  -0.00668  -0.01118   0.00013
   S     -0.02826   3.63212  17.06300  -0.00647   0.00341  -0.00884
   S      4.66094   0.92313  17.05300   0.00658  -0.00404   0.00858
   S      3.09924   3.63252  17.05791   0.00607   0.01081   0.00016
PRIMCOORD124
     49   1
   Re     0.03631   1.78745   5.69513   0.00007  -0.00004   0.00008
   Mo     0.02731   1.79263   2.84420   0.00064  -0.00035  -0.00290
   Mo    -1.54683   4.49620   2.87893  -0.00004   0.00020   0.00178
   Mo     3.15364   1.80671   2.86892  -0.00020  -0.00005   0.00180
   Mo     1.60345   4.49644   2.87993   0.00037  -0.00022   0.00236
   Mo     1.53759   0.92024   9.48141  -0.00011   0.00005   0.00020
   Mo    -0.04223   3.65975   9.48063   0.00001  -0.00012   0.00001
   Mo     4.62994   0.92129   9.47063   0.00012   0.00004   0.00001
   Mo     3.08752   3.63919   9.46258  -0.00002   0.00002  -0.00044
   S     -0.04366   1.83366   7.93106  -0.00025   0.00014  -0.00004
   S     -1.60395   4.55027   7.91456   0.00010  -0.00018   0.00046
   S      3.07828   1.82922   7.90456   0.00021  -0.00000   0.00042
   S      1.51799   4.54584   7.90949  -0.00008   0.00006   0.00063
   S      1.58497   0.89282   1.32187  -0.00594   0.00340   0.00352
   S      0.02672   3.59767   1.32814  -0.00054  -0.00613   0.00026
   S      4.71813   0.89249   1.31814   0.00503   0.00350   0.00019
   S      3.15215   3.60181   1.30987   0.00003  -0.00000  -0.00518
   S     -0.04289   1.83323  11.01266   0.00004  -0.00003  -0.00129
   S     -1.60742   4.53740  11.04059   0.00073   0.00052   0.00012
   S      3.08772   1.83869  11.03058  -0.00007  -0.00090   0.00017
   S      1.53072   4.53851  11.03203  -0.00073   0.00043   0.00013
   S      1.63085   0.86634   4.49126  -0.00172   0.00099  -0.00133
   S      0.02634   3.62751   4.48922  -0.00021  -0.00134  -0.00082
   S      4.69210   0.87795   4.47922   0.00105   0.00084  -0.00081
   S      3.15863   3.59809   4.41531  -0.00036   0.00020  -0.00528
   Mo    -0.03240   1.82726  15.50878   0.00003  -0.00002   0.02308
   Mo    -1.59417   4.53671  15.51335   0.00010   0.00024  -0.00931
   Mo     3.09500   1.82767  15.50335  -0.00016  -0.00022  -0.00846
   Mo     1.53302   4.53726  15.50855  -0.00030   0.00018  -0.00526
   Mo     1.53926   0.91945  21.53841  -0.00037   0.00020  -0.01340
   Mo    -0.02276   3.62877  21.54341  -0.00006  -0.00023  -0.00567
   Mo     4.66665   0.92015  21.53340   0.00015   0.00015  -0.00605
   Mo     3.10455   3.62952  21.53749  -0.00008   0.00003   0.02513
   S     -0.02679   1.82409  19.98953   0.00481  -0.00302   0.01917
   S     -1.58865   4.53359  19.99402   0.01870   0.01615  -0.00475
   S      3.10052   1.82456  19.98402  -0.00439  -0.02437  -0.00446
   S      1.53820   4.53434  19.98900  -0.01859   0.01103  -0.01012
   S      1.52845   0.92560  13.95252   0.01993  -0.01211  -0.00383
   S     -0.03308   3.63465  13.95766  -0.00247   0.02181  -0.00619
   S      4.65632   0.92601  13.94765  -0.01961  -0.00909  -0.00681
   S      3.09409   3.63547  13.95357   0.00266  -0.00092   0.01615
   S     -0.02184   1.82124  23.09540  -0.00446   0.00286   0.01777
   S     -1.58435   4.53039  23.09895  -0.01916  -0.01667  -0.00404
   S      3.10546   1.82246  23.08895   0.00466   0.02510  -0.00378
   S      1.54392   4.53105  23.09379   0.01952  -0.01152  -0.00981
   S      1.53381   0.92252  17.05792  -0.01893   0.01154  -0.00423
   S     -0.02826   3.63212  17.06300   0.00276  -0.02098  -0.00619
   S      4.66094   0.92313  17.05300   0.01905   0.00837  -0.00682
   S      3.09924   3.63252  17.05791  -0.00240   0.00080   0.01774
PRIMCOORD125
     49   1
   Re     0.03631   1.78745   5.69513  -0.00001  -0.00000   0.00001
   Mo     0.02731   1.79263   2.84420   0.00014  -0.00011  -0.00128
   Mo    -1.54683   4.49620   2.87893  -0.00004   0.00004   0.00085
   Mo     3.15364   1.80671   2.86892  -0.00005  -0.00000   0.00082
   Mo     1.60345   4.49644   2.87993   0.00012  -0.00006   0.00100
   Mo     1.53759   0.92024   9.48141  -0.00019   0.00015  -0.00006
   Mo    -0.04223   3.65975   9.48063   0.00042  -0.00008   0.00011
   Mo     4.62994   0.92129   9.47063   0.00025  -0.00030   0.00013
   Mo     3.08752   3.63919   9.46258  -0.00040   0.00019  -0.00015
   S     -0.04366   1.83366   7.93106   0.00012  -0.00005   0.00018
   S     -1.60395   4.55027   7.91456  -0.00017   0.00012  -0.00067
   S      3.07828   1.82922   7.90456  -0.00020   0.00010  -0.00054
   S      1.51799   4.54584   7.90949   0.00018  -0.00013   0.00094
   S      1.58497   0.89282   1.32187  -0.00266   0.00159   0.00116
   S      0.02672   3.59767   1.32814   0.00012  -0.00278   0.00026
   S      4.71813   0.89249   1.31814   0.00245   0.00133   0.00041
   S      3.15215   3.60181   1.30987  -0.00026   0.00011  -0.00230
   S     -0.04289   1.83323  11.01266   0.00035  -0.00016  -0.00049
   S     -1.60742   4.53740  11.04059  -0.00023   0.00037   0.00088
   S      3.08772   1.83869  11.03058  -0.00047   0.00003   0.00073
   S      1.53072   4.53851  11.03203   0.00018  -0.00015  -0.00102
   S      1.63085   0.86634   4.49126  -0.00062   0.00036  -0.00057
   S      0.02634   3.62751   4.48922   0.00005  -0.00066  -0.00039
   S      4.69210   0.87795   4.47922   0.00063   0.00031  -0.00041
   S      3.15863   3.59809   4.41531  -0.00021   0.00014  -0.00234
   Mo    -0.03240   1.82726  15.50878   0.00027  -0.00013  -0.01033
   Mo    -1.59417   4.53671  15.51335   0.00066  -0.00021   0.01871
   Mo     3.09500   1.82767  15.50335   0.00057  -0.00040   0.01559
   Mo     1.53302   4.53726  15.50855   0.00037  -0.00015  -0.02398
   Mo     1.53926   0.91945  21.53841   0.00022  -0.00014   0.00241
   Mo    -0.02276   3.62877  21.54341  -0.00022   0.00000  -0.00702
   Mo     4.66665   0.92015  21.53340  -0.00007   0.00020  -0.00909
   Mo     3.10455   3.62952  21.53749   0.00030  -0.00014   0.01367
   S     -0.02679   1.82409  19.98953  -0.00786   0.00299   0.00987
   S     -1.58865   4.53359  19.99402   0.01308   0.00020  -0.00636
   S      3.10052   1.82456  19.98402   0.00767  -0.01223  -0.00490
   S      1.53820   4.53434  19.98900  -0.01325   0.00916   0.00125
   S      1.52845   0.92560  13.95252  -0.01669   0.01179  -0.01768
   S     -0.03308   3.63465  13.95766   0.02585  -0.00525   0.01165
   S      4.65632   0.92601  13.94765   0.01547  -0.01878   0.01408
   S      3.09409   3.63547  13.95357  -0.02748   0.01359  -0.00774
   S     -0.02184   1.82124  23.09540   0.00678  -0.00249   0.01022
   S     -1.58435   4.53039  23.09895  -0.01286  -0.00076  -0.00704
   S      3.10546   1.82246  23.08895  -0.00706   0.01224  -0.00542
   S      1.54392   4.53105  23.09379   0.01279  -0.00886   0.00234
   S      1.53381   0.92252  17.05792   0.01564  -0.01136  -0.01742
   S     -0.02826   3.63212  17.06300  -0.02709   0.00612   0.01110
   S      4.66094   0.92313  17.05300  -0.01695   0.01920   0.01334
   S      3.09924   3.63252  17.05791   0.02566  -0.01265  -0.00727
PRIMCOORD126
     49   1
   Re     0.03631   1.78745   5.69513  -0.00003  -0.00004   0.00000
   Mo     0.02731   1.79263   2.84420  -0.00022  -0.00029   0.00020
   Mo    -1.54683   4.49620   2.87893  -0.00015  -0.00003   0.00011
   Mo     3.15364   1.80671   2.86892   0.00008  -0.00014  -0.00036
   Mo     1.60345   4.49644   2.87993   0.00003   0.00012  -0.00016
   Mo     1.53759   0.92024   9.48141   0.00030   0.00046  -0.00001
   Mo    -0.04223   3.65975   9.48063   0.00028  -0.00011  -0.00013
   Mo     4.62994   0.92129   9.47063  -0.00028   0.00017   0.00011
   Mo     3.08752   3.63919   9.46258  -0.00024  -0.00042  -0.00000
   S     -0.04366   1.83366   7.93106   0.00014   0.00021  -0.00005
   S     -1.60395   4.55027   7.91456   0.00012  -0.00007  -0.00099
   S      3.07828   1.82922   7.90456  -0.00014   0.00003   0.00112
   S      1.51799   4.54584   7.90949  -0.00016  -0.00023   0.00005
   S      1.58497   0.89282   1.32187   0.00080   0.00042  -0.00023
   S      0.02672   3.59767   1.32814   0.00042   0.00051  -0.00102
   S      4.71813   0.89249   1.31814  -0.00050   0.00013   0.00099
   S      3.15215   3.60181   1.30987  -0.00026  -0.00046   0.00034
   S     -0.04289   1.83323  11.01266   0.00025   0.00043   0.00003
   S     -1.60742   4.53740  11.04059   0.00028  -0.00017   0.00117
   S      3.08772   1.83869  11.03058  -0.00029   0.00001  -0.00129
   S      1.53072   4.53851  11.03203  -0.00037  -0.00049  -0.00003
   S      1.63085   0.86634   4.49126   0.00015  -0.00001   0.00009
   S      0.02634   3.62751   4.48922   0.00006   0.00037   0.00016
   S      4.69210   0.87795   4.47922   0.00014   0.00013  -0.00005
   S      3.15863   3.59809   4.41531   0.00012   0.00014   0.00037
   Mo    -0.03240   1.82726  15.50878   0.00003   0.00015   0.00338
   Mo    -1.59417   4.53671  15.51335   0.00021   0.00045   0.02471
   Mo     3.09500   1.82767  15.50335   0.00022   0.00051  -0.02732
   Mo     1.53302   4.53726  15.50855   0.00028   0.00053  -0.00076
   Mo     1.53926   0.91945  21.53841  -0.00010  -0.00015   0.00120
   Mo    -0.02276   3.62877  21.54341  -0.00007   0.00025   0.01130
   Mo     4.66665   0.92015  21.53340   0.00033   0.00008  -0.01006
   Mo     3.10455   3.62952  21.53749   0.00026   0.00043  -0.00243
   S     -0.02679   1.82409  19.98953  -0.00752  -0.01216  -0.00172
   S     -1.58865   4.53359  19.99402  -0.00910   0.00232  -0.00691
   S      3.10052   1.82456  19.98402   0.00720  -0.00179   0.00779
   S      1.53820   4.53434  19.98900   0.00878   0.01073   0.00088
   S      1.52845   0.92560  13.95252   0.01868   0.02548  -0.00066
   S     -0.03308   3.63465  13.95766   0.01550  -0.00668  -0.02087
   S      4.65632   0.92601  13.94765  -0.01923   0.00754   0.01887
   S      3.09409   3.63547  13.95357  -0.01609  -0.02882   0.00255
   S     -0.02184   1.82124  23.09540   0.00664   0.01069  -0.00189
   S     -1.58435   4.53039  23.09895   0.00829  -0.00247  -0.00824
   S      3.10546   1.82246  23.08895  -0.00704   0.00121   0.00919
   S      1.54392   4.53105  23.09379  -0.00852  -0.01035   0.00092
   S      1.53381   0.92252  17.05792  -0.01926  -0.02671  -0.00053
   S     -0.02826   3.63212  17.06300  -0.01618   0.00570  -0.01979
   S      4.66094   0.92313  17.05300   0.01899  -0.00863   0.01794
   S      3.09924   3.63252  17.05791   0.01538   0.02723   0.00247
PRIMCOORD127
     49   1
   Re     0.03631   1.78745   5.69513   0.00005  -0.00003  -0.00003
   Mo     0.02731   1.79263   2.84420   0.00034  -0.00021  -0.00143
   Mo    -1.54683   4.49620   2.87893  -0.00003   0.00011   0.00093
   Mo     3.15364   1.80671   2.86892  -0.00010  -0.00004   0.00091
   Mo     1.60345   4.49644   2.87993   0.00020  -0.00011   0.00122
   Mo     1.53759   0.92024   9.48141  -0.00004   0.00009   0.00014
   Mo    -0.04223   3.65975   9.48063  -0.00019  -0.00019  -0.00003
   Mo     4.62994   0.92129   9.47063   0.00002   0.00030   0.00000
   Mo     3.08752   3.63919   9.46258   0.00017  -0.00015   0.00007
   S     -0.04366   1.83366   7.93106  -0.00023   0.00016   0.00040
   S     -1.60395   4.55027   7.91456   0.00003  -0.00025  -0.00024
   S      3.07828   1.82922   7.90456   0.00020   0.00011  -0.00002
   S      1.51799   4.54584   7.90949  -0.00000  -0.00004  -0.00095
   S      1.58497   0.89282   1.32187  -0.00306   0.00182   0.00188
   S      0.02672   3.59767   1.32814  -0.00038  -0.00325  -0.00002
   S      4.71813   0.89249   1.31814   0.00259   0.00199   0.00009
   S      3.15215   3.60181   1.30987   0.00011  -0.00011  -0.00268
   S     -0.04289   1.83323  11.01266  -0.00017   0.00014  -0.00011
   S     -1.60742   4.53740  11.04059  -0.00040  -0.00057   0.00006
   S      3.08772   1.83869  11.03058   0.00023   0.00064  -0.00020
   S      1.53072   4.53851  11.03203   0.00043  -0.00033   0.00085
   S      1.63085   0.86634   4.49126  -0.00093   0.00055  -0.00071
   S      0.02634   3.62751   4.48922  -0.00015  -0.00063  -0.00044
   S      4.69210   0.87795   4.47922   0.00050   0.00048  -0.00045
   S      3.15863   3.59809   4.41531  -0.00012   0.00007  -0.00262
   Mo    -0.03240   1.82726  15.50878  -0.00005   0.00003  -0.02371
   Mo    -1.59417   4.53671  15.51335  -0.00004   0.00029   0.00322
   Mo     3.09500   1.82767  15.50335  -0.00022  -0.00002  -0.00213
   Mo     1.53302   4.53726  15.50855  -0.00030   0.00022   0.02257
   Mo     1.53926   0.91945  21.53841   0.00000  -0.00003  -0.01287
   Mo    -0.02276   3.62877  21.54341   0.00004   0.00034  -0.00149
   Mo     4.66665   0.92015  21.53340  -0.00022  -0.00020  -0.00367
   Mo     3.10455   3.62952  21.53749  -0.00022   0.00018   0.01800
   S     -0.02679   1.82409  19.98953   0.00617  -0.00525   0.01279
   S     -1.58865   4.53359  19.99402   0.01245   0.01551  -0.00269
   S      3.10052   1.82456  19.98402  -0.00579  -0.01939  -0.00119
   S      1.53820   4.53434  19.98900  -0.01225   0.00871  -0.00907
   S      1.52845   0.92560  13.95252  -0.01323   0.01139   0.01755
   S     -0.03308   3.63465  13.95766  -0.01163  -0.02611  -0.00139
   S      4.65632   0.92601  13.94765   0.01345   0.02502   0.00269
   S      3.09409   3.63547  13.95357   0.01236  -0.01106  -0.01809
   S     -0.02184   1.82124  23.09540  -0.00549   0.00466   0.01401
   S     -1.58435   4.53039  23.09895  -0.01188  -0.01501  -0.00267
   S      3.10546   1.82246  23.08895   0.00572   0.01854  -0.00088
   S      1.54392   4.53105  23.09379   0.01225  -0.00862  -0.01023
   S      1.53381   0.92252  17.05792   0.01378  -0.01185   0.01620
   S     -0.02826   3.63212  17.06300   0.01218   0.02613  -0.00168
   S      4.66094   0.92313  17.05300  -0.01325  -0.02561   0.00221
   S      3.09924   3.63252  17.05791  -0.01182   0.01055  -0.01739
PRIMCOORD128
     49   1
   Re     0.03631   1.78745   5.69513   0.00018  -0.00011   0.00036
   Mo     0.02731   1.79263   2.84420   0.00012  -0.00007   0.00312
   Mo    -1.54683   4.49620   2.87893   0.01182   0.00707   0.00108
   Mo     3.15364   1.80671   2.86892  -0.00020  -0.01379   0.00107
   Mo     1.60345   4.49644   2.87993  -0.01152   0.00665   0.00007
   Mo     1.53759   0.92024   9.48141   0.00091  -0.00054   0.00004
   Mo    -0.04223   3.65975   9.48063   0.00000   0.00103  -0.00013
   Mo     4.62994   0.92129   9.47063  -0.00089  -0.00053  -0.00015
   Mo     3.08752   3.63919   9.46258  -0.00011   0.00006   0.00012
   S     -0.04366   1.83366   7.93106  -0.00040   0.00023   0.00046
   S     -1.60395   4.55027   7.91456  -0.00033  -0.00051   0.00292
   S      3.07828   1.82922   7.90456   0.00031   0.00055   0.00290
   S      1.51799   4.54584   7.90949   0.00043  -0.00023   0.00349
   S      1.58497   0.89282   1.32187   0.00112  -0.00066  -0.00694
   S      0.02672   3.59767   1.32814   0.00050   0.00157  -0.00684
   S      4.71813   0.89249   1.31814  -0.00113  -0.00122  -0.00682
   S      3.15215   3.60181   1.30987  -0.00113   0.00066  -0.06883
   S     -0.04289   1.83323  11.01266   0.00001   0.00001   0.00109
   S     -1.60742   4.53740  11.04059  -0.00011   0.00001  -0.00338
   S      3.08772   1.83869  11.03058  -0.00006   0.00014  -0.00333
   S      1.53072   4.53851  11.03203   0.00029  -0.00016  -0.00361
   S      1.63085   0.86634   4.49126   0.00439  -0.00253   0.00199
   S      0.02634   3.62751   4.48922  -0.00104   0.00647   0.00136
   S      4.69210   0.87795   4.47922  -0.00612  -0.00232   0.00136
   S      3.15863   3.59809   4.41531   0.00176  -0.00101   0.06503
   Mo    -0.03240   1.82726  15.50878  -0.00002  -0.00002   0.00008
   Mo    -1.59417   4.53671  15.51335  -0.00003  -0.00002  -0.00000
   Mo     3.09500   1.82767  15.50335  -0.00001   0.00000   0.00003
   Mo     1.53302   4.53726  15.50855   0.00001  -0.00002   0.00000
   Mo     1.53926   0.91945  21.53841   0.00041  -0.00025   0.00016
   Mo    -0.02276   3.62877  21.54341  -0.00001   0.00051   0.00016
   Mo     4.66665   0.92015  21.53340  -0.00047  -0.00024   0.00011
   Mo     3.10455   3.62952  21.53749  -0.00001   0.00000   0.00035
   S     -0.02679   1.82409  19.98953  -0.00002  -0.00001   0.00128
   S     -1.58865   4.53359  19.99402  -0.00030  -0.00018   0.00404
   S      3.10052   1.82456  19.98402   0.00012   0.00033   0.00406
   S      1.53820   4.53434  19.98900   0.00033  -0.00015   0.00406
   S      1.52845   0.92560  13.95252  -0.00006   0.00004  -0.00091
   S     -0.03308   3.63465  13.95766   0.00001  -0.00007  -0.00090
   S      4.65632   0.92601  13.94765   0.00011   0.00005  -0.00089
   S      3.09409   3.63547  13.95357   0.00001   0.00005  -0.00076
   S     -0.02184   1.82124  23.09540   0.00003   0.00003  -0.00288
   S     -1.58435   4.53039  23.09895  -0.00161  -0.00098  -0.00383
   S      3.10546   1.82246  23.08895   0.00005   0.00192  -0.00379
   S      1.54392   4.53105  23.09379   0.00165  -0.00098  -0.00375
   S      1.53381   0.92252  17.05792  -0.00008   0.00011   0.00077
   S     -0.02826   3.63212  17.06300   0.00003  -0.00015   0.00079
   S      4.66094   0.92313  17.05300   0.00015   0.00011   0.00074
   S      3.09924   3.63252  17.05791   0.00002  -0.00001   0.00078
PRIMCOORD129
     49   1
   Re     0.03631   1.78745   5.69513  -0.00005   0.00003   0.00009
   Mo     0.02731   1.79263   2.84420  -0.00015   0.00010   0.00069
   Mo    -1.54683   4.49620   2.87893   0.00109   0.00044  -0.00044
   Mo     3.15364   1.80671   2.86892   0.00016  -0.00113  -0.00042
   Mo     1.60345   4.49644   2.87993  -0.00084   0.00049  -0.00055
   Mo     1.53759   0.92024   9.48141  -0.01023   0.00595   0.00079
   Mo    -0.04223   3.65975   9.48063   0.00139  -0.01034   0.00079
   Mo     4.62994   0.92129   9.47063   0.00967   0.00401   0.00082
   Mo     3.08752   3.63919   9.46258  -0.00127   0.00070   0.00043
   S     -0.04366   1.83366   7.93106   0.00007  -0.00008  -0.00111
   S     -1.60395   4.55027   7.91456   0.00374   0.00133  -0.04068
   S      3.07828   1.82922   7.90456   0.00067  -0.00390  -0.04058
   S      1.51799   4.54584   7.90949  -0.00364   0.00206  -0.03438
   S      1.58497   0.89282   1.32187   0.00114  -0.00072  -0.00146
   S      0.02672   3.59767   1.32814  -0.00012   0.00119  -0.00084
   S      4.71813   0.89249   1.31814  -0.00108  -0.00055  -0.00090
   S      3.15215   3.60181   1.30987  -0.00029   0.00017  -0.00443
   S     -0.04289   1.83323  11.01266  -0.00012  -0.00000  -0.00833
   S     -1.60742   4.53740  11.04059   0.00098  -0.00067   0.04160
   S      3.08772   1.83869  11.03058   0.00107  -0.00052   0.04143
   S      1.53072   4.53851  11.03203  -0.00123   0.00070   0.03389
   S      1.63085   0.86634   4.49126   0.00150  -0.00088   0.00135
   S      0.02634   3.62751   4.48922  -0.00039   0.00157   0.00090
   S      4.69210   0.87795   4.47922  -0.00155  -0.00046   0.00092
   S      3.15863   3.59809   4.41531   0.00011  -0.00010   0.00679
   Mo    -0.03240   1.82726  15.50878   0.00004   0.00000  -0.00009
   Mo    -1.59417   4.53671  15.51335  -0.00016  -0.00011  -0.00024
   Mo     3.09500   1.82767  15.50335   0.00003   0.00022  -0.00026
   Mo     1.53302   4.53726  15.50855   0.00018  -0.00011  -0.00021
   Mo     1.53926   0.91945  21.53841   0.00009  -0.00003   0.00005
   Mo    -0.02276   3.62877  21.54341  -0.00001   0.00009   0.00004
   Mo     4.66665   0.92015  21.53340  -0.00007  -0.00004   0.00007
   Mo     3.10455   3.62952  21.53749   0.00001  -0.00001   0.00011
   S     -0.02679   1.82409  19.98953   0.00002   0.00000  -0.00145
   S     -1.58865   4.53359  19.99402   0.00006  -0.00001  -0.00106
   S      3.10052   1.82456  19.98402  -0.00005  -0.00004  -0.00105
   S      1.53820   4.53434  19.98900  -0.00004   0.00001  -0.00109
   S      1.52845   0.92560  13.95252   0.00124  -0.00073   0.00636
   S     -0.03308   3.63465  13.95766  -0.00020   0.00138   0.00646
   S      4.65632   0.92601  13.94765  -0.00133  -0.00052   0.00642
   S      3.09409   3.63547  13.95357   0.00019  -0.00015   0.00661
   S     -0.02184   1.82124  23.09540  -0.00000  -0.00003   0.00134
   S     -1.58435   4.53039  23.09895  -0.00016  -0.00008   0.00106
   S      3.10546   1.82246  23.08895  -0.00003   0.00016   0.00102
   S      1.54392   4.53105  23.09379   0.00016  -0.00007   0.00106
   S      1.53381   0.92252  17.05792   0.00010  -0.00011  -0.00599
   S     -0.02826   3.63212  17.06300  -0.00006   0.00022  -0.00600
   S      4.66094   0.92313  17.05300  -0.00023  -0.00009  -0.00594
   S      3.09924   3.63252  17.05791  -0.00001   0.00000  -0.00718
PRIMCOORD130
     49   1
   Re     0.03631   1.78745   5.69513  -0.00011  -0.00019  -0.00001
   Mo     0.02731   1.79263   2.84420  -0.00022  -0.00037   0.00001
   Mo    -1.54683   4.49620   2.87893   0.00001  -0.00004   0.00017
   Mo     3.15364   1.80671   2.86892  -0.00003   0.00001  -0.00019
   Mo     1.60345   4.49644   2.87993   0.00004   0.00004   0.00000
   Mo     1.53759   0.92024   9.48141  -0.00979  -0.01652  -0.00019
   Mo    -0.04223   3.65975   9.48063  -0.00889   0.00545   0.00472
   Mo     4.62994   0.92129   9.47063   0.00952  -0.00610  -0.00452
   Mo     3.08752   3.63919   9.46258   0.00839   0.01579   0.00001
   S     -0.04366   1.83366   7.93106   0.00242   0.00441   0.00003
   S     -1.60395   4.55027   7.91456   0.00177  -0.00131   0.03824
   S      3.07828   1.82922   7.90456  -0.00183   0.00093  -0.03975
   S      1.51799   4.54584   7.90949  -0.00204  -0.00356   0.00164
   S      1.58497   0.89282   1.32187   0.00013   0.00017   0.00002
   S      0.02672   3.59767   1.32814  -0.00002   0.00033  -0.00084
   S      4.71813   0.89249   1.31814   0.00027   0.00014   0.00086
   S      3.15215   3.60181   1.30987  -0.00009  -0.00013   0.00007
   S     -0.04289   1.83323  11.01266   0.00565   0.01059  -0.00002
   S     -1.60742   4.53740  11.04059   0.00754  -0.00228  -0.05148
   S      3.08772   1.83869  11.03058  -0.00502   0.00566   0.05346
   S      1.53072   4.53851  11.03203  -0.00600  -0.00999  -0.00220
   S      1.63085   0.86634   4.49126   0.00029   0.00052  -0.00000
   S      0.02634   3.62751   4.48922  -0.00012   0.00088   0.00028
   S      4.69210   0.87795   4.47922   0.00083   0.00034  -0.00028
   S      3.15863   3.59809   4.41531  -0.00022  -0.00037  -0.00004
   Mo    -0.03240   1.82726  15.50878   0.00002   0.00004  -0.00000
   Mo    -1.59417   4.53671  15.51335   0.00005  -0.00004   0.00038
   Mo     3.09500   1.82767  15.50335  -0.00006   0.00004  -0.00039
   Mo     1.53302   4.53726  15.50855  -0.00004  -0.00009   0.00001
   Mo     1.53926   0.91945  21.53841   0.00003   0.00004  -0.00000
   Mo    -0.02276   3.62877  21.54341   0.00002  -0.00001   0.00000
   Mo     4.66665   0.92015  21.53340  -0.00002   0.00001  -0.00000
   Mo     3.10455   3.62952  21.53749  -0.00003  -0.00005  -0.00000
   S     -0.02679   1.82409  19.98953  -0.00000  -0.00001   0.00005
   S     -1.58865   4.53359  19.99402   0.00001   0.00000  -0.00003
   S      3.10052   1.82456  19.98402  -0.00000   0.00001   0.00013
   S      1.53820   4.53434  19.98900  -0.00000  -0.00000   0.00005
   S      1.52845   0.92560  13.95252   0.00133   0.00226  -0.00007
   S     -0.03308   3.63465  13.95766   0.00122  -0.00070   0.00041
   S      4.65632   0.92601  13.94765  -0.00126   0.00086  -0.00050
   S      3.09409   3.63547  13.95357  -0.00127  -0.00238  -0.00003
   S     -0.02184   1.82124  23.09540   0.00002   0.00003  -0.00004
   S     -1.58435   4.53039  23.09895   0.00003  -0.00002   0.00010
   S      3.10546   1.82246  23.08895  -0.00003   0.00001  -0.00019
   S      1.54392   4.53105  23.09379  -0.00001  -0.00002  -0.00004
   S      1.53381   0.92252  17.05792   0.00002   0.00002   0.00005
   S     -0.02826   3.63212  17.06300  -0.00000   0.00004  -0.00004
   S      4.66094   0.92313  17.05300   0.00003   0.00002   0.00014
   S      3.09924   3.63252  17.05791  -0.00001  -0.00002   0.00002
PRIMCOORD131
     49   1
   Re     0.03631   1.78745   5.69513   0.00006  -0.00004   0.00013
   Mo     0.02731   1.79263   2.84420   0.00015  -0.00010  -0.00017
   Mo    -1.54683   4.49620   2.87893   0.00013   0.00021   0.00018
   Mo     3.15364   1.80671   2.86892  -0.00011  -0.00021   0.00017
   Mo     1.60345   4.49644   2.87993  -0.00023   0.00014  -0.00000
   Mo     1.53759   0.92024   9.48141   0.00468  -0.00347   0.00537
   Mo    -0.04223   3.65975   9.48063  -0.01646  -0.00396  -0.00271
   Mo     4.62994   0.92129   9.47063  -0.00411   0.01585  -0.00304
   Mo     3.08752   3.63919   9.46258   0.01582  -0.00841  -0.00021
   S     -0.04366   1.83366   7.93106   0.00275  -0.00139  -0.00083
   S     -1.60395   4.55027   7.91456  -0.00089   0.00290   0.02093
   S      3.07828   1.82922   7.90456  -0.00313  -0.00062   0.01818
   S      1.51799   4.54584   7.90949  -0.00043   0.00006  -0.04803
   S      1.58497   0.89282   1.32187  -0.00049   0.00028  -0.00033
   S      0.02672   3.59767   1.32814  -0.00008  -0.00014  -0.00022
   S      4.71813   0.89249   1.31814   0.00011   0.00015  -0.00017
   S      3.15215   3.60181   1.30987   0.00038  -0.00022  -0.00129
   S     -0.04289   1.83323  11.01266   0.01006  -0.00534   0.00001
   S     -1.60742   4.53740  11.04059  -0.00226   0.01071  -0.02817
   S      3.08772   1.83869  11.03058  -0.01085  -0.00301  -0.02448
   S      1.53072   4.53851  11.03203   0.00495  -0.00335   0.06359
   S      1.63085   0.86634   4.49126   0.00005  -0.00001   0.00025
   S      0.02634   3.62751   4.48922  -0.00019   0.00017   0.00002
   S      4.69210   0.87795   4.47922  -0.00019   0.00009  -0.00000
   S      3.15863   3.59809   4.41531   0.00027  -0.00017   0.00085
   Mo    -0.03240   1.82726  15.50878   0.00002  -0.00001   0.00004
   Mo    -1.59417   4.53671  15.51335   0.00006   0.00006   0.00018
   Mo     3.09500   1.82767  15.50335  -0.00003  -0.00009   0.00015
   Mo     1.53302   4.53726  15.50855  -0.00006   0.00003  -0.00042
   Mo     1.53926   0.91945  21.53841  -0.00003   0.00002   0.00002
   Mo    -0.02276   3.62877  21.54341   0.00002  -0.00001   0.00002
   Mo     4.66665   0.92015  21.53340   0.00002  -0.00002   0.00003
   Mo     3.10455   3.62952  21.53749  -0.00003   0.00001   0.00004
   S     -0.02679   1.82409  19.98953   0.00002  -0.00001  -0.00147
   S     -1.58865   4.53359  19.99402   0.00001   0.00002  -0.00160
   S      3.10052   1.82456  19.98402  -0.00002  -0.00001  -0.00160
   S      1.53820   4.53434  19.98900   0.00000  -0.00000  -0.00154
   S      1.52845   0.92560  13.95252  -0.00054   0.00043   0.00297
   S     -0.03308   3.63465  13.95766   0.00222   0.00050   0.00238
   S      4.65632   0.92601  13.94765   0.00059  -0.00212   0.00234
   S      3.09409   3.63547  13.95357  -0.00226   0.00120   0.00228
   S     -0.02184   1.82124  23.09540   0.00003  -0.00001   0.00151
   S     -1.58435   4.53039  23.09895  -0.00002  -0.00001   0.00164
   S      3.10546   1.82246  23.08895   0.00000   0.00003   0.00162
   S      1.54392   4.53105  23.09379   0.00001  -0.00000   0.00146
   S      1.53381   0.92252  17.05792  -0.00006   0.00004  -0.00249
   S     -0.02826   3.63212  17.06300   0.00004  -0.00003  -0.00262
   S      4.66094   0.92313  17.05300   0.00005  -0.00002  -0.00260
   S      3.09924   3.63252  17.05791  -0.00006   0.00004  -0.00221
PRIMCOORD132
     49   1
   Re     0.03631   1.78745   5.69513   0.00001  -0.00001   0.00018
   Mo     0.02731   1.79263   2.84420   0.00001  -0.00000  -0.00035
   Mo    -1.54683   4.49620   2.87893   0.00082   0.00052  -0.00025
   Mo     3.15364   1.80671   2.86892  -0.00003  -0.00095  -0.00024
   Mo     1.60345   4.49644   2.87993  -0.00083   0.00048  -0.00026
   Mo     1.53759   0.92024   9.48141   0.00113  -0.00064  -0.00073
   Mo    -0.04223   3.65975   9.48063   0.00092   0.00179  -0.00016
   Mo     4.62994   0.92129   9.47063  -0.00110  -0.00168  -0.00016
   Mo     3.08752   3.63919   9.46258  -0.00091   0.00051  -0.00042
   S     -0.04366   1.83366   7.93106  -0.00015   0.00009  -0.00031
   S     -1.60395   4.55027   7.91456  -0.00052  -0.00044   0.00479
   S      3.07828   1.82922   7.90456   0.00012   0.00067   0.00483
   S      1.51799   4.54584   7.90949   0.00060  -0.00035   0.00862
   S      1.58497   0.89282   1.32187  -0.00022   0.00012   0.00011
   S      0.02672   3.59767   1.32814   0.00003  -0.00028   0.00003
   S      4.71813   0.89249   1.31814   0.00027   0.00011   0.00002
   S      3.15215   3.60181   1.30987  -0.00004   0.00002  -0.00427
   S     -0.04289   1.83323  11.01266  -0.00066   0.00037   0.00121
   S     -1.60742   4.53740  11.04059   0.00004  -0.00067  -0.00383
   S      3.08772   1.83869  11.03058   0.00061   0.00029  -0.00389
   S      1.53072   4.53851  11.03203  -0.00016   0.00010  -0.00899
   S      1.63085   0.86634   4.49126   0.00036  -0.00022   0.00005
   S      0.02634   3.62751   4.48922   0.00001   0.00052   0.00009
   S      4.69210   0.87795   4.47922  -0.00044  -0.00027   0.00009
   S      3.15863   3.59809   4.41531   0.00008  -0.00006   0.00481
   Mo    -0.03240   1.82726  15.50878   0.00004  -0.00001   0.00032
   Mo    -1.59417   4.53671  15.51335   0.00038   0.00017   0.00014
   Mo     3.09500   1.82767  15.50335   0.00004  -0.00041   0.00014
   Mo     1.53302   4.53726  15.50855  -0.00030   0.00017   0.00017
   Mo     1.53926   0.91945  21.53841   0.00041  -0.00024   0.00020
   Mo    -0.02276   3.62877  21.54341   0.00003   0.00046   0.00018
   Mo     4.66665   0.92015  21.53340  -0.00038  -0.00025   0.00018
   Mo     3.10455   3.62952  21.53749   0.00002  -0.00001   0.00014
   S     -0.02679   1.82409  19.98953  -0.00008   0.00005  -0.02758
   S     -1.58865   4.53359  19.99402  -0.00023  -0.00007  -0.02558
   S      3.10052   1.82456  19.98402  -0.00006   0.00024  -0.02559
   S      1.53820   4.53434  19.98900   0.00008  -0.00006  -0.02553
   S      1.52845   0.92560  13.95252  -0.00019   0.00010   0.02336
   S     -0.03308   3.63465  13.95766  -0.00015  -0.00025   0.02344
   S      4.65632   0.92601  13.94765   0.00015   0.00024   0.02342
   S      3.09409   3.63547  13.95357   0.00010  -0.00005   0.02214
   S     -0.02184   1.82124  23.09540   0.00002  -0.00002   0.02715
   S     -1.58435   4.53039  23.09895  -0.00021  -0.00014   0.02552
   S      3.10546   1.82246  23.08895   0.00001   0.00025   0.02551
   S      1.54392   4.53105  23.09379   0.00021  -0.00012   0.02551
   S      1.53381   0.92252  17.05792  -0.00037   0.00021  -0.02368
   S     -0.02826   3.63212  17.06300  -0.00010  -0.00026  -0.02370
   S      4.66094   0.92313  17.05300   0.00018   0.00021  -0.02367
   S      3.09924   3.63252  17.05791  -0.00009   0.00005  -0.02182
PRIMCOORD133
     49   1
   Re     0.03631   1.78745   5.69513   0.00000  -0.00000  -0.00001
   Mo     0.02731   1.79263   2.84420  -0.00001   0.00001  -0.00027
   Mo    -1.54683   4.49620   2.87893   0.00065   0.00037  -0.00035
   Mo     3.15364   1.80671   2.86892   0.00000  -0.00075  -0.00035
   Mo     1.60345   4.49644   2.87993  -0.00063   0.00036  -0.00038
   Mo     1.53759   0.92024   9.48141  -0.00096   0.00054   0.00045
   Mo    -0.04223   3.65975   9.48063  -0.00018  -0.00115   0.00027
   Mo     4.62994   0.92129   9.47063   0.00092   0.00073   0.00027
   Mo     3.08752   3.63919   9.46258   0.00018  -0.00009   0.00044
   S     -0.04366   1.83366   7.93106   0.00002  -0.00001   0.00068
   S     -1.60395   4.55027   7.91456   0.00041   0.00021  -0.00402
   S      3.07828   1.82922   7.90456   0.00003  -0.00046  -0.00406
   S      1.51799   4.54584   7.90949  -0.00042   0.00024  -0.00471
   S      1.58497   0.89282   1.32187  -0.00004   0.00003   0.00001
   S      0.02672   3.59767   1.32814  -0.00001  -0.00008   0.00007
   S      4.71813   0.89249   1.31814   0.00006   0.00005   0.00007
   S      3.15215   3.60181   1.30987  -0.00003   0.00001  -0.00295
   S     -0.04289   1.83323  11.01266   0.00018  -0.00010  -0.00090
   S     -1.60742   4.53740  11.04059   0.00005   0.00016   0.00337
   S      3.08772   1.83869  11.03058  -0.00011  -0.00013   0.00342
   S      1.53072   4.53851  11.03203  -0.00003   0.00001   0.00439
   S      1.63085   0.86634   4.49126   0.00053  -0.00030   0.00031
   S      0.02634   3.62751   4.48922  -0.00006   0.00064   0.00024
   S      4.69210   0.87795   4.47922  -0.00059  -0.00027   0.00024
   S      3.15863   3.59809   4.41531   0.00009  -0.00005   0.00403
   Mo    -0.03240   1.82726  15.50878  -0.00005   0.00003   0.00005
   Mo    -1.59417   4.53671  15.51335  -0.00056  -0.00031   0.00019
   Mo     3.09500   1.82767  15.50335  -0.00002   0.00064   0.00018
   Mo     1.53302   4.53726  15.50855   0.00050  -0.00029   0.00018
   Mo     1.53926   0.91945  21.53841   0.00064  -0.00037  -0.00020
   Mo    -0.02276   3.62877  21.54341   0.00001   0.00071  -0.00020
   Mo     4.66665   0.92015  21.53340  -0.00061  -0.00036  -0.00020
   Mo     3.10455   3.62952  21.53749   0.00004  -0.00002  -0.00020
   S     -0.02679   1.82409  19.98953  -0.00007   0.00003  -0.02587
   S     -1.58865   4.53359  19.99402  -0.00017  -0.00003  -0.02277
   S      3.10052   1.82456  19.98402  -0.00007   0.00017  -0.02277
   S      1.53820   4.53434  19.98900   0.00004  -0.00002  -0.02283
   S      1.52845   0.92560  13.95252   0.00020  -0.00012  -0.02658
   S     -0.03308   3.63465  13.95766   0.00004   0.00023  -0.02650
   S      4.65632   0.92601  13.94765  -0.00019  -0.00015  -0.02651
   S      3.09409   3.63547  13.95357  -0.00002   0.00001  -0.02429
   S     -0.02184   1.82124  23.09540   0.00003  -0.00002   0.02583
   S     -1.58435   4.53039  23.09895  -0.00025  -0.00016   0.02304
   S      3.10546   1.82246  23.08895   0.00001   0.00030   0.02305
   S      1.54392   4.53105  23.09379   0.00027  -0.00015   0.02313
   S      1.53381   0.92252  17.05792   0.00030  -0.00017   0.02658
   S     -0.02826   3.63212  17.06300   0.00010   0.00017   0.02648
   S      4.66094   0.92313  17.05300  -0.00010  -0.00017   0.02649
   S      3.09924   3.63252  17.05791   0.00008  -0.00005   0.02371
PRIMCOORD134
     49   1
   Re     0.03631   1.78745   5.69513   0.00003  -0.00002   0.00001
   Mo     0.02731   1.79263   2.84420  -0.00013   0.00007   0.00012
   Mo    -1.54683   4.49620   2.87893   0.00040   0.00009  -0.00018
   Mo     3.15364   1.80671   2.86892   0.00012  -0.00039  -0.00018
   Mo     1.60345   4.49644   2.87993  -0.00034   0.00020  -0.00025
   Mo     1.53759   0.92024   9.48141   0.00001  -0.00000  -0.00001
   Mo    -0.04223   3.65975   9.48063   0.00002   0.00002   0.00000
   Mo     4.62994   0.92129   9.47063  -0.00001  -0.00003   0.00000
   Mo     3.08752   3.63919   9.46258  -0.00003   0.00001  -0.00001
   S     -0.04366   1.83366   7.93106  -0.00010   0.00006  -0.00009
   S     -1.60395   4.55027   7.91456   0.00005  -0.00006  -0.00007
   S      3.07828   1.82922   7.90456   0.00008  -0.00001  -0.00007
   S      1.51799   4.54584   7.90949  -0.00004   0.00002   0.00014
   S      1.58497   0.89282   1.32187   0.00165  -0.00097  -0.00054
   S      0.02672   3.59767   1.32814  -0.00091   0.00132   0.00060
   S      4.71813   0.89249   1.31814  -0.00157   0.00012   0.00063
   S      3.15215   3.60181   1.30987   0.00081  -0.00045  -0.00170
   S     -0.04289   1.83323  11.01266  -0.00030   0.00018   0.00011
   S     -1.60742   4.53740  11.04059   0.00025  -0.00024   0.00002
   S      3.08772   1.83869  11.03058   0.00033  -0.00009   0.00002
   S      1.53072   4.53851  11.03203  -0.00024   0.00013   0.00000
   S      1.63085   0.86634   4.49126   0.00010  -0.00006   0.00036
   S      0.02634   3.62751   4.48922  -0.00023   0.00036   0.00009
   S      4.69210   0.87795   4.47922  -0.00042   0.00002   0.00009
   S      3.15863   3.59809   4.41531   0.00025  -0.00014   0.00176
   Mo    -0.03240   1.82726  15.50878   0.00317  -0.00189  -0.00012
   Mo    -1.59417   4.53671  15.51335  -0.00243   0.00230   0.00011
   Mo     3.09500   1.82767  15.50335  -0.00314   0.00091   0.00011
   Mo     1.53302   4.53726  15.50855   0.00242  -0.00132  -0.00005
   Mo     1.53926   0.91945  21.53841  -0.01518   0.00903   0.00008
   Mo    -0.02276   3.62877  21.54341   0.01066  -0.01171  -0.00001
   Mo     4.66665   0.92015  21.53340   0.01522  -0.00327  -0.00000
   Mo     3.10455   3.62952  21.53749  -0.01064   0.00588   0.00006
   S     -0.02679   1.82409  19.98953  -0.00380   0.00215   0.04155
   S     -1.58865   4.53359  19.99402   0.00529  -0.00121  -0.03318
   S      3.10052   1.82456  19.98402   0.00376  -0.00402  -0.03206
   S      1.53820   4.53434  19.98900  -0.00532   0.00316   0.01830
   S      1.52845   0.92560  13.95252   0.00095  -0.00052   0.00842
   S     -0.03308   3.63465  13.95766  -0.00117   0.00041  -0.00731
   S      4.65632   0.92601  13.94765  -0.00097   0.00082  -0.00701
   S      3.09409   3.63547  13.95357   0.00117  -0.00070   0.00475
   S     -0.02184   1.82124  23.09540  -0.00367   0.00205  -0.04136
   S     -1.58435   4.53039  23.09895   0.00523  -0.00106   0.03300
   S      3.10546   1.82246  23.08895   0.00362  -0.00404   0.03188
   S      1.54392   4.53105  23.09379  -0.00528   0.00315  -0.01850
   S      1.53381   0.92252  17.05792   0.00233  -0.00134  -0.00823
   S     -0.02826   3.63212  17.06300  -0.00213   0.00149   0.00693
   S      4.66094   0.92313  17.05300  -0.00237   0.00109   0.00661
   S      3.09924   3.63252  17.05791   0.00214  -0.00124  -0.00424
PRIMCOORD135
     49   1
   Re     0.03631   1.78745   5.69513  -0.00000   0.00000   0.00000
   Mo     0.02731   1.79263   2.84420  -0.00005   0.00003   0.00002
   Mo    -1.54683   4.49620   2.87893   0.00010   0.00001  -0.00003
   Mo     3.15364   1.80671   2.86892   0.00004  -0.00009  -0.00003
   Mo     1.60345   4.49644   2.87993  -0.00008   0.00005  -0.00005
   Mo     1.53759   0.92024   9.48141  -0.00015   0.00008   0.00007
   Mo    -0.04223   3.65975   9.48063   0.00011  -0.00009   0.00002
   Mo     4.62994   0.92129   9.47063   0.00013  -0.00005   0.00002
   Mo     3.08752   3.63919   9.46258  -0.00009   0.00005   0.00003
   S     -0.04366   1.83366   7.93106   0.00036  -0.00022   0.00000
   S     -1.60395   4.55027   7.91456  -0.00014   0.00020  -0.00027
   S      3.07828   1.82922   7.90456  -0.00023   0.00002  -0.00026
   S      1.51799   4.54584   7.90949   0.00015  -0.00008  -0.00022
   S      1.58497   0.89282   1.32187   0.00035  -0.00020  -0.00020
   S      0.02672   3.59767   1.32814  -0.00017   0.00029   0.00017
   S      4.71813   0.89249   1.31814  -0.00033   0.00000   0.00017
   S      3.15215   3.60181   1.30987   0.00014  -0.00008  -0.00044
   S     -0.04289   1.83323  11.01266   0.00133  -0.00082  -0.00047
   S     -1.60742   4.53740  11.04059  -0.00103   0.00108   0.00067
   S      3.08772   1.83869  11.03058  -0.00140   0.00033   0.00071
   S      1.53072   4.53851  11.03203   0.00095  -0.00049  -0.00047
   S      1.63085   0.86634   4.49126   0.00006  -0.00003   0.00013
   S      0.02634   3.62751   4.48922  -0.00003   0.00008  -0.00001
   S      4.69210   0.87795   4.47922  -0.00009  -0.00001  -0.00001
   S      3.15863   3.59809   4.41531   0.00004  -0.00002   0.00042
   Mo    -0.03240   1.82726  15.50878  -0.01509   0.00932   0.00000
   Mo    -1.59417   4.53671  15.51335   0.01098  -0.01164  -0.00009
   Mo     3.09500   1.82767  15.50335   0.01500  -0.00336  -0.00009
   Mo     1.53302   4.53726  15.50855  -0.01091   0.00565   0.00012
   Mo     1.53926   0.91945  21.53841  -0.00336   0.00194  -0.00013
   Mo    -0.02276   3.62877  21.54341   0.00213  -0.00265   0.00009
   Mo     4.66665   0.92015  21.53340   0.00336  -0.00053   0.00008
   Mo     3.10455   3.62952  21.53749  -0.00214   0.00124  -0.00004
   S     -0.02679   1.82409  19.98953   0.00084  -0.00055   0.00943
   S     -1.58865   4.53359  19.99402   0.00003   0.00106  -0.00725
   S      3.10052   1.82456  19.98402  -0.00085  -0.00058  -0.00729
   S      1.53820   4.53434  19.98900  -0.00002   0.00008   0.00364
   S      1.52845   0.92560  13.95252  -0.00354   0.00182  -0.04293
   S     -0.03308   3.63465  13.95766   0.00496  -0.00105   0.03204
   S      4.65632   0.92601  13.94765   0.00363  -0.00388   0.02936
   S      3.09409   3.63547  13.95357  -0.00501   0.00311  -0.02086
   S     -0.02184   1.82124  23.09540  -0.00057   0.00033  -0.00910
   S     -1.58435   4.53039  23.09895   0.00106  -0.00006   0.00685
   S      3.10546   1.82246  23.08895   0.00059  -0.00088   0.00685
   S      1.54392   4.53105  23.09379  -0.00104   0.00061  -0.00316
   S      1.53381   0.92252  17.05792  -0.00322   0.00163   0.04328
   S     -0.02826   3.63212  17.06300   0.00488  -0.00077  -0.03218
   S      4.66094   0.92313  17.05300   0.00336  -0.00394  -0.02949
   S      3.09924   3.63252  17.05791  -0.00500   0.00311   0.02089
PRIMCOORD136
     49   1
   Re     0.03631   1.78745   5.69513  -0.00005   0.00002   0.00001
   Mo     0.02731   1.79263   2.84420   0.00012  -0.00003  -0.00001
   Mo    -1.54683   4.49620   2.87893   0.00027   0.00027  -0.00015
   Mo     3.15364   1.80671   2.86892  -0.00014  -0.00036  -0.00015
   Mo     1.60345   4.49644   2.87993  -0.00030   0.00014  -0.00020
   Mo     1.53759   0.92024   9.48141  -0.00002   0.00000  -0.00001
   Mo    -0.04223   3.65975   9.48063   0.00001  -0.00001   0.00002
   Mo     4.62994   0.92129   9.47063   0.00002  -0.00001   0.00003
   Mo     3.08752   3.63919   9.46258  -0.00001   0.00001   0.00000
   S     -0.04366   1.83366   7.93106   0.00001  -0.00002  -0.00005
   S     -1.60395   4.55027   7.91456  -0.00001   0.00001  -0.00006
   S      3.07828   1.82922   7.90456  -0.00001   0.00000  -0.00008
   S      1.51799   4.54584   7.90949   0.00000   0.00000  -0.00002
   S      1.58497   0.89282   1.32187   0.00069  -0.00006   0.00101
   S      0.02672   3.59767   1.32814   0.00129   0.00131   0.00014
   S      4.71813   0.89249   1.31814  -0.00080  -0.00162  -0.00014
   S      3.15215   3.60181   1.30987  -0.00123   0.00039  -0.00150
   S     -0.04289   1.83323  11.01266  -0.00007  -0.00003  -0.00003
   S     -1.60742   4.53740  11.04059  -0.00003  -0.00002   0.00003
   S      3.08772   1.83869  11.03058   0.00007   0.00001   0.00011
   S      1.53072   4.53851  11.03203   0.00003   0.00005   0.00005
   S      1.63085   0.86634   4.49126   0.00037  -0.00015  -0.00001
   S      0.02634   3.62751   4.48922   0.00022   0.00012   0.00019
   S      4.69210   0.87795   4.47922   0.00004  -0.00017   0.00025
   S      3.15863   3.59809   4.41531  -0.00021   0.00006   0.00143
   Mo    -0.03240   1.82726  15.50878   0.00070   0.00035  -0.00013
   Mo    -1.59417   4.53671  15.51335   0.00050   0.00032  -0.00003
   Mo     3.09500   1.82767  15.50335  -0.00069  -0.00022   0.00002
   Mo     1.53302   4.53726  15.50855  -0.00051  -0.00046   0.00018
   Mo     1.53926   0.91945  21.53841  -0.00747   0.00053   0.00006
   Mo    -0.02276   3.62877  21.54341  -0.01427  -0.01307   0.00003
   Mo     4.66665   0.92015  21.53340   0.00745   0.01697   0.00000
   Mo     3.10455   3.62952  21.53749   0.01438  -0.00453   0.00004
   S     -0.02679   1.82409  19.98953   0.00496  -0.00162   0.03516
   S     -1.58865   4.53359  19.99402   0.00258   0.00581   0.01502
   S      3.10052   1.82456  19.98402  -0.00484  -0.00450  -0.00082
   S      1.53820   4.53434  19.98900  -0.00287   0.00046  -0.05399
   S      1.52845   0.92560  13.95252  -0.00013  -0.00014   0.00099
   S     -0.03308   3.63465  13.95766  -0.00011   0.00004   0.00102
   S      4.65632   0.92601  13.94765   0.00011  -0.00004  -0.00205
   S      3.09409   3.63547  13.95357   0.00012   0.00016  -0.00127
   S     -0.02184   1.82124  23.09540   0.00496  -0.00153  -0.03493
   S     -1.58435   4.53039  23.09895   0.00259   0.00594  -0.01517
   S      3.10546   1.82246  23.08895  -0.00498  -0.00454   0.00060
   S      1.54392   4.53105  23.09379  -0.00265   0.00024   0.05371
   S      1.53381   0.92252  17.05792   0.00059  -0.00021  -0.00157
   S     -0.02826   3.63212  17.06300   0.00122   0.00131  -0.00101
   S      4.66094   0.92313  17.05300  -0.00062  -0.00166   0.00224
   S      3.09924   3.63252  17.05791  -0.00119   0.00057   0.00161
PRIMCOORD137
     49   1
   Re     0.03631   1.78745   5.69513   0.00000   0.00001  -0.00000
   Mo     0.02731   1.79263   2.84420  -0.00003  -0.00007  -0.00000
   Mo    -1.54683   4.49620   2.87893  -0.00001   0.00005  -0.00001
   Mo     3.15364   1.80671   2.86892   0.00003  -0.00003  -0.00001
   Mo     1.60345   4.49644   2.87993   0.00001   0.00007  -0.00001
   Mo     1.53759   0.92024   9.48141   0.00001   0.00006   0.00000
   Mo    -0.04223   3.65975   9.48063   0.00003  -0.00005   0.00008
   Mo     4.62994   0.92129   9.47063  -0.00003   0.00001  -0.00007
   Mo     3.08752   3.63919   9.46258  -0.00002  -0.00003   0.00001
   S     -0.04366   1.83366   7.93106   0.00023   0.00038   0.00000
   S     -1.60395   4.55027   7.91456   0.00014  -0.00007   0.00004
   S      3.07828   1.82922   7.90456  -0.00014   0.00009  -0.00015
   S      1.51799   4.54584   7.90949  -0.00013  -0.00024  -0.00005
   S      1.58497   0.89282   1.32187  -0.00015  -0.00035   0.00007
   S      0.02672   3.59767   1.32814  -0.00010   0.00022  -0.00028
   S      4.71813   0.89249   1.31814   0.00016  -0.00022   0.00029
   S      3.15215   3.60181   1.30987   0.00010   0.00035  -0.00010
   S     -0.04289   1.83323  11.01266   0.00092   0.00153  -0.00005
   S     -1.60742   4.53740  11.04059   0.00080  -0.00057   0.00056
   S      3.08772   1.83869  11.03058  -0.00093   0.00053  -0.00044
   S      1.53072   4.53851  11.03203  -0.00086  -0.00164   0.00003
   S      1.63085   0.86634   4.49126  -0.00002  -0.00008  -0.00000
   S      0.02634   3.62751   4.48922  -0.00002  -0.00003   0.00012
   S      4.69210   0.87795   4.47922  -0.00000  -0.00007  -0.00010
   S      3.15863   3.59809   4.41531   0.00002   0.00006   0.00009
   Mo    -0.03240   1.82726  15.50878  -0.00971  -0.01614  -0.00001
   Mo    -1.59417   4.53671  15.51335  -0.00882   0.00557  -0.00006
   Mo     3.09500   1.82767  15.50335   0.00971  -0.00611   0.00005
   Mo     1.53302   4.53726  15.50855   0.00874   0.01668   0.00002
   Mo     1.53926   0.91945  21.53841   0.00176   0.00403   0.00000
   Mo    -0.02276   3.62877  21.54341   0.00131  -0.00230  -0.00018
   Mo     4.66665   0.92015  21.53340  -0.00180   0.00257   0.00018
   Mo     3.10455   3.62952  21.53749  -0.00129  -0.00435  -0.00001
   S     -0.02679   1.82409  19.98953   0.00059   0.00021   0.00254
   S     -1.58865   4.53359  19.99402   0.00027   0.00036  -0.01047
   S      3.10052   1.82456  19.98402  -0.00049  -0.00016   0.01140
   S      1.53820   4.53434  19.98900  -0.00033  -0.00034  -0.00391
   S      1.52845   0.92560  13.95252   0.00301   0.00566  -0.00019
   S     -0.03308   3.63465  13.95766   0.00331  -0.00206  -0.04422
   S      4.65632   0.92601  13.94765  -0.00297   0.00190   0.04632
   S      3.09409   3.63547  13.95357  -0.00326  -0.00546  -0.00219
   S     -0.02184   1.82124  23.09540  -0.00036  -0.00137  -0.00251
   S     -1.58435   4.53039  23.09895  -0.00056   0.00089   0.00995
   S      3.10546   1.82246  23.08895   0.00041  -0.00074  -0.01095
   S      1.54392   4.53105  23.09379   0.00056   0.00130   0.00389
   S      1.53381   0.92252  17.05792   0.00296   0.00548   0.00016
   S     -0.02826   3.63212  17.06300   0.00347  -0.00199   0.04450
   S      4.66094   0.92313  17.05300  -0.00307   0.00181  -0.04657
   S      3.09924   3.63252  17.05791  -0.00327  -0.00529   0.00220
PRIMCOORD138
     49   1
   Re     0.03631   1.78745   5.69513  -0.00002  -0.00005  -0.00000
   Mo     0.02731   1.79263   2.84420   0.00006   0.00015   0.00000
   Mo    -1.54683   4.49620   2.87893   0.00002  -0.00012   0.00004
   Mo     3.15364   1.80671   2.86892  -0.00007   0.00007   0.00000
   Mo     1.60345   4.49644   2.87993  -0.00005  -0.00018   0.00003
   Mo     1.53759   0.92024   9.48141  -0.00001  -0.00001   0.00000
   Mo    -0.04223   3.65975   9.48063  -0.00001   0.00000   0.00001
   Mo     4.62994   0.92129   9.47063   0.00002  -0.00000  -0.00001
   Mo     3.08752   3.63919   9.46258   0.00002   0.00003   0.00000
   S     -0.04366   1.83366   7.93106   0.00007   0.00012   0.00001
   S     -1.60395   4.55027   7.91456   0.00005  -0.00004   0.00011
   S      3.07828   1.82922   7.90456  -0.00005   0.00002  -0.00014
   S      1.51799   4.54584   7.90949  -0.00005  -0.00010  -0.00002
   S      1.58497   0.89282   1.32187   0.00079   0.00152  -0.00016
   S      0.02672   3.59767   1.32814   0.00062  -0.00074   0.00077
   S      4.71813   0.89249   1.31814  -0.00079   0.00072  -0.00075
   S      3.15215   3.60181   1.30987  -0.00061  -0.00149   0.00023
   S     -0.04289   1.83323  11.01266   0.00023   0.00037  -0.00001
   S     -1.60742   4.53740  11.04059   0.00021  -0.00015   0.00000
   S      3.08772   1.83869  11.03058  -0.00025   0.00012   0.00002
   S      1.53072   4.53851  11.03203  -0.00023  -0.00043   0.00001
   S      1.63085   0.86634   4.49126   0.00009   0.00029   0.00001
   S      0.02634   3.62751   4.48922   0.00012   0.00023  -0.00021
   S      4.69210   0.87795   4.47922   0.00012   0.00029   0.00014
   S      3.15863   3.59809   4.41531  -0.00012  -0.00029  -0.00021
   Mo    -0.03240   1.82726  15.50878  -0.00235  -0.00383   0.00002
   Mo    -1.59417   4.53671  15.51335  -0.00217   0.00124  -0.00017
   Mo     3.09500   1.82767  15.50335   0.00234  -0.00135   0.00017
   Mo     1.53302   4.53726  15.50855   0.00216   0.00393  -0.00003
   Mo     1.53926   0.91945  21.53841  -0.00854  -0.01647  -0.00001
   Mo    -0.02276   3.62877  21.54341  -0.00720   0.00748  -0.00002
   Mo     4.66665   0.92015  21.53340   0.00859  -0.00828   0.00001
   Mo     3.10455   3.62952  21.53749   0.00714   0.01738  -0.00001
   S     -0.02679   1.82409  19.98953   0.00272   0.00645  -0.00508
   S     -1.58865   4.53359  19.99402   0.00330  -0.00315   0.04324
   S      3.10052   1.82456  19.98402  -0.00289   0.00273  -0.04633
   S      1.53820   4.53434  19.98900  -0.00313  -0.00618   0.00881
   S      1.52845   0.92560  13.95252   0.00083   0.00149  -0.00015
   S     -0.03308   3.63465  13.95766   0.00085  -0.00052  -0.01072
   S      4.65632   0.92601  13.94765  -0.00081   0.00050   0.01121
   S      3.09409   3.63547  13.95357  -0.00086  -0.00147  -0.00016
   S     -0.02184   1.82124  23.09540   0.00253   0.00609   0.00504
   S     -1.58435   4.53039  23.09895   0.00303  -0.00295  -0.04320
   S      3.10546   1.82246  23.08895  -0.00254   0.00259   0.04632
   S      1.54392   4.53105  23.09379  -0.00300  -0.00582  -0.00877
   S      1.53381   0.92252  17.05792   0.00167   0.00312   0.00025
   S     -0.02826   3.63212  17.06300   0.00159  -0.00126   0.01027
   S      4.66094   0.92313  17.05300  -0.00167   0.00132  -0.01078
   S      3.09924   3.63252  17.05791  -0.00157  -0.00316   0.00012
PRIMCOORD139
     49   1
   Re     0.03631   1.78745   5.69513  -0.00000   0.00000   0.00001
   Mo     0.02731   1.79263   2.84420  -0.00001   0.00001  -0.00000
   Mo    -1.54683   4.49620   2.87893  -0.00001  -0.00001  -0.00001
   Mo     3.15364   1.80671   2.86892   0.00000   0.00002  -0.00001
   Mo     1.60345   4.49644   2.87993   0.00002  -0.00001  -0.00001
   Mo     1.53759   0.92024   9.48141   0.00027  -0.00015  -0.00004
   Mo    -0.04223   3.65975   9.48063  -0.00002   0.00029  -0.00011
   Mo     4.62994   0.92129   9.47063  -0.00027  -0.00013  -0.00011
   Mo     3.08752   3.63919   9.46258  -0.00001   0.00000  -0.00020
   S     -0.04366   1.83366   7.93106   0.00016  -0.00008  -0.00011
   S     -1.60395   4.55027   7.91456   0.00010   0.00016   0.00079
   S      3.07828   1.82922   7.90456  -0.00010  -0.00017   0.00080
   S      1.51799   4.54584   7.90949  -0.00006   0.00002   0.00062
   S      1.58497   0.89282   1.32187   0.00001  -0.00001  -0.00001
   S      0.02672   3.59767   1.32814   0.00004   0.00002   0.00001
   S      4.71813   0.89249   1.31814   0.00000  -0.00005   0.00002
   S      3.15215   3.60181   1.30987  -0.00004   0.00002   0.00013
   S     -0.04289   1.83323  11.01266   0.00059  -0.00029   0.00107
   S     -1.60742   4.53740  11.04059   0.00125   0.00143  -0.00066
   S      3.08772   1.83869  11.03058  -0.00066  -0.00178  -0.00070
   S      1.53072   4.53851  11.03203  -0.00120   0.00063  -0.00078
   S      1.63085   0.86634   4.49126   0.00000  -0.00001   0.00004
   S      0.02634   3.62751   4.48922   0.00001  -0.00004   0.00000
   S      4.69210   0.87795   4.47922   0.00004   0.00001   0.00000
   S      3.15863   3.59809   4.41531  -0.00002   0.00001  -0.00008
   Mo    -0.03240   1.82726  15.50878  -0.00646   0.00311   0.00003
   Mo    -1.59417   4.53671  15.51335  -0.01295  -0.01415   0.00004
   Mo     3.09500   1.82767  15.50335   0.00636   0.01805   0.00004
   Mo     1.53302   4.53726  15.50855   0.01299  -0.00688   0.00008
   Mo     1.53926   0.91945  21.53841   0.00005  -0.00000  -0.00014
   Mo    -0.02276   3.62877  21.54341  -0.00042  -0.00021  -0.00001
   Mo     4.66665   0.92015  21.53340  -0.00005   0.00048   0.00000
   Mo     3.10455   3.62952  21.53749   0.00040  -0.00026   0.00021
   S     -0.02679   1.82409  19.98953   0.00081  -0.00042   0.00027
   S     -1.58865   4.53359  19.99402   0.00133   0.00166   0.00082
   S      3.10052   1.82456  19.98402  -0.00082  -0.00196   0.00094
   S      1.53820   4.53434  19.98900  -0.00129   0.00069  -0.00098
   S      1.52845   0.92560  13.95252   0.00445  -0.00240  -0.03595
   S     -0.03308   3.63465  13.95766   0.00223   0.00609  -0.00792
   S      4.65632   0.92601  13.94765  -0.00435  -0.00491  -0.00535
   S      3.09409   3.63547  13.95357  -0.00225   0.00104   0.05477
   S     -0.02184   1.82124  23.09540   0.00018  -0.00011  -0.00083
   S     -1.58435   4.53039  23.09895   0.00009   0.00026  -0.00076
   S      3.10546   1.82246  23.08895  -0.00018  -0.00022  -0.00085
   S      1.54392   4.53105  23.09379  -0.00006   0.00004   0.00130
   S      1.53381   0.92252  17.05792   0.00469  -0.00253   0.03578
   S     -0.02826   3.63212  17.06300   0.00237   0.00628   0.00766
   S      4.66094   0.92313  17.05300  -0.00447  -0.00510   0.00507
   S      3.09924   3.63252  17.05791  -0.00255   0.00120  -0.05453
PRIMCOORD140
     49   1
   Re     0.03631   1.78745   5.69513   0.00048  -0.00027   0.00240
   Mo     0.02731   1.79263   2.84420   0.00036  -0.00021  -0.02309
   Mo    -1.54683   4.49620   2.87893   0.00538   0.00283  -0.01590
   Mo     3.15364   1.80671   2.86892   0.00024  -0.00607  -0.01590
   Mo     1.60345   4.49644   2.87993  -0.00555   0.00321  -0.01545
   Mo     1.53759   0.92024   9.48141  -0.00025   0.00015   0.00001
   Mo    -0.04223   3.65975   9.48063  -0.00008  -0.00043  -0.00026
   Mo     4.62994   0.92129   9.47063   0.00033   0.00028  -0.00025
   Mo     3.08752   3.63919   9.46258   0.00005  -0.00003  -0.00001
   S     -0.04366   1.83366   7.93106  -0.00033   0.00019   0.00434
   S     -1.60395   4.55027   7.91456   0.00022   0.00006   0.00033
   S      3.07828   1.82922   7.90456   0.00005  -0.00023   0.00033
   S      1.51799   4.54584   7.90949  -0.00019   0.00011   0.00042
   S      1.58497   0.89282   1.32187  -0.00827   0.00478   0.04641
   S      0.02672   3.59767   1.32814  -0.00022  -0.00886   0.04691
   S      4.71813   0.89249   1.31814   0.00755   0.00463   0.04692
   S      3.15215   3.60181   1.30987   0.00008  -0.00005   0.02428
   S     -0.04289   1.83323  11.01266   0.00007  -0.00004  -0.00141
   S     -1.60742   4.53740  11.04059   0.00001   0.00015  -0.00036
   S      3.08772   1.83869  11.03058  -0.00012  -0.00011  -0.00036
   S      1.53072   4.53851  11.03203   0.00001  -0.00000  -0.00008
   S      1.63085   0.86634   4.49126   0.00176  -0.00101   0.00204
   S      0.02634   3.62751   4.48922   0.00077   0.00717  -0.00116
   S      4.69210   0.87795   4.47922  -0.00585  -0.00425  -0.00118
   S      3.15863   3.59809   4.41531   0.00026  -0.00016   0.03231
   Mo    -0.03240   1.82726  15.50878  -0.00000   0.00001  -0.00047
   Mo    -1.59417   4.53671  15.51335   0.00000   0.00001  -0.00049
   Mo     3.09500   1.82767  15.50335  -0.00000   0.00000  -0.00049
   Mo     1.53302   4.53726  15.50855  -0.00001   0.00001  -0.00048
   Mo     1.53926   0.91945  21.53841   0.00006  -0.00003  -0.00088
   Mo    -0.02276   3.62877  21.54341   0.00002   0.00008  -0.00087
   Mo     4.66665   0.92015  21.53340  -0.00006  -0.00006  -0.00086
   Mo     3.10455   3.62952  21.53749  -0.00003   0.00002  -0.00081
   S     -0.02679   1.82409  19.98953   0.00002  -0.00001   0.00179
   S     -1.58865   4.53359  19.99402  -0.00005  -0.00005   0.00208
   S      3.10052   1.82456  19.98402  -0.00001   0.00008   0.00208
   S      1.53820   4.53434  19.98900   0.00008  -0.00005   0.00216
   S      1.52845   0.92560  13.95252   0.00004  -0.00002   0.00077
   S     -0.03308   3.63465  13.95766   0.00001   0.00003   0.00077
   S      4.65632   0.92601  13.94765  -0.00002  -0.00003   0.00077
   S      3.09409   3.63547  13.95357   0.00000  -0.00001   0.00078
   S     -0.02184   1.82124  23.09540   0.00001  -0.00001   0.00053
   S     -1.58435   4.53039  23.09895  -0.00044  -0.00025   0.00003
   S      3.10546   1.82246  23.08895  -0.00001   0.00050   0.00003
   S      1.54392   4.53105  23.09379   0.00042  -0.00024  -0.00014
   S      1.53381   0.92252  17.05792  -0.00001  -0.00001   0.00066
   S     -0.02826   3.63212  17.06300   0.00000  -0.00001   0.00065
   S      4.66094   0.92313  17.05300   0.00001  -0.00001   0.00065
   S      3.09924   3.63252  17.05791  -0.00000   0.00000   0.00067
PRIMCOORD141
     49   1
   Re     0.03631   1.78745   5.69513   0.00584   0.00868  -0.00005
   Mo     0.02731   1.79263   2.84420   0.00208   0.00308   0.00007
   Mo    -1.54683   4.49620   2.87893  -0.00375   0.00303  -0.00264
   Mo     3.15364   1.80671   2.86892   0.00567  -0.00146   0.00251
   Mo     1.60345   4.49644   2.87993   0.00449   0.00801   0.00024
   Mo     1.53759   0.92024   9.48141  -0.00014  -0.00027   0.00011
   Mo    -0.04223   3.65975   9.48063  -0.00012   0.00049   0.00083
   Mo     4.62994   0.92129   9.47063   0.00060   0.00020  -0.00081
   Mo     3.08752   3.63919   9.46258  -0.00006  -0.00009   0.00005
   S     -0.04366   1.83366   7.93106  -0.00328  -0.00477   0.00030
   S     -1.60395   4.55027   7.91456  -0.00035   0.00065   0.00002
   S      3.07828   1.82922   7.90456   0.00093   0.00002  -0.00018
   S      1.51799   4.54584   7.90949   0.00074   0.00134  -0.00002
   S      1.58497   0.89282   1.32187  -0.00109  -0.00098  -0.00098
   S      0.02672   3.59767   1.32814  -0.00020  -0.00555  -0.01028
   S      4.71813   0.89249   1.31814  -0.00512  -0.00310   0.01077
   S      3.15215   3.60181   1.30987  -0.00267  -0.00404  -0.00005
   S     -0.04289   1.83323  11.01266  -0.00003   0.00000  -0.00021
   S     -1.60742   4.53740  11.04059   0.00039   0.00006  -0.00048
   S      3.08772   1.83869  11.03058  -0.00019   0.00033   0.00027
   S      1.53072   4.53851  11.03203  -0.00015  -0.00027  -0.00009
   S      1.63085   0.86634   4.49126   0.00085   0.01070   0.00306
   S      0.02634   3.62751   4.48922   0.00629  -0.05389   0.03644
   S      4.69210   0.87795   4.47922  -0.05277  -0.02460  -0.03926
   S      3.15863   3.59809   4.41531  -0.00345  -0.00517  -0.00007
   Mo    -0.03240   1.82726  15.50878   0.00001   0.00000   0.00000
   Mo    -1.59417   4.53671  15.51335   0.00000  -0.00001   0.00000
   Mo     3.09500   1.82767  15.50335  -0.00001   0.00001   0.00001
   Mo     1.53302   4.53726  15.50855  -0.00000  -0.00001   0.00001
   Mo     1.53926   0.91945  21.53841  -0.00003  -0.00005   0.00000
   Mo    -0.02276   3.62877  21.54341  -0.00003   0.00003   0.00002
   Mo     4.66665   0.92015  21.53340   0.00003  -0.00000  -0.00001
   Mo     3.10455   3.62952  21.53749   0.00006   0.00009   0.00000
   S     -0.02679   1.82409  19.98953   0.00002   0.00003  -0.00001
   S     -1.58865   4.53359  19.99402  -0.00001  -0.00003   0.00013
   S      3.10052   1.82456  19.98402  -0.00002  -0.00003  -0.00014
   S      1.53820   4.53434  19.98900  -0.00003  -0.00005  -0.00002
   S      1.52845   0.92560  13.95252   0.00001   0.00001  -0.00001
   S     -0.03308   3.63465  13.95766   0.00001  -0.00000   0.00001
   S      4.65632   0.92601  13.94765  -0.00001   0.00000  -0.00003
   S      3.09409   3.63547  13.95357  -0.00001  -0.00001  -0.00000
   S     -0.02184   1.82124  23.09540   0.00014   0.00021  -0.00000
   S     -1.58435   4.53039  23.09895   0.00008  -0.00010  -0.00024
   S      3.10546   1.82246  23.08895  -0.00015   0.00001   0.00022
   S      1.54392   4.53105  23.09379  -0.00016  -0.00027   0.00001
   S      1.53381   0.92252  17.05792   0.00000   0.00000  -0.00001
   S     -0.02826   3.63212  17.06300   0.00000   0.00000  -0.00001
   S      4.66094   0.92313  17.05300   0.00000   0.00000  -0.00001
   S      3.09924   3.63252  17.05791  -0.00000  -0.00000  -0.00002
PRIMCOORD142
     49   1
   Re     0.03631   1.78745   5.69513   0.00862  -0.00581  -0.00080
   Mo     0.02731   1.79263   2.84420   0.00315  -0.00211   0.00088
   Mo    -1.54683   4.49620   2.87893   0.00279  -0.00860  -0.00082
   Mo     3.15364   1.80671   2.86892   0.00812   0.00210  -0.00117
   Mo     1.60345   4.49644   2.87993  -0.00180   0.00031   0.00338
   Mo     1.53759   0.92024   9.48141   0.00012  -0.00005   0.00185
   Mo    -0.04223   3.65975   9.48063   0.00005  -0.00103   0.00033
   Mo     4.62994   0.92129   9.47063   0.00085   0.00045   0.00044
   Mo     3.08752   3.63919   9.46258  -0.00014   0.00009   0.00102
   S     -0.04366   1.83366   7.93106  -0.00549   0.00363   0.00505
   S     -1.60395   4.55027   7.91456   0.00075  -0.00119  -0.00147
   S      3.07828   1.82922   7.90456   0.00131  -0.00005  -0.00145
   S      1.51799   4.54584   7.90949  -0.00043   0.00013  -0.00068
   S      1.58497   0.89282   1.32187  -0.00590   0.00350  -0.01416
   S      0.02672   3.59767   1.32814  -0.00056   0.00356   0.00442
   S      4.71813   0.89249   1.31814  -0.00266  -0.00088   0.00295
   S      3.15215   3.60181   1.30987  -0.00359   0.00248  -0.00065
   S     -0.04289   1.83323  11.01266  -0.00027   0.00015  -0.00392
   S     -1.60742   4.53740  11.04059   0.00008   0.00058  -0.00209
   S      3.08772   1.83869  11.03058  -0.00043  -0.00041  -0.00215
   S      1.53072   4.53851  11.03203  -0.00004   0.00005  -0.00180
   S      1.63085   0.86634   4.49126  -0.05821   0.03285   0.04430
   S      0.02634   3.62751   4.48922   0.00874   0.03361  -0.02299
   S      4.69210   0.87795   4.47922  -0.01765  -0.02120  -0.01776
   S      3.15863   3.59809   4.41531  -0.00494   0.00337  -0.00092
   Mo    -0.03240   1.82726  15.50878   0.00000  -0.00000   0.00008
   Mo    -1.59417   4.53671  15.51335  -0.00001   0.00000   0.00008
   Mo     3.09500   1.82767  15.50335  -0.00001   0.00000   0.00008
   Mo     1.53302   4.53726  15.50855   0.00001  -0.00000   0.00008
   Mo     1.53926   0.91945  21.53841   0.00001  -0.00000   0.00008
   Mo    -0.02276   3.62877  21.54341  -0.00005  -0.00002   0.00007
   Mo     4.66665   0.92015  21.53340  -0.00001   0.00006   0.00007
   Mo     3.10455   3.62952  21.53749   0.00009  -0.00006   0.00007
   S     -0.02679   1.82409  19.98953   0.00004  -0.00003  -0.00013
   S     -1.58865   4.53359  19.99402  -0.00003   0.00004  -0.00008
   S      3.10052   1.82456  19.98402  -0.00004   0.00001  -0.00006
   S      1.53820   4.53434  19.98900  -0.00001   0.00001  -0.00032
   S      1.52845   0.92560  13.95252   0.00002  -0.00001  -0.00005
   S     -0.03308   3.63465  13.95766   0.00002   0.00003  -0.00006
   S      4.65632   0.92601  13.94765  -0.00002  -0.00003  -0.00006
   S      3.09409   3.63547  13.95357  -0.00001   0.00001  -0.00003
   S     -0.02184   1.82124  23.09540   0.00022  -0.00015  -0.00008
   S     -1.58435   4.53039  23.09895  -0.00010   0.00024  -0.00015
   S      3.10546   1.82246  23.08895  -0.00022  -0.00003  -0.00019
   S      1.54392   4.53105  23.09379  -0.00002   0.00004   0.00023
   S      1.53381   0.92252  17.05792   0.00000  -0.00000  -0.00015
   S     -0.02826   3.63212  17.06300   0.00000   0.00001  -0.00015
   S      4.66094   0.92313  17.05300  -0.00000  -0.00001  -0.00015
   S      3.09924   3.63252  17.05791  -0.00000   0.00000  -0.00017
PRIMCOORD143
     49   1
   Re     0.03631   1.78745   5.69513  -0.00068   0.00041  -0.00462
   Mo     0.02731   1.79263   2.84420  -0.00027   0.00016   0.00078
   Mo    -1.54683   4.49620   2.87893  -0.00039   0.00058   0.00005
   Mo     3.15364   1.80671   2.86892  -0.00068   0.00004   0.00006
   Mo     1.60345   4.49644   2.87993   0.00020  -0.00010  -0.00042
   Mo     1.53759   0.92024   9.48141  -0.00538   0.00311   0.01658
   Mo    -0.04223   3.65975   9.48063  -0.00017  -0.00632   0.01574
   Mo     4.62994   0.92129   9.47063   0.00539   0.00331   0.01574
   Mo     3.08752   3.63919   9.46258   0.00037  -0.00021   0.01772
   S     -0.04366   1.83366   7.93106  -0.00130   0.00074   0.03965
   S     -1.60395   4.55027   7.91456   0.00127   0.00031  -0.02206
   S      3.07828   1.82922   7.90456   0.00037  -0.00127  -0.02206
   S      1.51799   4.54584   7.90949  -0.00152   0.00088  -0.02220
   S      1.58497   0.89282   1.32187   0.00124  -0.00070   0.00034
   S      0.02672   3.59767   1.32814   0.00007   0.00061  -0.00099
   S      4.71813   0.89249   1.31814  -0.00052  -0.00036  -0.00095
   S      3.15215   3.60181   1.30987   0.00045  -0.00027   0.00050
   S     -0.04289   1.83323  11.01266   0.00066  -0.00039  -0.05031
   S     -1.60742   4.53740  11.04059   0.00244   0.00210  -0.03238
   S      3.08772   1.83869  11.03058  -0.00060  -0.00319  -0.03239
   S      1.53072   4.53851  11.03203  -0.00258   0.00150  -0.03108
   S      1.63085   0.86634   4.49126   0.00580  -0.00332  -0.00348
   S      0.02634   3.62751   4.48922  -0.00071  -0.00186   0.00230
   S      4.69210   0.87795   4.47922   0.00112   0.00149   0.00220
   S      3.15863   3.59809   4.41531   0.00053  -0.00032   0.00007
   Mo    -0.03240   1.82726  15.50878  -0.00001   0.00000   0.00091
   Mo    -1.59417   4.53671  15.51335  -0.00006  -0.00003   0.00089
   Mo     3.09500   1.82767  15.50335  -0.00000   0.00006   0.00089
   Mo     1.53302   4.53726  15.50855   0.00006  -0.00004   0.00088
   Mo     1.53926   0.91945  21.53841  -0.00001   0.00000   0.00038
   Mo    -0.02276   3.62877  21.54341   0.00001  -0.00000   0.00039
   Mo     4.66665   0.92015  21.53340   0.00000   0.00000   0.00039
   Mo     3.10455   3.62952  21.53749  -0.00001   0.00001   0.00039
   S     -0.02679   1.82409  19.98953  -0.00000   0.00000  -0.00054
   S     -1.58865   4.53359  19.99402   0.00000   0.00001  -0.00059
   S      3.10052   1.82456  19.98402   0.00000  -0.00000  -0.00059
   S      1.53820   4.53434  19.98900   0.00000  -0.00001  -0.00056
   S      1.52845   0.92560  13.95252   0.00023  -0.00014  -0.00060
   S     -0.03308   3.63465  13.95766   0.00002   0.00026  -0.00058
   S      4.65632   0.92601  13.94765  -0.00020  -0.00016  -0.00059
   S      3.09409   3.63547  13.95357  -0.00003   0.00002  -0.00015
   S     -0.02184   1.82124  23.09540  -0.00001   0.00001  -0.00057
   S     -1.58435   4.53039  23.09895   0.00003  -0.00002  -0.00056
   S      3.10546   1.82246  23.08895   0.00003  -0.00002  -0.00056
   S      1.54392   4.53105  23.09379  -0.00001   0.00000  -0.00060
   S      1.53381   0.92252  17.05792   0.00003  -0.00002  -0.00177
   S     -0.02826   3.63212  17.06300  -0.00000   0.00004  -0.00177
   S      4.66094   0.92313  17.05300  -0.00004  -0.00002  -0.00177
   S      3.09924   3.63252  17.05791  -0.00001   0.00001  -0.00201
PRIMCOORD144
     49   1
   Re     0.03631   1.78745   5.69513   0.00001  -0.00001   0.00147
   Mo     0.02731   1.79263   2.84420   0.00002  -0.00001  -0.00134
   Mo    -1.54683   4.49620   2.87893   0.00022   0.00011  -0.00042
   Mo     3.15364   1.80671   2.86892   0.00001  -0.00025  -0.00042
   Mo     1.60345   4.49644   2.87993  -0.00025   0.00014  -0.00037
   Mo     1.53759   0.92024   9.48141   0.00062  -0.00036   0.00055
   Mo    -0.04223   3.65975   9.48063  -0.00000   0.00079   0.00062
   Mo     4.62994   0.92129   9.47063  -0.00068  -0.00039   0.00062
   Mo     3.08752   3.63919   9.46258  -0.00002   0.00001   0.00018
   S     -0.04366   1.83366   7.93106   0.00041  -0.00024  -0.01110
   S     -1.60395   4.55027   7.91456  -0.00032  -0.00013  -0.00089
   S      3.07828   1.82922   7.90456  -0.00005   0.00035  -0.00089
   S      1.51799   4.54584   7.90949   0.00032  -0.00018  -0.00093
   S      1.58497   0.89282   1.32187  -0.00040   0.00023   0.00228
   S      0.02672   3.59767   1.32814   0.00002  -0.00040   0.00234
   S      4.71813   0.89249   1.31814   0.00036   0.00018   0.00234
   S      3.15215   3.60181   1.30987   0.00002  -0.00001   0.00156
   S     -0.04289   1.83323  11.01266  -0.00001   0.00001   0.00253
   S     -1.60742   4.53740  11.04059  -0.00005  -0.00010   0.00027
   S      3.08772   1.83869  11.03058   0.00006   0.00009   0.00027
   S      1.53072   4.53851  11.03203   0.00009  -0.00005   0.00022
   S      1.63085   0.86634   4.49126   0.00191  -0.00110  -0.00091
   S      0.02634   3.62751   4.48922   0.00015   0.00278  -0.00127
   S      4.69210   0.87795   4.47922  -0.00232  -0.00152  -0.00126
   S      3.15863   3.59809   4.41531  -0.00006   0.00004   0.00040
   Mo    -0.03240   1.82726  15.50878   0.00003  -0.00002   0.01428
   Mo    -1.59417   4.53671  15.51335   0.00005   0.00000   0.01432
   Mo     3.09500   1.82767  15.50335   0.00002  -0.00005   0.01432
   Mo     1.53302   4.53726  15.50855  -0.00001   0.00000   0.01432
   Mo     1.53926   0.91945  21.53841   0.00006  -0.00003   0.01547
   Mo    -0.02276   3.62877  21.54341   0.00003   0.00002   0.01548
   Mo     4.66665   0.92015  21.53340  -0.00000  -0.00004   0.01548
   Mo     3.10455   3.62952  21.53749   0.00002  -0.00001   0.01549
   S     -0.02679   1.82409  19.98953  -0.00008   0.00004  -0.02317
   S     -1.58865   4.53359  19.99402  -0.00010   0.00004  -0.02306
   S      3.10052   1.82456  19.98402  -0.00008   0.00006  -0.02306
   S      1.53820   4.53434  19.98900  -0.00008   0.00005  -0.02306
   S      1.52845   0.92560  13.95252  -0.00005   0.00003  -0.02168
   S     -0.03308   3.63465  13.95766   0.00000  -0.00005  -0.02170
   S      4.65632   0.92601  13.94765   0.00004   0.00002  -0.02170
   S      3.09409   3.63547  13.95357   0.00000  -0.00000  -0.02192
   S     -0.02184   1.82124  23.09540  -0.00001   0.00001  -0.02333
   S     -1.58435   4.53039  23.09895  -0.00001  -0.00000  -0.02356
   S      3.10546   1.82246  23.08895  -0.00000   0.00001  -0.02356
   S      1.54392   4.53105  23.09379   0.00001  -0.00000  -0.02361
   S      1.53381   0.92252  17.05792  -0.00009   0.00005  -0.02125
   S     -0.02826   3.63212  17.06300  -0.00007   0.00003  -0.02124
   S      4.66094   0.92313  17.05300  -0.00006   0.00005  -0.02124
   S      3.09924   3.63252  17.05791  -0.00007   0.00004  -0.02117
PRIMCOORD145
     49   1
   Re     0.03631   1.78745   5.69513  -0.00000   0.00000  -0.00013
   Mo     0.02731   1.79263   2.84420  -0.00001   0.00000  -0.00013
   Mo    -1.54683   4.49620   2.87893   0.00000   0.00001  -0.00011
   Mo     3.15364   1.80671   2.86892  -0.00001  -0.00001  -0.00011
   Mo     1.60345   4.49644   2.87993  -0.00002   0.00001  -0.00012
   Mo     1.53759   0.92024   9.48141  -0.00009   0.00005   0.00016
   Mo    -0.04223   3.65975   9.48063  -0.00000  -0.00011   0.00015
   Mo     4.62994   0.92129   9.47063   0.00009   0.00005   0.00015
   Mo     3.08752   3.63919   9.46258   0.00001  -0.00001   0.00021
   S     -0.04366   1.83366   7.93106  -0.00005   0.00003   0.00127
   S     -1.60395   4.55027   7.91456   0.00003   0.00001  -0.00008
   S      3.07828   1.82922   7.90456   0.00001  -0.00003  -0.00008
   S      1.51799   4.54584   7.90949  -0.00004   0.00003  -0.00010
   S      1.58497   0.89282   1.32187  -0.00005   0.00003   0.00048
   S      0.02672   3.59767   1.32814   0.00002  -0.00006   0.00047
   S      4.71813   0.89249   1.31814   0.00006   0.00003   0.00047
   S      3.15215   3.60181   1.30987   0.00002  -0.00001   0.00046
   S     -0.04289   1.83323  11.01266   0.00000  -0.00000  -0.00097
   S     -1.60742   4.53740  11.04059   0.00003   0.00004  -0.00073
   S      3.08772   1.83869  11.03058  -0.00002  -0.00005  -0.00073
   S      1.53072   4.53851  11.03203  -0.00005   0.00003  -0.00072
   S      1.63085   0.86634   4.49126  -0.00007   0.00004   0.00004
   S      0.02634   3.62751   4.48922  -0.00001  -0.00019   0.00010
   S      4.69210   0.87795   4.47922   0.00015   0.00010   0.00010
   S      3.15863   3.59809   4.41531   0.00003  -0.00002   0.00011
   Mo    -0.03240   1.82726  15.50878  -0.00003   0.00002  -0.01550
   Mo    -1.59417   4.53671  15.51335  -0.00005  -0.00000  -0.01552
   Mo     3.09500   1.82767  15.50335  -0.00002   0.00004  -0.01552
   Mo     1.53302   4.53726  15.50855   0.00000  -0.00000  -0.01552
   Mo     1.53926   0.91945  21.53841   0.00004  -0.00002   0.01434
   Mo    -0.02276   3.62877  21.54341   0.00003   0.00002   0.01435
   Mo     4.66665   0.92015  21.53340  -0.00000  -0.00003   0.01435
   Mo     3.10455   3.62952  21.53749   0.00001  -0.00001   0.01435
   S     -0.02679   1.82409  19.98953  -0.00007   0.00003  -0.02203
   S     -1.58865   4.53359  19.99402  -0.00007   0.00004  -0.02197
   S      3.10052   1.82456  19.98402  -0.00007   0.00005  -0.02197
   S      1.53820   4.53434  19.98900  -0.00007   0.00004  -0.02196
   S      1.52845   0.92560  13.95252   0.00001  -0.00001   0.02319
   S     -0.03308   3.63465  13.95766  -0.00000   0.00001   0.02321
   S      4.65632   0.92601  13.94765  -0.00001  -0.00001   0.02321
   S      3.09409   3.63547  13.95357  -0.00001   0.00000   0.02339
   S     -0.02184   1.82124  23.09540   0.00000  -0.00000  -0.02139
   S     -1.58435   4.53039  23.09895   0.00001   0.00000  -0.02156
   S      3.10546   1.82246  23.08895   0.00000  -0.00001  -0.02156
   S      1.54392   4.53105  23.09379   0.00000  -0.00000  -0.02159
   S      1.53381   0.92252  17.05792   0.00009  -0.00006   0.02379
   S     -0.02826   3.63212  17.06300   0.00008  -0.00003   0.02378
   S      4.66094   0.92313  17.05300   0.00007  -0.00005   0.02378
   S      3.09924   3.63252  17.05791   0.00007  -0.00004   0.02372
PRIMCOORD146
     49   1
   Re     0.03631   1.78745   5.69513   0.00015  -0.00009   0.01064
   Mo     0.02731   1.79263   2.84420   0.00027  -0.00016  -0.00192
   Mo    -1.54683   4.49620   2.87893   0.00017  -0.00017   0.00267
   Mo     3.15364   1.80671   2.86892   0.00023  -0.00005   0.00267
   Mo     1.60345   4.49644   2.87993  -0.00019   0.00011   0.00279
   Mo     1.53759   0.92024   9.48141   0.00352  -0.00203   0.01003
   Mo    -0.04223   3.65975   9.48063  -0.00000   0.00445   0.01042
   Mo     4.62994   0.92129   9.47063  -0.00386  -0.00222   0.01042
   Mo     3.08752   3.63919   9.46258  -0.00012   0.00007   0.00705
   S     -0.04366   1.83366   7.93106   0.00277  -0.00160  -0.07902
   S     -1.60395   4.55027   7.91456  -0.00203  -0.00078  -0.01333
   S      3.07828   1.82922   7.90456  -0.00034   0.00215  -0.01333
   S      1.51799   4.54584   7.90949   0.00195  -0.00113  -0.01353
   S      1.58497   0.89282   1.32187  -0.00025   0.00015   0.00091
   S      0.02672   3.59767   1.32814   0.00016   0.00009   0.00142
   S      4.71813   0.89249   1.31814   0.00001  -0.00018   0.00142
   S      3.15215   3.60181   1.30987  -0.00023   0.00013   0.00025
   S     -0.04289   1.83323  11.01266   0.00005  -0.00003   0.00127
   S     -1.60742   4.53740  11.04059   0.00009  -0.00025  -0.01089
   S      3.08772   1.83869  11.03058   0.00026   0.00005  -0.01088
   S      1.53072   4.53851  11.03203   0.00016  -0.00010  -0.01119
   S      1.63085   0.86634   4.49126   0.01649  -0.00953  -0.01240
   S      0.02634   3.62751   4.48922   0.00111   0.02431  -0.01483
   S      4.69210   0.87795   4.47922  -0.02050  -0.01311  -0.01483
   S      3.15863   3.59809   4.41531  -0.00060   0.00035  -0.00490
   Mo    -0.03240   1.82726  15.50878  -0.00000   0.00000  -0.00150
   Mo    -1.59417   4.53671  15.51335  -0.00000   0.00000  -0.00152
   Mo     3.09500   1.82767  15.50335  -0.00000   0.00000  -0.00152
   Mo     1.53302   4.53726  15.50855  -0.00000   0.00000  -0.00152
   Mo     1.53926   0.91945  21.53841   0.00000  -0.00000  -0.00146
   Mo    -0.02276   3.62877  21.54341  -0.00001   0.00000  -0.00146
   Mo     4.66665   0.92015  21.53340  -0.00000   0.00000  -0.00145
   Mo     3.10455   3.62952  21.53749  -0.00000   0.00000  -0.00144
   S     -0.02679   1.82409  19.98953   0.00001  -0.00001   0.00214
   S     -1.58865   4.53359  19.99402   0.00001  -0.00001   0.00214
   S      3.10052   1.82456  19.98402  -0.00000  -0.00000   0.00214
   S      1.53820   4.53434  19.98900   0.00001  -0.00001   0.00214
   S      1.52845   0.92560  13.95252  -0.00014   0.00008   0.00224
   S     -0.03308   3.63465  13.95766  -0.00000  -0.00016   0.00223
   S      4.65632   0.92601  13.94765   0.00013   0.00008   0.00223
   S      3.09409   3.63547  13.95357   0.00001  -0.00001   0.00233
   S     -0.02184   1.82124  23.09540  -0.00000  -0.00000   0.00222
   S     -1.58435   4.53039  23.09895  -0.00001   0.00001   0.00217
   S      3.10546   1.82246  23.08895  -0.00001   0.00000   0.00217
   S      1.54392   4.53105  23.09379   0.00000   0.00000   0.00220
   S      1.53381   0.92252  17.05792  -0.00001   0.00000   0.00229
   S     -0.02826   3.63212  17.06300   0.00000  -0.00001   0.00229
   S      4.66094   0.92313  17.05300   0.00001   0.00000   0.00229
   S      3.09924   3.63252  17.05791   0.00000  -0.00000   0.00231
PRIMCOORD147
     49   1
   Re     0.03631   1.78745   5.69513  -0.00020   0.00011  -0.00405
   Mo     0.02731   1.79263   2.84420  -0.00025   0.00015   0.00093
   Mo    -1.54683   4.49620   2.87893   0.00046   0.00053  -0.00508
   Mo     3.15364   1.80671   2.86892  -0.00024  -0.00067  -0.00508
   Mo     1.60345   4.49644   2.87993  -0.00047   0.00027  -0.00482
   Mo     1.53759   0.92024   9.48141   0.00181  -0.00105   0.00506
   Mo    -0.04223   3.65975   9.48063   0.00002   0.00215   0.00518
   Mo     4.62994   0.92129   9.47063  -0.00185  -0.00109   0.00518
   Mo     3.08752   3.63919   9.46258  -0.00001   0.00000   0.00325
   S     -0.04366   1.83366   7.93106   0.00076  -0.00044  -0.04271
   S     -1.60395   4.55027   7.91456  -0.00124  -0.00045  -0.00671
   S      3.07828   1.82922   7.90456  -0.00023   0.00131  -0.00671
   S      1.51799   4.54584   7.90949   0.00114  -0.00066  -0.00674
   S      1.58497   0.89282   1.32187  -0.00127   0.00071   0.00034
   S      0.02672   3.59767   1.32814  -0.00020  -0.00181  -0.00019
   S      4.71813   0.89249   1.31814   0.00147   0.00105  -0.00020
   S      3.15215   3.60181   1.30987   0.00030  -0.00016  -0.00078
   S     -0.04289   1.83323  11.01266   0.00000  -0.00000   0.00084
   S     -1.60742   4.53740  11.04059  -0.00017  -0.00010  -0.00503
   S      3.08772   1.83869  11.03058   0.00000   0.00023  -0.00502
   S      1.53072   4.53851  11.03203   0.00017  -0.00010  -0.00518
   S      1.63085   0.86634   4.49126  -0.03569   0.02061   0.02592
   S      0.02634   3.62751   4.48922  -0.00067  -0.04411   0.02653
   S      4.69210   0.87795   4.47922   0.03787   0.02261   0.02653
   S      3.15863   3.59809   4.41531   0.00046  -0.00026   0.00884
   Mo    -0.03240   1.82726  15.50878   0.00000  -0.00000  -0.00009
   Mo    -1.59417   4.53671  15.51335   0.00001   0.00000  -0.00011
   Mo     3.09500   1.82767  15.50335   0.00000  -0.00001  -0.00010
   Mo     1.53302   4.53726  15.50855  -0.00001   0.00000  -0.00011
   Mo     1.53926   0.91945  21.53841   0.00001  -0.00001  -0.00012
   Mo    -0.02276   3.62877  21.54341   0.00000   0.00001  -0.00011
   Mo     4.66665   0.92015  21.53340  -0.00001  -0.00001  -0.00011
   Mo     3.10455   3.62952  21.53749   0.00000  -0.00000  -0.00012
   S     -0.02679   1.82409  19.98953   0.00000  -0.00001   0.00010
   S     -1.58865   4.53359  19.99402  -0.00000   0.00000   0.00014
   S      3.10052   1.82456  19.98402   0.00001  -0.00000   0.00013
   S      1.53820   4.53434  19.98900  -0.00001   0.00001   0.00013
   S      1.52845   0.92560  13.95252  -0.00006   0.00004   0.00015
   S     -0.03308   3.63465  13.95766   0.00001  -0.00005   0.00015
   S      4.65632   0.92601  13.94765   0.00005   0.00003   0.00015
   S      3.09409   3.63547  13.95357  -0.00000   0.00001   0.00016
   S     -0.02184   1.82124  23.09540   0.00000   0.00000   0.00023
   S     -1.58435   4.53039  23.09895  -0.00006  -0.00003   0.00021
   S      3.10546   1.82246  23.08895  -0.00000   0.00007   0.00021
   S      1.54392   4.53105  23.09379   0.00004  -0.00002   0.00016
   S      1.53381   0.92252  17.05792  -0.00000   0.00001   0.00015
   S     -0.02826   3.63212  17.06300   0.00000  -0.00000   0.00015
   S      4.66094   0.92313  17.05300   0.00000   0.00001   0.00015
   S      3.09924   3.63252  17.05791   0.00000  -0.00000   0.00018


==> anc/LDA_DynModes/TIntercal.3x3x1.LDA.dyn.axsf <==
ANIMSTEPS 165
CRYSTAL
PRIMVEC
    9.386604915    0.000207388   -0.000815968
   -4.693674702    8.128820727    0.000792060
   -0.008768366    0.005099301   12.508181179
PRIMCOORD  1
     55   1
   Re     3.10250   3.62809   6.72232   0.00855  -0.01042  -0.00008
   Mo     0.00804   1.80712   3.03358   0.00855  -0.01042  -0.00008
   Mo     3.13242   1.77725   2.98990   0.00855  -0.01042  -0.00008
   Mo     6.25452   1.80837   3.03412   0.00855  -0.01042  -0.00008
   Mo    -1.56192   4.50833   3.03079   0.00855  -0.01042  -0.00008
   Mo     1.54287   4.52843   2.98550   0.00855  -0.01042  -0.00008
   Mo     4.72024   4.52764   2.98989   0.00855  -0.01042  -0.00008
   Mo    -3.13095   7.22665   3.03208   0.00855  -0.01042  -0.00008
   Mo     0.00770   7.22719   3.03078   0.00855  -0.01042  -0.00008
   Mo     3.13199   7.21839   3.03356   0.00855  -0.01042  -0.00008
   Mo     1.54916   0.90241   9.49105   0.00855  -0.01042  -0.00008
   Mo     4.69665   0.90342   9.50063   0.00855  -0.01042  -0.00008
   Mo     7.81726   0.90624   9.47236   0.00855  -0.01042  -0.00008
   Mo    -0.02521   3.62034   9.49702   0.00855  -0.01042  -0.00008
   Mo     3.11484   3.62098   9.57239   0.00855  -0.01042  -0.00008
   Mo     6.25922   3.61007   9.50062   0.00855  -0.01042  -0.00008
   Mo    -1.57660   6.32936   9.48490   0.00855  -0.01042  -0.00008
   Mo     1.54518   6.34054   9.49701   0.00855  -0.01042  -0.00008
   Mo     4.68616   6.33627   9.49104   0.00855  -0.01042  -0.00008
   S      1.54859   0.89115   1.46141   0.00855  -0.01042  -0.00008
   S      4.71322   0.89109   1.46109   0.00855  -0.01042  -0.00008
   S      7.82472   0.90188   1.48684   0.00855  -0.01042  -0.00008
   S     -0.01724   3.60001   1.46053   0.00855  -0.01042  -0.00008
   S      3.13266   3.61063   1.45553   0.00855  -0.01042  -0.00008
   S      6.27814   3.60180   1.46108   0.00855  -0.01042  -0.00008
   S     -1.56206   6.32091   1.48160   0.00855  -0.01042  -0.00008
   S      1.56672   6.34372   1.46052   0.00855  -0.01042  -0.00008
   S      4.69558   6.34232   1.46140   0.00855  -0.01042  -0.00008
   S      1.58191   0.90761   4.58042   0.00855  -0.01042  -0.00008
   S      4.68094   0.90804   4.57920   0.00855  -0.01042  -0.00008
   S      7.82518   0.90162   4.58722   0.00855  -0.01042  -0.00008
   S      0.01788   3.62090   4.57822   0.00855  -0.01042  -0.00008
   S      3.13040   3.61194   4.50665   0.00855  -0.01042  -0.00008
   S      6.24732   3.62130   4.57919   0.00855  -0.01042  -0.00008
   S     -1.56209   6.32094   4.58393   0.00855  -0.01042  -0.00008
   S      1.56620   6.30288   4.57821   0.00855  -0.01042  -0.00008
   S      4.69799   6.30525   4.58041   0.00855  -0.01042  -0.00008
   S      0.00080   1.82257   7.93586   0.00855  -0.01042  -0.00008
   S      3.12503   1.79379   7.92696   0.00855  -0.01042  -0.00008
   S      6.24181   1.81575   7.93843   0.00855  -0.01042  -0.00008
   S     -1.58070   4.52159   7.93512   0.00855  -0.01042  -0.00008
   S      1.52011   4.54161   7.93156   0.00855  -0.01042  -0.00008
   S      4.70226   4.52584   7.92695   0.00855  -0.01042  -0.00008
   S     -3.14181   7.23296   7.93328   0.00855  -0.01042  -0.00008
   S     -0.01314   7.23690   7.93511   0.00855  -0.01042  -0.00008
   S      3.11503   7.21700   7.93584   0.00855  -0.01042  -0.00008
   S     -0.01790   1.80701  11.04420   0.00855  -0.01042  -0.00008
   S      3.11894   1.78697  11.05721   0.00855  -0.01042  -0.00008
   S      6.26595   1.80182  11.04873   0.00855  -0.01042  -0.00008
   S     -1.57667   4.53439  11.05369   0.00855  -0.01042  -0.00008
   S      1.52840   4.53683  11.06073   0.00855  -0.01042  -0.00008
   S      4.70512   4.53454  11.05720   0.00855  -0.01042  -0.00008
   S     -3.13427   7.22862  11.04789   0.00855  -0.01042  -0.00008
   S     -0.02220   7.22702  11.05368   0.00855  -0.01042  -0.00008
   S      3.11916   7.24098  11.04418   0.00855  -0.01042  -0.00008
PRIMCOORD  2
     55   1
   Re     3.10250   3.62809   6.72232  -0.00195  -0.00170   0.01323
   Mo     0.00804   1.80712   3.03358  -0.00195  -0.00170   0.01323
   Mo     3.13242   1.77725   2.98990  -0.00195  -0.00170   0.01323
   Mo     6.25452   1.80837   3.03412  -0.00195  -0.00170   0.01323
   Mo    -1.56192   4.50833   3.03079  -0.00195  -0.00170   0.01323
   Mo     1.54287   4.52843   2.98550  -0.00195  -0.00170   0.01323
   Mo     4.72024   4.52764   2.98989  -0.00195  -0.00170   0.01323
   Mo    -3.13095   7.22665   3.03208  -0.00195  -0.00170   0.01323
   Mo     0.00770   7.22719   3.03078  -0.00195  -0.00170   0.01323
   Mo     3.13199   7.21839   3.03356  -0.00195  -0.00170   0.01323
   Mo     1.54916   0.90241   9.49105  -0.00195  -0.00170   0.01323
   Mo     4.69665   0.90342   9.50063  -0.00195  -0.00170   0.01323
   Mo     7.81726   0.90624   9.47236  -0.00195  -0.00170   0.01323
   Mo    -0.02521   3.62034   9.49702  -0.00195  -0.00170   0.01323
   Mo     3.11484   3.62098   9.57239  -0.00195  -0.00170   0.01323
   Mo     6.25922   3.61007   9.50062  -0.00195  -0.00170   0.01323
   Mo    -1.57660   6.32936   9.48490  -0.00195  -0.00170   0.01323
   Mo     1.54518   6.34054   9.49701  -0.00195  -0.00170   0.01323
   Mo     4.68616   6.33627   9.49104  -0.00195  -0.00170   0.01323
   S      1.54859   0.89115   1.46141  -0.00195  -0.00170   0.01323
   S      4.71322   0.89109   1.46109  -0.00195  -0.00170   0.01323
   S      7.82472   0.90188   1.48684  -0.00195  -0.00170   0.01323
   S     -0.01724   3.60001   1.46053  -0.00195  -0.00170   0.01323
   S      3.13266   3.61063   1.45553  -0.00195  -0.00170   0.01323
   S      6.27814   3.60180   1.46108  -0.00195  -0.00170   0.01323
   S     -1.56206   6.32091   1.48160  -0.00195  -0.00170   0.01323
   S      1.56672   6.34372   1.46052  -0.00195  -0.00170   0.01323
   S      4.69558   6.34232   1.46140  -0.00195  -0.00170   0.01323
   S      1.58191   0.90761   4.58042  -0.00195  -0.00170   0.01323
   S      4.68094   0.90804   4.57920  -0.00195  -0.00170   0.01323
   S      7.82518   0.90162   4.58722  -0.00195  -0.00170   0.01323
   S      0.01788   3.62090   4.57822  -0.00195  -0.00170   0.01323
   S      3.13040   3.61194   4.50665  -0.00195  -0.00170   0.01323
   S      6.24732   3.62130   4.57919  -0.00195  -0.00170   0.01323
   S     -1.56209   6.32094   4.58393  -0.00195  -0.00170   0.01323
   S      1.56620   6.30288   4.57821  -0.00195  -0.00170   0.01323
   S      4.69799   6.30525   4.58041  -0.00195  -0.00170   0.01323
   S      0.00080   1.82257   7.93586  -0.00195  -0.00170   0.01323
   S      3.12503   1.79379   7.92696  -0.00195  -0.00170   0.01323
   S      6.24181   1.81575   7.93843  -0.00195  -0.00170   0.01323
   S     -1.58070   4.52159   7.93512  -0.00195  -0.00170   0.01323
   S      1.52011   4.54161   7.93156  -0.00195  -0.00170   0.01323
   S      4.70226   4.52584   7.92695  -0.00195  -0.00170   0.01323
   S     -3.14181   7.23296   7.93328  -0.00195  -0.00170   0.01323
   S     -0.01314   7.23690   7.93511  -0.00195  -0.00170   0.01323
   S      3.11503   7.21700   7.93584  -0.00195  -0.00170   0.01323
   S     -0.01790   1.80701  11.04420  -0.00195  -0.00170   0.01323
   S      3.11894   1.78697  11.05721  -0.00195  -0.00170   0.01323
   S      6.26595   1.80182  11.04873  -0.00195  -0.00170   0.01323
   S     -1.57667   4.53439  11.05369  -0.00195  -0.00170   0.01323
   S      1.52840   4.53683  11.06073  -0.00195  -0.00170   0.01323
   S      4.70512   4.53454  11.05720  -0.00195  -0.00170   0.01323
   S     -3.13427   7.22862  11.04789  -0.00195  -0.00170   0.01323
   S     -0.02220   7.22702  11.05368  -0.00195  -0.00170   0.01323
   S      3.11916   7.24098  11.04418  -0.00195  -0.00170   0.01323
PRIMCOORD  3
     55   1
   Re     3.10250   3.62809   6.72232   0.01024   0.00838   0.00258
   Mo     0.00804   1.80712   3.03358   0.01024   0.00838   0.00258
   Mo     3.13242   1.77725   2.98990   0.01024   0.00838   0.00258
   Mo     6.25452   1.80837   3.03412   0.01024   0.00838   0.00258
   Mo    -1.56192   4.50833   3.03079   0.01024   0.00838   0.00258
   Mo     1.54287   4.52843   2.98550   0.01024   0.00838   0.00258
   Mo     4.72024   4.52764   2.98989   0.01024   0.00838   0.00258
   Mo    -3.13095   7.22665   3.03208   0.01024   0.00838   0.00258
   Mo     0.00770   7.22719   3.03078   0.01024   0.00838   0.00258
   Mo     3.13199   7.21839   3.03356   0.01024   0.00838   0.00258
   Mo     1.54916   0.90241   9.49105   0.01024   0.00838   0.00258
   Mo     4.69665   0.90342   9.50063   0.01024   0.00838   0.00258
   Mo     7.81726   0.90624   9.47236   0.01024   0.00838   0.00258
   Mo    -0.02521   3.62034   9.49702   0.01024   0.00838   0.00258
   Mo     3.11484   3.62098   9.57239   0.01024   0.00838   0.00258
   Mo     6.25922   3.61007   9.50062   0.01024   0.00838   0.00258
   Mo    -1.57660   6.32936   9.48490   0.01024   0.00838   0.00258
   Mo     1.54518   6.34054   9.49701   0.01024   0.00838   0.00258
   Mo     4.68616   6.33627   9.49104   0.01024   0.00838   0.00258
   S      1.54859   0.89115   1.46141   0.01024   0.00838   0.00258
   S      4.71322   0.89109   1.46109   0.01024   0.00838   0.00258
   S      7.82472   0.90188   1.48684   0.01024   0.00838   0.00258
   S     -0.01724   3.60001   1.46053   0.01024   0.00838   0.00258
   S      3.13266   3.61063   1.45553   0.01024   0.00838   0.00258
   S      6.27814   3.60180   1.46108   0.01024   0.00838   0.00258
   S     -1.56206   6.32091   1.48160   0.01024   0.00838   0.00258
   S      1.56672   6.34372   1.46052   0.01024   0.00838   0.00258
   S      4.69558   6.34232   1.46140   0.01024   0.00838   0.00258
   S      1.58191   0.90761   4.58042   0.01024   0.00838   0.00258
   S      4.68094   0.90804   4.57920   0.01024   0.00838   0.00258
   S      7.82518   0.90162   4.58722   0.01024   0.00838   0.00258
   S      0.01788   3.62090   4.57822   0.01024   0.00838   0.00258
   S      3.13040   3.61194   4.50665   0.01024   0.00838   0.00258
   S      6.24732   3.62130   4.57919   0.01024   0.00838   0.00258
   S     -1.56209   6.32094   4.58393   0.01024   0.00838   0.00258
   S      1.56620   6.30288   4.57821   0.01024   0.00838   0.00258
   S      4.69799   6.30525   4.58041   0.01024   0.00838   0.00258
   S      0.00080   1.82257   7.93586   0.01024   0.00838   0.00258
   S      3.12503   1.79379   7.92696   0.01024   0.00838   0.00258
   S      6.24181   1.81575   7.93843   0.01024   0.00838   0.00258
   S     -1.58070   4.52159   7.93512   0.01024   0.00838   0.00258
   S      1.52011   4.54161   7.93156   0.01024   0.00838   0.00258
   S      4.70226   4.52584   7.92695   0.01024   0.00838   0.00258
   S     -3.14181   7.23296   7.93328   0.01024   0.00838   0.00258
   S     -0.01314   7.23690   7.93511   0.01024   0.00838   0.00258
   S      3.11503   7.21700   7.93584   0.01024   0.00838   0.00258
   S     -0.01790   1.80701  11.04420   0.01024   0.00838   0.00258
   S      3.11894   1.78697  11.05721   0.01024   0.00838   0.00258
   S      6.26595   1.80182  11.04873   0.01024   0.00838   0.00258
   S     -1.57667   4.53439  11.05369   0.01024   0.00838   0.00258
   S      1.52840   4.53683  11.06073   0.01024   0.00838   0.00258
   S      4.70512   4.53454  11.05720   0.01024   0.00838   0.00258
   S     -3.13427   7.22862  11.04789   0.01024   0.00838   0.00258
   S     -0.02220   7.22702  11.05368   0.01024   0.00838   0.00258
   S      3.11916   7.24098  11.04418   0.01024   0.00838   0.00258
PRIMCOORD  4
     55   1
   Re     3.10250   3.62809   6.72232   0.01329  -0.00777   0.00036
   Mo     0.00804   1.80712   3.03358  -0.01235   0.00707  -0.00049
   Mo     3.13242   1.77725   2.98990  -0.01246   0.00726  -0.00115
   Mo     6.25452   1.80837   3.03412  -0.01231   0.00718  -0.00093
   Mo    -1.56192   4.50833   3.03079  -0.01246   0.00713  -0.00057
   Mo     1.54287   4.52843   2.98550  -0.01239   0.00723   0.00094
   Mo     4.72024   4.52764   2.98989  -0.01244   0.00728  -0.00114
   Mo    -3.13095   7.22665   3.03208  -0.01212   0.00708  -0.00111
   Mo     0.00770   7.22719   3.03078  -0.01233   0.00735  -0.00058
   Mo     3.13199   7.21839   3.03356  -0.01221   0.00726  -0.00050
   Mo     1.54916   0.90241   9.49105   0.01009  -0.00648   0.00120
   Mo     4.69665   0.90342   9.50063   0.00962  -0.00652   0.00049
   Mo     7.81726   0.90624   9.47236   0.01012  -0.00591   0.00070
   Mo    -0.02521   3.62034   9.49702   0.01099  -0.00720   0.00012
   Mo     3.11484   3.62098   9.57239   0.01105  -0.00647   0.00031
   Mo     6.25922   3.61007   9.50062   0.01038  -0.00519   0.00049
   Mo    -1.57660   6.32936   9.48490   0.01071  -0.00625   0.00051
   Mo     1.54518   6.34054   9.49701   0.01169  -0.00600   0.00015
   Mo     4.68616   6.33627   9.49104   0.01058  -0.00559   0.00122
   S      1.54859   0.89115   1.46141  -0.01232   0.00712  -0.00098
   S      4.71322   0.89109   1.46109  -0.01215   0.00712  -0.00080
   S      7.82472   0.90188   1.48684  -0.01207   0.00705  -0.00065
   S     -0.01724   3.60001   1.46053  -0.01183   0.00735   0.00000
   S      3.13266   3.61063   1.45553  -0.01286   0.00751  -0.00041
   S      6.27814   3.60180   1.46108  -0.01218   0.00709  -0.00079
   S     -1.56206   6.32091   1.48160  -0.01183   0.00692  -0.00082
   S      1.56672   6.34372   1.46052  -0.01221   0.00669  -0.00001
   S      4.69558   6.34232   1.46140  -0.01224   0.00721  -0.00099
   S      1.58191   0.90761   4.58042  -0.01217   0.00698  -0.00106
   S      4.68094   0.90804   4.57920  -0.01250   0.00777  -0.00076
   S      7.82518   0.90162   4.58722  -0.01242   0.00724  -0.00063
   S      0.01788   3.62090   4.57822  -0.01329   0.00705  -0.00017
   S      3.13040   3.61194   4.50665  -0.01240   0.00725  -0.00027
   S      6.24732   3.62130   4.57919  -0.01290   0.00706  -0.00076
   S     -1.56209   6.32094   4.58393  -0.01233   0.00721  -0.00072
   S      1.56620   6.30288   4.57821  -0.01268   0.00811  -0.00018
   S      4.69799   6.30525   4.58041  -0.01205   0.00717  -0.00106
   S      0.00080   1.82257   7.93586   0.01044  -0.00706   0.00041
   S      3.12503   1.79379   7.92696   0.00853  -0.00927  -0.00118
   S      6.24181   1.81575   7.93843   0.00995  -0.00583   0.00098
   S     -1.58070   4.52159   7.93512   0.01100  -0.00623   0.00058
   S      1.52011   4.54161   7.93156   0.01579  -0.00915   0.00362
   S      4.70226   4.52584   7.92695   0.01217  -0.00286  -0.00115
   S     -3.14181   7.23296   7.93328   0.01058  -0.00618   0.00051
   S     -0.01314   7.23690   7.93511   0.01086  -0.00654   0.00059
   S      3.11503   7.21700   7.93584   0.01127  -0.00561   0.00041
   S     -0.01790   1.80701  11.04420   0.00963  -0.00573   0.00092
   S      3.11894   1.78697  11.05721   0.01019  -0.00592   0.00067
   S      6.26595   1.80182  11.04873   0.00970  -0.00568   0.00022
   S     -1.57667   4.53439  11.05369   0.01077  -0.00627   0.00018
   S      1.52840   4.53683  11.06073   0.01038  -0.00605   0.00013
   S      4.70512   4.53454  11.05720   0.01014  -0.00598   0.00067
   S     -3.13427   7.22862  11.04789   0.01078  -0.00628   0.00128
   S     -0.02220   7.22702  11.05368   0.01076  -0.00629   0.00020
   S      3.11916   7.24098  11.04418   0.00973  -0.00556   0.00094
PRIMCOORD  5
     55   1
   Re     3.10250   3.62809   6.72232  -0.00827  -0.01422   0.00010
   Mo     0.00804   1.80712   3.03358   0.00740   0.01245  -0.00061
   Mo     3.13242   1.77725   2.98990   0.00724   0.01227  -0.00184
   Mo     6.25452   1.80837   3.03412   0.00723   0.01234  -0.00032
   Mo    -1.56192   4.50833   3.03079   0.00735   0.01237   0.00008
   Mo     1.54287   4.52843   2.98550   0.00731   0.01243  -0.00023
   Mo     4.72024   4.52764   2.98989   0.00710   0.01229   0.00139
   Mo    -3.13095   7.22665   3.03208   0.00731   0.01245  -0.00034
   Mo     0.00770   7.22719   3.03078   0.00717   0.01245  -0.00073
   Mo     3.13199   7.21839   3.03356   0.00725   0.01256  -0.00007
   Mo     1.54916   0.90241   9.49105  -0.00525  -0.01133   0.00029
   Mo     4.69665   0.90342   9.50063  -0.00602  -0.01121   0.00127
   Mo     7.81726   0.90624   9.47236  -0.00578  -0.00986   0.00032
   Mo    -0.02521   3.62034   9.49702  -0.00589  -0.00933  -0.00066
   Mo     3.11484   3.62098   9.57239  -0.00697  -0.01193   0.00020
   Mo     6.25922   3.61007   9.50062  -0.00685  -0.01071  -0.00072
   Mo    -1.57660   6.32936   9.48490  -0.00630  -0.01074   0.00032
   Mo     1.54518   6.34054   9.49701  -0.00526  -0.00973   0.00123
   Mo     4.68616   6.33627   9.49104  -0.00734  -0.01014   0.00030
   S      1.54859   0.89115   1.46141   0.00684   0.01187  -0.00091
   S      4.71322   0.89109   1.46109   0.00765   0.01218  -0.00105
   S      7.82472   0.90188   1.48684   0.00716   0.01225  -0.00034
   S     -0.01724   3.60001   1.46053   0.00720   0.01244  -0.00018
   S      3.13266   3.61063   1.45553   0.00757   0.01295  -0.00021
   S      6.27814   3.60180   1.46108   0.00679   0.01268   0.00048
   S     -1.56206   6.32091   1.48160   0.00700   0.01195  -0.00034
   S      1.56672   6.34372   1.46052   0.00731   0.01229  -0.00040
   S      4.69558   6.34232   1.46140   0.00702   0.01169   0.00032
   S      1.58191   0.90761   4.58042   0.00780   0.01308  -0.00084
   S      4.68094   0.90804   4.57920   0.00681   0.01271  -0.00097
   S      7.82518   0.90162   4.58722   0.00744   0.01270  -0.00034
   S      0.01788   3.62090   4.57822   0.00760   0.01223  -0.00006
   S      3.13040   3.61194   4.50665   0.00670   0.01148  -0.00003
   S      6.24732   3.62130   4.57919   0.00781   0.01213   0.00037
   S     -1.56209   6.32094   4.58393   0.00739   0.01262  -0.00033
   S      1.56620   6.30288   4.57821   0.00695   0.01269  -0.00057
   S      4.69799   6.30525   4.58041   0.00761   0.01329   0.00021
   S      0.00080   1.82257   7.93586  -0.00534  -0.01030   0.00038
   S      3.12503   1.79379   7.92696  -0.00493  -0.01505  -0.00104
   S      6.24181   1.81575   7.93843  -0.00654  -0.01119   0.00030
   S     -1.58070   4.52159   7.93512  -0.00660  -0.01024  -0.00014
   S      1.52011   4.54161   7.93156  -0.00474  -0.00812   0.00020
   S      4.70226   4.52584   7.92695  -0.01075  -0.01171   0.00149
   S     -3.14181   7.23296   7.93328  -0.00652  -0.01114   0.00031
   S     -0.01314   7.23690   7.93511  -0.00573  -0.01080   0.00075
   S      3.11503   7.21700   7.93584  -0.00638  -0.00968   0.00023
   S     -0.01790   1.80701  11.04420  -0.00559  -0.00916  -0.00030
   S      3.11894   1.78697  11.05721  -0.00606  -0.01084   0.00090
   S      6.26595   1.80182  11.04873  -0.00557  -0.00945   0.00028
   S     -1.57667   4.53439  11.05369  -0.00640  -0.01078  -0.00041
   S      1.52840   4.53683  11.06073  -0.00600  -0.01032   0.00025
   S      4.70512   4.53454  11.05720  -0.00654  -0.01062  -0.00040
   S     -3.13427   7.22862  11.04789  -0.00635  -0.01082   0.00029
   S     -0.02220   7.22702  11.05368  -0.00625  -0.01085   0.00098
   S      3.11916   7.24098  11.04418  -0.00528  -0.00937   0.00089
PRIMCOORD  6
     55   1
   Re     3.10250   3.62809   6.72232  -0.00345  -0.00237  -0.00505
   Mo     0.00804   1.80712   3.03358  -0.00030   0.00071   0.01563
   Mo     3.13242   1.77725   2.98990  -0.00050  -0.00138   0.00967
   Mo     6.25452   1.80837   3.03412  -0.00074   0.00057   0.01575
   Mo    -1.56192   4.50833   3.03079  -0.00042   0.00009   0.01562
   Mo     1.54287   4.52843   2.98550  -0.00185   0.00146   0.00986
   Mo     4.72024   4.52764   2.98989   0.00109   0.00129   0.01053
   Mo    -3.13095   7.22665   3.03208  -0.00099   0.00073   0.01564
   Mo     0.00770   7.22719   3.03078  -0.00026   0.00059   0.01532
   Mo     3.13199   7.21839   3.03356  -0.00062   0.00040   0.01578
   Mo     1.54916   0.90241   9.49105   0.00136  -0.00113  -0.01350
   Mo     4.69665   0.90342   9.50063   0.00209  -0.00067  -0.01230
   Mo     7.81726   0.90624   9.47236   0.00150   0.00018  -0.01500
   Mo    -0.02521   3.62034   9.49702   0.00026   0.00079  -0.01322
   Mo     3.11484   3.62098   9.57239   0.00000  -0.00080  -0.00899
   Mo     6.25922   3.61007   9.50062   0.00105  -0.00058  -0.01397
   Mo    -1.57660   6.32936   9.48490   0.00088  -0.00017  -0.01466
   Mo     1.54518   6.34054   9.49701   0.00083   0.00089  -0.01212
   Mo     4.68616   6.33627   9.49104   0.00079  -0.00015  -0.01397
   S      1.54859   0.89115   1.46141  -0.00271  -0.00100   0.01337
   S      4.71322   0.89109   1.46109   0.00177  -0.00094   0.01320
   S      7.82472   0.90188   1.48684  -0.00059   0.00055   0.01615
   S     -0.01724   3.60001   1.46053  -0.00257  -0.00059   0.01342
   S      3.13266   3.61063   1.45553  -0.00017   0.00060   0.00955
   S      6.27814   3.60180   1.46108   0.00172  -0.00062   0.01362
   S     -1.56206   6.32091   1.48160  -0.00074   0.00034   0.01597
   S      1.56672   6.34372   1.46052  -0.00047   0.00299   0.01329
   S      4.69558   6.34232   1.46140  -0.00057   0.00273   0.01371
   S      1.58191   0.90761   4.58042   0.00109   0.00166   0.01447
   S      4.68094   0.90804   4.57920  -0.00234   0.00131   0.01418
   S      7.82518   0.90162   4.58722  -0.00059   0.00071   0.01619
   S      0.01788   3.62090   4.57822   0.00142   0.00152   0.01450
   S      3.13040   3.61194   4.50665  -0.00038   0.00009   0.00074
   S      6.24732   3.62130   4.57919  -0.00188   0.00129   0.01463
   S     -1.56209   6.32094   4.58393  -0.00070   0.00052   0.01582
   S      1.56620   6.30288   4.57821  -0.00055  -0.00143   0.01430
   S      4.69799   6.30525   4.58041  -0.00064  -0.00113   0.01475
   S      0.00080   1.82257   7.93586   0.00220   0.00078  -0.01395
   S      3.12503   1.79379   7.92696   0.00236  -0.00235  -0.00942
   S      6.24181   1.81575   7.93843   0.00072  -0.00035  -0.01448
   S     -1.58070   4.52159   7.93512   0.00077  -0.00032  -0.01454
   S      1.52011   4.54161   7.93156  -0.00097   0.00230  -0.00958
   S      4.70226   4.52584   7.92695  -0.00108  -0.00171  -0.01058
   S     -3.14181   7.23296   7.93328   0.00063  -0.00039  -0.01452
   S     -0.01314   7.23690   7.93511   0.00184   0.00027  -0.01371
   S      3.11503   7.21700   7.93584   0.00054  -0.00052  -0.01415
   S     -0.01790   1.80701  11.04420   0.00097  -0.00015  -0.01395
   S      3.11894   1.78697  11.05721   0.00100  -0.00208  -0.01115
   S      6.26595   1.80182  11.04873   0.00251   0.00008  -0.01353
   S     -1.57667   4.53439  11.05369   0.00028   0.00045  -0.01369
   S      1.52840   4.53683  11.06073  -0.00056   0.00080  -0.01094
   S      4.70512   4.53454  11.05720   0.00202   0.00033  -0.01236
   S     -3.13427   7.22862  11.04789   0.00098  -0.00090  -0.01383
   S     -0.02220   7.22702  11.05368   0.00015  -0.00053  -0.01272
   S      3.11916   7.24098  11.04418   0.00207   0.00098  -0.01361
PRIMCOORD  7
     55   1
   Re     3.10250   3.62809   6.72232   0.02459   0.04283  -0.00053
   Mo     0.00804   1.80712   3.03358   0.00030   0.00147   0.00237
   Mo     3.13242   1.77725   2.98990   0.00075   0.00208   0.00675
   Mo     6.25452   1.80837   3.03412   0.00117   0.00222   0.00164
   Mo    -1.56192   4.50833   3.03079   0.00041   0.00204  -0.00064
   Mo     1.54287   4.52843   2.98550   0.00026   0.00094   0.00104
   Mo     4.72024   4.52764   2.98989   0.00167   0.00193  -0.00465
   Mo    -3.13095   7.22665   3.03208   0.00074   0.00154   0.00164
   Mo     0.00770   7.22719   3.03078   0.00148   0.00149   0.00388
   Mo     3.13199   7.21839   3.03356   0.00097   0.00103   0.00093
   Mo     1.54916   0.90241   9.49105  -0.00871   0.00073  -0.00447
   Mo     4.69665   0.90342   9.50063  -0.00944  -0.00231  -0.01294
   Mo     7.81726   0.90624   9.47236  -0.00844  -0.01484  -0.00157
   Mo    -0.02521   3.62034   9.49702  -0.00612  -0.01869   0.00678
   Mo     3.11484   3.62098   9.57239   0.00362   0.00621  -0.00094
   Mo     6.25922   3.61007   9.50062   0.00300  -0.00952   0.01020
   Mo    -1.57660   6.32936   9.48490  -0.00336  -0.00597  -0.00154
   Mo     1.54518   6.34054   9.49701  -0.01310  -0.01465  -0.00946
   Mo     4.68616   6.33627   9.49104   0.00523  -0.00723   0.00162
   S      1.54859   0.89115   1.46141   0.00220   0.00326   0.00342
   S      4.71322   0.89109   1.46109  -0.00087   0.00160   0.00457
   S      7.82472   0.90188   1.48684   0.00082   0.00155   0.00169
   S     -0.01724   3.60001   1.46053   0.00076   0.00083   0.00042
   S      3.13266   3.61063   1.45553  -0.00051  -0.00081   0.00100
   S      6.27814   3.60180   1.46108   0.00219  -0.00013  -0.00177
   S     -1.56206   6.32091   1.48160   0.00189   0.00347   0.00167
   S      1.56672   6.34372   1.46052   0.00018   0.00165   0.00239
   S      4.69558   6.34232   1.46140   0.00161   0.00413  -0.00058
   S      1.58191   0.90761   4.58042  -0.00103  -0.00052   0.00341
   S      4.68094   0.90804   4.57920   0.00305   0.00122   0.00429
   S      7.82518   0.90162   4.58722   0.00048   0.00104   0.00170
   S      0.01788   3.62090   4.57822  -0.00040   0.00267  -0.00029
   S      3.13040   3.61194   4.50665   0.00301   0.00522   0.00007
   S      6.24732   3.62130   4.57919  -0.00091   0.00351  -0.00128
   S     -1.56209   6.32094   4.58393   0.00058   0.00121   0.00166
   S      1.56620   6.30288   4.57821   0.00236   0.00064   0.00332
   S      4.69799   6.30525   4.58041  -0.00010  -0.00146  -0.00035
   S      0.00080   1.82257   7.93586  -0.01265  -0.01107  -0.00333
   S      3.12503   1.79379   7.92696  -0.01194   0.02549  -0.00947
   S      6.24181   1.81575   7.93843  -0.00209  -0.00375  -0.00151
   S     -1.58070   4.52159   7.93512  -0.00139  -0.01250   0.00471
   S      1.52011   4.54161   7.93156  -0.01339  -0.02285  -0.00103
   S      4.70226   4.52584   7.92695   0.02828   0.00218   0.00740
   S     -3.14181   7.23296   7.93328  -0.00163  -0.00293  -0.00152
   S     -0.01314   7.23690   7.93511  -0.00989  -0.00748  -0.00768
   S      3.11503   7.21700   7.93584  -0.00317  -0.01677   0.00038
   S     -0.01790   1.80701  11.04420  -0.00786  -0.01902   0.00159
   S      3.11894   1.78697  11.05721  -0.00443  -0.00078  -0.00998
   S      6.26595   1.80182  11.04873  -0.01076  -0.01907  -0.00141
   S     -1.57667   4.53439  11.05369   0.00053  -0.00481   0.00525
   S      1.52840   4.53683  11.06073  -0.00499  -0.00845  -0.00115
   S      4.70512   4.53454  11.05720   0.00197  -0.00414   0.00753
   S     -3.13427   7.22862  11.04789   0.00054   0.00069  -0.00144
   S     -0.02220   7.22702  11.05368  -0.00444  -0.00208  -0.00802
   S      3.11916   7.24098  11.04418  -0.01231  -0.01629  -0.00449
PRIMCOORD  8
     55   1
   Re     3.10250   3.62809   6.72232   0.04469  -0.02588  -0.00011
   Mo     0.00804   1.80712   3.03358   0.00128  -0.00152   0.00208
   Mo     3.13242   1.77725   2.98990   0.00048  -0.00093  -0.00163
   Mo     6.25452   1.80837   3.03412   0.00111  -0.00064  -0.00001
   Mo    -1.56192   4.50833   3.03079   0.00061  -0.00118   0.00190
   Mo     1.54287   4.52843   2.98550   0.00088  -0.00048   0.00618
   Mo     4.72024   4.52764   2.98989   0.00102   0.00005  -0.00163
   Mo    -3.13095   7.22665   3.03208   0.00208  -0.00122  -0.00119
   Mo     0.00770   7.22719   3.03078   0.00135   0.00007   0.00189
   Mo     3.13199   7.21839   3.03356   0.00195  -0.00034   0.00208
   Mo     1.54916   0.90241   9.49105  -0.01601   0.00410   0.00717
   Mo     4.69665   0.90342   9.50063  -0.01386  -0.00309   0.00220
   Mo     7.81726   0.90624   9.47236  -0.01445   0.00837  -0.00076
   Mo    -0.02521   3.62034   9.49702  -0.00019   0.00143  -0.01221
   Mo     3.11484   3.62098   9.57239   0.00294  -0.00172  -0.00098
   Mo     6.25922   3.61007   9.50062  -0.00425   0.01358   0.00218
   Mo    -1.57660   6.32936   9.48490  -0.00783   0.00452  -0.00191
   Mo     1.54518   6.34054   9.49701  -0.00131  -0.00052  -0.01218
   Mo     4.68616   6.33627   9.49104  -0.01159   0.01180   0.00717
   S      1.54859   0.89115   1.46141   0.00007  -0.00071  -0.00078
   S      4.71322   0.89109   1.46109   0.00171  -0.00123   0.00029
   S      7.82472   0.90188   1.48684   0.00164  -0.00093   0.00138
   S     -0.01724   3.60001   1.46053   0.00238   0.00004   0.00382
   S      3.13266   3.61063   1.45553  -0.00131   0.00075   0.00104
   S      6.27814   3.60180   1.46108   0.00191  -0.00085   0.00030
   S     -1.56206   6.32091   1.48160   0.00308  -0.00177   0.00066
   S      1.56672   6.34372   1.46052   0.00119  -0.00206   0.00381
   S      4.69558   6.34232   1.46140   0.00062   0.00028  -0.00078
   S      1.58191   0.90761   4.58042   0.00278  -0.00202  -0.00085
   S      4.68094   0.90804   4.57920   0.00058   0.00176   0.00078
   S      7.82518   0.90162   4.58722   0.00090  -0.00052   0.00149
   S      0.01788   3.62090   4.57822  -0.00174  -0.00172   0.00323
   S      3.13040   3.61194   4.50665   0.00232  -0.00135  -0.00020
   S      6.24732   3.62130   4.57919  -0.00125  -0.00138   0.00078
   S     -1.56209   6.32094   4.58393   0.00144  -0.00082   0.00082
   S      1.56620   6.30288   4.57821   0.00064   0.00239   0.00323
   S      4.69799   6.30525   4.58041   0.00312  -0.00141  -0.00085
   S      0.00080   1.82257   7.93586  -0.01111  -0.00169  -0.00447
   S      3.12503   1.79379   7.92696  -0.01452  -0.01843   0.00320
   S      6.24181   1.81575   7.93843  -0.01682   0.00973   0.00598
   S     -1.58070   4.52159   7.93512  -0.00504   0.00715  -0.00394
   S      1.52011   4.54161   7.93156   0.03035  -0.01749  -0.00807
   S      4.70226   4.52584   7.92695   0.00862   0.02179   0.00318
   S     -3.14181   7.23296   7.93328  -0.01314   0.00756   0.00263
   S     -0.01314   7.23690   7.93511  -0.00869   0.00081  -0.00392
   S      3.11503   7.21700   7.93584  -0.00407   0.01050  -0.00447
   S     -0.01790   1.80701  11.04420  -0.01750   0.01299  -0.00100
   S      3.11894   1.78697  11.05721  -0.01022   0.00181   0.00424
   S      6.26595   1.80182  11.04873  -0.01394   0.00809   0.00012
   S     -1.57667   4.53439  11.05369   0.00318   0.00478  -0.00455
   S      1.52840   4.53683  11.06073  -0.00327   0.00189  -0.01157
   S      4.70512   4.53454  11.05720  -0.00669   0.00794   0.00423
   S     -3.13427   7.22862  11.04789  -0.00730   0.00419   0.00532
   S     -0.02220   7.22702  11.05368  -0.00256  -0.00511  -0.00453
   S      3.11916   7.24098  11.04418  -0.01996   0.00871  -0.00098
PRIMCOORD  9
     55   1
   Re     3.10250   3.62809   6.72232   0.00619   0.01079  -0.00002
   Mo     0.00804   1.80712   3.03358   0.00109   0.00009   0.00801
   Mo     3.13242   1.77725   2.98990   0.00024   0.00054   0.00184
   Mo     6.25452   1.80837   3.03412  -0.00100  -0.00170   0.00012
   Mo    -1.56192   4.50833   3.03079   0.00004  -0.00244   0.00623
   Mo     1.54287   4.52843   2.98550   0.00088   0.00149  -0.00004
   Mo     4.72024   4.52764   2.98989   0.00036   0.00049  -0.00177
   Mo    -3.13095   7.22665   3.03208  -0.00021  -0.00038   0.00002
   Mo     0.00770   7.22719   3.03078  -0.00212  -0.00118  -0.00614
   Mo     3.13199   7.21839   3.03356  -0.00043   0.00100  -0.00795
   Mo     1.54916   0.90241   9.49105   0.00650  -0.00596  -0.02450
   Mo     4.69665   0.90342   9.50063  -0.00008  -0.00720  -0.00137
   Mo     7.81726   0.90624   9.47236   0.00432   0.00757  -0.00007
   Mo    -0.02521   3.62034   9.49702   0.00238   0.00846  -0.02305
   Mo     3.11484   3.62098   9.57239  -0.00602  -0.01052  -0.00002
   Mo     6.25922   3.61007   9.50062  -0.00620  -0.00358   0.00112
   Mo    -1.57660   6.32936   9.48490  -0.00545  -0.00949  -0.00001
   Mo     1.54518   6.34054   9.49701   0.00620   0.00629   0.02313
   Mo     4.68616   6.33627   9.49104  -0.00843   0.00270   0.02447
   S      1.54859   0.89115   1.46141  -0.00156   0.00189   0.00455
   S      4.71322   0.89109   1.46109  -0.00208   0.00177  -0.00188
   S      7.82472   0.90188   1.48684   0.00332   0.00584   0.00007
   S     -0.01724   3.60001   1.46053  -0.00080  -0.00255   0.00636
   S      3.13266   3.61063   1.45553  -0.00033  -0.00066   0.00000
   S      6.27814   3.60180   1.46108   0.00257  -0.00097   0.00202
   S     -1.56206   6.32091   1.48160  -0.00368  -0.00640   0.00004
   S      1.56672   6.34372   1.46052  -0.00179  -0.00190  -0.00635
   S      4.69558   6.34232   1.46140   0.00243  -0.00041  -0.00450
   S      1.58191   0.90761   4.58042   0.00295  -0.00198   0.00434
   S      4.68094   0.90804   4.57920  -0.00048  -0.00426  -0.00186
   S      7.82518   0.90162   4.58722  -0.00260  -0.00456   0.00006
   S      0.01788   3.62090   4.57822   0.00369   0.00204   0.00682
   S      3.13040   3.61194   4.50665   0.00215   0.00378  -0.00001
   S      6.24732   3.62130   4.57919  -0.00347  -0.00248   0.00202
   S     -1.56209   6.32094   4.58393   0.00063   0.00109   0.00004
   S      1.56620   6.30288   4.57821  -0.00004   0.00416  -0.00682
   S      4.69799   6.30525   4.58041  -0.00317   0.00157  -0.00428
   S      0.00080   1.82257   7.93586   0.00021   0.00120  -0.01761
   S      3.12503   1.79379   7.92696   0.01153  -0.00196  -0.01539
   S      6.24181   1.81575   7.93843  -0.00150  -0.00251  -0.00011
   S     -1.58070   4.52159   7.93512  -0.01354  -0.00138  -0.01022
   S      1.52011   4.54161   7.93156   0.01303   0.02250   0.00007
   S      4.70226   4.52584   7.92695  -0.00749   0.00913   0.01526
   S     -3.14181   7.23296   7.93328  -0.01180  -0.02047  -0.00000
   S     -0.01314   7.23690   7.93511   0.00564  -0.01257   0.01015
   S      3.11503   7.21700   7.93584   0.00091   0.00077   0.01758
   S     -0.01790   1.80701  11.04420   0.01628   0.01094  -0.02133
   S      3.11894   1.78697  11.05721  -0.00562  -0.01388  -0.00856
   S      6.26595   1.80182  11.04873  -0.00118  -0.00187  -0.00013
   S     -1.57667   4.53439  11.05369   0.00297  -0.01106  -0.00742
   S      1.52840   4.53683  11.06073  -0.00512  -0.00899   0.00002
   S      4.70512   4.53454  11.05720  -0.00911  -0.01180   0.00846
   S     -3.13427   7.22862  11.04789   0.00456   0.00787  -0.00001
   S     -0.02220   7.22702  11.05368  -0.01105  -0.00288   0.00736
   S      3.11916   7.24098  11.04418   0.00135   0.01969   0.02132
PRIMCOORD 10
     55   1
   Re     3.10250   3.62809   6.72232   0.00578  -0.00329  -0.00007
   Mo     0.00804   1.80712   3.03358  -0.00055   0.00231   0.00514
   Mo     3.13242   1.77725   2.98990   0.00165  -0.00072  -0.00252
   Mo     6.25452   1.80837   3.03412   0.00087  -0.00048  -0.01067
   Mo    -1.56192   4.50833   3.03079  -0.00002   0.00203  -0.00338
   Mo     1.54287   4.52843   2.98550   0.00159  -0.00092   0.00350
   Mo     4.72024   4.52764   2.98989   0.00146  -0.00103  -0.00244
   Mo    -3.13095   7.22665   3.03208  -0.00370   0.00213   0.00747
   Mo     0.00770   7.22719   3.03078  -0.00177  -0.00098  -0.00346
   Mo     3.13199   7.21839   3.03356  -0.00228  -0.00071   0.00513
   Mo     1.54916   0.90241   9.49105   0.00775   0.00240  -0.01006
   Mo     4.69665   0.90342   9.50063   0.01048   0.00592   0.02464
   Mo     7.81726   0.90624   9.47236   0.01136  -0.00654  -0.00094
   Mo    -0.02521   3.62034   9.49702  -0.00612   0.00754  -0.01480
   Mo     3.11484   3.62098   9.57239  -0.01071   0.00613   0.00043
   Mo     6.25922   3.61007   9.50062   0.00010  -0.01201   0.02459
   Mo    -1.57660   6.32936   9.48490  -0.00906   0.00517   0.00167
   Mo     1.54518   6.34054   9.49701  -0.00956   0.00155  -0.01458
   Mo     4.68616   6.33627   9.49104   0.00169  -0.00793  -0.00989
   S      1.54859   0.89115   1.46141  -0.00391  -0.00018   0.00468
   S      4.71322   0.89109   1.46109  -0.00217  -0.00281  -0.00750
   S      7.82472   0.90188   1.48684   0.00639  -0.00371  -0.00008
   S     -0.01724   3.60001   1.46053   0.00286  -0.00018   0.00228
   S      3.13266   3.61063   1.45553  -0.00055   0.00037  -0.00067
   S      6.27814   3.60180   1.46108   0.00138   0.00336  -0.00744
   S     -1.56206   6.32091   1.48160  -0.00757   0.00434   0.00048
   S      1.56672   6.34372   1.46052   0.00159  -0.00243   0.00223
   S      4.69558   6.34232   1.46140  -0.00180   0.00345   0.00470
   S      1.58191   0.90761   4.58042   0.00210   0.00496   0.00485
   S      4.68094   0.90804   4.57920   0.00386  -0.00014  -0.00762
   S      7.82518   0.90162   4.58722  -0.00566   0.00325  -0.00016
   S      0.01788   3.62090   4.57822  -0.00206   0.00398   0.00243
   S      3.13040   3.61194   4.50665   0.00655  -0.00379  -0.00024
   S      6.24732   3.62130   4.57919   0.00207  -0.00326  -0.00755
   S     -1.56209   6.32094   4.58393  -0.00013   0.00012   0.00026
   S      1.56620   6.30288   4.57821  -0.00452  -0.00020   0.00239
   S      4.69799   6.30525   4.58041  -0.00325  -0.00426   0.00489
   S      0.00080   1.82257   7.93586   0.00365   0.00077  -0.00894
   S      3.12503   1.79379   7.92696   0.02081   0.00514   0.00967
   S      6.24181   1.81575   7.93843   0.00497  -0.00286   0.01704
   S     -1.58070   4.52159   7.93512  -0.02282   0.00147   0.00548
   S      1.52011   4.54161   7.93156  -0.00775   0.00460  -0.01915
   S      4.70226   4.52584   7.92695   0.00591  -0.02051   0.00973
   S     -3.14181   7.23296   7.93328  -0.00073   0.00029  -0.00836
   S     -0.01314   7.23690   7.93511  -0.01263   0.01899   0.00562
   S      3.11503   7.21700   7.93584   0.00110  -0.00358  -0.00879
   S     -0.01790   1.80701  11.04420   0.01173   0.00607  -0.01199
   S      3.11894   1.78697  11.05721  -0.00544   0.00816   0.00527
   S      6.26595   1.80182  11.04873   0.02307  -0.01326   0.02193
   S     -1.57667   4.53439  11.05369   0.00490   0.00436   0.00397
   S      1.52840   4.53683  11.06073  -0.01489   0.00852  -0.01007
   S      4.70512   4.53454  11.05720  -0.00984   0.00052   0.00531
   S     -3.13427   7.22862  11.04789  -0.00962   0.00555  -0.00598
   S     -0.02220   7.22702  11.05368  -0.00142  -0.00644   0.00405
   S      3.11916   7.24098  11.04418   0.00059  -0.01308  -0.01181
PRIMCOORD 11
     55   1
   Re     3.10250   3.62809   6.72232   0.00062  -0.00038  -0.02526
   Mo     0.00804   1.80712   3.03358   0.00007   0.00021   0.00165
   Mo     3.13242   1.77725   2.98990  -0.00006  -0.00172  -0.00966
   Mo     6.25452   1.80837   3.03412  -0.00067   0.00042   0.00110
   Mo    -1.56192   4.50833   3.03079   0.00021   0.00016   0.01002
   Mo     1.54287   4.52843   2.98550  -0.00058   0.00031  -0.01862
   Mo     4.72024   4.52764   2.98989   0.00141   0.00086  -0.00992
   Mo    -3.13095   7.22665   3.03208  -0.00040   0.00022   0.01851
   Mo     0.00770   7.22719   3.03078   0.00004  -0.00018   0.01030
   Mo     3.13199   7.21839   3.03356  -0.00015  -0.00020   0.00171
   Mo     1.54916   0.90241   9.49105  -0.00014   0.00162  -0.00456
   Mo     4.69665   0.90342   9.50063  -0.00296   0.00117   0.00500
   Mo     7.81726   0.90624   9.47236  -0.00278   0.00175   0.03303
   Mo    -0.02521   3.62034   9.49702   0.00427  -0.00029   0.00568
   Mo     3.11484   3.62098   9.57239   0.00241  -0.00157  -0.02029
   Mo     6.25922   3.61007   9.50062  -0.00260   0.00212   0.00540
   Mo    -1.57660   6.32936   9.48490   0.00027  -0.00014   0.00072
   Mo     1.54518   6.34054   9.49701   0.00249  -0.00349   0.00539
   Mo     4.68616   6.33627   9.49104  -0.00168  -0.00071  -0.00445
   S      1.54859   0.89115   1.46141  -0.00409  -0.00992   0.00449
   S      4.71322   0.89109   1.46109   0.00307  -0.00687   0.00065
   S      7.82472   0.90188   1.48684  -0.00010   0.00002   0.00217
   S     -0.01724   3.60001   1.46053  -0.01019  -0.00185  -0.00289
   S      3.13266   3.61063   1.45553   0.00360  -0.00225  -0.01594
   S      6.27814   3.60180   1.46108   0.00750   0.00074   0.00043
   S     -1.56206   6.32091   1.48160  -0.00330   0.00210   0.01660
   S      1.56672   6.34372   1.46052  -0.00355   0.00981  -0.00274
   S      4.69558   6.34232   1.46140   0.00650   0.00856   0.00441
   S      1.58191   0.90761   4.58042   0.00359   0.00986   0.00494
   S      4.68094   0.90804   4.57920  -0.00359   0.00620   0.00090
   S      7.82518   0.90162   4.58722  -0.00082   0.00049   0.00160
   S      0.01788   3.62090   4.57822   0.01099   0.00220  -0.00309
   S      3.13040   3.61194   4.50665  -0.00246   0.00145  -0.02169
   S      6.24732   3.62130   4.57919  -0.00712   0.00019   0.00065
   S     -1.56209   6.32094   4.58393   0.00282  -0.00167   0.01695
   S      1.56620   6.30288   4.57821   0.00367  -0.01072  -0.00294
   S      4.69799   6.30525   4.58041  -0.00674  -0.00822   0.00484
   S      0.00080   1.82257   7.93586  -0.01528  -0.00340   0.01469
   S      3.12503   1.79379   7.92696   0.00122  -0.00211  -0.01650
   S      6.24181   1.81575   7.93843   0.00688  -0.00368   0.01882
   S     -1.58070   4.52159   7.93512   0.00193  -0.00319   0.00610
   S      1.52011   4.54161   7.93156   0.00415  -0.00249  -0.00763
   S      4.70226   4.52584   7.92695   0.00223  -0.00012  -0.01620
   S     -3.14181   7.23296   7.93328   0.00059  -0.00051  -0.00307
   S     -0.01314   7.23690   7.93511   0.00374  -0.00020   0.00580
   S      3.11503   7.21700   7.93584  -0.00456   0.01519   0.01458
   S     -0.01790   1.80701  11.04420   0.01240   0.00383   0.01407
   S      3.11894   1.78697  11.05721  -0.00442   0.00723  -0.00792
   S      6.26595   1.80182  11.04873  -0.01369   0.00785   0.01781
   S     -1.57667   4.53439  11.05369   0.00104   0.00229   0.00305
   S      1.52840   4.53683  11.06073   0.01225  -0.00695  -0.00321
   S      4.70512   4.53454  11.05720  -0.00889   0.00020  -0.00771
   S     -3.13427   7.22862  11.04789  -0.00187   0.00103  -0.00499
   S     -0.02220   7.22702  11.05368  -0.00126  -0.00194   0.00275
   S      3.11916   7.24098  11.04418   0.00273  -0.01247   0.01401
PRIMCOORD 12
     55   1
   Re     3.10250   3.62809   6.72232   0.00076   0.00135  -0.00027
   Mo     0.00804   1.80712   3.03358  -0.00169  -0.00149   0.00380
   Mo     3.13242   1.77725   2.98990  -0.00039   0.00338  -0.01380
   Mo     6.25452   1.80837   3.03412  -0.00083  -0.00143   0.00002
   Mo    -1.56192   4.50833   3.03079   0.00067  -0.00137   0.01683
   Mo     1.54287   4.52843   2.98550  -0.00023  -0.00036  -0.00011
   Mo     4.72024   4.52764   2.98989   0.00314   0.00138   0.01351
   Mo    -3.13095   7.22665   3.03208   0.00092   0.00158   0.00006
   Mo     0.00770   7.22719   3.03078  -0.00150  -0.00011  -0.01669
   Mo     3.13199   7.21839   3.03356  -0.00045  -0.00221  -0.00371
   Mo     1.54916   0.90241   9.49105  -0.00439   0.00773   0.00431
   Mo     4.69665   0.90342   9.50063  -0.00530   0.00481   0.01919
   Mo     7.81726   0.90624   9.47236  -0.00712  -0.01226   0.00027
   Mo    -0.02521   3.62034   9.49702  -0.00165  -0.00827  -0.01487
   Mo     3.11484   3.62098   9.57239   0.00669   0.01161  -0.00022
   Mo     6.25922   3.61007   9.50062   0.00673  -0.00212  -0.01917
   Mo    -1.57660   6.32936   9.48490   0.00180   0.00301   0.00016
   Mo     1.54518   6.34054   9.49701  -0.00625  -0.00561   0.01492
   Mo     4.68616   6.33627   9.49104   0.00891   0.00007  -0.00416
   S      1.54859   0.89115   1.46141  -0.00674   0.00021  -0.00405
   S      4.71322   0.89109   1.46109   0.00281   0.00504  -0.01303
   S      7.82472   0.90188   1.48684  -0.00004  -0.00007   0.00005
   S     -0.01724   3.60001   1.46053  -0.00646  -0.00029   0.00900
   S      3.13266   3.61063   1.45553   0.00665   0.01156  -0.00016
   S      6.27814   3.60180   1.46108   0.00312   0.00492   0.01300
   S     -1.56206   6.32091   1.48160  -0.00671  -0.01167   0.00009
   S      1.56672   6.34372   1.46052   0.00296  -0.00561  -0.00899
   S      4.69558   6.34232   1.46140   0.00358  -0.00557   0.00402
   S      1.58191   0.90761   4.58042   0.00684   0.00425  -0.00470
   S      4.68094   0.90804   4.57920  -0.00685  -0.00378  -0.01386
   S      7.82518   0.90162   4.58722  -0.00335  -0.00577   0.00005
   S      0.01788   3.62090   4.57822   0.00670  -0.00330   0.00916
   S      3.13040   3.61194   4.50665  -0.00249  -0.00434  -0.00022
   S      6.24732   3.62130   4.57919  -0.00001  -0.00777   0.01382
   S     -1.56209   6.32094   4.58393   0.00586   0.01012   0.00009
   S      1.56620   6.30288   4.57821  -0.00617   0.00401  -0.00913
   S      4.69799   6.30525   4.58041   0.00024   0.00789   0.00467
   S      0.00080   1.82257   7.93586  -0.00929  -0.01529  -0.00606
   S      3.12503   1.79379   7.92696   0.00060   0.01122   0.01447
   S      6.24181   1.81575   7.93843  -0.00943  -0.01645   0.00013
   S     -1.58070   4.52159   7.93512   0.00660   0.00733  -0.01475
   S      1.52011   4.54161   7.93156   0.00187   0.00324  -0.00014
   S      4.70226   4.52584   7.92695   0.00935   0.00625  -0.01476
   S     -3.14181   7.23296   7.93328   0.00652   0.01113   0.00014
   S     -0.01314   7.23690   7.93511   0.00303   0.00933   0.01493
   S      3.11503   7.21700   7.93584  -0.00853  -0.01546   0.00636
   S     -0.01790   1.80701  11.04420  -0.01209  -0.00071  -0.00373
   S      3.11894   1.78697  11.05721  -0.00881   0.01679   0.00934
   S      6.26595   1.80182  11.04873   0.00452   0.00815   0.00011
   S     -1.57667   4.53439  11.05369   0.00258  -0.00721  -0.01466
   S      1.52840   4.53683  11.06073  -0.00786  -0.01382  -0.00007
   S      4.70512   4.53454  11.05720   0.01873   0.00067  -0.00945
   S     -3.13427   7.22862  11.04789   0.00258   0.00443   0.00011
   S     -0.02220   7.22702  11.05368  -0.00737  -0.00130   0.01479
   S      3.11916   7.24098  11.04418   0.00542  -0.01097   0.00402
PRIMCOORD 13
     55   1
   Re     3.10250   3.62809   6.72232  -0.00095   0.00056   0.00290
   Mo     0.00804   1.80712   3.03358   0.00107   0.00033  -0.01191
   Mo     3.13242   1.77725   2.98990   0.00039   0.00090  -0.00454
   Mo     6.25452   1.80837   3.03412   0.00078  -0.00046  -0.00554
   Mo    -1.56192   4.50833   3.03079  -0.00065  -0.00001   0.01612
   Mo     1.54287   4.52843   2.98550  -0.00132   0.00080   0.01371
   Mo     4.72024   4.52764   2.98989  -0.00059  -0.00081  -0.00456
   Mo    -3.13095   7.22665   3.03208   0.00049  -0.00031  -0.00758
   Mo     0.00770   7.22719   3.03078  -0.00035   0.00054   0.01614
   Mo     3.13199   7.21839   3.03356   0.00026  -0.00103  -0.01193
   Mo     1.54916   0.90241   9.49105   0.00438   0.00123   0.01489
   Mo     4.69665   0.90342   9.50063   0.00503   0.00216  -0.00635
   Mo     7.81726   0.90624   9.47236   0.00798  -0.00459   0.01846
   Mo    -0.02521   3.62034   9.49702  -0.00428   0.00308  -0.00894
   Mo     3.11484   3.62098   9.57239  -0.00591   0.00337   0.00302
   Mo     6.25922   3.61007   9.50062   0.00067  -0.00543  -0.00636
   Mo    -1.57660   6.32936   9.48490  -0.00290   0.00168  -0.02364
   Mo     1.54518   6.34054   9.49701  -0.00482   0.00218  -0.00888
   Mo     4.68616   6.33627   9.49104   0.00111  -0.00443   0.01496
   S      1.54859   0.89115   1.46141   0.00435  -0.00007  -0.01052
   S      4.71322   0.89109   1.46109   0.00013  -0.00829   0.00261
   S      7.82472   0.90188   1.48684  -0.00126   0.00078  -0.01256
   S     -0.01724   3.60001   1.46053  -0.00178   0.01213   0.00748
   S      3.13266   3.61063   1.45553  -0.00762   0.00439   0.00179
   S      6.27814   3.60180   1.46108   0.00723   0.00399   0.00259
   S     -1.56206   6.32091   1.48160   0.00895  -0.00519   0.01088
   S      1.56672   6.34372   1.46052  -0.01140  -0.00445   0.00748
   S      4.69558   6.34232   1.46140   0.00222  -0.00374  -0.01054
   S      1.58191   0.90761   4.58042  -0.00222  -0.00009  -0.01090
   S      4.68094   0.90804   4.57920   0.00037   0.00933   0.00262
   S      7.82518   0.90162   4.58722   0.00415  -0.00236  -0.01344
   S      0.01788   3.62090   4.57822  -0.00015  -0.01110   0.00832
   S      3.13040   3.61194   4.50665   0.00489  -0.00282   0.00226
   S      6.24732   3.62130   4.57919  -0.00792  -0.00501   0.00261
   S     -1.56209   6.32094   4.58393  -0.00884   0.00505   0.01134
   S      1.56620   6.30288   4.57821   0.00958   0.00574   0.00832
   S      4.69799   6.30525   4.58041  -0.00107   0.00195  -0.01092
   S      0.00080   1.82257   7.93586   0.00406  -0.00956   0.01128
   S      3.12503   1.79379   7.92696  -0.00175   0.00469   0.00775
   S      6.24181   1.81575   7.93843   0.01784  -0.01029   0.00173
   S     -1.58070   4.52159   7.93512  -0.00596  -0.00570  -0.01783
   S      1.52011   4.54161   7.93156  -0.00719   0.00418  -0.00991
   S      4.70226   4.52584   7.92695  -0.00496  -0.00084   0.00780
   S     -3.14181   7.23296   7.93328  -0.01561   0.00897   0.00222
   S     -0.01314   7.23690   7.93511   0.00196   0.00804  -0.01780
   S      3.11503   7.21700   7.93584   0.01031   0.00126   0.01134
   S     -0.01790   1.80701  11.04420   0.00624   0.01203   0.01036
   S      3.11894   1.78697  11.05721   0.01142   0.00350   0.00448
   S      6.26595   1.80182  11.04873  -0.00027   0.00017   0.00315
   S     -1.57667   4.53439  11.05369  -0.00299   0.00803  -0.01662
   S      1.52840   4.53683  11.06073  -0.01104   0.00634  -0.00621
   S      4.70512   4.53454  11.05720   0.00267  -0.01172   0.00449
   S     -3.13427   7.22862  11.04789   0.01283  -0.00740   0.00242
   S     -0.02220   7.22702  11.05368  -0.00848  -0.00138  -0.01659
   S      3.11916   7.24098  11.04418  -0.00730  -0.01138   0.01041
PRIMCOORD 14
     55   1
   Re     3.10250   3.62809   6.72232   0.00055  -0.00032   0.01399
   Mo     0.00804   1.80712   3.03358  -0.00027   0.00011  -0.00991
   Mo     3.13242   1.77725   2.98990  -0.00038  -0.00003   0.01195
   Mo     6.25452   1.80837   3.03412  -0.00128   0.00074  -0.01777
   Mo    -1.56192   4.50833   3.03079   0.00054   0.00046  -0.00270
   Mo     1.54287   4.52843   2.98550   0.00191  -0.00109  -0.00295
   Mo     4.72024   4.52764   2.98989  -0.00016   0.00034   0.01203
   Mo    -3.13095   7.22665   3.03208  -0.00015   0.00009   0.01952
   Mo     0.00770   7.22719   3.03078  -0.00012  -0.00071  -0.00288
   Mo     3.13199   7.21839   3.03356  -0.00022   0.00018  -0.01003
   Mo     1.54916   0.90241   9.49105  -0.00444  -0.00381  -0.01390
   Mo     4.69665   0.90342   9.50063  -0.00378  -0.00352   0.00509
   Mo     7.81726   0.90624   9.47236  -0.00653   0.00367   0.00809
   Mo    -0.02521   3.62034   9.49702   0.00123  -0.00289   0.00605
   Mo     3.11484   3.62098   9.57239   0.00407  -0.00231   0.01174
   Mo     6.25922   3.61007   9.50062   0.00120   0.00499   0.00495
   Mo    -1.57660   6.32936   9.48490   0.00311  -0.00172  -0.02834
   Mo     1.54518   6.34054   9.49701   0.00318   0.00029   0.00620
   Mo     4.68616   6.33627   9.49104   0.00128   0.00566  -0.01390
   S      1.54859   0.89115   1.46141   0.00733  -0.00801   0.00916
   S      4.71322   0.89109   1.46109  -0.01206  -0.00070  -0.00399
   S      7.82472   0.90188   1.48684   0.00202  -0.00111  -0.01619
   S     -0.01724   3.60001   1.46053   0.00113   0.00301  -0.00677
   S      3.13266   3.61063   1.45553   0.00631  -0.00361   0.00865
   S      6.27814   3.60180   1.46108  -0.00538   0.01085  -0.00388
   S     -1.56206   6.32091   1.48160  -0.00846   0.00481   0.00644
   S      1.56672   6.34372   1.46052  -0.00201  -0.00253  -0.00690
   S      4.69558   6.34232   1.46140   0.01066  -0.00241   0.00914
   S      1.58191   0.90761   4.58042  -0.00816   0.00745   0.00981
   S      4.68094   0.90804   4.57920   0.01066  -0.00109  -0.00376
   S      7.82518   0.90162   4.58722  -0.00442   0.00250  -0.01709
   S      0.01788   3.62090   4.57822   0.00039  -0.00254  -0.00727
   S      3.13040   3.61194   4.50665  -0.00374   0.00214   0.01167
   S      6.24732   3.62130   4.57919   0.00623  -0.00874  -0.00364
   S     -1.56209   6.32094   4.58393   0.00824  -0.00467   0.00683
   S      1.56620   6.30288   4.57821   0.00239   0.00102  -0.00740
   S      4.69799   6.30525   4.58041  -0.01057   0.00340   0.00980
   S      0.00080   1.82257   7.93586  -0.01249   0.00205  -0.00019
   S      3.12503   1.79379   7.92696   0.00140  -0.00249   0.00370
   S      6.24181   1.81575   7.93843  -0.00643   0.00360   0.00917
   S     -1.58070   4.52159   7.93512   0.00468  -0.01512  -0.00839
   S      1.52011   4.54161   7.93156   0.00599  -0.00345   0.01702
   S      4.70226   4.52584   7.92695   0.00295   0.00000   0.00359
   S     -3.14181   7.23296   7.93328  -0.00244   0.00149  -0.02604
   S     -0.01314   7.23690   7.93511   0.01559   0.00356  -0.00827
   S      3.11503   7.21700   7.93584  -0.00795   0.00957  -0.00010
   S     -0.01790   1.80701  11.04420   0.00359  -0.00553   0.00089
   S      3.11894   1.78697  11.05721  -0.01059  -0.01032   0.00089
   S      6.26595   1.80182  11.04873  -0.00837   0.00484   0.00795
   S     -1.57667   4.53439  11.05369   0.00282   0.01351  -0.00708
   S      1.52840   4.53683  11.06073   0.00182  -0.00116   0.00950
   S      4.70512   4.53454  11.05720   0.00380   0.01425   0.00086
   S     -3.13427   7.22862  11.04789   0.00774  -0.00439  -0.02315
   S     -0.02220   7.22702  11.05368  -0.01023  -0.00920  -0.00695
   S      3.11916   7.24098  11.04418   0.00677  -0.00050   0.00094
PRIMCOORD 15
     55   1
   Re     3.10250   3.62809   6.72232  -0.00467   0.00278  -0.00143
   Mo     0.00804   1.80712   3.03358   0.00277  -0.00752   0.00973
   Mo     3.13242   1.77725   2.98990  -0.00499   0.00572  -0.00718
   Mo     6.25452   1.80837   3.03412  -0.00216   0.00111  -0.01373
   Mo    -1.56192   4.50833   3.03079  -0.00190  -0.00755  -0.00259
   Mo     1.54287   4.52843   2.98550  -0.01017   0.00603   0.01228
   Mo     4.72024   4.52764   2.98989  -0.00728   0.00146  -0.00694
   Mo    -3.13095   7.22665   3.03208   0.01280  -0.00742   0.00133
   Mo     0.00770   7.22719   3.03078   0.00536   0.00534  -0.00230
   Mo     3.13199   7.21839   3.03356   0.00789   0.00147   0.01028
   Mo     1.54916   0.90241   9.49105   0.00141  -0.01026   0.00221
   Mo     4.69665   0.90342   9.50063  -0.01064   0.00540   0.00494
   Mo     7.81726   0.90624   9.47236  -0.00550   0.00329   0.00248
   Mo    -0.02521   3.62034   9.49702  -0.00155  -0.01259  -0.00696
   Mo     3.11484   3.62098   9.57239  -0.00937   0.00546  -0.00110
   Mo     6.25922   3.61007   9.50062  -0.01005   0.00604   0.00492
   Mo    -1.57660   6.32936   9.48490   0.01982  -0.01172  -0.00091
   Mo     1.54518   6.34054   9.49701   0.01026   0.00803  -0.00700
   Mo     4.68616   6.33627   9.49104   0.00964   0.00394   0.00221
   S      1.54859   0.89115   1.46141  -0.00159  -0.00709   0.00175
   S      4.71322   0.89109   1.46109  -0.00587   0.00285  -0.00995
   S      7.82472   0.90188   1.48684   0.00871  -0.00522   0.00261
   S     -0.01724   3.60001   1.46053   0.00195  -0.00931   0.00831
   S      3.13266   3.61063   1.45553  -0.01924   0.01135  -0.00069
   S      6.27814   3.60180   1.46108  -0.00555   0.00340  -0.00999
   S     -1.56206   6.32091   1.48160   0.01144  -0.00666  -0.00165
   S      1.56672   6.34372   1.46052   0.00908   0.00337   0.00869
   S      4.69558   6.34232   1.46140   0.00512   0.00494   0.00211
   S      1.58191   0.90761   4.58042   0.01097  -0.00704   0.00148
   S      4.68094   0.90804   4.57920  -0.00145   0.01052  -0.01049
   S      7.82518   0.90162   4.58722  -0.00780   0.00478   0.00283
   S      0.01788   3.62090   4.57822  -0.00968  -0.00543   0.00900
   S      3.13040   3.61194   4.50665  -0.00766   0.00446  -0.00122
   S      6.24732   3.62130   4.57919  -0.00957  -0.00426  -0.01050
   S     -1.56209   6.32094   4.58393   0.01337  -0.00801  -0.00166
   S      1.56620   6.30288   4.57821  -0.00028   0.01113   0.00938
   S      4.69799   6.30525   4.58041   0.01178  -0.00596   0.00183
   S      0.00080   1.82257   7.93586  -0.00057  -0.01607  -0.00218
   S      3.12503   1.79379   7.92696  -0.01180   0.00293   0.00142
   S      6.24181   1.81575   7.93843  -0.01241   0.00686   0.00769
   S     -1.58070   4.52159   7.93512  -0.00330  -0.01213  -0.00169
   S      1.52011   4.54161   7.93156  -0.00482   0.00311  -0.00440
   S      4.70226   4.52584   7.92695  -0.00830   0.00868   0.00144
   S     -3.14181   7.23296   7.93328   0.01965  -0.01137   0.00192
   S     -0.01314   7.23690   7.93511   0.00850   0.00869  -0.00169
   S      3.11503   7.21700   7.93584   0.01384   0.00883  -0.00224
   S     -0.01790   1.80701  11.04420  -0.00062  -0.00729  -0.00022
   S      3.11894   1.78697  11.05721  -0.01138   0.00663   0.00340
   S      6.26595   1.80182  11.04873  -0.00995   0.00546   0.00397
   S     -1.57667   4.53439  11.05369   0.00623  -0.01190  -0.00092
   S      1.52840   4.53683  11.06073  -0.01019   0.00620  -0.00806
   S      4.70512   4.53454  11.05720  -0.01130   0.00645   0.00334
   S     -3.13427   7.22862  11.04789   0.02144  -0.01242   0.00096
   S     -0.02220   7.22702  11.05368   0.01311   0.00027  -0.00095
   S      3.11916   7.24098  11.04418   0.00619   0.00444  -0.00022
PRIMCOORD 16
     55   1
   Re     3.10250   3.62809   6.72232   0.00282   0.00476   0.00000
   Mo     0.00804   1.80712   3.03358   0.00538  -0.00029  -0.01930
   Mo     3.13242   1.77725   2.98990   0.00148   0.00631  -0.01155
   Mo     6.25452   1.80837   3.03412  -0.00347  -0.00625  -0.00002
   Mo    -1.56192   4.50833   3.03079   0.00102  -0.01082  -0.00734
   Mo     1.54287   4.52843   2.98550   0.00362   0.00603  -0.00010
   Mo     4.72024   4.52764   2.98989   0.00490   0.00433   0.01164
   Mo    -3.13095   7.22665   3.03208  -0.00066  -0.00063   0.00014
   Mo     0.00770   7.22719   3.03078  -0.01006  -0.00465   0.00735
   Mo     3.13199   7.21839   3.03356  -0.00316   0.00441   0.01919
   Mo     1.54916   0.90241   9.49105   0.00894   0.00167   0.00424
   Mo     4.69665   0.90342   9.50063  -0.00914  -0.01011   0.00407
   Mo     7.81726   0.90624   9.47236   0.00353   0.00593   0.00005
   Mo    -0.02521   3.62034   9.49702   0.00956   0.00363   0.00071
   Mo     3.11484   3.62098   9.57239   0.00463   0.00766  -0.00000
   Mo     6.25922   3.61007   9.50062  -0.00382  -0.01307  -0.00431
   Mo    -1.57660   6.32936   9.48490  -0.01130  -0.01895  -0.00003
   Mo     1.54518   6.34054   9.49701  -0.00190   0.00981  -0.00044
   Mo     4.68616   6.33627   9.49104  -0.00337   0.00852  -0.00430
   S      1.54859   0.89115   1.46141   0.00773  -0.00613  -0.01341
   S      4.71322   0.89109   1.46109  -0.00183  -0.00971  -0.00163
   S      7.82472   0.90188   1.48684  -0.00537  -0.00944  -0.00006
   S     -0.01724   3.60001   1.46053   0.00944   0.00527  -0.01179
   S      3.13266   3.61063   1.45553   0.00943   0.01591  -0.00001
   S      6.27814   3.60180   1.46108  -0.00731  -0.00645   0.00166
   S     -1.56206   6.32091   1.48160  -0.00433  -0.00690   0.00007
   S      1.56672   6.34372   1.46052  -0.00038   0.01071   0.01166
   S      4.69558   6.34232   1.46140  -0.00931   0.00357   0.01352
   S      1.58191   0.90761   4.58042   0.00270   0.00797  -0.01394
   S      4.68094   0.90804   4.57920  -0.01088   0.00162  -0.00214
   S      7.82518   0.90162   4.58722   0.00857   0.01469  -0.00006
   S      0.01788   3.62090   4.57822   0.00447  -0.00817  -0.01175
   S      3.13040   3.61194   4.50665   0.00153   0.00236   0.00000
   S      6.24732   3.62130   4.57919   0.00711  -0.00873   0.00216
   S     -1.56209   6.32094   4.58393  -0.00903  -0.01528   0.00006
   S      1.56620   6.30288   4.57821  -0.00944  -0.00045   0.01162
   S      4.69799   6.30525   4.58041   0.00514   0.00628   0.01407
   S      0.00080   1.82257   7.93586   0.01217   0.00391   0.00386
   S      3.12503   1.79379   7.92696   0.00362   0.00596   0.00358
   S      6.24181   1.81575   7.93843  -0.00849  -0.01520  -0.00009
   S     -1.58070   4.52159   7.93512  -0.00012  -0.01861  -0.00211
   S      1.52011   4.54161   7.93156   0.00781   0.01336   0.00007
   S      4.70226   4.52584   7.92695   0.00357   0.00593  -0.00365
   S     -3.14181   7.23296   7.93328   0.00095   0.00238  -0.00003
   S     -0.01314   7.23690   7.93511  -0.01622  -0.00979   0.00210
   S      3.11503   7.21700   7.93584  -0.00316   0.01232  -0.00371
   S     -0.01790   1.80701  11.04420   0.00804   0.00498   0.00138
   S      3.11894   1.78697  11.05721   0.00355   0.00800   0.00496
   S      6.26595   1.80182  11.04873  -0.00542  -0.00958  -0.00008
   S     -1.57667   4.53439  11.05369  -0.00444  -0.01963  -0.00061
   S      1.52840   4.53683  11.06073   0.00733   0.01224   0.00014
   S      4.70512   4.53454  11.05720   0.00553   0.00692  -0.00512
   S     -3.13427   7.22862  11.04789  -0.00279  -0.00412  -0.00005
   S     -0.02220   7.22702  11.05368  -0.01518  -0.01373   0.00060
   S      3.11916   7.24098  11.04418   0.00010   0.00929  -0.00125
PRIMCOORD 17
     55   1
   Re     3.10250   3.62809   6.72232  -0.00066   0.00037  -0.00066
   Mo     0.00804   1.80712   3.03358  -0.00050   0.00018   0.01663
   Mo     3.13242   1.77725   2.98990   0.00061  -0.00018  -0.00389
   Mo     6.25452   1.80837   3.03412   0.00001   0.00009  -0.02538
   Mo    -1.56192   4.50833   3.03079   0.00017   0.00040  -0.01302
   Mo     1.54287   4.52843   2.98550   0.00021  -0.00030   0.00627
   Mo     4.72024   4.52764   2.98989   0.00043  -0.00030  -0.00382
   Mo    -3.13095   7.22665   3.03208  -0.00036   0.00027   0.01956
   Mo     0.00770   7.22719   3.03078  -0.00015  -0.00032  -0.01303
   Mo     3.13199   7.21839   3.03356  -0.00050   0.00019   0.01669
   Mo     1.54916   0.90241   9.49105  -0.00081   0.00596   0.01167
   Mo     4.69665   0.90342   9.50063   0.00518  -0.00353  -0.01459
   Mo     7.81726   0.90624   9.47236   0.00404  -0.00236   0.00358
   Mo    -0.02521   3.62034   9.49702   0.00111   0.00594   0.00311
   Mo     3.11484   3.62098   9.57239   0.00506  -0.00305  -0.00056
   Mo     6.25922   3.61007   9.50062   0.00564  -0.00217  -0.01448
   Mo    -1.57660   6.32936   9.48490  -0.00884   0.00529  -0.00275
   Mo     1.54518   6.34054   9.49701  -0.00479  -0.00427   0.00322
   Mo     4.68616   6.33627   9.49104  -0.00583  -0.00222   0.01183
   S      1.54859   0.89115   1.46141  -0.00796  -0.00475   0.01452
   S      4.71322   0.89109   1.46109  -0.00731  -0.00179  -0.01861
   S      7.82472   0.90188   1.48684   0.01486  -0.00871   0.00328
   S     -0.01724   3.60001   1.46053   0.00750  -0.00802   0.00418
   S      3.13266   3.61063   1.45553  -0.00386   0.00227  -0.00054
   S      6.27814   3.60180   1.46108  -0.00214   0.00745  -0.01858
   S     -1.56206   6.32091   1.48160  -0.01199   0.00701  -0.00295
   S      1.56672   6.34372   1.46052   0.01066  -0.00275   0.00421
   S      4.69558   6.34232   1.46140   0.00012   0.00936   0.01457
   S      1.58191   0.90761   4.58042   0.00830   0.00615   0.01437
   S      4.68094   0.90804   4.57920   0.00827   0.00053  -0.01869
   S      7.82518   0.90162   4.58722  -0.01623   0.00930   0.00368
   S      0.01788   3.62090   4.57822  -0.00759   0.00803   0.00426
   S      3.13040   3.61194   4.50665   0.00525  -0.00305  -0.00057
   S      6.24732   3.62130   4.57919   0.00368  -0.00725  -0.01865
   S     -1.56209   6.32094   4.58393   0.01103  -0.00627  -0.00291
   S      1.56620   6.30288   4.57821  -0.01084   0.00228   0.00428
   S      4.69799   6.30525   4.58041  -0.00114  -0.01014   0.01444
   S      0.00080   1.82257   7.93586   0.00405   0.00380   0.00807
   S      3.12503   1.79379   7.92696  -0.00170   0.00012  -0.00047
   S      6.24181   1.81575   7.93843   0.01332  -0.00729  -0.01142
   S     -1.58070   4.52159   7.93512   0.00595   0.00726  -0.00635
   S      1.52011   4.54161   7.93156  -0.00082   0.00019  -0.00097
   S      4.70226   4.52584   7.92695  -0.00118   0.00163  -0.00037
   S     -3.14181   7.23296   7.93328  -0.01581   0.00900   0.00933
   S     -0.01314   7.23690   7.93511  -0.00304  -0.00864  -0.00635
   S      3.11503   7.21700   7.93584  -0.00159  -0.00559   0.00819
   S     -0.01790   1.80701  11.04420  -0.00217   0.00767   0.00769
   S      3.11894   1.78697  11.05721   0.01460  -0.00287  -0.00180
   S      6.26595   1.80182  11.04873   0.00003   0.00030  -0.01057
   S     -1.57667   4.53439  11.05369  -0.00572   0.00463  -0.00573
   S      1.52840   4.53683  11.06073   0.00530  -0.00341   0.00291
   S      4.70512   4.53454  11.05720   0.00946  -0.01109  -0.00167
   S     -3.13427   7.22862  11.04789  -0.00467   0.00270   0.00796
   S     -0.02220   7.22702  11.05368  -0.00669   0.00293  -0.00573
   S      3.11916   7.24098  11.04418  -0.00811  -0.00202   0.00779
PRIMCOORD 18
     55   1
   Re     3.10250   3.62809   6.72232  -0.00003  -0.00005  -0.00001
   Mo     0.00804   1.80712   3.03358   0.00133   0.00041   0.02009
   Mo     3.13242   1.77725   2.98990   0.00037   0.00155  -0.00062
   Mo     6.25452   1.80837   3.03412  -0.00119  -0.00200  -0.00007
   Mo    -1.56192   4.50833   3.03079  -0.00020  -0.00322   0.02129
   Mo     1.54287   4.52843   2.98550   0.00119   0.00208  -0.00000
   Mo     4.72024   4.52764   2.98989   0.00111   0.00112   0.00060
   Mo    -3.13095   7.22665   3.03208   0.00008   0.00006   0.00012
   Mo     0.00770   7.22719   3.03078  -0.00264  -0.00175  -0.02137
   Mo     3.13199   7.21839   3.03356  -0.00026   0.00140  -0.01992
   Mo     1.54916   0.90241   9.49105   0.00771  -0.00133   0.00866
   Mo     4.69665   0.90342   9.50063  -0.00354  -0.00611  -0.00646
   Mo     7.81726   0.90624   9.47236   0.00455   0.00777   0.00002
   Mo    -0.02521   3.62034   9.49702   0.00742   0.00144   0.01507
   Mo     3.11484   3.62098   9.57239   0.00208   0.00367   0.00000
   Mo     6.25922   3.61007   9.50062  -0.00349  -0.00611   0.00637
   Mo    -1.57660   6.32936   9.48490  -0.00721  -0.01246  -0.00005
   Mo     1.54518   6.34054   9.49701  -0.00248   0.00715  -0.01514
   Mo     4.68616   6.33627   9.49104  -0.00501   0.00600  -0.00857
   S      1.54859   0.89115   1.46141  -0.00607   0.00516   0.00862
   S      4.71322   0.89109   1.46109  -0.00203   0.00713  -0.00977
   S      7.82472   0.90188   1.48684   0.00791   0.01362   0.00004
   S     -0.01724   3.60001   1.46053  -0.00545  -0.00423   0.01828
   S      3.13266   3.61063   1.45553   0.00106   0.00191  -0.00002
   S      6.27814   3.60180   1.46108   0.00713   0.00187   0.00965
   S     -1.56206   6.32091   1.48160  -0.00958  -0.01655   0.00002
   S      1.56672   6.34372   1.46052  -0.00079  -0.00679  -0.01824
   S      4.69558   6.34232   1.46140   0.00757  -0.00255  -0.00846
   S      1.58191   0.90761   4.58042   0.00871  -0.00379   0.00838
   S      4.68094   0.90804   4.57920  -0.00117  -0.01097  -0.01020
   S      7.82518   0.90162   4.58722  -0.00729  -0.01245   0.00004
   S      0.01788   3.62090   4.57822   0.01015   0.00468   0.01836
   S      3.13040   3.61194   4.50665   0.00177   0.00310  -0.00001
   S      6.24732   3.62130   4.57919  -0.00895  -0.00653   0.01008
   S     -1.56209   6.32094   4.58393   0.00584   0.00989   0.00001
   S      1.56620   6.30288   4.57821  -0.00105   0.01115  -0.01833
   S      4.69799   6.30525   4.58041  -0.00763   0.00557  -0.00822
   S      0.00080   1.82257   7.93586   0.01405   0.00770   0.01109
   S      3.12503   1.79379   7.92696  -0.00066  -0.00035  -0.00041
   S      6.24181   1.81575   7.93843  -0.00025  -0.00057  -0.00001
   S     -1.58070   4.52159   7.93512   0.00196  -0.01725   0.00914
   S      1.52011   4.54161   7.93156  -0.00003  -0.00001  -0.00003
   S      4.70226   4.52584   7.92695  -0.00001  -0.00072   0.00043
   S     -3.14181   7.23296   7.93328   0.00114   0.00208   0.00002
   S     -0.01314   7.23690   7.93511  -0.01594  -0.00694  -0.00925
   S      3.11503   7.21700   7.93584  -0.00028   0.01599  -0.01106
   S     -0.01790   1.80701  11.04420   0.00741  -0.00153   0.00991
   S      3.11894   1.78697  11.05721   0.00918   0.00258   0.00167
   S      6.26595   1.80182  11.04873  -0.00516  -0.00897  -0.00004
   S     -1.57667   4.53439  11.05369  -0.00380  -0.00780   0.00912
   S      1.52840   4.53683  11.06073   0.00975   0.01699  -0.00003
   S      4.70512   4.53454  11.05720  -0.00235   0.00919  -0.00167
   S     -3.13427   7.22862  11.04789  -0.00444  -0.00774   0.00001
   S     -0.02220   7.22702  11.05368  -0.00489  -0.00720  -0.00922
   S      3.11916   7.24098  11.04418  -0.00508   0.00559  -0.00988
PRIMCOORD 19
     55   1
   Re     3.10250   3.62809   6.72232  -0.00034  -0.00066  -0.00004
   Mo     0.00804   1.80712   3.03358  -0.00447   0.00720   0.00347
   Mo     3.13242   1.77725   2.98990  -0.01122  -0.00275   0.00458
   Mo     6.25452   1.80837   3.03412  -0.00281  -0.00462   0.00009
   Mo    -1.56192   4.50833   3.03079   0.00244   0.00282  -0.00180
   Mo     1.54287   4.52843   2.98550   0.00514   0.00843  -0.00020
   Mo     4.72024   4.52764   2.98989   0.00345  -0.01091  -0.00447
   Mo    -3.13095   7.22665   3.03208  -0.00180  -0.00296   0.00009
   Mo     0.00770   7.22719   3.03078   0.00123   0.00328   0.00121
   Mo     3.13199   7.21839   3.03356   0.00829  -0.00007  -0.00301
   Mo     1.54916   0.90241   9.49105  -0.01959   0.00882   0.00035
   Mo     4.69665   0.90342   9.50063  -0.01829  -0.00679   0.00169
   Mo     7.81726   0.90624   9.47236  -0.00079  -0.00164   0.00021
   Mo    -0.02521   3.62034   9.49702   0.00126   0.01929   0.00155
   Mo     3.11484   3.62098   9.57239   0.00016   0.00032  -0.00002
   Mo     6.25922   3.61007   9.50062   0.00337  -0.01938  -0.00197
   Mo    -1.57660   6.32936   9.48490   0.00083   0.00179  -0.00015
   Mo     1.54518   6.34054   9.49701   0.01591   0.01074  -0.00164
   Mo     4.68616   6.33627   9.49104   0.01737  -0.01263   0.00008
   S      1.54859   0.89115   1.46141  -0.01120   0.00019   0.00358
   S      4.71322   0.89109   1.46109  -0.01001   0.00149   0.00251
   S      7.82472   0.90188   1.48684   0.00127   0.00247   0.00022
   S     -0.01724   3.60001   1.46053   0.00498   0.00792   0.00072
   S      3.13266   3.61063   1.45553  -0.00307  -0.00600  -0.00003
   S      6.27814   3.60180   1.46108   0.00624  -0.00791  -0.00262
   S     -1.56206   6.32091   1.48160   0.00189   0.00370  -0.00023
   S      1.56672   6.34372   1.46052   0.00483   0.00821  -0.00094
   S      4.69558   6.34232   1.46140   0.00551  -0.00927  -0.00324
   S      1.58191   0.90761   4.58042  -0.01202  -0.00326   0.00399
   S      4.68094   0.90804   4.57920  -0.00647   0.00065   0.00259
   S      7.82518   0.90162   4.58722  -0.00107  -0.00133   0.00027
   S      0.01788   3.62090   4.57822   0.00353   0.01142   0.00038
   S      3.13040   3.61194   4.50665  -0.00018  -0.00068  -0.00004
   S      6.24732   3.62130   4.57919   0.00423  -0.00491  -0.00272
   S     -1.56209   6.32094   4.58393   0.00094   0.00140  -0.00022
   S      1.56620   6.30288   4.57821   0.00783   0.00841  -0.00065
   S      4.69799   6.30525   4.58041   0.00313  -0.01193  -0.00364
   S      0.00080   1.82257   7.93586  -0.01314   0.01944   0.00076
   S      3.12503   1.79379   7.92696  -0.01925  -0.00027   0.00066
   S      6.24181   1.81575   7.93843  -0.01141  -0.02040  -0.00004
   S     -1.58070   4.52159   7.93512  -0.00228   0.00157  -0.00026
   S      1.52011   4.54161   7.93156   0.00836   0.01455  -0.00009
   S      4.70226   4.52584   7.92695   0.00936  -0.01680  -0.00061
   S     -3.14181   7.23296   7.93328   0.00244   0.00485   0.00010
   S     -0.01314   7.23690   7.93511   0.00238  -0.00119  -0.00003
   S      3.11503   7.21700   7.93584   0.02356  -0.00170  -0.00042
   S     -0.01790   1.80701  11.04420  -0.01349   0.01902   0.00096
   S      3.11894   1.78697  11.05721  -0.01957   0.00089   0.00073
   S      6.26595   1.80182  11.04873  -0.01076  -0.01868  -0.00003
   S     -1.57667   4.53439  11.05369  -0.00503   0.00154  -0.00025
   S      1.52840   4.53683  11.06073   0.00900   0.01572  -0.00005
   S      4.70512   4.53454  11.05720   0.01071  -0.01686  -0.00071
   S     -3.13427   7.22862  11.04789   0.00272   0.00472   0.00013
   S     -0.02220   7.22702  11.05368   0.00360  -0.00354  -0.00005
   S      3.11916   7.24098  11.04418   0.02298  -0.00242  -0.00064
PRIMCOORD 20
     55   1
   Re     3.10250   3.62809   6.72232  -0.00042   0.00022  -0.00160
   Mo     0.00804   1.80712   3.03358   0.00085   0.00005  -0.01436
   Mo     3.13242   1.77725   2.98990  -0.00046   0.00017  -0.00285
   Mo     6.25452   1.80837   3.03412  -0.00105   0.00061  -0.02404
   Mo    -1.56192   4.50833   3.03079   0.00020  -0.00066   0.01796
   Mo     1.54287   4.52843   2.98550  -0.00070   0.00072   0.00683
   Mo     4.72024   4.52764   2.98989  -0.00028  -0.00019  -0.00300
   Mo    -3.13095   7.22665   3.03208   0.00062  -0.00064   0.01750
   Mo     0.00770   7.22719   3.03078   0.00053   0.00049   0.01798
   Mo     3.13199   7.21839   3.03356   0.00046  -0.00065  -0.01449
   Mo     1.54916   0.90241   9.49105  -0.00083   0.00079  -0.00064
   Mo     4.69665   0.90342   9.50063  -0.00097  -0.00109  -0.00190
   Mo     7.81726   0.90624   9.47236  -0.00140   0.00079  -0.02072
   Mo    -0.02521   3.62034   9.49702   0.00165   0.00075   0.00167
   Mo     3.11484   3.62098   9.57239   0.00198  -0.00113  -0.00181
   Mo     6.25922   3.61007   9.50062   0.00076   0.00118  -0.00195
   Mo    -1.57660   6.32936   9.48490   0.00023  -0.00010   0.02458
   Mo     1.54518   6.34054   9.49701   0.00023  -0.00148   0.00163
   Mo     4.68616   6.33627   9.49104  -0.00101  -0.00004  -0.00062
   S      1.54859   0.89115   1.46141   0.00513  -0.01125  -0.00006
   S      4.71322   0.89109   1.46109  -0.00882  -0.01266  -0.00424
   S      7.82472   0.90188   1.48684   0.00330  -0.00176  -0.02240
   S     -0.01724   3.60001   1.46053  -0.00331   0.01153   0.00420
   S      3.13266   3.61063   1.45553  -0.00445   0.00241  -0.00009
   S      6.27814   3.60180   1.46108   0.00698   0.01382  -0.00432
   S     -1.56206   6.32091   1.48160   0.00126  -0.00070   0.02370
   S      1.56672   6.34372   1.46052  -0.01169  -0.00238   0.00414
   S      4.69558   6.34232   1.46140   0.01219   0.00069  -0.00017
   S      1.58191   0.90761   4.58042  -0.00420   0.00991   0.00023
   S      4.68094   0.90804   4.57920   0.00729   0.01341  -0.00390
   S      7.82518   0.90162   4.58722  -0.00359   0.00211  -0.02437
   S      0.01788   3.62090   4.57822   0.00359  -0.01176   0.00496
   S      3.13040   3.61194   4.50665   0.00262  -0.00156  -0.00114
   S      6.24732   3.62130   4.57919  -0.00765  -0.01310  -0.00397
   S     -1.56209   6.32094   4.58393   0.00044  -0.00025   0.02396
   S      1.56620   6.30288   4.57821   0.01204   0.00333   0.00492
   S      4.69799   6.30525   4.58041  -0.01090  -0.00190   0.00008
   S      0.00080   1.82257   7.93586   0.00639   0.00597  -0.00853
   S      3.12503   1.79379   7.92696  -0.00055  -0.00032  -0.00133
   S      6.24181   1.81575   7.93843  -0.00823   0.00463  -0.01027
   S     -1.58070   4.52159   7.93512   0.00264   0.01127   0.01076
   S      1.52011   4.54161   7.93156  -0.00068   0.00060  -0.00124
   S      4.70226   4.52584   7.92695   0.00021   0.00026  -0.00135
   S     -3.14181   7.23296   7.93328   0.00885  -0.00524   0.01102
   S     -0.01314   7.23690   7.93511  -0.00854  -0.00766   0.01076
   S      3.11503   7.21700   7.93584  -0.00176  -0.00855  -0.00853
   S     -0.01790   1.80701  11.04420  -0.00789  -0.00434  -0.00884
   S      3.11894   1.78697  11.05721   0.00012  -0.00012  -0.00139
   S      6.26595   1.80182  11.04873   0.00520  -0.00309  -0.01089
   S     -1.57667   4.53439  11.05369   0.00036  -0.00997   0.01096
   S      1.52840   4.53683  11.06073   0.00425  -0.00220   0.00091
   S      4.70512   4.53454  11.05720   0.00042  -0.00046  -0.00139
   S     -3.13427   7.22862  11.04789  -0.00971   0.00549   0.00970
   S     -0.02220   7.22702  11.05368   0.00873   0.00489   0.01097
   S      3.11916   7.24098  11.04418   0.00000   0.00896  -0.00885
PRIMCOORD 21
     55   1
   Re     3.10250   3.62809   6.72232  -0.00007  -0.00012  -0.00005
   Mo     0.00804   1.80712   3.03358  -0.00408   0.00665   0.00144
   Mo     3.13242   1.77725   2.98990   0.01274  -0.00167   0.00324
   Mo     6.25452   1.80837   3.03412  -0.00302  -0.00526  -0.00023
   Mo    -1.56192   4.50833   3.03079  -0.01873   0.00178  -0.00175
   Mo     1.54287   4.52843   2.98550  -0.00675  -0.01164   0.00017
   Mo     4.72024   4.52764   2.98989  -0.00775   0.01019  -0.00347
   Mo    -3.13095   7.22665   3.03208   0.00908   0.01571   0.00013
   Mo     0.00770   7.22719   3.03078   0.01089  -0.01534   0.00222
   Mo     3.13199   7.21839   3.03356   0.00778  -0.00018  -0.00152
   Mo     1.54916   0.90241   9.49105   0.00434   0.01501   0.00308
   Mo     4.69665   0.90342   9.50063   0.00176  -0.01496   0.00147
   Mo     7.81726   0.90624   9.47236  -0.00007  -0.00007  -0.00018
   Mo    -0.02521   3.62034   9.49702  -0.01277   0.00417  -0.00153
   Mo     3.11484   3.62098   9.57239   0.00097   0.00167  -0.00002
   Mo     6.25922   3.61007   9.50062  -0.01376  -0.00591  -0.00152
   Mo    -1.57660   6.32936   9.48490  -0.00131  -0.00228   0.00018
   Mo     1.54518   6.34054   9.49701   0.00997  -0.00903   0.00157
   Mo     4.68616   6.33627   9.49104   0.01083   0.01132  -0.00322
   S      1.54859   0.89115   1.46141   0.00634   0.01691   0.00232
   S      4.71322   0.89109   1.46109   0.00636  -0.01656   0.00205
   S      7.82472   0.90188   1.48684   0.00064   0.00097  -0.00015
   S     -0.01724   3.60001   1.46053  -0.01767   0.00255  -0.00014
   S      3.13266   3.61063   1.45553  -0.00231  -0.00377  -0.00002
   S      6.27814   3.60180   1.46108  -0.01722  -0.00252  -0.00217
   S     -1.56206   6.32091   1.48160   0.00175   0.00293   0.00025
   S      1.56672   6.34372   1.46052   0.01082  -0.01409   0.00044
   S      4.69558   6.34232   1.46140   0.01160   0.01407  -0.00235
   S      1.58191   0.90761   4.58042   0.00521   0.01515   0.00190
   S      4.68094   0.90804   4.57920   0.00924  -0.01591   0.00293
   S      7.82518   0.90162   4.58722  -0.00044  -0.00060  -0.00014
   S      0.01788   3.62090   4.57822  -0.01951   0.00400   0.00024
   S      3.13040   3.61194   4.50665   0.00002  -0.00020  -0.00006
   S      6.24732   3.62130   4.57919  -0.01861  -0.00020  -0.00305
   S     -1.56209   6.32094   4.58393   0.00007   0.00025   0.00026
   S      1.56620   6.30288   4.57821   0.01342  -0.01479   0.00008
   S      4.69799   6.30525   4.58041   0.01041   0.01199  -0.00196
   S      0.00080   1.82257   7.93586  -0.00264   0.00638   0.00077
   S      3.12503   1.79379   7.92696   0.00800   0.00069   0.00145
   S      6.24181   1.81575   7.93843  -0.00601  -0.01026  -0.00008
   S     -1.58070   4.52159   7.93512  -0.01704  -0.00178  -0.00139
   S      1.52011   4.54161   7.93156  -0.00277  -0.00472  -0.00005
   S      4.70226   4.52584   7.92695  -0.00342   0.00723  -0.00147
   S     -3.14181   7.23296   7.93328   0.01032   0.01768   0.00002
   S     -0.01314   7.23690   7.93511   0.00687  -0.01583   0.00154
   S      3.11503   7.21700   7.93584   0.00673   0.00079  -0.00095
   S     -0.01790   1.80701  11.04420  -0.00476   0.00850   0.00037
   S      3.11894   1.78697  11.05721   0.01048   0.00255   0.00211
   S      6.26595   1.80182  11.04873  -0.00457  -0.00802  -0.00010
   S     -1.57667   4.53439  11.05369  -0.01777  -0.00309  -0.00103
   S      1.52840   4.53683  11.06073  -0.00461  -0.00806   0.00002
   S      4.70512   4.53454  11.05720  -0.00300   0.01044  -0.00222
   S     -3.13427   7.22862  11.04789   0.00806   0.01418   0.00002
   S     -0.02220   7.22702  11.05368   0.00633  -0.01690   0.00122
   S      3.11916   7.24098  11.04418   0.00977   0.00027  -0.00058
PRIMCOORD 22
     55   1
   Re     3.10250   3.62809   6.72232   0.00015   0.00065   0.00026
   Mo     0.00804   1.80712   3.03358  -0.00436  -0.00616  -0.00575
   Mo     3.13242   1.77725   2.98990   0.00064   0.01680  -0.02074
   Mo     6.25452   1.80837   3.03412   0.00062  -0.00945  -0.00145
   Mo    -1.56192   4.50833   3.03079  -0.00136  -0.00455   0.01136
   Mo     1.54287   4.52843   2.98550  -0.00726   0.00001   0.00788
   Mo     4.72024   4.52764   2.98989   0.01013   0.00310   0.01277
   Mo    -3.13095   7.22665   3.03208   0.00591   0.00808  -0.00653
   Mo     0.00770   7.22719   3.03078  -0.00526   0.00215  -0.00733
   Mo     3.13199   7.21839   3.03356   0.00057  -0.01204   0.00956
   Mo     1.54916   0.90241   9.49105  -0.00900   0.00162  -0.01217
   Mo     4.69665   0.90342   9.50063   0.00521  -0.00252  -0.01172
   Mo     7.81726   0.90624   9.47236  -0.00030   0.00118   0.00093
   Mo    -0.02521   3.62034   9.49702  -0.00513   0.00803   0.01107
   Mo     3.11484   3.62098   9.57239  -0.00173  -0.01085   0.00027
   Mo     6.25922   3.61007   9.50062  -0.00033   0.00310   0.01382
   Mo    -1.57660   6.32936   9.48490   0.00214   0.01120  -0.00135
   Mo     1.54518   6.34054   9.49701   0.00740  -0.00517  -0.00134
   Mo     4.68616   6.33627   9.49104   0.00193  -0.00597   0.00034
   S      1.54859   0.89115   1.46141  -0.00194   0.00758  -0.01414
   S      4.71322   0.89109   1.46109   0.00144   0.00257  -0.01253
   S      7.82472   0.90188   1.48684  -0.00285  -0.01970   0.00099
   S     -0.01724   3.60001   1.46053  -0.00682  -0.00050   0.00551
   S      3.13266   3.61063   1.45553   0.00417   0.02850  -0.00006
   S      6.27814   3.60180   1.46108   0.00344  -0.00359   0.00952
   S     -1.56206   6.32091   1.48160  -0.00135  -0.00904  -0.00108
   S      1.56672   6.34372   1.46052  -0.00089  -0.00544   0.00457
   S      4.69558   6.34232   1.46140   0.00433  -0.00313   0.00699
   S      1.58191   0.90761   4.58042   0.00979   0.01309  -0.01570
   S      4.68094   0.90804   4.57920  -0.01311   0.00539  -0.01418
   S      7.82518   0.90162   4.58722   0.00011  -0.00998   0.00110
   S      0.01788   3.62090   4.57822  -0.00343  -0.01337   0.00638
   S      3.13040   3.61194   4.50665   0.00101   0.00546   0.00018
   S      6.24732   3.62130   4.57919   0.00385  -0.01496   0.01067
   S     -1.56209   6.32094   4.58393  -0.00063   0.00729  -0.00112
   S      1.56620   6.30288   4.57821  -0.01320   0.00101   0.00498
   S      4.69799   6.30525   4.58041   0.01574   0.00728   0.00764
   S      0.00080   1.82257   7.93586  -0.01175   0.01520  -0.00005
   S      3.12503   1.79379   7.92696  -0.00169  -0.00526  -0.00885
   S      6.24181   1.81575   7.93843   0.00671   0.01095   0.00114
   S     -1.58070   4.52159   7.93512  -0.00451   0.00686   0.01084
   S      1.52011   4.54161   7.93156  -0.00196  -0.00718   0.00362
   S      4.70226   4.52584   7.92695   0.00092  -0.00901   0.00591
   S     -3.14181   7.23296   7.93328  -0.00415  -0.00246  -0.00603
   S     -0.01314   7.23690   7.93511   0.01032  -0.00525  -0.00663
   S      3.11503   7.21700   7.93584   0.00597  -0.00174   0.00018
   S     -0.01790   1.80701  11.04420  -0.00164   0.00079   0.00029
   S      3.11894   1.78697  11.05721  -0.00204  -0.01565  -0.01092
   S      6.26595   1.80182  11.04873  -0.00278  -0.00574   0.00169
   S     -1.57667   4.53439  11.05369  -0.00262   0.01811   0.00972
   S      1.52840   4.53683  11.06073   0.00536  -0.00244   0.00460
   S      4.70512   4.53454  11.05720  -0.00819  -0.00443   0.00664
   S     -3.13427   7.22862  11.04789  -0.00237   0.00802  -0.00556
   S     -0.02220   7.22702  11.05368   0.00968   0.00395  -0.00595
   S      3.11916   7.24098  11.04418   0.00475  -0.00270  -0.00075
PRIMCOORD 23
     55   1
   Re     3.10250   3.62809   6.72232   0.00057   0.00001  -0.00059
   Mo     0.00804   1.80712   3.03358  -0.01068  -0.00155  -0.00813
   Mo     3.13242   1.77725   2.98990  -0.00380  -0.00192   0.00229
   Mo     6.25452   1.80837   3.03412  -0.01230   0.00324   0.00351
   Mo    -1.56192   4.50833   3.03079   0.00749  -0.00033  -0.00057
   Mo     1.54287   4.52843   2.98550   0.01206  -0.00883  -0.01865
   Mo     4.72024   4.52764   2.98989   0.00999   0.00943   0.01663
   Mo    -3.13095   7.22665   3.03208  -0.00018   0.00507   0.01544
   Mo     0.00770   7.22719   3.03078   0.00057  -0.00701  -0.00840
   Mo     3.13199   7.21839   3.03356  -0.00499   0.00202  -0.00140
   Mo     1.54916   0.90241   9.49105   0.00038  -0.00344   0.01136
   Mo     4.69665   0.90342   9.50063  -0.00090   0.00425  -0.00789
   Mo     7.81726   0.90624   9.47236   0.00188  -0.00060  -0.00252
   Mo    -0.02521   3.62034   9.49702  -0.00645  -0.00271  -0.00895
   Mo     3.11484   3.62098   9.57239  -0.01022   0.00092  -0.00063
   Mo     6.25922   3.61007   9.50062  -0.00649   0.00166   0.00294
   Mo    -1.57660   6.32936   9.48490   0.00999  -0.00063   0.00336
   Mo     1.54518   6.34054   9.49701   0.00602   0.00434  -0.01417
   Mo     4.68616   6.33627   9.49104   0.00617  -0.00374   0.01663
   S      1.54859   0.89115   1.46141  -0.00474  -0.00421   0.00380
   S      4.71322   0.89109   1.46109  -0.00796  -0.00108  -0.00095
   S      7.82472   0.90188   1.48684  -0.01906   0.00187  -0.00253
   S     -0.01724   3.60001   1.46053   0.00046  -0.00404  -0.01182
   S      3.13266   3.61063   1.45553   0.02751  -0.00277   0.00014
   S      6.27814   3.60180   1.46108  -0.00121   0.00702   0.00841
   S     -1.56206   6.32091   1.48160  -0.00867   0.00091   0.00279
   S      1.56672   6.34372   1.46052   0.00482  -0.00339  -0.01207
   S      4.69558   6.34232   1.46140   0.00632   0.00586   0.01291
   S      1.58191   0.90761   4.58042  -0.01178   0.01165   0.00439
   S      4.68094   0.90804   4.57920  -0.00792  -0.01100  -0.00097
   S      7.82518   0.90162   4.58722  -0.01193   0.00280  -0.00281
   S      0.01788   3.62090   4.57822   0.01373  -0.00232  -0.01319
   S      3.13040   3.61194   4.50665   0.00488  -0.00035  -0.00042
   S      6.24732   3.62130   4.57919   0.01187   0.00236   0.00959
   S     -1.56209   6.32094   4.58393   0.00962  -0.00262   0.00290
   S      1.56620   6.30288   4.57821  -0.00081  -0.01462  -0.01365
   S      4.69799   6.30525   4.58041  -0.00638   0.01394   0.01446
   S      0.00080   1.82257   7.93586   0.00539  -0.00892  -0.00037
   S      3.12503   1.79379   7.92696  -0.00969  -0.00002   0.00039
   S      6.24181   1.81575   7.93843   0.00195   0.00536  -0.00285
   S     -1.58070   4.52159   7.93512  -0.00919   0.00207  -0.00122
   S      1.52011   4.54161   7.93156  -0.00546  -0.00055  -0.00857
   S      4.70226   4.52584   7.92695  -0.00619   0.00328   0.00660
   S     -3.14181   7.23296   7.93328   0.00407  -0.00441   0.01437
   S     -0.01314   7.23690   7.93511   0.00135   0.00436  -0.00860
   S      3.11503   7.21700   7.93584   0.02057  -0.00192  -0.00029
   S     -0.01790   1.80701  11.04420  -0.00499   0.00287   0.00063
   S      3.11894   1.78697  11.05721   0.00257   0.00226   0.00137
   S      6.26595   1.80182  11.04873  -0.00214  -0.00167  -0.00410
   S     -1.57667   4.53439  11.05369   0.00058  -0.00339  -0.00108
   S      1.52840   4.53683  11.06073  -0.01200   0.00701  -0.01091
   S      4.70512   4.53454  11.05720  -0.00968  -0.00885   0.00880
   S     -3.13427   7.22862  11.04789   0.01360  -0.00507   0.01322
   S     -0.02220   7.22702  11.05368   0.01440   0.00562  -0.00772
   S      3.11916   7.24098  11.04418  -0.00275   0.00142   0.00019
PRIMCOORD 24
     55   1
   Re     3.10250   3.62809   6.72232  -0.00152   0.00091  -0.00029
   Mo     0.00804   1.80712   3.03358  -0.01327   0.00091   0.00571
   Mo     3.13242   1.77725   2.98990  -0.00598  -0.01120  -0.00888
   Mo     6.25452   1.80837   3.03412  -0.01866   0.01052  -0.00634
   Mo    -1.56192   4.50833   3.03079   0.01291   0.00089   0.00451
   Mo     1.54287   4.52843   2.98550   0.01978  -0.01120   0.01632
   Mo     4.72024   4.52764   2.98989   0.00700   0.01011  -0.00865
   Mo    -3.13095   7.22665   3.03208  -0.00106   0.00066  -0.01388
   Mo     0.00770   7.22719   3.03078   0.00599  -0.01149   0.00444
   Mo     3.13199   7.21839   3.03356  -0.00669   0.01078   0.00590
   Mo     1.54916   0.90241   9.49105  -0.00263  -0.00042  -0.00651
   Mo     4.69665   0.90342   9.50063  -0.00100  -0.00332   0.00164
   Mo     7.81726   0.90624   9.47236  -0.00478   0.00282   0.00244
   Mo    -0.02521   3.62034   9.49702   0.00355   0.00073   0.00482
   Mo     3.11484   3.62098   9.57239   0.00408  -0.00235   0.00065
   Mo     6.25922   3.61007   9.50062   0.00225   0.00286   0.00173
   Mo    -1.57660   6.32936   9.48490   0.00247  -0.00153  -0.00219
   Mo     1.54518   6.34054   9.49701   0.00084  -0.00355   0.00481
   Mo     4.68616   6.33627   9.49104  -0.00138   0.00275  -0.00649
   S      1.54859   0.89115   1.46141  -0.01902   0.00369  -0.00706
   S      4.71322   0.89109   1.46109  -0.00711  -0.01588  -0.00498
   S      7.82472   0.90188   1.48684  -0.01791   0.01014   0.00221
   S     -0.01724   3.60001   1.46053   0.01760   0.00050   0.01173
   S      3.13266   3.61063   1.45553   0.00892  -0.00516  -0.00058
   S      6.27814   3.60180   1.46108   0.01041   0.01373  -0.00486
   S     -1.56206   6.32091   1.48160   0.01089  -0.00608  -0.00220
   S      1.56672   6.34372   1.46052   0.00904  -0.01521   0.01178
   S      4.69558   6.34232   1.46140  -0.01218   0.01390  -0.00689
   S      1.58191   0.90761   4.58042  -0.00855  -0.00730  -0.00785
   S      4.68094   0.90804   4.57920  -0.01056  -0.00569  -0.00517
   S      7.82518   0.90162   4.58722  -0.02640   0.01519   0.00255
   S      0.01788   3.62090   4.57822   0.00937  -0.00465   0.01235
   S      3.13040   3.61194   4.50665   0.02781  -0.01626   0.00013
   S      6.24732   3.62130   4.57919  -0.00002   0.01146  -0.00501
   S     -1.56209   6.32094   4.58393  -0.00329   0.00217  -0.00218
   S      1.56620   6.30288   4.57821   0.00920  -0.00555   0.01241
   S      4.69799   6.30525   4.58041   0.00270   0.01046  -0.00766
   S      0.00080   1.82257   7.93586  -0.00610   0.00369   0.00032
   S      3.12503   1.79379   7.92696   0.00301   0.00354   0.00322
   S      6.24181   1.81575   7.93843  -0.00391   0.00251   0.00330
   S     -1.58070   4.52159   7.93512   0.00496  -0.00267   0.00116
   S      1.52011   4.54161   7.93156  -0.00519   0.00287  -0.00488
   S      4.70226   4.52584   7.92695  -0.00170  -0.00400   0.00320
   S     -3.14181   7.23296   7.93328   0.00226  -0.00142  -0.00586
   S     -0.01314   7.23690   7.93511   0.00465  -0.00302   0.00112
   S      3.11503   7.21700   7.93584  -0.00671   0.00358   0.00029
   S     -0.01790   1.80701  11.04420   0.00062  -0.00277  -0.00032
   S      3.11894   1.78697  11.05721  -0.00406  -0.00509  -0.00181
   S      6.26595   1.80182  11.04873  -0.00464   0.00286   0.00329
   S     -1.57667   4.53439  11.05369   0.00357   0.00214   0.00265
   S      1.52840   4.53683  11.06073   0.00772  -0.00456   0.00433
   S      4.70512   4.53454  11.05720   0.00212   0.00640  -0.00177
   S     -3.13427   7.22862  11.04789  -0.00090   0.00041  -0.00774
   S     -0.02220   7.22702  11.05368  -0.00019  -0.00414   0.00259
   S      3.11916   7.24098  11.04418   0.00223   0.00099  -0.00030
PRIMCOORD 25
     55   1
   Re     3.10250   3.62809   6.72232  -0.00037  -0.00063  -0.00003
   Mo     0.00804   1.80712   3.03358   0.02182   0.01277  -0.00201
   Mo     3.13242   1.77725   2.98990   0.00861  -0.01064  -0.00539
   Mo     6.25452   1.80837   3.03412  -0.00163  -0.00267  -0.00006
   Mo    -1.56192   4.50833   3.03079  -0.00891  -0.01470   0.00595
   Mo     1.54287   4.52843   2.98550   0.00727   0.01235   0.00006
   Mo     4.72024   4.52764   2.98989  -0.01336   0.00223   0.00531
   Mo    -3.13095   7.22665   3.03208  -0.00563  -0.00961  -0.00009
   Mo     0.00770   7.22719   3.03078  -0.00831  -0.01522  -0.00608
   Mo     3.13199   7.21839   3.03356   0.00005   0.02534   0.00207
   Mo     1.54916   0.90241   9.49105  -0.00701   0.00010  -0.00284
   Mo     4.69665   0.90342   9.50063   0.00284   0.00312  -0.00440
   Mo     7.81726   0.90624   9.47236  -0.00147  -0.00253   0.00010
   Mo    -0.02521   3.62034   9.49702  -0.00446   0.00065   0.00154
   Mo     3.11484   3.62098   9.57239  -0.00215  -0.00372  -0.00004
   Mo     6.25922   3.61007   9.50062   0.00130   0.00409   0.00445
   Mo    -1.57660   6.32936   9.48490   0.00517   0.00889   0.00008
   Mo     1.54518   6.34054   9.49701   0.00281  -0.00361  -0.00147
   Mo     4.68616   6.33627   9.49104   0.00360  -0.00599   0.00286
   S      1.54859   0.89115   1.46141   0.01023  -0.00974  -0.00375
   S      4.71322   0.89109   1.46109   0.00514  -0.01560  -0.00515
   S      7.82472   0.90188   1.48684   0.01385   0.02414   0.00002
   S     -0.01724   3.60001   1.46053   0.00707   0.01296   0.00159
   S      3.13266   3.61063   1.45553  -0.00133  -0.00251   0.00001
   S      6.27814   3.60180   1.46108  -0.01597  -0.00323   0.00502
   S     -1.56206   6.32091   1.48160  -0.01364  -0.02353  -0.00010
   S      1.56672   6.34372   1.46052   0.00777   0.01240  -0.00154
   S      4.69558   6.34232   1.46140  -0.01375   0.00411   0.00367
   S      1.58191   0.90761   4.58042   0.01340  -0.00713  -0.00338
   S      4.68094   0.90804   4.57920   0.00162  -0.01909  -0.00531
   S      7.82518   0.90162   4.58722   0.01539   0.02694   0.00001
   S      0.01788   3.62090   4.57822   0.01205   0.00927   0.00165
   S      3.13040   3.61194   4.50665  -0.00499  -0.00905  -0.00002
   S      6.24732   3.62130   4.57919  -0.01720  -0.00800   0.00518
   S     -1.56209   6.32094   4.58393  -0.00928  -0.01592  -0.00009
   S      1.56620   6.30288   4.57821   0.00194   0.01502  -0.00161
   S      4.69799   6.30525   4.58041  -0.01288   0.00814   0.00332
   S      0.00080   1.82257   7.93586  -0.00769   0.00168  -0.00126
   S      3.12503   1.79379   7.92696  -0.00426  -0.00042  -0.00068
   S      6.24181   1.81575   7.93843   0.00378   0.00655   0.00007
   S     -1.58070   4.52159   7.93512  -0.00112   0.00787   0.00298
   S      1.52011   4.54161   7.93156  -0.00328  -0.00557  -0.00007
   S      4.70226   4.52584   7.92695   0.00173  -0.00390   0.00070
   S     -3.14181   7.23296   7.93328  -0.00066  -0.00124   0.00004
   S     -0.01314   7.23690   7.93511   0.00738   0.00289  -0.00288
   S      3.11503   7.21700   7.93584   0.00528  -0.00575   0.00137
   S     -0.01790   1.80701  11.04420  -0.00476  -0.00072   0.00031
   S      3.11894   1.78697  11.05721  -0.00289  -0.00533  -0.00405
   S      6.26595   1.80182  11.04873   0.00022   0.00050   0.00005
   S     -1.57667   4.53439  11.05369   0.00097   0.00983   0.00216
   S      1.52840   4.53683  11.06073  -0.00161  -0.00291   0.00002
   S      4.70512   4.53454  11.05720  -0.00323  -0.00514   0.00403
   S     -3.13427   7.22862  11.04789   0.00141   0.00245   0.00003
   S     -0.02220   7.22702  11.05368   0.00808   0.00571  -0.00204
   S      3.11916   7.24098  11.04418   0.00178  -0.00454  -0.00021
PRIMCOORD 26
     55   1
   Re     3.10250   3.62809   6.72232   0.00038  -0.00008   0.00008
   Mo     0.00804   1.80712   3.03358  -0.01043   0.01621  -0.00182
   Mo     3.13242   1.77725   2.98990  -0.02152  -0.00008  -0.00035
   Mo     6.25452   1.80837   3.03412  -0.01178  -0.01617   0.00082
   Mo    -1.56192   4.50833   3.03079  -0.00212  -0.00117  -0.00014
   Mo     1.54287   4.52843   2.98550   0.00850   0.01773  -0.00100
   Mo     4.72024   4.52764   2.98989   0.00780  -0.01641   0.00166
   Mo    -3.13095   7.22665   3.03208   0.00382  -0.00053   0.00027
   Mo     0.00770   7.22719   3.03078   0.00331  -0.00082  -0.00023
   Mo     3.13199   7.21839   3.03356   0.02233   0.00117   0.00067
   Mo     1.54916   0.90241   9.49105   0.01009   0.00077   0.00049
   Mo     4.69665   0.90342   9.50063   0.01068  -0.00045  -0.00076
   Mo     7.81726   0.90624   9.47236   0.00103  -0.00031  -0.00003
   Mo    -0.02521   3.62034   9.49702  -0.00512  -0.00751  -0.00088
   Mo     3.11484   3.62098   9.57239   0.00021  -0.00005  -0.00001
   Mo     6.25922   3.61007   9.50062  -0.00488   0.00747   0.00085
   Mo    -1.57660   6.32936   9.48490  -0.00179   0.00076   0.00001
   Mo     1.54518   6.34054   9.49701  -0.00557  -0.00862   0.00132
   Mo     4.68616   6.33627   9.49104  -0.00526   0.00811  -0.00094
   S      1.54859   0.89115   1.46141  -0.02000   0.00309  -0.00088
   S      4.71322   0.89109   1.46109  -0.02098  -0.00461   0.00026
   S      7.82472   0.90188   1.48684  -0.00197   0.00064  -0.00013
   S     -0.01724   3.60001   1.46053   0.00400   0.01974  -0.00118
   S      3.13266   3.61063   1.45553  -0.00147   0.00057   0.00017
   S      6.27814   3.60180   1.46108   0.00226  -0.01942   0.00087
   S     -1.56206   6.32091   1.48160   0.00331  -0.00138  -0.00002
   S      1.56672   6.34372   1.46052   0.01796   0.01628  -0.00028
   S      4.69558   6.34232   1.46140   0.01693  -0.01494   0.00110
   S      1.58191   0.90761   4.58042  -0.02128   0.00436  -0.00036
   S      4.68094   0.90804   4.57920  -0.02206  -0.00523  -0.00049
   S      7.82518   0.90162   4.58722  -0.00011   0.00165  -0.00016
   S      0.01788   3.62090   4.57822   0.00471   0.01899  -0.00198
   S      3.13040   3.61194   4.50665  -0.00342   0.00020   0.00005
   S      6.24732   3.62130   4.57919   0.00359  -0.01975   0.00169
   S     -1.56209   6.32094   4.58393   0.00383  -0.00147  -0.00005
   S      1.56620   6.30288   4.57821   0.01737   0.01528   0.00039
   S      4.69799   6.30525   4.58041   0.01733  -0.01392   0.00076
   S      0.00080   1.82257   7.93586   0.00493  -0.00690  -0.00013
   S      3.12503   1.79379   7.92696   0.01200  -0.00010  -0.00018
   S      6.24181   1.81575   7.93843   0.00566   0.00692  -0.00022
   S     -1.58070   4.52159   7.93512  -0.00424   0.00061   0.00018
   S      1.52011   4.54161   7.93156  -0.00462  -0.00973   0.00086
   S      4.70226   4.52584   7.92695  -0.00445   0.00936  -0.00072
   S     -3.14181   7.23296   7.93328   0.00029   0.00371  -0.00039
   S     -0.01314   7.23690   7.93511   0.00087  -0.00343   0.00031
   S      3.11503   7.21700   7.93584  -0.00970  -0.00061   0.00027
   S     -0.01790   1.80701  11.04420   0.00465  -0.00607  -0.00018
   S      3.11894   1.78697  11.05721   0.01270  -0.00008  -0.00022
   S      6.26595   1.80182  11.04873   0.00513   0.00599   0.00009
   S     -1.57667   4.53439  11.05369  -0.00330   0.00056  -0.00016
   S      1.52840   4.53683  11.06073  -0.00593  -0.01027   0.00034
   S      4.70512   4.53454  11.05720  -0.00573   0.00969  -0.00010
   S     -3.13427   7.22862  11.04789  -0.00025   0.00298   0.00002
   S     -0.02220   7.22702  11.05368   0.00002  -0.00219   0.00014
   S      3.11916   7.24098  11.04418  -0.00810  -0.00034   0.00011
PRIMCOORD 27
     55   1
   Re     3.10250   3.62809   6.72232  -0.00226   0.00131  -0.00051
   Mo     0.00804   1.80712   3.03358   0.00140   0.01640   0.00360
   Mo     3.13242   1.77725   2.98990   0.01107  -0.00387  -0.00397
   Mo     6.25452   1.80837   3.03412   0.01557  -0.01193  -0.00551
   Mo    -1.56192   4.50833   3.03079  -0.00290   0.01396   0.00042
   Mo     1.54287   4.52843   2.98550   0.00846  -0.00193   0.00630
   Mo     4.72024   4.52764   2.98989   0.01123  -0.01233  -0.00381
   Mo    -3.13095   7.22665   3.03208  -0.02344   0.01372  -0.00132
   Mo     0.00770   7.22719   3.03078  -0.01293  -0.00478   0.00039
   Mo     3.13199   7.21839   3.03356  -0.00800  -0.00948   0.00380
   Mo     1.54916   0.90241   9.49105  -0.00020  -0.00486   0.00226
   Mo     4.69665   0.90342   9.50063  -0.00538   0.00010  -0.00035
   Mo     7.81726   0.90624   9.47236  -0.00624   0.00365   0.00062
   Mo    -0.02521   3.62034   9.49702   0.00073  -0.00731  -0.00205
   Mo     3.11484   3.62098   9.57239  -0.00170   0.00102  -0.00006
   Mo     6.25922   3.61007   9.50062  -0.00412   0.00679  -0.00015
   Mo    -1.57660   6.32936   9.48490   0.01217  -0.00712   0.00008
   Mo     1.54518   6.34054   9.49701   0.00545   0.00093  -0.00179
   Mo     4.68616   6.33627   9.49104   0.00273   0.00477   0.00205
   S      1.54859   0.89115   1.46141  -0.00571   0.01632  -0.00037
   S      4.71322   0.89109   1.46109   0.01013  -0.01049  -0.00376
   S      7.82472   0.90188   1.48684   0.01610  -0.00935   0.00064
   S     -0.01724   3.60001   1.46053   0.00289   0.01796   0.00422
   S      3.13266   3.61063   1.45553   0.00859  -0.00512  -0.00082
   S      6.27814   3.60180   1.46108   0.01537  -0.00864  -0.00371
   S     -1.56206   6.32091   1.48160  -0.02467   0.01444  -0.00033
   S      1.56672   6.34372   1.46052  -0.00974  -0.00766   0.00427
   S      4.69558   6.34232   1.46140  -0.01305  -0.00735  -0.00024
   S      1.58191   0.90761   4.58042   0.00048   0.01536  -0.00094
   S      4.68094   0.90804   4.57920   0.01098  -0.00603  -0.00431
   S      7.82518   0.90162   4.58722   0.00992  -0.00561   0.00101
   S      0.01788   3.62090   4.57822  -0.00179   0.01743   0.00458
   S      3.13040   3.61194   4.50665   0.01652  -0.00983  -0.00016
   S      6.24732   3.62130   4.57919   0.01201  -0.01178  -0.00407
   S     -1.56209   6.32094   4.58393  -0.02654   0.01555  -0.00015
   S      1.56620   6.30288   4.57821  -0.01175  -0.00339   0.00484
   S      4.69799   6.30525   4.58041  -0.00894  -0.01221  -0.00088
   S      0.00080   1.82257   7.93586  -0.00135  -0.00823  -0.00037
   S      3.12503   1.79379   7.92696  -0.00513   0.00302   0.00295
   S      6.24181   1.81575   7.93843  -0.00826   0.00612   0.00185
   S     -1.58070   4.52159   7.93512   0.00219  -0.00573  -0.00180
   S      1.52011   4.54161   7.93156  -0.00567   0.00172  -0.00577
   S      4.70226   4.52584   7.92695  -0.00654   0.00547   0.00285
   S     -3.14181   7.23296   7.93328   0.01036  -0.00558   0.00318
   S     -0.01314   7.23690   7.93511   0.00644   0.00013  -0.00177
   S      3.11503   7.21700   7.93584   0.00405   0.00537  -0.00036
   S     -0.01790   1.80701  11.04420  -0.00256  -0.00488   0.00057
   S      3.11894   1.78697  11.05721  -0.00373   0.00032   0.00134
   S      6.26595   1.80182  11.04873  -0.00854   0.00613  -0.00058
   S     -1.57667   4.53439  11.05369   0.00457  -0.00623  -0.00004
   S      1.52840   4.53683  11.06073  -0.00133  -0.00093  -0.00283
   S      4.70512   4.53454  11.05720  -0.00371   0.00573   0.00135
   S     -3.13427   7.22862  11.04789   0.01114  -0.00618   0.00047
   S     -0.02220   7.22702  11.05368   0.00791  -0.00145  -0.00002
   S      3.11916   7.24098  11.04418   0.00086   0.00478   0.00060
PRIMCOORD 28
     55   1
   Re     3.10250   3.62809   6.72232  -0.00149  -0.00257  -0.00001
   Mo     0.00804   1.80712   3.03358   0.00616  -0.00911   0.00983
   Mo     3.13242   1.77725   2.98990   0.00010   0.01691   0.01353
   Mo     6.25452   1.80837   3.03412  -0.00489  -0.00820  -0.00008
   Mo    -1.56192   4.50833   3.03079   0.01096  -0.01769  -0.00728
   Mo     1.54287   4.52843   2.98550   0.00556   0.00924   0.00006
   Mo     4.72024   4.52764   2.98989   0.01472   0.00866  -0.01366
   Mo    -3.13095   7.22665   3.03208  -0.00007   0.00003  -0.00005
   Mo     0.00770   7.22719   3.03078  -0.02076   0.00042   0.00726
   Mo     3.13199   7.21839   3.03356  -0.01113   0.00087  -0.00974
   Mo     1.54916   0.90241   9.49105   0.00189   0.00884   0.00326
   Mo     4.69665   0.90342   9.50063   0.00294  -0.00370   0.00281
   Mo     7.81726   0.90624   9.47236  -0.00255  -0.00432   0.00004
   Mo    -0.02521   3.62034   9.49702  -0.00932  -0.00148  -0.00178
   Mo     3.11484   3.62098   9.57239   0.00009   0.00024  -0.00001
   Mo     6.25922   3.61007   9.50062  -0.00465   0.00075  -0.00275
   Mo    -1.57660   6.32936   9.48490   0.00316   0.00527   0.00003
   Mo     1.54518   6.34054   9.49701   0.00340  -0.00887   0.00176
   Mo     4.68616   6.33627   9.49104   0.00668   0.00609  -0.00322
   S      1.54859   0.89115   1.46141   0.01053   0.00681   0.00994
   S      4.71322   0.89109   1.46109  -0.01814   0.00199   0.00885
   S      7.82472   0.90188   1.48684   0.00102   0.00198   0.00002
   S     -0.01724   3.60001   1.46053   0.01927  -0.01608   0.00142
   S      3.13266   3.61063   1.45553   0.00672   0.01138  -0.00003
   S      6.27814   3.60180   1.46108   0.01097  -0.01450  -0.00898
   S     -1.56206   6.32091   1.48160  -0.00642  -0.01111  -0.00003
   S      1.56672   6.34372   1.46052  -0.02345   0.00840  -0.00134
   S      4.69558   6.34232   1.46140   0.00041   0.01273  -0.00999
   S      1.58191   0.90761   4.58042   0.00631  -0.00301   0.01110
   S      4.68094   0.90804   4.57920  -0.00725   0.00314   0.00947
   S      7.82518   0.90162   4.58722  -0.00590  -0.00979   0.00001
   S      0.01788   3.62090   4.57822   0.01356  -0.00495   0.00117
   S      3.13040   3.61194   4.50665   0.01654   0.02816  -0.00001
   S      6.24732   3.62130   4.57919   0.00643  -0.00455  -0.00960
   S     -1.56209   6.32094   4.58393  -0.01231  -0.02123  -0.00002
   S      1.56620   6.30288   4.57821  -0.01102   0.00909  -0.00107
   S      4.69799   6.30525   4.58041  -0.00583   0.00404  -0.01113
   S      0.00080   1.82257   7.93586  -0.00433  -0.00160   0.00015
   S      3.12503   1.79379   7.92696   0.00494  -0.00500  -0.00284
   S      6.24181   1.81575   7.93843  -0.00181  -0.00306   0.00004
   S     -1.58070   4.52159   7.93512  -0.00670   0.00535  -0.00147
   S      1.52011   4.54161   7.93156  -0.00375  -0.00633  -0.00011
   S      4.70226   4.52584   7.92695  -0.00688   0.00175   0.00295
   S     -3.14181   7.23296   7.93328   0.00717   0.01230   0.00005
   S     -0.01314   7.23690   7.93511   0.00806  -0.00316   0.00147
   S      3.11503   7.21700   7.93584   0.00077  -0.00448  -0.00011
   S     -0.01790   1.80701  11.04420  -0.00647   0.00118   0.00015
   S      3.11894   1.78697  11.05721   0.00533   0.00369   0.00251
   S      6.26595   1.80182  11.04873   0.00034   0.00068   0.00004
   S     -1.57667   4.53439  11.05369  -0.00703   0.00294  -0.00253
   S      1.52840   4.53683  11.06073  -0.00554  -0.00960  -0.00000
   S      4.70512   4.53454  11.05720   0.00047   0.00651  -0.00250
   S     -3.13427   7.22862  11.04789   0.00533   0.00913  -0.00000
   S     -0.02220   7.22702  11.05368   0.00619  -0.00470   0.00259
   S      3.11916   7.24098  11.04418   0.00421  -0.00500  -0.00013
PRIMCOORD 29
     55   1
   Re     3.10250   3.62809   6.72232  -0.00071  -0.00122  -0.00000
   Mo     0.00804   1.80712   3.03358  -0.00460   0.00579   0.00391
   Mo     3.13242   1.77725   2.98990   0.00648   0.00918   0.00652
   Mo     6.25452   1.80837   3.03412  -0.00878  -0.01520  -0.00003
   Mo    -1.56192   4.50833   3.03079  -0.01299  -0.00804  -0.00461
   Mo     1.54287   4.52843   2.98550  -0.00111  -0.00193  -0.00002
   Mo     4.72024   4.52764   2.98989   0.00471   0.01021  -0.00650
   Mo    -3.13095   7.22665   3.03208   0.00986   0.01707   0.00002
   Mo     0.00770   7.22719   3.03078  -0.00042  -0.01530   0.00460
   Mo     3.13199   7.21839   3.03356   0.00727  -0.00105  -0.00394
   Mo     1.54916   0.90241   9.49105  -0.00635  -0.01303  -0.00116
   Mo     4.69665   0.90342   9.50063  -0.00685   0.01458   0.00336
   Mo     7.81726   0.90624   9.47236  -0.00078  -0.00136   0.00001
   Mo    -0.02521   3.62034   9.49702   0.01464  -0.00197   0.00025
   Mo     3.11484   3.62098   9.57239   0.00030   0.00044  -0.00001
   Mo     6.25922   3.61007   9.50062   0.01607   0.00137  -0.00334
   Mo    -1.57660   6.32936   9.48490   0.00085   0.00150   0.00002
   Mo     1.54518   6.34054   9.49701  -0.00901   0.01170  -0.00024
   Mo     4.68616   6.33627   9.49104  -0.00815  -0.01201   0.00115
   S      1.54859   0.89115   1.46141   0.00543   0.02139   0.00473
   S      4.71322   0.89109   1.46109  -0.00867  -0.01620   0.00458
   S      7.82472   0.90188   1.48684  -0.00067  -0.00113  -0.00003
   S     -0.01724   3.60001   1.46053  -0.00625  -0.00008  -0.00034
   S      3.13266   3.61063   1.45553   0.00373   0.00643  -0.00000
   S      6.27814   3.60180   1.46108  -0.00968  -0.01557  -0.00459
   S     -1.56206   6.32091   1.48160  -0.00222  -0.00385   0.00001
   S      1.56672   6.34372   1.46052   0.00307  -0.00545   0.00030
   S      4.69558   6.34232   1.46140   0.01580   0.01542  -0.00470
   S      1.58191   0.90761   4.58042   0.00304   0.01760   0.00479
   S      4.68094   0.90804   4.57920  -0.00330  -0.01515   0.00535
   S      7.82518   0.90162   4.58722  -0.00339  -0.00582  -0.00002
   S      0.01788   3.62090   4.57822  -0.01029   0.00510  -0.00004
   S      3.13040   3.61194   4.50665   0.00819   0.01423  -0.00000
   S      6.24732   3.62130   4.57919  -0.01142  -0.01046  -0.00538
   S     -1.56209   6.32094   4.58393  -0.00584  -0.01019   0.00000
   S      1.56620   6.30288   4.57821   0.00959  -0.00639   0.00001
   S      4.69799   6.30525   4.58041   0.01366   0.01146  -0.00478
   S      0.00080   1.82257   7.93586   0.00156  -0.00531  -0.00058
   S      3.12503   1.79379   7.92696  -0.01022  -0.00231  -0.00147
   S      6.24181   1.81575   7.93843   0.00154   0.00267   0.00002
   S     -1.58070   4.52159   7.93512   0.01961   0.00187  -0.00119
   S      1.52011   4.54161   7.93156   0.00532   0.00917   0.00002
   S      4.70226   4.52584   7.92695   0.00313  -0.01000   0.00144
   S     -3.14181   7.23296   7.93328  -0.00885  -0.01529   0.00001
   S     -0.01314   7.23690   7.93511  -0.00820   0.01791   0.00122
   S      3.11503   7.21700   7.93584  -0.00540  -0.00129   0.00057
   S     -0.01790   1.80701  11.04420   0.00192  -0.00550  -0.00062
   S      3.11894   1.78697  11.05721  -0.01471   0.00189   0.00097
   S      6.26595   1.80182  11.04873   0.00380   0.00657   0.00001
   S     -1.57667   4.53439  11.05369   0.01744   0.00030  -0.00161
   S      1.52840   4.53683  11.06073   0.00609   0.01047  -0.00001
   S      4.70512   4.53454  11.05720   0.00901  -0.01178  -0.00097
   S     -3.13427   7.22862  11.04789  -0.00790  -0.01361   0.00000
   S     -0.02220   7.22702  11.05368  -0.00845   0.01523   0.00165
   S      3.11916   7.24098  11.04418  -0.00572  -0.00108   0.00065
PRIMCOORD 30
     55   1
   Re     3.10250   3.62809   6.72232   0.00039  -0.00020   0.00627
   Mo     0.00804   1.80712   3.03358  -0.00290  -0.00190   0.00681
   Mo     3.13242   1.77725   2.98990  -0.00015   0.00918  -0.02211
   Mo     6.25452   1.80837   3.03412   0.00281  -0.00168   0.00735
   Mo    -1.56192   4.50833   3.03079  -0.00015   0.00286   0.00825
   Mo     1.54287   4.52843   2.98550   0.00772  -0.00439  -0.02242
   Mo     4.72024   4.52764   2.98989  -0.00805  -0.00453  -0.02208
   Mo    -3.13095   7.22665   3.03208   0.00307  -0.00182   0.00871
   Mo     0.00770   7.22719   3.03078  -0.00261  -0.00132   0.00825
   Mo     3.13199   7.21839   3.03356   0.00028   0.00355   0.00684
   Mo     1.54916   0.90241   9.49105  -0.00100  -0.00025   0.00458
   Mo     4.69665   0.90342   9.50063   0.00089   0.00005   0.00377
   Mo     7.81726   0.90624   9.47236  -0.00009   0.00002  -0.01839
   Mo    -0.02521   3.62034   9.49702  -0.00057  -0.00098   0.00449
   Mo     3.11484   3.62098   9.57239  -0.00041   0.00019   0.01925
   Mo     6.25922   3.61007   9.50062   0.00048  -0.00071   0.00371
   Mo    -1.57660   6.32936   9.48490  -0.00007   0.00006  -0.01499
   Mo     1.54518   6.34054   9.49701   0.00060   0.00095   0.00451
   Mo     4.68616   6.33627   9.49104  -0.00033   0.00098   0.00451
   S      1.54859   0.89115   1.46141  -0.01010  -0.00653  -0.00024
   S      4.71322   0.89109   1.46109   0.01022  -0.00580  -0.00030
   S      7.82472   0.90188   1.48684  -0.00021   0.00018   0.00778
   S     -0.01724   3.60001   1.46053  -0.01059  -0.00598  -0.00053
   S      3.13266   3.61063   1.45553  -0.00018   0.00008  -0.03552
   S      6.27814   3.60180   1.46108   0.01011  -0.00604  -0.00027
   S     -1.56206   6.32091   1.48160   0.00015  -0.00013   0.00980
   S      1.56672   6.34372   1.46052  -0.00007   0.01229  -0.00050
   S      4.69558   6.34232   1.46140   0.00059   0.01194  -0.00022
   S      1.58191   0.90761   4.58042   0.01205   0.00919  -0.00589
   S      4.68094   0.90804   4.57920  -0.01238   0.00930  -0.00583
   S      7.82518   0.90162   4.58722   0.00017  -0.00002   0.01443
   S      0.01788   3.62090   4.57822   0.01403   0.00573  -0.00642
   S      3.13040   3.61194   4.50665  -0.00023   0.00009  -0.00597
   S      6.24732   3.62130   4.57919  -0.01425   0.00596  -0.00583
   S     -1.56209   6.32094   4.58393   0.00048  -0.00032   0.01523
   S      1.56620   6.30288   4.57821   0.00209  -0.01489  -0.00641
   S      4.69799   6.30525   4.58041  -0.00192  -0.01507  -0.00585
   S      0.00080   1.82257   7.93586   0.00849   0.00470  -0.00500
   S      3.12503   1.79379   7.92696  -0.00004   0.00516   0.01297
   S      6.24181   1.81575   7.93843  -0.00824   0.00478  -0.00566
   S     -1.58070   4.52159   7.93512   0.00031  -0.00819  -0.00374
   S      1.52011   4.54161   7.93156   0.00382  -0.00223   0.01214
   S      4.70226   4.52584   7.92695  -0.00444  -0.00254   0.01291
   S     -3.14181   7.23296   7.93328  -0.00719   0.00417  -0.00357
   S     -0.01314   7.23690   7.93511   0.00728   0.00391  -0.00366
   S      3.11503   7.21700   7.93584   0.00013  -0.00974  -0.00505
   S     -0.01790   1.80701  11.04420  -0.00930  -0.00548  -0.00424
   S      3.11894   1.78697  11.05721   0.00007  -0.00781   0.01184
   S      6.26595   1.80182  11.04873   0.00886  -0.00503  -0.00488
   S     -1.57667   4.53439  11.05369  -0.00033   0.00765  -0.00381
   S      1.52840   4.53683  11.06073  -0.00707   0.00404   0.01213
   S      4.70512   4.53454  11.05720   0.00677   0.00382   0.01176
   S     -3.13427   7.22862  11.04789   0.00676  -0.00397  -0.00319
   S     -0.02220   7.22702  11.05368  -0.00674  -0.00350  -0.00380
   S      3.11916   7.24098  11.04418   0.00010   0.01073  -0.00424
PRIMCOORD 31
     55   1
   Re     3.10250   3.62809   6.72232   0.01673  -0.00930  -0.00039
   Mo     0.00804   1.80712   3.03358  -0.00059   0.00088   0.00092
   Mo     3.13242   1.77725   2.98990   0.00045  -0.00188  -0.00044
   Mo     6.25452   1.80837   3.03412  -0.00035   0.00020  -0.00236
   Mo    -1.56192   4.50833   3.03079   0.00058   0.00071   0.00052
   Mo     1.54287   4.52843   2.98550   0.00234  -0.00135   0.00163
   Mo     4.72024   4.52764   2.98989   0.00192   0.00059  -0.00045
   Mo    -3.13095   7.22665   3.03208  -0.00175   0.00099  -0.00076
   Mo     0.00770   7.22719   3.03078  -0.00035  -0.00090   0.00047
   Mo     3.13199   7.21839   3.03356  -0.00106   0.00006   0.00096
   Mo     1.54916   0.90241   9.49105   0.00589  -0.01416  -0.00658
   Mo     4.69665   0.90342   9.50063   0.00479   0.01767  -0.01151
   Mo     7.81726   0.90624   9.47236   0.00327  -0.00177  -0.00050
   Mo    -0.02521   3.62034   9.49702  -0.00400   0.00115   0.01918
   Mo     3.11484   3.62098   9.57239  -0.03328   0.01853  -0.00086
   Mo     6.25922   3.61007   9.50062  -0.01274  -0.01276  -0.01205
   Mo    -1.57660   6.32936   9.48490  -0.00497   0.00274   0.00019
   Mo     1.54518   6.34054   9.49701  -0.00248   0.00278   0.01913
   Mo     4.68616   6.33627   9.49104   0.01482   0.00185  -0.00717
   S      1.54859   0.89115   1.46141  -0.00132   0.00113  -0.00028
   S      4.71322   0.89109   1.46109  -0.00031  -0.00191  -0.00117
   S      7.82472   0.90188   1.48684   0.00027  -0.00017  -0.00012
   S     -0.01724   3.60001   1.46053   0.00123   0.00097   0.00136
   S      3.13266   3.61063   1.45553   0.00246  -0.00138   0.00060
   S      6.27814   3.60180   1.46108   0.00152   0.00122  -0.00117
   S     -1.56206   6.32091   1.48160  -0.00077   0.00040   0.00017
   S      1.56672   6.34372   1.46052  -0.00019  -0.00156   0.00135
   S      4.69558   6.34232   1.46140  -0.00166   0.00059  -0.00028
   S      1.58191   0.90761   4.58042  -0.00041   0.00024  -0.00007
   S      4.68094   0.90804   4.57920   0.00118  -0.00040  -0.00072
   S      7.82518   0.90162   4.58722  -0.00164   0.00096  -0.00035
   S      0.01788   3.62090   4.57822   0.00041   0.00066   0.00125
   S      3.13040   3.61194   4.50665   0.00267  -0.00145  -0.00047
   S      6.24732   3.62130   4.57919   0.00092  -0.00085  -0.00068
   S     -1.56209   6.32094   4.58393  -0.00163   0.00094  -0.00010
   S      1.56620   6.30288   4.57821  -0.00042  -0.00070   0.00126
   S      4.69799   6.30525   4.58041  -0.00041   0.00022  -0.00003
   S      0.00080   1.82257   7.93586   0.00589   0.00500   0.00984
   S      3.12503   1.79379   7.92696  -0.00350  -0.00103  -0.00402
   S      6.24181   1.81575   7.93843   0.01196  -0.00693  -0.01906
   S     -1.58070   4.52159   7.93512   0.00244  -0.00604   0.00896
   S      1.52011   4.54161   7.93156   0.00183  -0.00114   0.00835
   S      4.70226   4.52584   7.92695  -0.00086   0.00346  -0.00408
   S     -3.14181   7.23296   7.93328   0.01173  -0.00673  -0.01806
   S     -0.01314   7.23690   7.93511   0.00670   0.00118   0.00953
   S      3.11503   7.21700   7.93584  -0.00148  -0.00719   0.00936
   S     -0.01790   1.80701  11.04420   0.00714  -0.01304   0.00258
   S      3.11894   1.78697  11.05721  -0.00501   0.01237  -0.01278
   S      6.26595   1.80182  11.04873   0.00044   0.00014  -0.00529
   S     -1.57667   4.53439  11.05369  -0.02780  -0.00291  -0.00123
   S      1.52840   4.53683  11.06073  -0.02100   0.01199   0.02556
   S      4.70512   4.53454  11.05720  -0.01369  -0.00225  -0.01351
   S     -3.13427   7.22862  11.04789   0.00450  -0.00322   0.00348
   S     -0.02220   7.22702  11.05368  -0.01108   0.02520  -0.00126
   S      3.11916   7.24098  11.04418   0.01513   0.00039   0.00241
PRIMCOORD 32
     55   1
   Re     3.10250   3.62809   6.72232   0.00984   0.01766  -0.00003
   Mo     0.00804   1.80712   3.03358  -0.00006  -0.00013  -0.00117
   Mo     3.13242   1.77725   2.98990  -0.00004   0.00080   0.00064
   Mo     6.25452   1.80837   3.03412   0.00004   0.00013   0.00006
   Mo    -1.56192   4.50833   3.03079  -0.00066  -0.00025   0.00198
   Mo     1.54287   4.52843   2.98550   0.00010   0.00034   0.00003
   Mo     4.72024   4.52764   2.98989   0.00071   0.00039  -0.00050
   Mo    -3.13095   7.22665   3.03208  -0.00049  -0.00092   0.00002
   Mo     0.00770   7.22719   3.03078   0.00015  -0.00063  -0.00197
   Mo     3.13199   7.21839   3.03356  -0.00005  -0.00014   0.00115
   Mo     1.54916   0.90241   9.49105   0.00325  -0.01167   0.01848
   Mo     4.69665   0.90342   9.50063   0.00233   0.00590   0.01686
   Mo     7.81726   0.90624   9.47236   0.00177   0.00322  -0.00001
   Mo    -0.02521   3.62034   9.49702  -0.01188   0.01381   0.00118
   Mo     3.11484   3.62098   9.57239  -0.01839  -0.03311  -0.00003
   Mo     6.25922   3.61007   9.50062   0.00434   0.00536  -0.01654
   Mo    -1.57660   6.32936   9.48490  -0.00234  -0.00428  -0.00001
   Mo     1.54518   6.34054   9.49701   0.01800  -0.00346  -0.00181
   Mo     4.68616   6.33627   9.49104  -0.01223  -0.00311  -0.01831
   S      1.54859   0.89115   1.46141   0.00041  -0.00083  -0.00014
   S      4.71322   0.89109   1.46109  -0.00013   0.00060  -0.00038
   S      7.82472   0.90188   1.48684  -0.00047  -0.00077   0.00002
   S     -0.01724   3.60001   1.46053  -0.00112   0.00123   0.00056
   S      3.13266   3.61063   1.45553   0.00031   0.00064   0.00009
   S      6.27814   3.60180   1.46108   0.00049   0.00016   0.00045
   S     -1.56206   6.32091   1.48160  -0.00085  -0.00154   0.00001
   S      1.56672   6.34372   1.46052   0.00161  -0.00033  -0.00057
   S      4.69558   6.34232   1.46140  -0.00085  -0.00012   0.00017
   S      1.58191   0.90761   4.58042  -0.00066  -0.00060  -0.00081
   S      4.68094   0.90804   4.57920   0.00007  -0.00131  -0.00104
   S      7.82518   0.90162   4.58722   0.00055   0.00091  -0.00001
   S      0.01788   3.62090   4.57822   0.00060  -0.00077  -0.00003
   S      3.13040   3.61194   4.50665   0.00135   0.00241   0.00000
   S      6.24732   3.62130   4.57919  -0.00117  -0.00057   0.00117
   S     -1.56209   6.32094   4.58393   0.00071   0.00114  -0.00000
   S      1.56620   6.30288   4.57821  -0.00097   0.00022   0.00007
   S      4.69799   6.30525   4.58041  -0.00015  -0.00080   0.00088
   S      0.00080   1.82257   7.93586   0.01169   0.00388   0.01597
   S      3.12503   1.79379   7.92696  -0.00224  -0.00150   0.00123
   S      6.24181   1.81575   7.93843  -0.00237  -0.00365   0.00027
   S     -1.58070   4.52159   7.93512   0.00223   0.01227  -0.01742
   S      1.52011   4.54161   7.93156  -0.00179  -0.00305  -0.00014
   S      4.70226   4.52584   7.92695  -0.00013  -0.00281  -0.00119
   S     -3.14181   7.23296   7.93328   0.00177   0.00346   0.00029
   S     -0.01314   7.23690   7.93511   0.00933   0.00806   0.01710
   S      3.11503   7.21700   7.93584  -0.00245   0.01231  -0.01631
   S     -0.01790   1.80701  11.04420  -0.00382   0.00812   0.00387
   S      3.11894   1.78697  11.05721  -0.00331  -0.01993   0.02357
   S      6.26595   1.80182  11.04873   0.00915   0.01590   0.00007
   S     -1.57667   4.53439  11.05369  -0.01460   0.00458   0.00067
   S      1.52840   4.53683  11.06073  -0.00312  -0.00624  -0.00044
   S      4.70512   4.53454  11.05720  -0.01517  -0.01280  -0.02321
   S     -3.13427   7.22862  11.04789  -0.01597  -0.02750  -0.00009
   S     -0.02220   7.22702  11.05368   0.01164  -0.01113  -0.00066
   S      3.11916   7.24098  11.04418   0.00847   0.00075  -0.00398
PRIMCOORD 33
     55   1
   Re     3.10250   3.62809   6.72232   0.00046  -0.00023   0.02017
   Mo     0.00804   1.80712   3.03358  -0.01126  -0.00671  -0.00005
   Mo     3.13242   1.77725   2.98990  -0.00038   0.01751  -0.00342
   Mo     6.25452   1.80837   3.03412   0.01133  -0.00653   0.00264
   Mo    -1.56192   4.50833   3.03079  -0.00029   0.01143   0.00035
   Mo     1.54287   4.52843   2.98550   0.01487  -0.00860  -0.00191
   Mo     4.72024   4.52764   2.98989  -0.01536  -0.00838  -0.00337
   Mo    -3.13095   7.22665   3.03208   0.01051  -0.00610   0.00286
   Mo     0.00770   7.22719   3.03078  -0.01004  -0.00544   0.00039
   Mo     3.13199   7.21839   3.03356   0.00020   0.01308  -0.00008
   Mo     1.54916   0.90241   9.49105  -0.00132  -0.00809  -0.01113
   Mo     4.69665   0.90342   9.50063   0.00146  -0.00844  -0.01161
   Mo     7.81726   0.90624   9.47236  -0.00044   0.00026   0.02225
   Mo    -0.02521   3.62034   9.49702  -0.00675   0.00355  -0.01062
   Mo     3.11484   3.62098   9.57239  -0.00142   0.00074   0.00045
   Mo     6.25922   3.61007   9.50062   0.00802   0.00297  -0.01162
   Mo    -1.57660   6.32936   9.48490   0.00055  -0.00027   0.02111
   Mo     1.54518   6.34054   9.49701  -0.00646   0.00409  -0.01063
   Mo     4.68616   6.33627   9.49104   0.00632   0.00517  -0.01116
   S      1.54859   0.89115   1.46141  -0.00058  -0.00113   0.00629
   S      4.71322   0.89109   1.46109   0.00178   0.00138   0.00644
   S      7.82472   0.90188   1.48684  -0.00097   0.00055  -0.01145
   S     -0.01724   3.60001   1.46053   0.00037  -0.00067   0.00587
   S      3.13266   3.61063   1.45553  -0.00091   0.00056  -0.02035
   S      6.27814   3.60180   1.46108  -0.00033  -0.00220   0.00646
   S     -1.56206   6.32091   1.48160  -0.00057   0.00034  -0.00907
   S      1.56672   6.34372   1.46052   0.00072  -0.00001   0.00589
   S      4.69558   6.34232   1.46140   0.00068   0.00103   0.00627
   S      1.58191   0.90761   4.58042   0.00170   0.00305  -0.00722
   S      4.68094   0.90804   4.57920  -0.00284   0.00192  -0.00706
   S      7.82518   0.90162   4.58722   0.00105  -0.00062   0.01326
   S      0.01788   3.62090   4.57822   0.00177  -0.00007  -0.00787
   S      3.13040   3.61194   4.50665   0.00089  -0.00052   0.01662
   S      6.24732   3.62130   4.57919  -0.00304   0.00152  -0.00706
   S     -1.56209   6.32094   4.58393   0.00136  -0.00080   0.01219
   S      1.56620   6.30288   4.57821   0.00099  -0.00152  -0.00789
   S      4.69799   6.30525   4.58041  -0.00183  -0.00298  -0.00717
   S      0.00080   1.82257   7.93586  -0.01411  -0.00771   0.00191
   S      3.12503   1.79379   7.92696   0.00022  -0.00503   0.00142
   S      6.24181   1.81575   7.93843   0.01409  -0.00813   0.00104
   S     -1.58070   4.52159   7.93512   0.00074   0.01818  -0.00497
   S      1.52011   4.54161   7.93156  -0.00666   0.00385  -0.00243
   S      4.70226   4.52584   7.92695   0.00444   0.00232   0.00145
   S     -3.14181   7.23296   7.93328   0.01603  -0.00924  -0.00483
   S     -0.01314   7.23690   7.93511  -0.01534  -0.00969  -0.00498
   S      3.11503   7.21700   7.93584  -0.00041   0.01609   0.00190
   S     -0.01790   1.80701  11.04420   0.01263   0.00763  -0.00054
   S      3.11894   1.78697  11.05721   0.00000  -0.00752  -0.01343
   S      6.26595   1.80182  11.04873  -0.01342   0.00776  -0.00082
   S     -1.57667   4.53439  11.05369   0.00040  -0.01116   0.00518
   S      1.52840   4.53683  11.06073  -0.00667   0.00384  -0.01151
   S      4.70512   4.53454  11.05720   0.00644   0.00371  -0.01347
   S     -3.13427   7.22862  11.04789  -0.00942   0.00540   0.00463
   S     -0.02220   7.22702  11.05368   0.00989   0.00525   0.00521
   S      3.11916   7.24098  11.04418  -0.00030  -0.01477  -0.00056
PRIMCOORD 34
     55   1
   Re     3.10250   3.62809   6.72232  -0.00226   0.00129  -0.00134
   Mo     0.00804   1.80712   3.03358   0.00263  -0.00001  -0.00785
   Mo     3.13242   1.77725   2.98990  -0.00105  -0.00102  -0.00655
   Mo     6.25452   1.80837   3.03412  -0.00178   0.00102   0.01620
   Mo    -1.56192   4.50833   3.03079  -0.00161  -0.00257  -0.00787
   Mo     1.54287   4.52843   2.98550  -0.00296   0.00173   0.01207
   Mo     4.72024   4.52764   2.98989   0.00035   0.00142  -0.00645
   Mo    -3.13095   7.22665   3.03208  -0.00037   0.00020   0.01525
   Mo     0.00770   7.22719   3.03078   0.00145   0.00267  -0.00777
   Mo     3.13199   7.21839   3.03356   0.00133  -0.00230  -0.00795
   Mo     1.54916   0.90241   9.49105  -0.00151  -0.01569   0.00346
   Mo     4.69665   0.90342   9.50063   0.01297  -0.00007   0.00088
   Mo     7.81726   0.90624   9.47236  -0.02520   0.01445   0.00000
   Mo    -0.02521   3.62034   9.49702   0.01947   0.01094  -0.00433
   Mo     3.11484   3.62098   9.57239  -0.00811   0.00472   0.00202
   Mo     6.25922   3.61007   9.50062   0.00664  -0.01116   0.00094
   Mo    -1.57660   6.32936   9.48490  -0.00778   0.00441  -0.00013
   Mo     1.54518   6.34054   9.49701   0.00040  -0.02230  -0.00432
   Mo     4.68616   6.33627   9.49104   0.01276   0.00918   0.00347
   S      1.54859   0.89115   1.46141   0.00106  -0.01084  -0.00080
   S      4.71322   0.89109   1.46109   0.00790   0.00728   0.00007
   S      7.82472   0.90188   1.48684  -0.00815   0.00473   0.00214
   S     -0.01724   3.60001   1.46053   0.00624   0.00364  -0.00236
   S      3.13266   3.61063   1.45553  -0.00882   0.00514   0.00136
   S      6.27814   3.60180   1.46108  -0.00244  -0.01049   0.00007
   S     -1.56206   6.32091   1.48160  -0.00768   0.00449   0.00160
   S      1.56672   6.34372   1.46052  -0.00009  -0.00722  -0.00239
   S      4.69558   6.34232   1.46140   0.00996   0.00441  -0.00081
   S      1.58191   0.90761   4.58042   0.00017   0.00978   0.00191
   S      4.68094   0.90804   4.57920  -0.01001  -0.00382   0.00178
   S      7.82518   0.90162   4.58722   0.01000  -0.00583  -0.00178
   S      0.01788   3.62090   4.57822  -0.00938  -0.00495  -0.00111
   S      3.13040   3.61194   4.50665   0.00895  -0.00521  -0.00161
   S      6.24732   3.62130   4.57919  -0.00163   0.01058   0.00178
   S     -1.56209   6.32094   4.58393   0.00976  -0.00567  -0.00198
   S      1.56620   6.30288   4.57821  -0.00029   0.01061  -0.00109
   S      4.69799   6.30525   4.58041  -0.00843  -0.00498   0.00193
   S      0.00080   1.82257   7.93586  -0.00410  -0.00163   0.00987
   S      3.12503   1.79379   7.92696   0.00213   0.00881   0.01538
   S      6.24181   1.81575   7.93843  -0.01024   0.00596  -0.01540
   S     -1.58070   4.52159   7.93512   0.00458   0.00094   0.00347
   S      1.52011   4.54161   7.93156  -0.01284   0.00746  -0.02941
   S      4.70226   4.52584   7.92695  -0.00652  -0.00625   0.01536
   S     -3.14181   7.23296   7.93328   0.00077  -0.00049  -0.00916
   S     -0.01314   7.23690   7.93511   0.00147  -0.00447   0.00353
   S      3.11503   7.21700   7.93584  -0.00064   0.00432   0.00976
   S     -0.01790   1.80701  11.04420  -0.00652   0.00311  -0.00928
   S      3.11894   1.78697  11.05721   0.00226  -0.00674  -0.00500
   S      6.26595   1.80182  11.04873  -0.00908   0.00523   0.01521
   S     -1.57667   4.53439  11.05369   0.01290  -0.00006  -0.00588
   S      1.52840   4.53683  11.06073   0.00901  -0.00515   0.01326
   S      4.70512   4.53454  11.05720   0.00700   0.00146  -0.00500
   S     -3.13427   7.22862  11.04789   0.00248  -0.00146   0.01434
   S     -0.02220   7.22702  11.05368   0.00649  -0.01112  -0.00602
   S      3.11916   7.24098  11.04418  -0.00596   0.00405  -0.00917
PRIMCOORD 35
     55   1
   Re     3.10250   3.62809   6.72232   0.00293   0.00509  -0.00001
   Mo     0.00804   1.80712   3.03358   0.00048  -0.00153   0.00358
   Mo     3.13242   1.77725   2.98990  -0.00062   0.00098  -0.00211
   Mo     6.25452   1.80837   3.03412   0.00009   0.00024   0.00007
   Mo    -1.56192   4.50833   3.03079  -0.00064  -0.00061  -0.00332
   Mo     1.54287   4.52843   2.98550   0.00098   0.00165   0.00005
   Mo     4.72024   4.52764   2.98989   0.00114  -0.00005   0.00202
   Mo    -3.13095   7.22665   3.03208   0.00094   0.00162   0.00005
   Mo     0.00770   7.22719   3.03078  -0.00023  -0.00082   0.00322
   Mo     3.13199   7.21839   3.03356  -0.00153  -0.00040  -0.00366
   Mo     1.54916   0.90241   9.49105  -0.02228  -0.00700   0.00670
   Mo     4.69665   0.90342   9.50063   0.01299  -0.02079   0.00710
   Mo     7.81726   0.90624   9.47236   0.01861   0.03226  -0.00001
   Mo    -0.02521   3.62034   9.49702   0.00747  -0.01408  -0.00322
   Mo     3.11484   3.62098   9.57239   0.00318   0.00549  -0.00000
   Mo     6.25922   3.61007   9.50062  -0.02450   0.00090  -0.00705
   Mo    -1.57660   6.32936   9.48490   0.00831   0.01438  -0.00001
   Mo     1.54518   6.34054   9.49701  -0.01596  -0.00067   0.00326
   Mo     4.68616   6.33627   9.49104   0.00510  -0.02280  -0.00665
   S      1.54859   0.89115   1.46141  -0.00139   0.00114  -0.00018
   S      4.71322   0.89109   1.46109   0.00020  -0.00169   0.00123
   S      7.82472   0.90188   1.48684   0.00093   0.00170   0.00002
   S     -0.01724   3.60001   1.46053   0.00182  -0.00235   0.00123
   S      3.13266   3.61063   1.45553   0.00135   0.00240  -0.00002
   S      6.27814   3.60180   1.46108  -0.00161  -0.00076  -0.00126
   S     -1.56206   6.32091   1.48160   0.00077   0.00145  -0.00002
   S      1.56672   6.34372   1.46052  -0.00294   0.00030  -0.00125
   S      4.69558   6.34232   1.46140   0.00178  -0.00060   0.00013
   S      1.58191   0.90761   4.58042   0.00286   0.00054   0.00165
   S      4.68094   0.90804   4.57920  -0.00137   0.00209   0.00004
   S      7.82518   0.90162   4.58722  -0.00178  -0.00318  -0.00003
   S      0.01788   3.62090   4.57822  -0.00067   0.00199  -0.00128
   S      3.13040   3.61194   4.50665  -0.00083  -0.00158  -0.00000
   S      6.24732   3.62130   4.57919   0.00244  -0.00001  -0.00004
   S     -1.56209   6.32094   4.58393  -0.00151  -0.00269  -0.00002
   S      1.56620   6.30288   4.57821   0.00206   0.00049   0.00124
   S      4.69799   6.30525   4.58041  -0.00102   0.00268  -0.00166
   S      0.00080   1.82257   7.93586   0.01194   0.00488  -0.01813
   S      3.12503   1.79379   7.92696  -0.00160   0.00687   0.01962
   S      6.24181   1.81575   7.93843  -0.00137  -0.00228   0.00003
   S     -1.58070   4.52159   7.93512  -0.00267   0.00287   0.00975
   S      1.52011   4.54161   7.93156  -0.00035  -0.00054  -0.00006
   S      4.70226   4.52584   7.92695   0.00671   0.00204  -0.01956
   S     -3.14181   7.23296   7.93328  -0.00122  -0.00210   0.00001
   S     -0.01314   7.23690   7.93511   0.00384  -0.00088  -0.00973
   S      3.11503   7.21700   7.93584  -0.00176   0.01273   0.01818
   S     -0.01790   1.80701  11.04420   0.00673   0.01034   0.01911
   S      3.11894   1.78697  11.05721  -0.00199  -0.01291  -0.01055
   S      6.26595   1.80182  11.04873   0.00448   0.00777   0.00000
   S     -1.57667   4.53439  11.05369  -0.00829  -0.00112  -0.01965
   S      1.52840   4.53683  11.06073  -0.00257  -0.00456   0.00003
   S      4.70512   4.53454  11.05720  -0.01018  -0.00817   0.01060
   S     -3.13427   7.22862  11.04789  -0.00921  -0.01601   0.00001
   S     -0.02220   7.22702  11.05368   0.00315  -0.00780   0.01968
   S      3.11916   7.24098  11.04418   0.00557   0.01100  -0.01912
PRIMCOORD 36
     55   1
   Re     3.10250   3.62809   6.72232  -0.00417   0.00242   0.00120
   Mo     0.00804   1.80712   3.03358  -0.00122  -0.00061   0.01093
   Mo     3.13242   1.77725   2.98990   0.00094   0.00200   0.01107
   Mo     6.25452   1.80837   3.03412   0.00153  -0.00093  -0.02204
   Mo    -1.56192   4.50833   3.03079  -0.00057   0.00123   0.01067
   Mo     1.54287   4.52843   2.98550   0.00051  -0.00028  -0.02160
   Mo     4.72024   4.52764   2.98989  -0.00129  -0.00176   0.01132
   Mo    -3.13095   7.22665   3.03208   0.00126  -0.00076  -0.02167
   Mo     0.00770   7.22719   3.03078  -0.00139  -0.00010   0.01091
   Mo     3.13199   7.21839   3.03356  -0.00006   0.00138   0.01068
   Mo     1.54916   0.90241   9.49105   0.00123  -0.01427   0.00384
   Mo     4.69665   0.90342   9.50063   0.00978   0.00769   0.00263
   Mo     7.81726   0.90624   9.47236  -0.01768   0.01026  -0.00016
   Mo    -0.02521   3.62034   9.49702   0.00987   0.00188  -0.00646
   Mo     3.11484   3.62098   9.57239   0.00394  -0.00219  -0.00133
   Mo     6.25922   3.61007   9.50062  -0.00183  -0.01224   0.00268
   Mo    -1.57660   6.32936   9.48490  -0.01493   0.00852  -0.00010
   Mo     1.54518   6.34054   9.49701   0.00339  -0.00953  -0.00642
   Mo     4.68616   6.33627   9.49104   0.01296   0.00594   0.00378
   S      1.54859   0.89115   1.46141   0.00056   0.01539   0.00130
   S      4.71322   0.89109   1.46109  -0.01292  -0.00724   0.00011
   S      7.82472   0.90188   1.48684   0.01288  -0.00732  -0.00156
   S     -0.01724   3.60001   1.46053  -0.01337  -0.00743   0.00075
   S      3.13266   3.61063   1.45553   0.01182  -0.00672  -0.00104
   S      6.27814   3.60180   1.46108  -0.00040   0.01480   0.00016
   S     -1.56206   6.32091   1.48160   0.01256  -0.00715  -0.00125
   S      1.56672   6.34372   1.46052  -0.00044   0.01531   0.00075
   S      4.69558   6.34232   1.46140  -0.01296  -0.00833   0.00127
   S      1.58191   0.90761   4.58042   0.00032  -0.01497  -0.00057
   S      4.68094   0.90804   4.57920   0.01389   0.00739  -0.00032
   S      7.82518   0.90162   4.58722  -0.01246   0.00708   0.00127
   S      0.01788   3.62090   4.57822   0.01303   0.00764  -0.00111
   S      3.13040   3.61194   4.50665  -0.01407   0.00801   0.00149
   S      6.24732   3.62130   4.57919   0.00073  -0.01575  -0.00036
   S     -1.56209   6.32094   4.58393  -0.01265   0.00719   0.00129
   S      1.56620   6.30288   4.57821   0.00008  -0.01507  -0.00113
   S      4.69799   6.30525   4.58041   0.01301   0.00740  -0.00054
   S      0.00080   1.82257   7.93586  -0.00146  -0.00729   0.00562
   S      3.12503   1.79379   7.92696  -0.00094  -0.00482  -0.00297
   S      6.24181   1.81575   7.93843  -0.00745   0.00438  -0.01278
   S     -1.58070   4.52159   7.93512  -0.00451   0.00151   0.00535
   S      1.52011   4.54161   7.93156   0.00658  -0.00379   0.00393
   S      4.70226   4.52584   7.92695   0.00387   0.00328  -0.00321
   S     -3.14181   7.23296   7.93328  -0.00387   0.00219  -0.00894
   S     -0.01314   7.23690   7.93511  -0.00355   0.00304   0.00541
   S      3.11503   7.21700   7.93584   0.00559   0.00495   0.00563
   S     -0.01790   1.80701  11.04420  -0.00421   0.00117  -0.00757
   S      3.11894   1.78697  11.05721   0.00326  -0.00348  -0.00181
   S      6.26595   1.80182  11.04873  -0.00429   0.00251   0.01610
   S     -1.57667   4.53439  11.05369   0.00509  -0.00023  -0.00982
   S      1.52840   4.53683  11.06073   0.00777  -0.00450   0.00137
   S      4.70512   4.53454  11.05720   0.00459  -0.00107  -0.00173
   S     -3.13427   7.22862  11.04789  -0.00089   0.00040   0.01912
   S     -0.02220   7.22702  11.05368   0.00272  -0.00434  -0.00990
   S      3.11916   7.24098  11.04418  -0.00302   0.00309  -0.00759
PRIMCOORD 37
     55   1
   Re     3.10250   3.62809   6.72232  -0.00038  -0.00060   0.00001
   Mo     0.00804   1.80712   3.03358   0.00236  -0.00378  -0.02264
   Mo     3.13242   1.77725   2.98990  -0.00514   0.00107   0.02335
   Mo     6.25452   1.80837   3.03412   0.00193   0.00323  -0.00008
   Mo    -1.56192   4.50833   3.03079  -0.00315  -0.00029   0.02240
   Mo     1.54287   4.52843   2.98550   0.00094   0.00159  -0.00007
   Mo     4.72024   4.52764   2.98989   0.00343  -0.00392  -0.02328
   Mo    -3.13095   7.22665   3.03208   0.00319   0.00548  -0.00007
   Mo     0.00770   7.22719   3.03078   0.00127  -0.00295  -0.02234
   Mo     3.13199   7.21839   3.03356  -0.00446   0.00021   0.02268
   Mo     1.54916   0.90241   9.49105  -0.00065   0.00229   0.00102
   Mo     4.69665   0.90342   9.50063  -0.00135  -0.00322   0.00193
   Mo     7.81726   0.90624   9.47236   0.00185   0.00359   0.00000
   Mo    -0.02521   3.62034   9.49702   0.00414  -0.00447  -0.00057
   Mo     3.11484   3.62098   9.57239  -0.00102  -0.00179  -0.00000
   Mo     6.25922   3.61007   9.50062  -0.00211  -0.00304  -0.00188
   Mo    -1.57660   6.32936   9.48490   0.00332   0.00599   0.00000
   Mo     1.54518   6.34054   9.49701  -0.00587   0.00118   0.00049
   Mo     4.68616   6.33627   9.49104   0.00248   0.00072  -0.00095
   S      1.54859   0.89115   1.46141   0.01849   0.00131  -0.00410
   S      4.71322   0.89109   1.46109  -0.01024   0.01624   0.00368
   S      7.82472   0.90188   1.48684  -0.00868  -0.01514  -0.00004
   S     -0.01724   3.60001   1.46053  -0.00909   0.01430   0.00205
   S      3.13266   3.61063   1.45553  -0.00816  -0.01421  -0.00003
   S      6.27814   3.60180   1.46108   0.01921  -0.00063  -0.00364
   S     -1.56206   6.32091   1.48160  -0.00831  -0.01448  -0.00004
   S      1.56672   6.34372   1.46052   0.01692  -0.00065  -0.00204
   S      4.69558   6.34232   1.46140  -0.00821   0.01663   0.00411
   S      1.58191   0.90761   4.58042  -0.01847   0.00057   0.00490
   S      4.68094   0.90804   4.57920   0.00916  -0.01594  -0.00260
   S      7.82518   0.90162   4.58722   0.00870   0.01513   0.00002
   S      0.01788   3.62090   4.57822   0.00836  -0.01645  -0.00290
   S      3.13040   3.61194   4.50665   0.00894   0.01562   0.00002
   S      6.24732   3.62130   4.57919  -0.01835  -0.00012   0.00253
   S     -1.56209   6.32094   4.58393   0.00878   0.01531   0.00003
   S      1.56620   6.30288   4.57821  -0.01842  -0.00108   0.00287
   S      4.69799   6.30525   4.58041   0.00979  -0.01565  -0.00492
   S      0.00080   1.82257   7.93586   0.00209  -0.00090  -0.00327
   S      3.12503   1.79379   7.92696   0.00067  -0.00830  -0.00949
   S      6.24181   1.81575   7.93843  -0.00211  -0.00354  -0.00013
   S     -1.58070   4.52159   7.93512   0.00192   0.00121   0.00280
   S      1.52011   4.54161   7.93156   0.00045   0.00075  -0.00004
   S      4.70226   4.52584   7.92695  -0.00750  -0.00356   0.00952
   S     -3.14181   7.23296   7.93328   0.00174   0.00309  -0.00007
   S     -0.01314   7.23690   7.93511   0.00008   0.00231  -0.00270
   S      3.11503   7.21700   7.93584  -0.00176   0.00147   0.00335
   S     -0.01790   1.80701  11.04420   0.00097   0.00053   0.00367
   S      3.11894   1.78697  11.05721  -0.00057   0.00057  -0.00017
   S      6.26595   1.80182  11.04873  -0.00003   0.00002   0.00016
   S     -1.57667   4.53439  11.05369   0.00137  -0.00034  -0.00710
   S      1.52840   4.53683  11.06073  -0.00011  -0.00034   0.00003
   S      4.70512   4.53454  11.05720   0.00086  -0.00022   0.00014
   S     -3.13427   7.22862  11.04789   0.00125   0.00218   0.00014
   S     -0.02220   7.22702  11.05368  -0.00090   0.00094   0.00697
   S      3.11916   7.24098  11.04418  -0.00008   0.00119  -0.00376
PRIMCOORD 38
     55   1
   Re     3.10250   3.62809   6.72232   0.00024   0.00042  -0.00004
   Mo     0.00804   1.80712   3.03358  -0.01169   0.01968  -0.00425
   Mo     3.13242   1.77725   2.98990   0.02211   0.00020   0.00435
   Mo     6.25452   1.80837   3.03412  -0.01113  -0.01934   0.00001
   Mo    -1.56192   4.50833   3.03079   0.02278  -0.00043   0.00423
   Mo     1.54287   4.52843   2.98550  -0.01098  -0.01895   0.00003
   Mo     4.72024   4.52764   2.98989  -0.01081   0.01912  -0.00429
   Mo    -3.13095   7.22665   3.03208  -0.01124  -0.01959   0.00001
   Mo     0.00770   7.22719   3.03078  -0.01177   0.01956  -0.00422
   Mo     3.13199   7.21839   3.03356   0.02282  -0.00011   0.00424
   Mo     1.54916   0.90241   9.49105  -0.00042   0.00090  -0.00712
   Mo     4.69665   0.90342   9.50063   0.00108  -0.00225   0.00870
   Mo     7.81726   0.90624   9.47236   0.00140   0.00252  -0.00004
   Mo    -0.02521   3.62034   9.49702   0.00068  -0.00251   0.00775
   Mo     3.11484   3.62098   9.57239  -0.00051  -0.00087  -0.00003
   Mo     6.25922   3.61007   9.50062  -0.00249  -0.00028  -0.00868
   Mo    -1.57660   6.32936   9.48490   0.00141   0.00244  -0.00003
   Mo     1.54518   6.34054   9.49701  -0.00247  -0.00071  -0.00775
   Mo     4.68616   6.33627   9.49104   0.00095   0.00012   0.00714
   S      1.54859   0.89115   1.46141   0.00281   0.00013   0.01815
   S      4.71322   0.89109   1.46109  -0.00247   0.00332  -0.01789
   S      7.82472   0.90188   1.48684  -0.00174  -0.00292  -0.00006
   S     -0.01724   3.60001   1.46053  -0.00108   0.00330  -0.01820
   S      3.13266   3.61063   1.45553  -0.00145  -0.00253   0.00004
   S      6.27814   3.60180   1.46108   0.00412  -0.00053   0.01787
   S     -1.56206   6.32091   1.48160  -0.00190  -0.00334  -0.00002
   S      1.56672   6.34372   1.46052   0.00338   0.00076   0.01824
   S      4.69558   6.34232   1.46140  -0.00129   0.00245  -0.01803
   S      1.58191   0.90761   4.58042  -0.00492  -0.00162  -0.01836
   S      4.68094   0.90804   4.57920   0.00045  -0.00120   0.01841
   S      7.82518   0.90162   4.58722   0.00154   0.00274   0.00005
   S      0.01788   3.62090   4.57822   0.00408  -0.00258   0.01852
   S      3.13040   3.61194   4.50665   0.00159   0.00273  -0.00000
   S      6.24732   3.62130   4.57919  -0.00121  -0.00028  -0.01833
   S     -1.56209   6.32094   4.58393   0.00143   0.00241   0.00002
   S      1.56620   6.30288   4.57821  -0.00429   0.00237  -0.01850
   S      4.69799   6.30525   4.58041   0.00104  -0.00506   0.01830
   S      0.00080   1.82257   7.93586  -0.00184   0.00510  -0.00165
   S      3.12503   1.79379   7.92696   0.00507  -0.00170  -0.00158
   S      6.24181   1.81575   7.93843  -0.00357  -0.00613  -0.00005
   S     -1.58070   4.52159   7.93512   0.00616   0.00044   0.00135
   S      1.52011   4.54161   7.93156  -0.00259  -0.00446  -0.00005
   S      4.70226   4.52584   7.92695  -0.00402   0.00352   0.00157
   S     -3.14181   7.23296   7.93328  -0.00219  -0.00373   0.00000
   S     -0.01314   7.23690   7.93511  -0.00262   0.00560  -0.00133
   S      3.11503   7.21700   7.93584   0.00532   0.00096   0.00163
   S     -0.01790   1.80701  11.04420   0.00378  -0.00538   0.00209
   S      3.11894   1.78697  11.05721  -0.00536  -0.00087  -0.00019
   S      6.26595   1.80182  11.04873   0.00366   0.00630   0.00003
   S     -1.57667   4.53439  11.05369  -0.00721  -0.00002  -0.00269
   S      1.52840   4.53683  11.06073   0.00237   0.00405   0.00001
   S      4.70512   4.53454  11.05720   0.00192  -0.00510   0.00017
   S     -3.13427   7.22862  11.04789   0.00348   0.00600  -0.00001
   S     -0.02220   7.22702  11.05368   0.00361  -0.00627   0.00264
   S      3.11916   7.24098  11.04418  -0.00658   0.00066  -0.00211
PRIMCOORD 39
     55   1
   Re     3.10250   3.62809   6.72232  -0.00002  -0.00005  -0.00001
   Mo     0.00804   1.80712   3.03358  -0.00350   0.00580  -0.00146
   Mo     3.13242   1.77725   2.98990   0.00672  -0.00014   0.00153
   Mo     6.25452   1.80837   3.03412  -0.00353  -0.00602   0.00003
   Mo    -1.56192   4.50833   3.03079   0.00651  -0.00003   0.00134
   Mo     1.54287   4.52843   2.98550  -0.00321  -0.00546   0.00002
   Mo     4.72024   4.52764   2.98989  -0.00337   0.00569  -0.00155
   Mo    -3.13095   7.22665   3.03208  -0.00309  -0.00536   0.00003
   Mo     0.00770   7.22719   3.03078  -0.00321   0.00569  -0.00133
   Mo     3.13199   7.21839   3.03356   0.00671  -0.00014   0.00147
   Mo     1.54916   0.90241   9.49105  -0.00184  -0.00144   0.02386
   Mo     4.69665   0.90342   9.50063  -0.00282   0.00145  -0.02390
   Mo     7.81726   0.90624   9.47236  -0.00059  -0.00102   0.00000
   Mo    -0.02521   3.62034   9.49702   0.00311   0.00124  -0.02380
   Mo     3.11484   3.62098   9.57239  -0.00014  -0.00033   0.00004
   Mo     6.25922   3.61007   9.50062   0.00264  -0.00165   0.02385
   Mo    -1.57660   6.32936   9.48490   0.00046   0.00076   0.00000
   Mo     1.54518   6.34054   9.49701  -0.00060   0.00339   0.02377
   Mo     4.68616   6.33627   9.49104  -0.00024  -0.00240  -0.02390
   S      1.54859   0.89115   1.46141   0.00109   0.00027   0.00428
   S      4.71322   0.89109   1.46109  -0.00073   0.00085  -0.00429
   S      7.82472   0.90188   1.48684  -0.00072  -0.00115   0.00003
   S     -0.01724   3.60001   1.46053  -0.00050   0.00110  -0.00426
   S      3.13266   3.61063   1.45553  -0.00060  -0.00104   0.00004
   S      6.27814   3.60180   1.46108   0.00113  -0.00028   0.00424
   S     -1.56206   6.32091   1.48160  -0.00048  -0.00087   0.00004
   S      1.56672   6.34372   1.46052   0.00118   0.00013   0.00424
   S      4.69558   6.34232   1.46140  -0.00030   0.00107  -0.00423
   S      1.58191   0.90761   4.58042  -0.00153  -0.00031  -0.00606
   S      4.68094   0.90804   4.57920   0.00025  -0.00058   0.00654
   S      7.82518   0.90162   4.58722   0.00045   0.00083  -0.00001
   S      0.01788   3.62090   4.57822   0.00116  -0.00091   0.00621
   S      3.13040   3.61194   4.50665   0.00050   0.00082  -0.00003
   S      6.24732   3.62130   4.57919  -0.00061  -0.00008  -0.00646
   S     -1.56209   6.32094   4.58393   0.00056   0.00090  -0.00002
   S      1.56620   6.30288   4.57821  -0.00139   0.00059  -0.00616
   S      4.69799   6.30525   4.58041   0.00048  -0.00153   0.00604
   S      0.00080   1.82257   7.93586   0.00918  -0.01630   0.00035
   S      3.12503   1.79379   7.92696  -0.01537  -0.00082  -0.00121
   S      6.24181   1.81575   7.93843   0.00904   0.01568   0.00001
   S     -1.58070   4.52159   7.93512  -0.01636   0.00022   0.00065
   S      1.52011   4.54161   7.93156   0.00868   0.01501   0.00003
   S      4.70226   4.52584   7.92695   0.00699  -0.01376   0.00119
   S     -3.14181   7.23296   7.93328   0.00867   0.01491  -0.00002
   S     -0.01314   7.23690   7.93511   0.00829  -0.01406  -0.00073
   S      3.11503   7.21700   7.93584  -0.01871  -0.00022  -0.00031
   S     -0.01790   1.80701  11.04420  -0.01003   0.01620  -0.00017
   S      3.11894   1.78697  11.05721   0.01471   0.00014   0.00033
   S      6.26595   1.80182  11.04873  -0.01003  -0.01730  -0.00004
   S     -1.57667   4.53439  11.05369   0.02145   0.00014  -0.00044
   S      1.52840   4.53683  11.06073  -0.00717  -0.01234  -0.00003
   S      4.70512   4.53454  11.05720  -0.00717   0.01280  -0.00028
   S     -3.13427   7.22862  11.04789  -0.01039  -0.01805  -0.00001
   S     -0.02220   7.22702  11.05368  -0.01066   0.01869   0.00047
   S      3.11916   7.24098  11.04418   0.01906  -0.00063   0.00011
PRIMCOORD 40
     55   1
   Re     3.10250   3.62809   6.72232   0.00087  -0.00050   0.00885
   Mo     0.00804   1.80712   3.03358   0.02006   0.01040   0.00386
   Mo     3.13242   1.77725   2.98990  -0.00023  -0.00844  -0.00562
   Mo     6.25452   1.80837   3.03412  -0.01953   0.01115  -0.00161
   Mo    -1.56192   4.50833   3.03079  -0.00087  -0.02034   0.00341
   Mo     1.54287   4.52843   2.98550  -0.00730   0.00419  -0.01241
   Mo     4.72024   4.52764   2.98989   0.00713   0.00443  -0.00571
   Mo    -3.13095   7.22665   3.03208  -0.01795   0.01039  -0.00221
   Mo     0.00770   7.22719   3.03078   0.01717   0.01104   0.00332
   Mo     3.13199   7.21839   3.03356   0.00105  -0.02255   0.00397
   Mo     1.54916   0.90241   9.49105  -0.00133  -0.00626  -0.00684
   Mo     4.69665   0.90342   9.50063   0.00025  -0.01081  -0.00744
   Mo     7.81726   0.90624   9.47236   0.00114  -0.00073   0.01172
   Mo    -0.02521   3.62034   9.49702  -0.00763   0.00341  -0.00614
   Mo     3.11484   3.62098   9.57239  -0.00260   0.00157   0.01664
   Mo     6.25922   3.61007   9.50062   0.00938   0.00525  -0.00755
   Mo    -1.57660   6.32936   9.48490   0.00223  -0.00123   0.01162
   Mo     1.54518   6.34054   9.49701  -0.00672   0.00492  -0.00625
   Mo     4.68616   6.33627   9.49104   0.00466   0.00421  -0.00674
   S      1.54859   0.89115   1.46141  -0.00168   0.00303  -0.01006
   S      4.71322   0.89109   1.46109  -0.00051   0.00015  -0.00986
   S      7.82472   0.90188   1.48684   0.00254  -0.00152   0.02371
   S     -0.01724   3.60001   1.46053  -0.00372  -0.00398  -0.00973
   S      3.13266   3.61063   1.45553   0.00221  -0.00136  -0.00127
   S      6.27814   3.60180   1.46108  -0.00029   0.00030  -0.00974
   S     -1.56206   6.32091   1.48160   0.00187  -0.00107   0.02199
   S      1.56672   6.34372   1.46052   0.00163   0.00523  -0.00968
   S      4.69558   6.34232   1.46140  -0.00349   0.00002  -0.01004
   S      1.58191   0.90761   4.58042   0.00740   0.00291   0.00674
   S      4.68094   0.90804   4.57920  -0.00519   0.00742   0.00638
   S      7.82518   0.90162   4.58722  -0.00177   0.00106  -0.01657
   S      0.01788   3.62090   4.57822   0.01106   0.00472   0.00481
   S      3.13040   3.61194   4.50665  -0.00177   0.00101  -0.00440
   S      6.24732   3.62130   4.57919  -0.00907   0.00071   0.00627
   S     -1.56209   6.32094   4.58393  -0.00252   0.00155  -0.01762
   S      1.56620   6.30288   4.57821   0.00138  -0.01190   0.00478
   S      4.69799   6.30525   4.58041   0.00123  -0.00791   0.00674
   S      0.00080   1.82257   7.93586  -0.00819  -0.00395   0.00007
   S      3.12503   1.79379   7.92696   0.00076   0.00390   0.00987
   S      6.24181   1.81575   7.93843   0.00843  -0.00492   0.00198
   S     -1.58070   4.52159   7.93512   0.00203   0.01330  -0.00787
   S      1.52011   4.54161   7.93156   0.00089  -0.00051   0.00625
   S      4.70226   4.52584   7.92695  -0.00298  -0.00250   0.00975
   S     -3.14181   7.23296   7.93328   0.01108  -0.00649  -0.00433
   S     -0.01314   7.23690   7.93511  -0.01047  -0.00832  -0.00790
   S      3.11503   7.21700   7.93584  -0.00061   0.00900   0.00000
   S     -0.01790   1.80701  11.04420   0.00621   0.00415  -0.00151
   S      3.11894   1.78697  11.05721   0.00013  -0.01391  -0.00239
   S      6.26595   1.80182  11.04873  -0.00702   0.00411  -0.00430
   S     -1.57667   4.53439  11.05369   0.00090  -0.00463   0.00494
   S      1.52840   4.53683  11.06073  -0.01426   0.00830  -0.00002
   S      4.70512   4.53454  11.05720   0.01212   0.00681  -0.00231
   S     -3.13427   7.22862  11.04789  -0.00419   0.00239   0.00227
   S     -0.02220   7.22702  11.05368   0.00457   0.00145   0.00498
   S      3.11916   7.24098  11.04418  -0.00058  -0.00752  -0.00146
PRIMCOORD 41
     55   1
   Re     3.10250   3.62809   6.72232   0.00131   0.00252   0.00012
   Mo     0.00804   1.80712   3.03358  -0.00154   0.00137   0.00366
   Mo     3.13242   1.77725   2.98990  -0.00056   0.00069  -0.00699
   Mo     6.25452   1.80837   3.03412   0.00245   0.00443   0.00021
   Mo    -1.56192   4.50833   3.03079  -0.00342   0.00022  -0.00446
   Mo     1.54287   4.52843   2.98550   0.00014   0.00040   0.00029
   Mo     4.72024   4.52764   2.98989   0.00089  -0.00015   0.00651
   Mo    -3.13095   7.22665   3.03208  -0.00295  -0.00472   0.00026
   Mo     0.00770   7.22719   3.03078   0.00240  -0.00330   0.00423
   Mo     3.13199   7.21839   3.03356   0.00154  -0.00105  -0.00385
   Mo     1.54916   0.90241   9.49105   0.00763   0.01691   0.00163
   Mo     4.69665   0.90342   9.50063  -0.01079  -0.00349   0.00090
   Mo     7.81726   0.90624   9.47236   0.00055   0.00129   0.00005
   Mo    -0.02521   3.62034   9.49702   0.01706  -0.01413   0.00092
   Mo     3.11484   3.62098   9.57239  -0.01681  -0.03106   0.00002
   Mo     6.25922   3.61007   9.50062   0.00139  -0.01176  -0.00084
   Mo    -1.57660   6.32936   9.48490   0.00965   0.01801   0.00006
   Mo     1.54518   6.34054   9.49701  -0.02063   0.00859  -0.00112
   Mo     4.68616   6.33627   9.49104   0.01171   0.01524  -0.00164
   S      1.54859   0.89115   1.46141  -0.00637  -0.00357   0.00103
   S      4.71322   0.89109   1.46109   0.00540  -0.00358   0.00198
   S      7.82472   0.90188   1.48684   0.00178   0.00351   0.00017
   S     -0.01724   3.60001   1.46053  -0.00030  -0.00110   0.00015
   S      3.13266   3.61063   1.45553   0.00214   0.00429  -0.00005
   S      6.27814   3.60180   1.46108  -0.00535   0.00262  -0.00203
   S     -1.56206   6.32091   1.48160   0.00096   0.00195   0.00015
   S      1.56672   6.34372   1.46052  -0.00078  -0.00156  -0.00050
   S      4.69558   6.34232   1.46140   0.00010  -0.00704  -0.00107
   S      1.58191   0.90761   4.58042   0.00303  -0.00142  -0.00419
   S      4.68094   0.90804   4.57920  -0.00126   0.00336  -0.00461
   S      7.82518   0.90162   4.58722  -0.00102  -0.00201  -0.00013
   S      0.01788   3.62090   4.57822  -0.00432   0.00423  -0.00041
   S      3.13040   3.61194   4.50665   0.00024   0.00058   0.00002
   S      6.24732   3.62130   4.57919   0.00374   0.00105   0.00436
   S     -1.56209   6.32094   4.58393  -0.00216  -0.00414  -0.00011
   S      1.56620   6.30288   4.57821   0.00587  -0.00161   0.00096
   S      4.69799   6.30525   4.58041  -0.00324   0.00150   0.00408
   S      0.00080   1.82257   7.93586   0.00318  -0.00372  -0.00726
   S      3.12503   1.79379   7.92696   0.00353  -0.01849  -0.02795
   S      6.24181   1.81575   7.93843  -0.00464  -0.00801  -0.00032
   S     -1.58070   4.52159   7.93512   0.01162  -0.00090   0.01345
   S      1.52011   4.54161   7.93156   0.00359   0.00490   0.00101
   S      4.70226   4.52584   7.92695  -0.01728  -0.00560   0.02708
   S     -3.14181   7.23296   7.93328   0.01230   0.02136  -0.00041
   S     -0.01314   7.23690   7.93511  -0.00721   0.01047  -0.01301
   S      3.11503   7.21700   7.93584  -0.00428   0.00123   0.00738
   S     -0.01790   1.80701  11.04420   0.00019  -0.00515   0.00744
   S      3.11894   1.78697  11.05721  -0.00037  -0.00996   0.01736
   S      6.26595   1.80182  11.04873  -0.00400  -0.00691   0.00032
   S     -1.57667   4.53439  11.05369   0.00968  -0.00146  -0.01259
   S      1.52840   4.53683  11.06073   0.00049   0.00036  -0.00064
   S      4.70512   4.53454  11.05720  -0.00806  -0.00519  -0.01691
   S     -3.13427   7.22862  11.04789   0.00964   0.01683   0.00047
   S     -0.02220   7.22702  11.05368  -0.00642   0.00843   0.01213
   S      3.11916   7.24098  11.04418  -0.00416  -0.00234  -0.00760
PRIMCOORD 42
     55   1
   Re     3.10250   3.62809   6.72232  -0.00337   0.00183   0.00404
   Mo     0.00804   1.80712   3.03358   0.00230   0.00624  -0.00363
   Mo     3.13242   1.77725   2.98990  -0.00121   0.00106  -0.00748
   Mo     6.25452   1.80837   3.03412  -0.00206   0.00097   0.00779
   Mo    -1.56192   4.50833   3.03079   0.00793  -0.00248  -0.00359
   Mo     1.54287   4.52843   2.98550   0.00037  -0.00029   0.01147
   Mo     4.72024   4.52764   2.98989  -0.00157   0.00051  -0.00787
   Mo    -3.13095   7.22665   3.03208  -0.00411   0.00264   0.00878
   Mo     0.00770   7.22719   3.03078   0.00587  -0.00540  -0.00382
   Mo     3.13199   7.21839   3.03356  -0.00440  -0.00494  -0.00345
   Mo     1.54916   0.90241   9.49105   0.00397  -0.01130  -0.00046
   Mo     4.69665   0.90342   9.50063   0.00219   0.02029   0.00028
   Mo     7.81726   0.90624   9.47236  -0.00338   0.00200   0.00191
   Mo    -0.02521   3.62034   9.49702  -0.01269  -0.01010  -0.00280
   Mo     3.11484   3.62098   9.57239   0.02856  -0.01528  -0.00083
   Mo     6.25922   3.61007   9.50062  -0.01651  -0.01131   0.00031
   Mo    -1.57660   6.32936   9.48490  -0.01682   0.00883   0.00185
   Mo     1.54518   6.34054   9.49701   0.00364   0.01543  -0.00279
   Mo     4.68616   6.33627   9.49104   0.01125   0.00133  -0.00032
   S      1.54859   0.89115   1.46141  -0.00281  -0.00356  -0.00133
   S      4.71322   0.89109   1.46109   0.00643  -0.00192   0.00004
   S      7.82472   0.90188   1.48684  -0.00521   0.00299   0.00433
   S     -0.01724   3.60001   1.46053   0.01148   0.00542  -0.00288
   S      3.13266   3.61063   1.45553  -0.00657   0.00363  -0.00239
   S      6.27814   3.60180   1.46108   0.00520  -0.00483   0.00019
   S     -1.56206   6.32091   1.48160  -0.00431   0.00245   0.00381
   S      1.56672   6.34372   1.46052   0.00101  -0.01258  -0.00280
   S      4.69558   6.34232   1.46140   0.00169   0.00472  -0.00122
   S      1.58191   0.90761   4.58042   0.00109   0.00976  -0.00133
   S      4.68094   0.90804   4.57920  -0.00659  -0.00508  -0.00372
   S      7.82518   0.90162   4.58722   0.00430  -0.00238  -0.00326
   S      0.01788   3.62090   4.57822  -0.00140  -0.00255   0.00740
   S      3.13040   3.61194   4.50665  -0.00025   0.00007   0.00193
   S      6.24732   3.62130   4.57919   0.00091   0.00813  -0.00404
   S     -1.56209   6.32094   4.58393   0.00572  -0.00316  -0.00259
   S      1.56620   6.30288   4.57821   0.00107   0.00258   0.00729
   S      4.69799   6.30525   4.58041  -0.00770  -0.00585  -0.00167
   S      0.00080   1.82257   7.93586  -0.00097  -0.00990   0.00100
   S      3.12503   1.79379   7.92696  -0.00361  -0.01124  -0.01420
   S      6.24181   1.81575   7.93843   0.00079  -0.00007  -0.01103
   S     -1.58070   4.52159   7.93512  -0.01779  -0.00010   0.00667
   S      1.52011   4.54161   7.93156   0.01770  -0.01053   0.03246
   S      4.70226   4.52584   7.92695   0.00903   0.00917  -0.01591
   S     -3.14181   7.23296   7.93328  -0.00156   0.00007  -0.01111
   S     -0.01314   7.23690   7.93511  -0.00852   0.01481   0.00758
   S      3.11503   7.21700   7.93584   0.00850   0.00575   0.00064
   S     -0.01790   1.80701  11.04420   0.00177  -0.00563  -0.00131
   S      3.11894   1.78697  11.05721   0.00198  -0.00518   0.00630
   S      6.26595   1.80182  11.04873   0.00067  -0.00004   0.00985
   S     -1.57667   4.53439  11.05369  -0.01460  -0.00308  -0.00696
   S      1.52840   4.53683  11.06073   0.00765  -0.00450  -0.02222
   S      4.70512   4.53454  11.05720   0.00597   0.00116   0.00732
   S     -3.13427   7.22862  11.04789  -0.00312   0.00122   0.01235
   S     -0.02220   7.22702  11.05368  -0.00438   0.01364  -0.00785
   S      3.11916   7.24098  11.04418   0.00607   0.00146  -0.00094
PRIMCOORD 43
     55   1
   Re     3.10250   3.62809   6.72232   0.00002  -0.00007  -0.00849
   Mo     0.00804   1.80712   3.03358  -0.00669  -0.00326   0.00016
   Mo     3.13242   1.77725   2.98990  -0.00052  -0.00714   0.00024
   Mo     6.25452   1.80837   3.03412   0.00721  -0.00408   0.00003
   Mo    -1.56192   4.50833   3.03079   0.00077   0.00213  -0.00035
   Mo     1.54287   4.52843   2.98550  -0.00657   0.00371   0.00059
   Mo     4.72024   4.52764   2.98989   0.00612   0.00403   0.00019
   Mo    -3.13095   7.22665   3.03208   0.00171  -0.00104  -0.00020
   Mo     0.00770   7.22719   3.03078  -0.00154  -0.00180  -0.00040
   Mo     3.13199   7.21839   3.03356  -0.00048   0.00743   0.00024
   Mo     1.54916   0.90241   9.49105   0.02312  -0.01620   0.00057
   Mo     4.69665   0.90342   9.50063  -0.02280  -0.00956   0.00034
   Mo     7.81726   0.90624   9.47236   0.00081  -0.00019  -0.00279
   Mo    -0.02521   3.62034   9.49702  -0.00603   0.02240   0.00089
   Mo     3.11484   3.62098   9.57239   0.00810  -0.00468   0.00927
   Mo     6.25922   3.61007   9.50062  -0.00280   0.02468   0.00028
   Mo    -1.57660   6.32936   9.48490  -0.00421   0.00212  -0.00197
   Mo     1.54518   6.34054   9.49701  -0.02239  -0.00626   0.00079
   Mo     4.68616   6.33627   9.49104   0.02584  -0.01198   0.00071
   S      1.54859   0.89115   1.46141  -0.00359  -0.00195   0.00069
   S      4.71322   0.89109   1.46109   0.00358  -0.00227   0.00090
   S      7.82472   0.90188   1.48684   0.00028  -0.00017  -0.00765
   S     -0.01724   3.60001   1.46053  -0.00298  -0.00149  -0.00006
   S      3.13266   3.61063   1.45553  -0.00032   0.00026   0.00776
   S      6.27814   3.60180   1.46108   0.00389  -0.00197   0.00080
   S     -1.56206   6.32091   1.48160   0.00010  -0.00012  -0.00249
   S      1.56672   6.34372   1.46052  -0.00016   0.00326   0.00003
   S      4.69558   6.34232   1.46140  -0.00008   0.00413   0.00067
   S      1.58191   0.90761   4.58042  -0.00365  -0.00259  -0.00029
   S      4.68094   0.90804   4.57920   0.00351  -0.00310  -0.00085
   S      7.82518   0.90162   4.58722   0.00027  -0.00009   0.00699
   S      0.01788   3.62090   4.57822  -0.00392  -0.00154   0.00035
   S      3.13040   3.61194   4.50665  -0.00029   0.00025  -0.00913
   S      6.24732   3.62130   4.57919   0.00447  -0.00151  -0.00075
   S     -1.56209   6.32094   4.58393   0.00020  -0.00015   0.00188
   S      1.56620   6.30288   4.57821  -0.00067   0.00407   0.00032
   S      4.69799   6.30525   4.58041   0.00038   0.00435  -0.00026
   S      0.00080   1.82257   7.93586   0.01357   0.00521   0.01666
   S      3.12503   1.79379   7.92696  -0.00069   0.00008  -0.00477
   S      6.24181   1.81575   7.93843  -0.01272   0.00752   0.01568
   S     -1.58070   4.52159   7.93512  -0.00436   0.01363  -0.00966
   S      1.52011   4.54161   7.93156   0.00545  -0.00337   0.00550
   S      4.70226   4.52584   7.92695  -0.00038   0.00047  -0.00473
   S     -3.14181   7.23296   7.93328   0.01102  -0.00643  -0.01305
   S     -0.01314   7.23690   7.93511  -0.01412  -0.00306  -0.00933
   S      3.11503   7.21700   7.93584   0.00250  -0.01423   0.01691
   S     -0.01790   1.80701  11.04420   0.00979   0.00333  -0.01638
   S      3.11894   1.78697  11.05721   0.00042  -0.00501   0.01409
   S      6.26595   1.80182  11.04873  -0.00914   0.00546  -0.01582
   S     -1.57667   4.53439  11.05369  -0.00419   0.01418   0.00775
   S      1.52840   4.53683  11.06073  -0.00123   0.00060   0.00509
   S      4.70512   4.53454  11.05720   0.00475   0.00202   0.01410
   S     -3.13427   7.22862  11.04789   0.01178  -0.00672   0.01184
   S     -0.02220   7.22702  11.05368  -0.01458  -0.00355   0.00743
   S      3.11916   7.24098  11.04418   0.00205  -0.01000  -0.01657
PRIMCOORD 44
     55   1
   Re     3.10250   3.62809   6.72232  -0.00535   0.00277  -0.00183
   Mo     0.00804   1.80712   3.03358  -0.00203  -0.00218  -0.00066
   Mo     3.13242   1.77725   2.98990   0.00279  -0.00341  -0.00121
   Mo     6.25452   1.80837   3.03412  -0.00083   0.00087   0.00122
   Mo    -1.56192   4.50833   3.03079  -0.00335   0.00012  -0.00037
   Mo     1.54287   4.52843   2.98550   0.00109  -0.00074   0.00222
   Mo     4.72024   4.52764   2.98989   0.00472  -0.00052  -0.00131
   Mo    -3.13095   7.22665   3.03208  -0.00013  -0.00022   0.00111
   Mo     0.00770   7.22719   3.03078  -0.00192   0.00254  -0.00038
   Mo     3.13199   7.21839   3.03356   0.00118   0.00268  -0.00057
   Mo     1.54916   0.90241   9.49105  -0.01210  -0.01287   0.00001
   Mo     4.69665   0.90342   9.50063  -0.01350  -0.00707   0.00121
   Mo     7.81726   0.90624   9.47236   0.02735  -0.01395   0.00053
   Mo    -0.02521   3.62034   9.49702   0.01435  -0.01628  -0.00272
   Mo     3.11484   3.62098   9.57239  -0.00881   0.00458   0.00274
   Mo     6.25922   3.61007   9.50062   0.00134   0.01595   0.00143
   Mo    -1.57660   6.32936   9.48490  -0.02926   0.01507   0.00128
   Mo     1.54518   6.34054   9.49701   0.02092  -0.00585  -0.00253
   Mo     4.68616   6.33627   9.49104   0.00701   0.01671   0.00015
   S      1.54859   0.89115   1.46141   0.00028  -0.00151   0.00041
   S      4.71322   0.89109   1.46109   0.00291  -0.00016  -0.00279
   S      7.82472   0.90188   1.48684  -0.00275   0.00162  -0.00127
   S     -0.01724   3.60001   1.46053   0.00004   0.00053   0.00278
   S      3.13266   3.61063   1.45553   0.00318  -0.00159   0.00164
   S      6.27814   3.60180   1.46108   0.00169  -0.00223  -0.00318
   S     -1.56206   6.32091   1.48160  -0.00208   0.00094  -0.00019
   S      1.56672   6.34372   1.46052  -0.00030  -0.00034   0.00287
   S      4.69558   6.34232   1.46140   0.00151   0.00049   0.00007
   S      1.58191   0.90761   4.58042   0.00035   0.00036  -0.00125
   S      4.68094   0.90804   4.57920   0.00027   0.00019   0.00255
   S      7.82518   0.90162   4.58722  -0.00076   0.00046   0.00118
   S      0.01788   3.62090   4.57822  -0.00313  -0.00132  -0.00137
   S      3.13040   3.61194   4.50665   0.00112  -0.00052  -0.00191
   S      6.24732   3.62130   4.57919  -0.00003  -0.00010   0.00284
   S     -1.56209   6.32094   4.58393  -0.00036  -0.00002   0.00045
   S      1.56620   6.30288   4.57821  -0.00047   0.00321  -0.00140
   S      4.69799   6.30525   4.58041  -0.00010  -0.00077  -0.00095
   S      0.00080   1.82257   7.93586   0.01044  -0.01240  -0.01347
   S      3.12503   1.79379   7.92696  -0.01602   0.00226   0.00382
   S      6.24181   1.81575   7.93843   0.00869  -0.00392   0.02177
   S     -1.58070   4.52159   7.93512   0.00417   0.00804   0.00959
   S      1.52011   4.54161   7.93156  -0.00087  -0.00061  -0.00276
   S      4.70226   4.52584   7.92695  -0.00978   0.01174   0.00443
   S     -3.14181   7.23296   7.93328  -0.01312   0.00775  -0.02205
   S     -0.01314   7.23690   7.93511  -0.00602  -0.00812   0.01153
   S      3.11503   7.21700   7.93584   0.01681  -0.00212  -0.01149
   S     -0.01790   1.80701  11.04420   0.00902  -0.00743   0.00994
   S      3.11894   1.78697  11.05721  -0.01310  -0.00338  -0.00193
   S      6.26595   1.80182  11.04873   0.00855  -0.00414  -0.01710
   S     -1.57667   4.53439  11.05369   0.01054   0.00576  -0.00926
   S      1.52840   4.53683  11.06073  -0.00020  -0.00091   0.00458
   S      4.70512   4.53454  11.05720  -0.00297   0.01259  -0.00229
   S     -3.13427   7.22862  11.04789  -0.01349   0.00839   0.02099
   S     -0.02220   7.22702  11.05368  -0.00101  -0.01201  -0.01104
   S      3.11916   7.24098  11.04418   0.01170  -0.00323   0.00846
PRIMCOORD 45
     55   1
   Re     3.10250   3.62809   6.72232   0.00238   0.00468  -0.00022
   Mo     0.00804   1.80712   3.03358   0.00509   0.00377   0.00086
   Mo     3.13242   1.77725   2.98990  -0.00621  -0.00298  -0.00090
   Mo     6.25452   1.80837   3.03412   0.00097   0.00136   0.00006
   Mo    -1.56192   4.50833   3.03079   0.00468  -0.00341  -0.00052
   Mo     1.54287   4.52843   2.98550  -0.00630  -0.01069   0.00015
   Mo     4.72024   4.52764   2.98989   0.00109  -0.00679   0.00080
   Mo    -3.13095   7.22665   3.03208   0.00486   0.00847   0.00009
   Mo     0.00770   7.22719   3.03078  -0.00544   0.00240   0.00049
   Mo     3.13199   7.21839   3.03356   0.00081   0.00688  -0.00092
   Mo     1.54916   0.90241   9.49105   0.01058  -0.01589   0.00169
   Mo     4.69665   0.90342   9.50063   0.00293  -0.01940   0.00184
   Mo     7.81726   0.90624   9.47236  -0.01378  -0.02667   0.00000
   Mo    -0.02521   3.62034   9.49702   0.01133   0.00992   0.00112
   Mo     3.11484   3.62098   9.57239   0.00358   0.00695   0.00030
   Mo     6.25922   3.61007   9.50062  -0.01838  -0.00555  -0.00176
   Mo    -1.57660   6.32936   9.48490   0.01350   0.02671   0.00003
   Mo     1.54518   6.34054   9.49701   0.00471   0.01435  -0.00140
   Mo     4.68616   6.33627   9.49104  -0.01813   0.00265  -0.00169
   S      1.54859   0.89115   1.46141  -0.00185   0.00243  -0.00638
   S      4.71322   0.89109   1.46109  -0.00217   0.00149   0.00029
   S      7.82472   0.90188   1.48684   0.00348   0.00641  -0.00025
   S     -0.01724   3.60001   1.46053  -0.00116  -0.00434  -0.00654
   S      3.13266   3.61063   1.45553  -0.00313  -0.00560   0.00022
   S      6.27814   3.60180   1.46108   0.00273  -0.00140  -0.00045
   S     -1.56206   6.32091   1.48160  -0.00008   0.00010  -0.00002
   S      1.56672   6.34372   1.46052  -0.00311  -0.00312   0.00680
   S      4.69558   6.34232   1.46140   0.00312  -0.00021   0.00646
   S      1.58191   0.90761   4.58042   0.00049   0.00397   0.00631
   S      4.68094   0.90804   4.57920  -0.00301   0.00281  -0.00079
   S      7.82518   0.90162   4.58722   0.00316   0.00549   0.00022
   S      0.01788   3.62090   4.57822  -0.00099  -0.00282   0.00731
   S      3.13040   3.61194   4.50665  -0.00252  -0.00428  -0.00022
   S      6.24732   3.62130   4.57919   0.00418  -0.00131   0.00095
   S     -1.56209   6.32094   4.58393  -0.00052  -0.00086   0.00007
   S      1.56620   6.30288   4.57821  -0.00192  -0.00177  -0.00733
   S      4.69799   6.30525   4.58041   0.00312   0.00246  -0.00640
   S      0.00080   1.82257   7.93586  -0.00138  -0.01109   0.01857
   S      3.12503   1.79379   7.92696   0.00780   0.00413   0.00689
   S      6.24181   1.81575   7.93843  -0.00837  -0.01533   0.00104
   S     -1.58070   4.52159   7.93512  -0.00143   0.01226   0.01853
   S      1.52011   4.54161   7.93156   0.00863   0.01464   0.00005
   S      4.70226   4.52584   7.92695  -0.00126   0.00992  -0.00662
   S     -3.14181   7.23296   7.93328  -0.00235  -0.00282  -0.00117
   S     -0.01314   7.23690   7.93511   0.01064   0.00418  -0.01762
   S      3.11503   7.21700   7.93584  -0.00728  -0.00707  -0.01957
   S     -0.01790   1.80701  11.04420  -0.00271  -0.01027  -0.01432
   S      3.11894   1.78697  11.05721   0.00706  -0.00379  -0.00309
   S      6.26595   1.80182  11.04873  -0.00611  -0.01133  -0.00087
   S     -1.57667   4.53439  11.05369  -0.00545   0.01119  -0.01760
   S      1.52840   4.53683  11.06073   0.00790   0.01385   0.00024
   S      4.70512   4.53454  11.05720  -0.00696   0.00548   0.00317
   S     -3.13427   7.22862  11.04789  -0.00588  -0.00876   0.00109
   S     -0.02220   7.22702  11.05368   0.01224  -0.00019   0.01658
   S      3.11916   7.24098  11.04418  -0.00644  -0.00789   0.01496
PRIMCOORD 46
     55   1
   Re     3.10250   3.62809   6.72232   0.00100  -0.00055  -0.00225
   Mo     0.00804   1.80712   3.03358  -0.01913   0.00955  -0.00057
   Mo     3.13242   1.77725   2.98990   0.03384  -0.00189  -0.00008
   Mo     6.25452   1.80837   3.03412  -0.01433   0.00753   0.00081
   Mo    -1.56192   4.50833   3.03079  -0.01307  -0.00877  -0.00041
   Mo     1.54287   4.52843   2.98550  -0.00526   0.00433  -0.00060
   Mo     4.72024   4.52764   2.98989   0.01782  -0.02777  -0.00008
   Mo    -3.13095   7.22665   3.03208   0.01715  -0.01007   0.00095
   Mo     0.00770   7.22719   3.03078   0.00197   0.01589  -0.00048
   Mo     3.13199   7.21839   3.03356  -0.01864   0.01102  -0.00051
   Mo     1.54916   0.90241   9.49105   0.00007   0.00074  -0.00125
   Mo     4.69665   0.90342   9.50063   0.00168   0.00319  -0.00154
   Mo     7.81726   0.90624   9.47236  -0.00248   0.00113   0.00183
   Mo    -0.02521   3.62034   9.49702  -0.00257  -0.00090  -0.00042
   Mo     3.11484   3.62098   9.57239   0.00417  -0.00229   0.00649
   Mo     6.25922   3.61007   9.50062  -0.00226  -0.00314  -0.00163
   Mo    -1.57660   6.32936   9.48490   0.00191  -0.00082   0.00173
   Mo     1.54518   6.34054   9.49701  -0.00046   0.00291  -0.00052
   Mo     4.68616   6.33627   9.49104  -0.00091  -0.00039  -0.00120
   S      1.54859   0.89115   1.46141   0.00801   0.00413   0.01839
   S      4.71322   0.89109   1.46109   0.01123   0.00268  -0.01784
   S      7.82472   0.90188   1.48684  -0.01808   0.00982  -0.00207
   S     -0.01724   3.60001   1.46053  -0.00880   0.00526  -0.00050
   S      3.13266   3.61063   1.45553   0.00668  -0.00377   0.00290
   S      6.27814   3.60180   1.46108   0.00282  -0.01120  -0.01717
   S     -1.56206   6.32091   1.48160   0.00985  -0.00528  -0.00081
   S      1.56672   6.34372   1.46052  -0.00882   0.00566  -0.00169
   S      4.69558   6.34232   1.46140  -0.00006  -0.00879   0.01818
   S      1.58191   0.90761   4.58042   0.00681   0.00499  -0.01870
   S      4.68094   0.90804   4.57920   0.00878   0.00345   0.01914
   S      7.82518   0.90162   4.58722  -0.01909   0.01034   0.00188
   S      0.01788   3.62090   4.57822  -0.01015   0.00493  -0.00070
   S      3.13040   3.61194   4.50665   0.00775  -0.00435  -0.00284
   S      6.24732   3.62130   4.57919   0.00085  -0.00950   0.01851
   S     -1.56209   6.32094   4.58393   0.01095  -0.00587   0.00091
   S      1.56620   6.30288   4.57821  -0.00931   0.00686   0.00054
   S      4.69799   6.30525   4.58041  -0.00137  -0.00831  -0.01842
   S      0.00080   1.82257   7.93586  -0.00286  -0.00029   0.00006
   S      3.12503   1.79379   7.92696   0.00230   0.00414   0.00286
   S      6.24181   1.81575   7.93843   0.00112  -0.00084  -0.00410
   S     -1.58070   4.52159   7.93512  -0.00182  -0.00066   0.00004
   S      1.52011   4.54161   7.93156   0.00029   0.00003  -0.00044
   S      4.70226   4.52584   7.92695  -0.00252  -0.00390   0.00277
   S     -3.14181   7.23296   7.93328   0.00250  -0.00148   0.00107
   S     -0.01314   7.23690   7.93511  -0.00017   0.00199  -0.00027
   S      3.11503   7.21700   7.93584  -0.00127   0.00252  -0.00026
   S     -0.01790   1.80701  11.04420   0.00024  -0.00078   0.00012
   S      3.11894   1.78697  11.05721   0.00019  -0.00514   0.00328
   S      6.26595   1.80182  11.04873  -0.00194   0.00106   0.00128
   S     -1.57667   4.53439  11.05369  -0.00272  -0.00303  -0.00092
   S      1.52840   4.53683  11.06073  -0.00171   0.00115  -0.00114
   S      4.70512   4.53454  11.05720   0.00449   0.00247   0.00339
   S     -3.13427   7.22862  11.04789  -0.00054   0.00027  -0.00149
   S     -0.02220   7.22702  11.05368   0.00147   0.00385  -0.00068
   S      3.11916   7.24098  11.04418   0.00061   0.00002   0.00032
PRIMCOORD 47
     55   1
   Re     3.10250   3.62809   6.72232   0.00061   0.00152   0.00230
   Mo     0.00804   1.80712   3.03358  -0.00486  -0.01585  -0.00085
   Mo     3.13242   1.77725   2.98990   0.01835  -0.00126   0.00022
   Mo     6.25452   1.80837   3.03412  -0.01336  -0.01949   0.00013
   Mo    -1.56192   4.50833   3.03079  -0.00465   0.01537   0.00111
   Mo     1.54287   4.52843   2.98550   0.02076   0.03060   0.00023
   Mo     4.72024   4.52764   2.98989  -0.01602   0.01176   0.00005
   Mo    -3.13095   7.22665   3.03208  -0.00605  -0.00849   0.00003
   Mo     0.00770   7.22719   3.03078   0.01878   0.00391  -0.00118
   Mo     3.13199   7.21839   3.03356  -0.01273  -0.01625   0.00090
   Mo     1.54916   0.90241   9.49105   0.00396  -0.00539   0.00119
   Mo     4.69665   0.90342   9.50063  -0.00029  -0.00697   0.00161
   Mo     7.81726   0.90624   9.47236  -0.00399  -0.00926  -0.00141
   Mo    -0.02521   3.62034   9.49702   0.00433   0.00410   0.00132
   Mo     3.11484   3.62098   9.57239   0.00071   0.00280  -0.00575
   Mo     6.25922   3.61007   9.50062  -0.00580   0.00061   0.00031
   Mo    -1.57660   6.32936   9.48490   0.00372   0.00846  -0.00142
   Mo     1.54518   6.34054   9.49701   0.00031   0.00343   0.00012
   Mo     4.68616   6.33627   9.49104  -0.00399   0.00013   0.00059
   S      1.54859   0.89115   1.46141   0.00832  -0.00543   0.00736
   S      4.71322   0.89109   1.46109   0.00239  -0.00719  -0.01237
   S      7.82472   0.90188   1.48684  -0.01007  -0.01710   0.00187
   S     -0.01724   3.60001   1.46053   0.00887   0.00840   0.01938
   S      3.13266   3.61063   1.45553   0.00238   0.00489  -0.00271
   S      6.27814   3.60180   1.46108  -0.00988  -0.00123   0.01264
   S     -1.56206   6.32091   1.48160   0.00633   0.01004   0.00150
   S      1.56672   6.34372   1.46052   0.00378   0.00845  -0.02041
   S      4.69558   6.34232   1.46140  -0.01045   0.00164  -0.00679
   S      1.58191   0.90761   4.58042   0.00600  -0.00598  -0.00859
   S      4.68094   0.90804   4.57920   0.00260  -0.00894   0.01216
   S      7.82518   0.90162   4.58722  -0.01054  -0.01805  -0.00163
   S      0.01788   3.62090   4.57822   0.00749   0.00665  -0.02003
   S      3.13040   3.61194   4.50665   0.00282   0.00601   0.00286
   S      6.24732   3.62130   4.57919  -0.01119  -0.00167  -0.01239
   S     -1.56209   6.32094   4.58393   0.00741   0.01176  -0.00145
   S      1.56620   6.30288   4.57821   0.00273   0.00681   0.02109
   S      4.69799   6.30525   4.58041  -0.00968  -0.00047   0.00798
   S      0.00080   1.82257   7.93586   0.00101  -0.00273   0.00672
   S      3.12503   1.79379   7.92696   0.00279  -0.00332  -0.00158
   S      6.24181   1.81575   7.93843  -0.00408  -0.00379   0.00234
   S     -1.58070   4.52159   7.93512   0.00016   0.00364   0.00579
   S      1.52011   4.54161   7.93156   0.00123   0.00692  -0.00158
   S      4.70226   4.52584   7.92695  -0.00032   0.00435  -0.00177
   S     -3.14181   7.23296   7.93328  -0.00129  -0.00034  -0.00075
   S     -0.01314   7.23690   7.93511   0.00349   0.00142  -0.00547
   S      3.11503   7.21700   7.93584  -0.00177  -0.00473  -0.00493
   S     -0.01790   1.80701  11.04420  -0.00181  -0.00350  -0.00412
   S      3.11894   1.78697  11.05721   0.00168   0.00323  -0.00345
   S      6.26595   1.80182  11.04873  -0.00098  -0.00278  -0.00134
   S     -1.57667   4.53439  11.05369  -0.00111   0.00527  -0.00410
   S      1.52840   4.53683  11.06073   0.00544   0.00229  -0.00121
   S      4.70512   4.53454  11.05720  -0.00505   0.00013  -0.00007
   S     -3.13427   7.22862  11.04789  -0.00005  -0.00315   0.00152
   S     -0.02220   7.22702  11.05368   0.00170  -0.00158   0.00507
   S      3.11916   7.24098  11.04418  -0.00143  -0.00334   0.00349
PRIMCOORD 48
     55   1
   Re     3.10250   3.62809   6.72232   0.00051  -0.00001  -0.01399
   Mo     0.00804   1.80712   3.03358  -0.00816  -0.01109  -0.00033
   Mo     3.13242   1.77725   2.98990  -0.00312  -0.01953  -0.00076
   Mo     6.25452   1.80837   3.03412   0.01150  -0.01096  -0.00065
   Mo    -1.56192   4.50833   3.03079   0.00120   0.01217   0.00037
   Mo     1.54287   4.52843   2.98550  -0.01250   0.01422  -0.00108
   Mo     4.72024   4.52764   2.98989   0.01112   0.01693  -0.00076
   Mo    -3.13095   7.22665   3.03208   0.00262  -0.00358  -0.00013
   Mo     0.00770   7.22719   3.03078  -0.00436  -0.00598   0.00003
   Mo     3.13199   7.21839   3.03356   0.00163   0.00790  -0.00008
   Mo     1.54916   0.90241   9.49105  -0.00578   0.00365  -0.00504
   Mo     4.69665   0.90342   9.50063   0.00910   0.00380  -0.00522
   Mo     7.81726   0.90624   9.47236  -0.00333   0.00020   0.00810
   Mo    -0.02521   3.62034   9.49702  -0.00149  -0.00708  -0.00457
   Mo     3.11484   3.62098   9.57239   0.00163  -0.00044   0.03423
   Mo     6.25922   3.61007   9.50062  -0.00054  -0.01015  -0.00542
   Mo    -1.57660   6.32936   9.48490   0.00211   0.00035   0.00825
   Mo     1.54518   6.34054   9.49701   0.00557   0.00623  -0.00474
   Mo     4.68616   6.33627   9.49104  -0.00762   0.00326  -0.00513
   S      1.54859   0.89115   1.46141  -0.00603  -0.00920  -0.00188
   S      4.71322   0.89109   1.46109   0.00408  -0.00909   0.00154
   S      7.82472   0.90188   1.48684   0.00197  -0.00489  -0.01140
   S     -0.01724   3.60001   1.46053  -0.00669  -0.00110   0.00376
   S      3.13266   3.61063   1.45553  -0.00080   0.00155   0.01613
   S      6.27814   3.60180   1.46108   0.00705   0.00064   0.00552
   S     -1.56206   6.32091   1.48160  -0.00097   0.00274  -0.00897
   S      1.56672   6.34372   1.46052  -0.00132   0.00971  -0.00277
   S      4.69558   6.34232   1.46140   0.00183   0.01075  -0.00429
   S      1.58191   0.90761   4.58042  -0.00601  -0.00883   0.00197
   S      4.68094   0.90804   4.57920   0.00467  -0.00853  -0.00166
   S      7.82518   0.90162   4.58722   0.00182  -0.00504   0.00992
   S      0.01788   3.62090   4.57822  -0.00538  -0.00149  -0.00377
   S      3.13040   3.61194   4.50665  -0.00053   0.00159  -0.01722
   S      6.24732   3.62130   4.57919   0.00641  -0.00030  -0.00557
   S     -1.56209   6.32094   4.58393  -0.00106   0.00314   0.00866
   S      1.56620   6.30288   4.57821  -0.00066   0.00812   0.00298
   S      4.69799   6.30525   4.58041   0.00171   0.00984   0.00476
   S      0.00080   1.82257   7.93586  -0.01078  -0.00543  -0.00568
   S      3.12503   1.79379   7.92696   0.00192   0.01491   0.00947
   S      6.24181   1.81575   7.93843   0.00866  -0.00588  -0.01028
   S     -1.58070   4.52159   7.93512  -0.00078   0.00232   0.00092
   S      1.52011   4.54161   7.93156   0.01364  -0.00667   0.01011
   S      4.70226   4.52584   7.92695  -0.01269  -0.00832   0.00943
   S     -3.14181   7.23296   7.93328   0.00297  -0.00187   0.00157
   S     -0.01314   7.23690   7.93511  -0.00151   0.00002  -0.00076
   S      3.11503   7.21700   7.93584  -0.00137   0.01124  -0.00738
   S     -0.01790   1.80701  11.04420  -0.00032   0.00074   0.00197
   S      3.11894   1.78697  11.05721   0.00187  -0.02198   0.00980
   S      6.26595   1.80182  11.04873  -0.00202   0.00075   0.00522
   S     -1.57667   4.53439  11.05369  -0.00149  -0.01169  -0.00475
   S      1.52840   4.53683  11.06073  -0.01868   0.01159   0.00891
   S      4.70512   4.53454  11.05720   0.01947   0.00986   0.01036
   S     -3.13427   7.22862  11.04789  -0.00973   0.00512  -0.00615
   S     -0.02220   7.22702  11.05368   0.01036   0.00719  -0.00338
   S      3.11916   7.24098  11.04418  -0.00133  -0.00115   0.00306
PRIMCOORD 49
     55   1
   Re     3.10250   3.62809   6.72232   0.00018  -0.00006   0.00093
   Mo     0.00804   1.80712   3.03358   0.02206  -0.00750   0.00065
   Mo     3.13242   1.77725   2.98990   0.00216  -0.00970  -0.00098
   Mo     6.25452   1.80837   3.03412  -0.02385   0.01169   0.00057
   Mo    -1.56192   4.50833   3.03079  -0.01758   0.02630  -0.00032
   Mo     1.54287   4.52843   2.98550   0.00978  -0.00540   0.00067
   Mo     4.72024   4.52764   2.98989   0.00783   0.00232  -0.00082
   Mo    -3.13095   7.22665   3.03208   0.01544  -0.00725  -0.00035
   Mo     0.00770   7.22719   3.03078  -0.03129   0.00392  -0.00032
   Mo     3.13199   7.21839   3.03356   0.01585  -0.01468   0.00068
   Mo     1.54916   0.90241   9.49105   0.00256  -0.00093  -0.00076
   Mo     4.69665   0.90342   9.50063  -0.00247   0.00489  -0.00099
   Mo     7.81726   0.90624   9.47236   0.00007  -0.00014   0.00037
   Mo    -0.02521   3.62034   9.49702  -0.00116   0.00176  -0.00002
   Mo     3.11484   3.62098   9.57239   0.00684  -0.00453   0.00152
   Mo     6.25922   3.61007   9.50062  -0.00542  -0.00027  -0.00099
   Mo    -1.57660   6.32936   9.48490  -0.00011   0.00001   0.00078
   Mo     1.54518   6.34054   9.49701  -0.00252   0.00039  -0.00010
   Mo     4.68616   6.33627   9.49104   0.00251  -0.00148  -0.00074
   S      1.54859   0.89115   1.46141   0.01291  -0.01220  -0.00766
   S      4.71322   0.89109   1.46109  -0.01084  -0.00195  -0.00844
   S      7.82472   0.90188   1.48684  -0.00085   0.00032   0.02010
   S     -0.01724   3.60001   1.46053  -0.00444   0.00579   0.01398
   S      3.13266   3.61063   1.45553   0.00959  -0.00646   0.00094
   S      6.27814   3.60180   1.46108  -0.00389   0.00929  -0.00632
   S     -1.56206   6.32091   1.48160  -0.00894   0.00629  -0.02202
   S      1.56672   6.34372   1.46052  -0.00804   0.00142   0.01360
   S      4.69558   6.34232   1.46140   0.01690  -0.00422  -0.00602
   S      1.58191   0.90761   4.58042   0.01446  -0.01112   0.00640
   S      4.68094   0.90804   4.57920  -0.01379  -0.00063   0.00711
   S      7.82518   0.90162   4.58722  -0.00063   0.00012  -0.01792
   S      0.01788   3.62090   4.57822  -0.00584   0.00640  -0.01315
   S      3.13040   3.61194   4.50665   0.01042  -0.00693   0.00058
   S      6.24732   3.62130   4.57919  -0.00622   0.01113   0.00518
   S     -1.56209   6.32094   4.58393  -0.00936   0.00661   0.02082
   S      1.56620   6.30288   4.57821  -0.00919   0.00241  -0.01272
   S      4.69799   6.30525   4.58041   0.01682  -0.00577   0.00501
   S      0.00080   1.82257   7.93586   0.00061   0.00106   0.00137
   S      3.12503   1.79379   7.92696  -0.00065   0.00049  -0.00040
   S      6.24181   1.81575   7.93843   0.00001   0.00009  -0.00134
   S     -1.58070   4.52159   7.93512  -0.00379  -0.00023   0.00072
   S      1.52011   4.54161   7.93156  -0.00071   0.00063  -0.00113
   S      4.70226   4.52584   7.92695  -0.00078   0.00058  -0.00043
   S     -3.14181   7.23296   7.93328   0.00295  -0.00130  -0.00104
   S     -0.01314   7.23690   7.93511  -0.00216   0.00355   0.00056
   S      3.11503   7.21700   7.93584  -0.00048  -0.00124   0.00146
   S     -0.01790   1.80701  11.04420   0.00176   0.00041  -0.00136
   S      3.11894   1.78697  11.05721  -0.00057  -0.00206   0.00365
   S      6.26595   1.80182  11.04873  -0.00076   0.00049  -0.00031
   S     -1.57667   4.53439  11.05369  -0.00361  -0.00167  -0.00095
   S      1.52840   4.53683  11.06073   0.00392  -0.00216  -0.00216
   S      4.70512   4.53454  11.05720   0.00103   0.00128   0.00329
   S     -3.13427   7.22862  11.04789   0.00120  -0.00041  -0.00084
   S     -0.02220   7.22702  11.05368  -0.00070   0.00406  -0.00099
   S      3.11916   7.24098  11.04418   0.00052  -0.00202  -0.00151
PRIMCOORD 50
     55   1
   Re     3.10250   3.62809   6.72232  -0.00014   0.00002   0.00075
   Mo     0.00804   1.80712   3.03358   0.00544   0.02806   0.00053
   Mo     3.13242   1.77725   2.98990  -0.00150   0.00610   0.00011
   Mo     6.25452   1.80837   3.03412  -0.00446   0.00482   0.00050
   Mo    -1.56192   4.50833   3.03079   0.02143   0.01452  -0.00012
   Mo     1.54287   4.52843   2.98550  -0.01719   0.00949  -0.00192
   Mo     4.72024   4.52764   2.98989  -0.00412  -0.00105  -0.00007
   Mo    -3.13095   7.22665   3.03208   0.02193  -0.01449  -0.00034
   Mo     0.00770   7.22719   3.03078  -0.00221  -0.02784  -0.00011
   Mo     3.13199   7.21839   3.03356  -0.01963  -0.01941   0.00051
   Mo     1.54916   0.90241   9.49105   0.00147   0.00137  -0.00046
   Mo     4.69665   0.90342   9.50063  -0.00229  -0.00500  -0.00025
   Mo     7.81726   0.90624   9.47236   0.00059  -0.00022   0.00047
   Mo    -0.02521   3.62034   9.49702   0.00422   0.00036  -0.00136
   Mo     3.11484   3.62098   9.57239  -0.00794   0.00535   0.00254
   Mo     6.25922   3.61007   9.50062   0.00318   0.00420  -0.00028
   Mo    -1.57660   6.32936   9.48490  -0.00103   0.00079   0.00090
   Mo     1.54518   6.34054   9.49701   0.00232  -0.00416  -0.00130
   Mo     4.68616   6.33627   9.49104  -0.00120  -0.00216  -0.00046
   S      1.54859   0.89115   1.46141   0.00174   0.00045   0.00933
   S      4.71322   0.89109   1.46109  -0.00368  -0.01291   0.00922
   S      7.82472   0.90188   1.48684   0.00049  -0.00006   0.01593
   S     -0.01724   3.60001   1.46053   0.00059   0.01489  -0.01746
   S      3.13266   3.61063   1.45553  -0.01167   0.00776   0.00169
   S      6.27814   3.60180   1.46108   0.00961   0.01076   0.00690
   S     -1.56206   6.32091   1.48160   0.01098  -0.00758  -0.01804
   S      1.56672   6.34372   1.46052  -0.01164  -0.00859  -0.01690
   S      4.69558   6.34232   1.46140   0.00064  -0.00267   0.00753
   S      1.58191   0.90761   4.58042   0.00296  -0.00050  -0.00893
   S      4.68094   0.90804   4.57920  -0.00295  -0.01363  -0.00888
   S      7.82518   0.90162   4.58722  -0.00001   0.00033  -0.01412
   S      0.01788   3.62090   4.57822   0.00460   0.01665   0.01538
   S      3.13040   3.61194   4.50665  -0.01314   0.00860  -0.00073
   S      6.24732   3.62130   4.57919   0.01027   0.01052  -0.00675
   S     -1.56209   6.32094   4.58393   0.01119  -0.00779   0.01750
   S      1.56620   6.30288   4.57821  -0.01121  -0.01298   0.01479
   S      4.69799   6.30525   4.58041   0.00196  -0.00365  -0.00737
   S      0.00080   1.82257   7.93586   0.00116  -0.00125  -0.00066
   S      3.12503   1.79379   7.92696   0.00079  -0.00038  -0.00088
   S      6.24181   1.81575   7.93843  -0.00139   0.00051   0.00337
   S     -1.58070   4.52159   7.93512   0.00455   0.00323  -0.00054
   S      1.52011   4.54161   7.93156   0.00139  -0.00112   0.00051
   S      4.70226   4.52584   7.92695   0.00087  -0.00080  -0.00087
   S     -3.14181   7.23296   7.93328  -0.00180   0.00050   0.00036
   S     -0.01314   7.23690   7.93511   0.00018  -0.00572  -0.00045
   S      3.11503   7.21700   7.93584   0.00138  -0.00003  -0.00088
   S     -0.01790   1.80701  11.04420   0.00129   0.00040  -0.00059
   S      3.11894   1.78697  11.05721   0.00022   0.00238  -0.00027
   S      6.26595   1.80182  11.04873  -0.00247   0.00123  -0.00272
   S     -1.57667   4.53439  11.05369   0.00412   0.00111  -0.00122
   S      1.52840   4.53683  11.06073  -0.00482   0.00265   0.00591
   S      4.70512   4.53454  11.05720  -0.00124  -0.00109   0.00008
   S     -3.13427   7.22862  11.04789  -0.00301   0.00140   0.00011
   S     -0.02220   7.22702  11.05368   0.00169  -0.00417  -0.00110
   S      3.11916   7.24098  11.04418   0.00015  -0.00081  -0.00032
PRIMCOORD 51
     55   1
   Re     3.10250   3.62809   6.72232   0.00014   0.00023  -0.00008
   Mo     0.00804   1.80712   3.03358   0.01625  -0.00491   0.00018
   Mo     3.13242   1.77725   2.98990  -0.00314  -0.01718  -0.00145
   Mo     6.25452   1.80837   3.03412  -0.01366  -0.02564  -0.00002
   Mo    -1.56192   4.50833   3.03079   0.01909   0.00664  -0.00030
   Mo     1.54287   4.52843   2.98550  -0.00438  -0.00451  -0.00011
   Mo     4.72024   4.52764   2.98989  -0.01474  -0.01161   0.00161
   Mo    -3.13095   7.22665   3.03208   0.01731   0.02884  -0.00001
   Mo     0.00770   7.22719   3.03078  -0.00118   0.01662   0.00031
   Mo     3.13199   7.21839   3.03356  -0.01602   0.01106  -0.00016
   Mo     1.54916   0.90241   9.49105  -0.00210   0.00718  -0.00046
   Mo     4.69665   0.90342   9.50063   0.00031   0.00288  -0.00047
   Mo     7.81726   0.90624   9.47236   0.00165   0.00282  -0.00000
   Mo    -0.02521   3.62034   9.49702   0.00259  -0.00351   0.00019
   Mo     3.11484   3.62098   9.57239  -0.00649  -0.00931   0.00012
   Mo     6.25922   3.61007   9.50062   0.00327   0.00223   0.00052
   Mo    -1.57660   6.32936   9.48490  -0.00291  -0.00501   0.00000
   Mo     1.54518   6.34054   9.49701  -0.00393  -0.00003  -0.00034
   Mo     4.68616   6.33627   9.49104   0.00692   0.00166   0.00046
   S      1.54859   0.89115   1.46141   0.00553   0.00591  -0.01870
   S      4.71322   0.89109   1.46109  -0.00882  -0.00498  -0.01713
   S      7.82472   0.90188   1.48684   0.00143   0.00235  -0.00015
   S     -0.01724   3.60001   1.46053   0.00746  -0.00686  -0.00337
   S      3.13266   3.61063   1.45553  -0.01044  -0.01553   0.00008
   S      6.27814   3.60180   1.46108   0.00141  -0.00989   0.01880
   S     -1.56206   6.32091   1.48160   0.00921   0.01359   0.00002
   S      1.56672   6.34372   1.46052  -0.01018   0.00206   0.00034
   S      4.69558   6.34232   1.46140   0.00080   0.00795   0.02024
   S      1.58191   0.90761   4.58042   0.00901   0.00854   0.01720
   S      4.68094   0.90804   4.57920  -0.01037  -0.00237   0.01557
   S      7.82518   0.90162   4.58722   0.00111   0.00184   0.00014
   S      0.01788   3.62090   4.57822   0.00841  -0.00520   0.00321
   S      3.13040   3.61194   4.50665  -0.01099  -0.01617  -0.00009
   S      6.24732   3.62130   4.57919   0.00489  -0.01021  -0.01708
   S     -1.56209   6.32094   4.58393   0.00953   0.01415  -0.00002
   S      1.56620   6.30288   4.57821  -0.00905   0.00317  -0.00041
   S      4.69799   6.30525   4.58041   0.00151   0.01241  -0.01850
   S      0.00080   1.82257   7.93586  -0.00182   0.00180  -0.00421
   S      3.12503   1.79379   7.92696   0.00067   0.00179   0.00128
   S      6.24181   1.81575   7.93843   0.00239   0.00431   0.00026
   S     -1.58070   4.52159   7.93512   0.00412  -0.00477  -0.00171
   S      1.52011   4.54161   7.93156   0.00050   0.00068  -0.00004
   S      4.70226   4.52584   7.92695   0.00129   0.00126  -0.00123
   S     -3.14181   7.23296   7.93328   0.00337   0.00632   0.00008
   S     -0.01314   7.23690   7.93511  -0.00600   0.00015   0.00153
   S      3.11503   7.21700   7.93584   0.00263  -0.00058   0.00398
   S     -0.01790   1.80701  11.04420  -0.00198   0.00005   0.00346
   S      3.11894   1.78697  11.05721  -0.00042  -0.00530   0.00341
   S      6.26595   1.80182  11.04873   0.00122   0.00232  -0.00015
   S     -1.57667   4.53439  11.05369   0.00312  -0.00414   0.00307
   S      1.52840   4.53683  11.06073  -0.00093  -0.00048   0.00049
   S      4.70512   4.53454  11.05720  -0.00462  -0.00330  -0.00373
   S     -3.13427   7.22862  11.04789   0.00260   0.00494  -0.00000
   S     -0.02220   7.22702  11.05368  -0.00492  -0.00024  -0.00307
   S      3.11916   7.24098  11.04418   0.00100  -0.00164  -0.00341
PRIMCOORD 52
     55   1
   Re     3.10250   3.62809   6.72232  -0.00024   0.00015  -0.00144
   Mo     0.00804   1.80712   3.03358  -0.00278  -0.00174   0.00015
   Mo     3.13242   1.77725   2.98990   0.00070  -0.01130  -0.00205
   Mo     6.25452   1.80837   3.03412   0.00215  -0.00122   0.00016
   Mo    -1.56192   4.50833   3.03079  -0.00003   0.00558   0.00048
   Mo     1.54287   4.52843   2.98550  -0.00980   0.00576  -0.00190
   Mo     4.72024   4.52764   2.98989   0.01008   0.00508  -0.00204
   Mo    -3.13095   7.22665   3.03208   0.00469  -0.00271   0.00056
   Mo     0.00770   7.22719   3.03078  -0.00486  -0.00275   0.00048
   Mo     3.13199   7.21839   3.03356   0.00005   0.00319   0.00014
   Mo     1.54916   0.90241   9.49105  -0.01430  -0.01874   0.00657
   Mo     4.69665   0.90342   9.50063   0.01619  -0.02046   0.00693
   Mo     7.81726   0.90624   9.47236  -0.00129   0.00064  -0.00760
   Mo    -0.02521   3.62034   9.49702  -0.02525  -0.00289   0.00681
   Mo     3.11484   3.62098   9.57239  -0.00033   0.00015  -0.02245
   Mo     6.25922   3.61007   9.50062   0.02568  -0.00355   0.00693
   Mo    -1.57660   6.32936   9.48490   0.00087  -0.00060  -0.00595
   Mo     1.54518   6.34054   9.49701  -0.01017   0.02344   0.00680
   Mo     4.68616   6.33627   9.49104   0.00915   0.02166   0.00657
   S      1.54859   0.89115   1.46141  -0.00243  -0.00500  -0.00131
   S      4.71322   0.89109   1.46109   0.00301  -0.00552  -0.00171
   S      7.82472   0.90188   1.48684  -0.00043   0.00018  -0.00072
   S     -0.01724   3.60001   1.46053  -0.00580   0.00004  -0.00136
   S      3.13266   3.61063   1.45553   0.00010  -0.00006   0.00928
   S      6.27814   3.60180   1.46108   0.00626   0.00021  -0.00170
   S     -1.56206   6.32091   1.48160  -0.00029   0.00016  -0.00328
   S      1.56672   6.34372   1.46052  -0.00298   0.00509  -0.00144
   S      4.69558   6.34232   1.46140   0.00317   0.00461  -0.00132
   S      1.58191   0.90761   4.58042  -0.00054  -0.00382  -0.00074
   S      4.68094   0.90804   4.57920   0.00097  -0.00432  -0.00026
   S      7.82518   0.90162   4.58722  -0.00050   0.00021   0.00300
   S      0.01788   3.62090   4.57822  -0.00406   0.00109  -0.00072
   S      3.13040   3.61194   4.50665  -0.00038   0.00020  -0.00486
   S      6.24732   3.62130   4.57919   0.00418   0.00138  -0.00028
   S     -1.56209   6.32094   4.58393  -0.00021   0.00010   0.00745
   S      1.56620   6.30288   4.57821  -0.00305   0.00303  -0.00064
   S      4.69799   6.30525   4.58041   0.00304   0.00234  -0.00073
   S      0.00080   1.82257   7.93586  -0.00207  -0.00042   0.00110
   S      3.12503   1.79379   7.92696  -0.00016  -0.00463   0.00912
   S      6.24181   1.81575   7.93843   0.00038  -0.00012   0.00040
   S     -1.58070   4.52159   7.93512   0.00006   0.00004  -0.00924
   S      1.52011   4.54161   7.93156  -0.00421   0.00260   0.01008
   S      4.70226   4.52584   7.92695   0.00389   0.00257   0.00900
   S     -3.14181   7.23296   7.93328  -0.00008   0.00010  -0.00749
   S     -0.01314   7.23690   7.93511  -0.00022  -0.00008  -0.00924
   S      3.11503   7.21700   7.93584  -0.00061   0.00184   0.00107
   S     -0.01790   1.80701  11.04420  -0.01467  -0.00796   0.00582
   S      3.11894   1.78697  11.05721   0.00177  -0.00219  -0.02202
   S      6.26595   1.80182  11.04873   0.01485  -0.00842   0.00743
   S     -1.57667   4.53439  11.05369   0.00047   0.01287   0.01731
   S      1.52840   4.53683  11.06073  -0.00263   0.00158  -0.02181
   S      4.70512   4.53454  11.05720   0.00258  -0.00042  -0.02192
   S     -3.13427   7.22862  11.04789   0.01114  -0.00644   0.01517
   S     -0.02220   7.22702  11.05368  -0.01102  -0.00685   0.01729
   S      3.11916   7.24098  11.04418  -0.00041   0.01648   0.00584
PRIMCOORD 53
     55   1
   Re     3.10250   3.62809   6.72232  -0.00132  -0.00225   0.00003
   Mo     0.00804   1.80712   3.03358   0.00498  -0.00109   0.00065
   Mo     3.13242   1.77725   2.98990  -0.00159  -0.00003  -0.00186
   Mo     6.25452   1.80837   3.03412  -0.00342  -0.00608  -0.00002
   Mo    -1.56192   4.50833   3.03079   0.00030   0.00402  -0.00065
   Mo     1.54287   4.52843   2.98550  -0.00171  -0.00289  -0.00004
   Mo     4.72024   4.52764   2.98989   0.00095  -0.00127   0.00181
   Mo    -3.13095   7.22665   3.03208   0.00010   0.00037  -0.00000
   Mo     0.00770   7.22719   3.03078   0.00335   0.00236   0.00065
   Mo     3.13199   7.21839   3.03356  -0.00331   0.00395  -0.00065
   Mo     1.54916   0.90241   9.49105   0.01331  -0.00841  -0.00180
   Mo     4.69665   0.90342   9.50063  -0.02409   0.00188  -0.00119
   Mo     7.81726   0.90624   9.47236   0.01025   0.01743  -0.00001
   Mo    -0.02521   3.62034   9.49702  -0.01426  -0.00357  -0.00095
   Mo     3.11484   3.62098   9.57239   0.00506   0.00851  -0.00006
   Mo     6.25922   3.61007   9.50062   0.01365  -0.02016   0.00127
   Mo    -1.57660   6.32936   9.48490   0.01034   0.01761  -0.00001
   Mo     1.54518   6.34054   9.49701   0.00374  -0.01423   0.00095
   Mo     4.68616   6.33627   9.49104  -0.01390   0.00791   0.00186
   S      1.54859   0.89115   1.46141   0.00145  -0.00339  -0.00288
   S      4.71322   0.89109   1.46109  -0.00367  -0.00183  -0.00326
   S      7.82472   0.90188   1.48684   0.00228   0.00397  -0.00009
   S     -0.01724   3.60001   1.46053  -0.00262  -0.00103   0.00018
   S      3.13266   3.61063   1.45553   0.00114   0.00192   0.00006
   S      6.27814   3.60180   1.46108   0.00033  -0.00416   0.00319
   S     -1.56206   6.32091   1.48160   0.00320   0.00563   0.00006
   S      1.56672   6.34372   1.46052   0.00046  -0.00264  -0.00015
   S      4.69558   6.34232   1.46140  -0.00367  -0.00032   0.00278
   S      1.58191   0.90761   4.58042   0.00391  -0.00268   0.00095
   S      4.68094   0.90804   4.57920  -0.00512  -0.00013   0.00137
   S      7.82518   0.90162   4.58722   0.00141   0.00245   0.00010
   S      0.01788   3.62090   4.57822  -0.00265   0.00014  -0.00053
   S      3.13040   3.61194   4.50665   0.00087   0.00149  -0.00003
   S      6.24732   3.62130   4.57919   0.00247  -0.00457  -0.00137
   S     -1.56209   6.32094   4.58393   0.00280   0.00497  -0.00004
   S      1.56620   6.30288   4.57821   0.00149  -0.00216   0.00042
   S      4.69799   6.30525   4.58041  -0.00427   0.00209  -0.00089
   S      0.00080   1.82257   7.93586   0.02010   0.00065  -0.00296
   S      3.12503   1.79379   7.92696  -0.01348   0.00115  -0.00640
   S      6.24181   1.81575   7.93843  -0.00927  -0.01645  -0.00002
   S     -1.58070   4.52159   7.93512  -0.00788   0.01603   0.00158
   S      1.52011   4.54161   7.93156  -0.01356  -0.02358   0.00002
   S      4.70226   4.52584   7.92695   0.00759  -0.01068   0.00655
   S     -3.14181   7.23296   7.93328  -0.00710  -0.01267  -0.00004
   S     -0.01314   7.23690   7.93511   0.01782   0.00149  -0.00162
   S      3.11503   7.21700   7.93584  -0.00975   0.01762   0.00293
   S     -0.01790   1.80701  11.04420   0.02263   0.00218   0.00057
   S      3.11894   1.78697  11.05721  -0.00965   0.01730   0.00664
   S      6.26595   1.80182  11.04873  -0.01018  -0.01817   0.00006
   S     -1.57667   4.53439  11.05369  -0.00356   0.01510  -0.00128
   S      1.52840   4.53683  11.06073  -0.00934  -0.01650  -0.00004
   S      4.70512   4.53454  11.05720   0.01984   0.00067  -0.00685
   S     -3.13427   7.22862  11.04789  -0.00265  -0.00502   0.00009
   S     -0.02220   7.22702  11.05368   0.01485   0.00464   0.00139
   S      3.11916   7.24098  11.04418  -0.00972   0.02061  -0.00051
PRIMCOORD 54
     55   1
   Re     3.10250   3.62809   6.72232   0.00137  -0.00082  -0.00122
   Mo     0.00804   1.80712   3.03358   0.00070  -0.00614  -0.00045
   Mo     3.13242   1.77725   2.98990   0.00386   0.00206  -0.00037
   Mo     6.25452   1.80837   3.03412  -0.00456   0.00253   0.00061
   Mo    -1.56192   4.50833   3.03079   0.00023   0.00221  -0.00051
   Mo     1.54287   4.52843   2.98550   0.00032  -0.00020   0.00246
   Mo     4.72024   4.52764   2.98989   0.00021  -0.00435  -0.00034
   Mo    -3.13095   7.22665   3.03208  -0.00418   0.00236   0.00044
   Mo     0.00770   7.22719   3.03078  -0.00167  -0.00129  -0.00050
   Mo     3.13199   7.21839   3.03356   0.00559   0.00254  -0.00046
   Mo     1.54916   0.90241   9.49105   0.02010   0.00921  -0.00075
   Mo     4.69665   0.90342   9.50063  -0.00082  -0.01257  -0.00079
   Mo     7.81726   0.90624   9.47236  -0.01808   0.01065   0.00004
   Mo    -0.02521   3.62034   9.49702  -0.00674  -0.01983   0.00161
   Mo     3.11484   3.62098   9.57239  -0.01065   0.00625   0.00030
   Mo     6.25922   3.61007   9.50062   0.01070   0.00667  -0.00079
   Mo    -1.57660   6.32936   9.48490  -0.01494   0.00880  -0.00003
   Mo     1.54518   6.34054   9.49701   0.01384   0.01550   0.00161
   Mo     4.68616   6.33627   9.49104   0.00187  -0.02189  -0.00072
   S      1.54859   0.89115   1.46141   0.00470   0.00120  -0.00104
   S      4.71322   0.89109   1.46109  -0.00009  -0.00290  -0.00120
   S      7.82472   0.90188   1.48684  -0.00468   0.00277  -0.00035
   S     -0.01724   3.60001   1.46053   0.00180  -0.00461   0.00343
   S      3.13266   3.61063   1.45553  -0.00241   0.00146  -0.00100
   S      6.27814   3.60180   1.46108   0.00247   0.00141  -0.00114
   S     -1.56206   6.32091   1.48160  -0.00558   0.00332  -0.00009
   S      1.56672   6.34372   1.46052   0.00495   0.00066   0.00338
   S      4.69558   6.34232   1.46140   0.00118  -0.00468  -0.00103
   S      1.58191   0.90761   4.58042   0.00407   0.00206   0.00059
   S      4.68094   0.90804   4.57920  -0.00120  -0.00328   0.00061
   S      7.82518   0.90162   4.58722  -0.00349   0.00205  -0.00019
   S      0.01788   3.62090   4.57822  -0.00099  -0.00578  -0.00104
   S      3.13040   3.61194   4.50665  -0.00253   0.00153   0.00026
   S      6.24732   3.62130   4.57919   0.00228   0.00255   0.00059
   S     -1.56209   6.32094   4.58393  -0.00491   0.00292  -0.00058
   S      1.56620   6.30288   4.57821   0.00457   0.00367  -0.00099
   S      4.69799   6.30525   4.58041   0.00013  -0.00454   0.00062
   S      0.00080   1.82257   7.93586  -0.00139  -0.01771   0.00114
   S      3.12503   1.79379   7.92696   0.02267   0.00265  -0.00308
   S      6.24181   1.81575   7.93843  -0.01814   0.01030  -0.00252
   S     -1.58070   4.52159   7.93512   0.01360   0.00892   0.00009
   S      1.52011   4.54161   7.93156  -0.00304   0.00147   0.00648
   S      4.70226   4.52584   7.92695   0.00916  -0.02113  -0.00298
   S     -3.14181   7.23296   7.93328  -0.01585   0.00903   0.00006
   S     -0.01314   7.23690   7.93511  -0.00062  -0.01625   0.00007
   S      3.11503   7.21700   7.93584   0.01448   0.01036   0.00121
   S     -0.01790   1.80701  11.04420  -0.00119  -0.01982  -0.00058
   S      3.11894   1.78697  11.05721   0.01771   0.01022   0.00334
   S      6.26595   1.80182  11.04873  -0.01996   0.01135   0.00258
   S     -1.57667   4.53439  11.05369   0.00786   0.00899   0.00046
   S      1.52840   4.53683  11.06073  -0.01844   0.01047  -0.00573
   S      4.70512   4.53454  11.05720   0.00037  -0.02048   0.00322
   S     -3.13427   7.22862  11.04789  -0.01559   0.00896  -0.00145
   S     -0.02220   7.22702  11.05368  -0.00362  -0.01123   0.00047
   S      3.11916   7.24098  11.04418   0.01641   0.01129  -0.00063
PRIMCOORD 55
     55   1
   Re     3.10250   3.62809   6.72232  -0.00120   0.00070   0.02283
   Mo     0.00804   1.80712   3.03358  -0.00436  -0.01591   0.00062
   Mo     3.13242   1.77725   2.98990   0.01110  -0.01222  -0.00769
   Mo     6.25452   1.80837   3.03412  -0.00683   0.00415   0.00196
   Mo    -1.56192   4.50833   3.03079   0.01065   0.00677   0.00144
   Mo     1.54287   4.52843   2.98550  -0.02500   0.01469  -0.00638
   Mo     4.72024   4.52764   2.98989   0.01571  -0.00353  -0.00770
   Mo    -3.13095   7.22665   3.03208  -0.01152   0.00690   0.00199
   Mo     0.00770   7.22719   3.03078  -0.00093  -0.01259   0.00143
   Mo     3.13199   7.21839   3.03356   0.01176   0.01137   0.00066
   Mo     1.54916   0.90241   9.49105   0.00057   0.00456  -0.00066
   Mo     4.69665   0.90342   9.50063  -0.00249   0.00531  -0.00013
   Mo     7.81726   0.90624   9.47236   0.00179  -0.00100   0.00070
   Mo    -0.02521   3.62034   9.49702   0.00867   0.00454  -0.00264
   Mo     3.11484   3.62098   9.57239  -0.00272   0.00154  -0.01146
   Mo     6.25922   3.61007   9.50062  -0.00581  -0.00046  -0.00012
   Mo    -1.57660   6.32936   9.48490   0.00298  -0.00176   0.00048
   Mo     1.54518   6.34054   9.49701   0.00040  -0.00980  -0.00263
   Mo     4.68616   6.33627   9.49104  -0.00365  -0.00279  -0.00064
   S      1.54859   0.89115   1.46141   0.00324  -0.00256  -0.00637
   S      4.71322   0.89109   1.46109   0.00966  -0.02297  -0.00505
   S      7.82472   0.90188   1.48684  -0.01259   0.00698  -0.00083
   S     -0.01724   3.60001   1.46053  -0.00977  -0.01788  -0.00401
   S      3.13266   3.61063   1.45553  -0.01009   0.00561   0.01331
   S      6.27814   3.60180   1.46108   0.02453   0.00350  -0.00504
   S     -1.56206   6.32091   1.48160  -0.01313   0.00733   0.00274
   S      1.56672   6.34372   1.46052   0.01035   0.01782  -0.00402
   S      4.69558   6.34232   1.46140   0.00435  -0.00155  -0.00634
   S      1.58191   0.90761   4.58042   0.01170   0.00485  -0.00206
   S      4.68094   0.90804   4.57920  -0.00076  -0.01699  -0.00156
   S      7.82518   0.90162   4.58722  -0.01209   0.00671   0.00777
   S      0.01788   3.62090   4.57822  -0.00227  -0.01249  -0.00230
   S      3.13040   3.61194   4.50665  -0.01530   0.00854   0.00262
   S      6.24732   3.62130   4.57919   0.01410   0.00955  -0.00159
   S     -1.56209   6.32094   4.58393  -0.01284   0.00719   0.00506
   S      1.56620   6.30288   4.57821   0.00939   0.00858  -0.00225
   S      4.69799   6.30525   4.58041   0.00211  -0.01260  -0.00207
   S      0.00080   1.82257   7.93586   0.00094   0.00256  -0.00068
   S      3.12503   1.79379   7.92696  -0.00357  -0.01311  -0.00776
   S      6.24181   1.81575   7.93843   0.00118  -0.00065   0.00053
   S     -1.58070   4.52159   7.93512  -0.00042  -0.00186   0.00227
   S      1.52011   4.54161   7.93156  -0.00236   0.00136   0.00135
   S      4.70226   4.52584   7.92695   0.00968   0.00972  -0.00794
   S     -3.14181   7.23296   7.93328   0.00076  -0.00042   0.00457
   S     -0.01314   7.23690   7.93511   0.00135   0.00126   0.00232
   S      3.11503   7.21700   7.93584  -0.00173  -0.00207  -0.00065
   S     -0.01790   1.80701  11.04420   0.00351   0.00637  -0.00196
   S      3.11894   1.78697  11.05721  -0.00209   0.01311  -0.00420
   S      6.26595   1.80182  11.04873  -0.00091   0.00053  -0.00124
   S     -1.57667   4.53439  11.05369   0.00136  -0.00255  -0.00383
   S      1.52840   4.53683  11.06073   0.01022  -0.00589   0.00199
   S      4.70512   4.53454  11.05720  -0.01243  -0.00479  -0.00422
   S     -3.13427   7.22862  11.04789   0.00084  -0.00049  -0.00315
   S     -0.02220   7.22702  11.05368   0.00288   0.00013  -0.00389
   S      3.11916   7.24098  11.04418  -0.00379  -0.00623  -0.00198
PRIMCOORD 56
     55   1
   Re     3.10250   3.62809   6.72232   0.00024   0.00046   0.00003
   Mo     0.00804   1.80712   3.03358   0.01692  -0.00018   0.00088
   Mo     3.13242   1.77725   2.98990  -0.00792   0.01524   0.00010
   Mo     6.25452   1.80837   3.03412  -0.00895  -0.01508   0.00001
   Mo    -1.56192   4.50833   3.03079  -0.00875   0.01576  -0.00028
   Mo     1.54287   4.52843   2.98550  -0.00866  -0.01443  -0.00002
   Mo     4.72024   4.52764   2.98989   0.01724   0.00027  -0.00014
   Mo    -3.13095   7.22665   3.03208  -0.00947  -0.01596   0.00000
   Mo     0.00770   7.22719   3.03078   0.01806  -0.00019   0.00027
   Mo     3.13199   7.21839   3.03356  -0.00828   0.01487  -0.00090
   Mo     1.54916   0.90241   9.49105  -0.00361   0.00074   0.00112
   Mo     4.69665   0.90342   9.50063   0.00536  -0.00047   0.00097
   Mo     7.81726   0.90624   9.47236  -0.00166  -0.00307   0.00001
   Mo    -0.02521   3.62034   9.49702   0.00205   0.00095   0.00008
   Mo     3.11484   3.62098   9.57239   0.00092   0.00166   0.00000
   Mo     6.25922   3.61007   9.50062  -0.00311   0.00432  -0.00093
   Mo    -1.57660   6.32936   9.48490  -0.00214  -0.00389   0.00001
   Mo     1.54518   6.34054   9.49701  -0.00028   0.00207  -0.00012
   Mo     4.68616   6.33627   9.49104   0.00236  -0.00255  -0.00109
   S      1.54859   0.89115   1.46141   0.00994  -0.01747   0.00113
   S      4.71322   0.89109   1.46109  -0.01943  -0.00157  -0.00052
   S      7.82472   0.90188   1.48684   0.00915   0.01642  -0.00003
   S     -0.01724   3.60001   1.46053  -0.01917  -0.00056   0.00104
   S      3.13266   3.61063   1.45553   0.00883   0.01579   0.00002
   S      6.27814   3.60180   1.46108   0.00890  -0.01740   0.00051
   S     -1.56206   6.32091   1.48160   0.00950   0.01695   0.00000
   S      1.56672   6.34372   1.46052   0.00957  -0.01662  -0.00110
   S      4.69558   6.34232   1.46140  -0.02009  -0.00060  -0.00112
   S      1.58191   0.90761   4.58042   0.00972  -0.01713  -0.00025
   S      4.68094   0.90804   4.57920  -0.01815  -0.00011   0.00011
   S      7.82518   0.90162   4.58722   0.00912   0.01639   0.00003
   S      0.01788   3.62090   4.57822  -0.01950   0.00099   0.00046
   S      3.13040   3.61194   4.50665   0.01089   0.01951  -0.00001
   S      6.24732   3.62130   4.57919   0.00947  -0.01553  -0.00010
   S     -1.56209   6.32094   4.58393   0.00944   0.01684   0.00001
   S      1.56620   6.30288   4.57821   0.01102  -0.01615  -0.00045
   S      4.69799   6.30525   4.58041  -0.01975  -0.00064   0.00015
   S      0.00080   1.82257   7.93586  -0.00357  -0.00031   0.00051
   S      3.12503   1.79379   7.92696   0.00229  -0.00522  -0.00421
   S      6.24181   1.81575   7.93843   0.00159   0.00255   0.00002
   S     -1.58070   4.52159   7.93512   0.00086  -0.00263  -0.00122
   S      1.52011   4.54161   7.93156   0.00268   0.00447   0.00006
   S      4.70226   4.52584   7.92695  -0.00567  -0.00040   0.00416
   S     -3.14181   7.23296   7.93328   0.00084   0.00132   0.00005
   S     -0.01314   7.23690   7.93511  -0.00267  -0.00046   0.00123
   S      3.11503   7.21700   7.93584   0.00140  -0.00331  -0.00056
   S     -0.01790   1.80701  11.04420  -0.00446   0.00073   0.00003
   S      3.11894   1.78697  11.05721   0.00168  -0.00005  -0.00362
   S      6.26595   1.80182  11.04873   0.00293   0.00487  -0.00000
   S     -1.57667   4.53439  11.05369   0.00004  -0.00280  -0.00032
   S      1.52840   4.53683  11.06073   0.00176   0.00299   0.00009
   S      4.70512   4.53454  11.05720  -0.00092   0.00157   0.00353
   S     -3.13427   7.22862  11.04789  -0.00013  -0.00036   0.00000
   S     -0.02220   7.22702  11.05368  -0.00236  -0.00134   0.00030
   S      3.11916   7.24098  11.04418   0.00266  -0.00360   0.00002
PRIMCOORD 57
     55   1
   Re     3.10250   3.62809   6.72232   0.00043  -0.00024   0.02065
   Mo     0.00804   1.80712   3.03358  -0.00340   0.01132   0.00126
   Mo     3.13242   1.77725   2.98990  -0.01148  -0.02266  -0.00665
   Mo     6.25452   1.80837   3.03412   0.01504  -0.00896   0.00040
   Mo    -1.56192   4.50833   3.03079  -0.01233  -0.00648   0.00154
   Mo     1.54287   4.52843   2.98550  -0.00204   0.00099  -0.00627
   Mo     4.72024   4.52764   2.98989   0.01419   0.02127  -0.00664
   Mo    -3.13095   7.22665   3.03208   0.01229  -0.00729   0.00129
   Mo     0.00770   7.22719   3.03078  -0.00017   0.01397   0.00154
   Mo     3.13199   7.21839   3.03356  -0.01174  -0.00239   0.00125
   Mo     1.54916   0.90241   9.49105   0.00701   0.00594  -0.00132
   Mo     4.69665   0.90342   9.50063  -0.00377   0.00296  -0.00138
   Mo     7.81726   0.90624   9.47236  -0.00327   0.00184   0.00053
   Mo    -0.02521   3.62034   9.49702   0.00343  -0.00465   0.00016
   Mo     3.11484   3.62098   9.57239   0.00025  -0.00012  -0.01163
   Mo     6.25922   3.61007   9.50062  -0.00452   0.00182  -0.00141
   Mo    -1.57660   6.32936   9.48490  -0.00391   0.00227   0.00026
   Mo     1.54518   6.34054   9.49701   0.00571  -0.00059   0.00015
   Mo     4.68616   6.33627   9.49104  -0.00163  -0.00906  -0.00134
   S      1.54859   0.89115   1.46141  -0.02101  -0.01479  -0.00413
   S      4.71322   0.89109   1.46109   0.00759   0.00748  -0.00574
   S      7.82472   0.90188   1.48684   0.01303  -0.00731  -0.00026
   S     -0.01724   3.60001   1.46053  -0.01161   0.01252  -0.00431
   S      3.13266   3.61063   1.45553   0.01234  -0.00692   0.01221
   S      6.27814   3.60180   1.46108  -0.00249  -0.01071  -0.00565
   S     -1.56206   6.32091   1.48160   0.01314  -0.00733   0.00229
   S      1.56672   6.34372   1.46052  -0.01647   0.00349  -0.00435
   S      4.69558   6.34232   1.46140   0.00190   0.02561  -0.00410
   S      1.58191   0.90761   4.58042  -0.01164  -0.01068  -0.00144
   S      4.68094   0.90804   4.57920  -0.00062   0.01291  -0.00190
   S      7.82518   0.90162   4.58722   0.01305  -0.00734   0.00640
   S      0.01788   3.62090   4.57822  -0.00262   0.01632  -0.00174
   S      3.13040   3.61194   4.50665   0.01543  -0.00865   0.00291
   S      6.24732   3.62130   4.57919  -0.01130  -0.00625  -0.00196
   S     -1.56209   6.32094   4.58393   0.01310  -0.00730   0.00455
   S      1.56620   6.30288   4.57821  -0.01525  -0.00624  -0.00173
   S      4.69799   6.30525   4.58041   0.00299   0.01545  -0.00147
   S      0.00080   1.82257   7.93586   0.00044  -0.00317  -0.00041
   S      3.12503   1.79379   7.92696   0.00512  -0.00635  -0.00203
   S      6.24181   1.81575   7.93843  -0.00412   0.00238  -0.00104
   S     -1.58070   4.52159   7.93512   0.00231   0.00022   0.00365
   S      1.52011   4.54161   7.93156  -0.01219   0.00711  -0.00758
   S      4.70226   4.52584   7.92695   0.00790  -0.00125  -0.00190
   S     -3.14181   7.23296   7.93328  -0.00416   0.00242   0.00169
   S     -0.01314   7.23690   7.93511   0.00095  -0.00216   0.00360
   S      3.11503   7.21700   7.93584   0.00295   0.00116  -0.00043
   S     -0.01790   1.80701  11.04420   0.00365  -0.00386  -0.00084
   S      3.11894   1.78697  11.05721   0.00283   0.01293  -0.00108
   S      6.26595   1.80182  11.04873  -0.00733   0.00429  -0.00078
   S     -1.57667   4.53439  11.05369   0.00041   0.00041  -0.00308
   S      1.52840   4.53683  11.06073   0.00929  -0.00531  -0.00603
   S      4.70512   4.53454  11.05720  -0.00974  -0.00889  -0.00104
   S     -3.13427   7.22862  11.04789  -0.00434   0.00249  -0.00379
   S     -0.02220   7.22702  11.05368  -0.00017  -0.00054  -0.00301
   S      3.11916   7.24098  11.04418   0.00516  -0.00129  -0.00083
PRIMCOORD 58
     55   1
   Re     3.10250   3.62809   6.72232  -0.00693   0.00401  -0.00096
   Mo     0.00804   1.80712   3.03358  -0.00081   0.00184  -0.00071
   Mo     3.13242   1.77725   2.98990   0.00073  -0.00443  -0.00312
   Mo     6.25452   1.80837   3.03412  -0.00010   0.00006   0.00132
   Mo    -1.56192   4.50833   3.03079  -0.00473  -0.00080  -0.00100
   Mo     1.54287   4.52843   2.98550   0.00890  -0.00516   0.00678
   Mo     4.72024   4.52764   2.98989   0.00418   0.00155  -0.00310
   Mo    -3.13095   7.22665   3.03208   0.00144  -0.00081   0.00195
   Mo     0.00770   7.22719   3.03078  -0.00166   0.00451  -0.00100
   Mo     3.13199   7.21839   3.03356  -0.00199  -0.00021  -0.00071
   Mo     1.54916   0.90241   9.49105  -0.00043   0.00222   0.00086
   Mo     4.69665   0.90342   9.50063   0.00561  -0.00515   0.00471
   Mo     7.81726   0.90624   9.47236  -0.00214   0.00124  -0.00002
   Mo    -0.02521   3.62034   9.49702   0.00470   0.00578  -0.00586
   Mo     3.11484   3.62098   9.57239  -0.01405   0.00812   0.00263
   Mo     6.25922   3.61007   9.50062   0.00726  -0.00225   0.00470
   Mo    -1.57660   6.32936   9.48490   0.00385  -0.00223   0.00007
   Mo     1.54518   6.34054   9.49701  -0.00265  -0.00695  -0.00585
   Mo     4.68616   6.33627   9.49104  -0.00213  -0.00076   0.00084
   S      1.54859   0.89115   1.46141  -0.00277  -0.00451  -0.00193
   S      4.71322   0.89109   1.46109   0.00634  -0.00086  -0.00467
   S      7.82472   0.90188   1.48684  -0.00057   0.00028   0.00002
   S     -0.01724   3.60001   1.46053   0.01049   0.00579   0.00717
   S      3.13266   3.61063   1.45553   0.01547  -0.00898  -0.00075
   S      6.27814   3.60180   1.46108   0.00391  -0.00508  -0.00466
   S     -1.56206   6.32091   1.48160  -0.00075   0.00040  -0.00014
   S      1.56672   6.34372   1.46052   0.00022  -0.01201   0.00719
   S      4.69558   6.34232   1.46140   0.00251   0.00460  -0.00190
   S      1.58191   0.90761   4.58042  -0.00154   0.00083  -0.00250
   S      4.68094   0.90804   4.57920  -0.00286   0.00529   0.00061
   S      7.82518   0.90162   4.58722   0.00139  -0.00077  -0.00032
   S      0.01788   3.62090   4.57822  -0.00625   0.00149   0.00229
   S      3.13040   3.61194   4.50665  -0.01815   0.01052  -0.00132
   S      6.24732   3.62130   4.57919  -0.00597  -0.00014   0.00062
   S     -1.56209   6.32094   4.58393   0.00260  -0.00149   0.00001
   S      1.56620   6.30288   4.57821  -0.00438   0.00470   0.00227
   S      4.69799   6.30525   4.58041  -0.00151   0.00097  -0.00251
   S      0.00080   1.82257   7.93586  -0.00121  -0.00269  -0.00145
   S      3.12503   1.79379   7.92696  -0.00926  -0.01827  -0.02525
   S      6.24181   1.81575   7.93843  -0.00375   0.00215   0.00452
   S     -1.58070   4.52159   7.93512   0.00365   0.00244  -0.00468
   S      1.52011   4.54161   7.93156   0.03241  -0.01869   0.04736
   S      4.70226   4.52584   7.92695   0.01111   0.01706  -0.02511
   S     -3.14181   7.23296   7.93328  -0.00113   0.00063   0.00701
   S     -0.01314   7.23690   7.93511  -0.00032  -0.00437  -0.00465
   S      3.11503   7.21700   7.93584   0.00171   0.00239  -0.00143
   S     -0.01790   1.80701  11.04420  -0.00155   0.01224  -0.00463
   S      3.11894   1.78697  11.05721   0.00344   0.00708  -0.00637
   S      6.26595   1.80182  11.04873   0.00844  -0.00484   0.00631
   S     -1.57667   4.53439  11.05369   0.00894   0.00026  -0.00071
   S      1.52840   4.53683  11.06073  -0.01719   0.00993   0.01696
   S      4.70512   4.53454  11.05720  -0.00437  -0.00645  -0.00633
   S     -3.13427   7.22862  11.04789   0.00027  -0.00018   0.00241
   S     -0.02220   7.22702  11.05368   0.00428  -0.00790  -0.00069
   S      3.11916   7.24098  11.04418  -0.01135  -0.00479  -0.00464
PRIMCOORD 59
     55   1
   Re     3.10250   3.62809   6.72232   0.00266   0.00458   0.00000
   Mo     0.00804   1.80712   3.03358  -0.00053   0.00033   0.00100
   Mo     3.13242   1.77725   2.98990  -0.00028  -0.00590  -0.00432
   Mo     6.25452   1.80837   3.03412   0.00054   0.00095  -0.00000
   Mo    -1.56192   4.50833   3.03079   0.00190  -0.00075  -0.00133
   Mo     1.54287   4.52843   2.98550  -0.00021  -0.00030  -0.00001
   Mo     4.72024   4.52764   2.98989  -0.00499  -0.00321   0.00432
   Mo    -3.13095   7.22665   3.03208   0.00202   0.00348  -0.00001
   Mo     0.00770   7.22719   3.03078  -0.00159   0.00124   0.00133
   Mo     3.13199   7.21839   3.03356   0.00055  -0.00030  -0.00101
   Mo     1.54916   0.90241   9.49105  -0.00512  -0.00270   0.00529
   Mo     4.69665   0.90342   9.50063   0.00473  -0.00099   0.00445
   Mo     7.81726   0.90624   9.47236   0.00002   0.00001   0.00001
   Mo    -0.02521   3.62034   9.49702  -0.00184   0.00039   0.00091
   Mo     3.11484   3.62098   9.57239   0.00710   0.01224   0.00000
   Mo     6.25922   3.61007   9.50062  -0.00325   0.00361  -0.00446
   Mo    -1.57660   6.32936   9.48490  -0.00138  -0.00236   0.00000
   Mo     1.54518   6.34054   9.49701   0.00126  -0.00136  -0.00088
   Mo     4.68616   6.33627   9.49104   0.00024  -0.00579  -0.00528
   S      1.54859   0.89115   1.46141  -0.00761  -0.00402  -0.00583
   S      4.71322   0.89109   1.46109   0.00585  -0.00560  -0.00474
   S      7.82472   0.90188   1.48684   0.00004   0.00001   0.00001
   S     -0.01724   3.60001   1.46053   0.00059  -0.00250  -0.00108
   S      3.13266   3.61063   1.45553  -0.00743  -0.01287  -0.00001
   S      6.27814   3.60180   1.46108  -0.00777   0.00228   0.00475
   S     -1.56206   6.32091   1.48160   0.00026   0.00042  -0.00001
   S      1.56672   6.34372   1.46052  -0.00244  -0.00071   0.00104
   S      4.69558   6.34232   1.46140   0.00033  -0.00863   0.00584
   S      1.58191   0.90761   4.58042   0.00326   0.00502  -0.00210
   S      4.68094   0.90804   4.57920   0.00007   0.00272  -0.00247
   S      7.82518   0.90162   4.58722  -0.00087  -0.00146  -0.00001
   S      0.01788   3.62090   4.57822   0.00340   0.00171   0.00062
   S      3.13040   3.61194   4.50665   0.00983   0.01698   0.00000
   S      6.24732   3.62130   4.57919   0.00232   0.00145   0.00245
   S     -1.56209   6.32094   4.58393  -0.00062  -0.00107   0.00000
   S      1.56620   6.30288   4.57821  -0.00021   0.00383  -0.00062
   S      4.69799   6.30525   4.58041   0.00269   0.00533   0.00208
   S      0.00080   1.82257   7.93586   0.00091  -0.00391   0.00385
   S      3.12503   1.79379   7.92696  -0.00163  -0.03362  -0.04443
   S      6.24181   1.81575   7.93843  -0.00400  -0.00695  -0.00001
   S     -1.58070   4.52159   7.93512  -0.00424   0.00093  -0.00746
   S      1.52011   4.54161   7.93156  -0.00152  -0.00254  -0.00005
   S      4.70226   4.52584   7.92695  -0.02832  -0.01831   0.04450
   S     -3.14181   7.23296   7.93328  -0.00384  -0.00669  -0.00002
   S     -0.01314   7.23690   7.93511   0.00294  -0.00318   0.00748
   S      3.11503   7.21700   7.93584  -0.00382  -0.00118  -0.00383
   S     -0.01790   1.80701  11.04420  -0.00529   0.00629   0.00392
   S      3.11894   1.78697  11.05721   0.00321   0.01835  -0.01375
   S      6.26595   1.80182  11.04873   0.00846   0.01468  -0.00001
   S     -1.57667   4.53439  11.05369  -0.00217   0.00064  -0.00528
   S      1.52840   4.53683  11.06073   0.00369   0.00633  -0.00004
   S      4.70512   4.53454  11.05720   0.01430   0.01201   0.01379
   S     -3.13427   7.22862  11.04789  -0.00298  -0.00512   0.00001
   S     -0.02220   7.22702  11.05368   0.00162  -0.00155   0.00528
   S      3.11916   7.24098  11.04418   0.00810  -0.00141  -0.00389
PRIMCOORD 60
     55   1
   Re     3.10250   3.62809   6.72232  -0.00033  -0.00057  -0.00000
   Mo     0.00804   1.80712   3.03358  -0.00033   0.00023  -0.00024
   Mo     3.13242   1.77725   2.98990  -0.00002  -0.00079  -0.00019
   Mo     6.25452   1.80837   3.03412   0.00037   0.00064   0.00000
   Mo    -1.56192   4.50833   3.03079  -0.00027   0.00005   0.00003
   Mo     1.54287   4.52843   2.98550   0.00005   0.00008   0.00000
   Mo     4.72024   4.52764   2.98989  -0.00067  -0.00041   0.00019
   Mo    -3.13095   7.22665   3.03208  -0.00018  -0.00032  -0.00000
   Mo     0.00770   7.22719   3.03078   0.00017  -0.00021  -0.00003
   Mo     3.13199   7.21839   3.03356   0.00036  -0.00018   0.00024
   Mo     1.54916   0.90241   9.49105  -0.00072  -0.00075  -0.00064
   Mo     4.69665   0.90342   9.50063  -0.00151   0.00147  -0.00147
   Mo     7.81726   0.90624   9.47236   0.00041   0.00069  -0.00000
   Mo    -0.02521   3.62034   9.49702  -0.00274  -0.00112   0.00116
   Mo     3.11484   3.62098   9.57239   0.00226   0.00390  -0.00000
   Mo     6.25922   3.61007   9.50062   0.00202  -0.00056   0.00147
   Mo    -1.57660   6.32936   9.48490   0.00034   0.00063  -0.00000
   Mo     1.54518   6.34054   9.49701   0.00042  -0.00292  -0.00115
   Mo     4.68616   6.33627   9.49104  -0.00029  -0.00098   0.00064
   S      1.54859   0.89115   1.46141  -0.00498  -0.00999   0.00074
   S      4.71322   0.89109   1.46109  -0.00378  -0.00833   0.00010
   S      7.82472   0.90188   1.48684  -0.00458  -0.00798   0.00000
   S     -0.01724   3.60001   1.46053  -0.00450  -0.00765   0.00086
   S      3.13266   3.61063   1.45553  -0.00683  -0.01189   0.00000
   S      6.27814   3.60180   1.46108  -0.00529  -0.00744  -0.00011
   S     -1.56206   6.32091   1.48160  -0.00431  -0.00749  -0.00001
   S      1.56672   6.34372   1.46052  -0.00435  -0.00773  -0.00086
   S      4.69558   6.34232   1.46140  -0.00614  -0.00932  -0.00075
   S      1.58191   0.90761   4.58042   0.00462   0.01035   0.00009
   S      4.68094   0.90804   4.57920   0.00429   0.00878  -0.00013
   S      7.82518   0.90162   4.58722   0.00447   0.00777  -0.00000
   S      0.01788   3.62090   4.57822   0.00434   0.00750   0.00077
   S      3.13040   3.61194   4.50665   0.00788   0.01369  -0.00000
   S      6.24732   3.62130   4.57919   0.00543   0.00813   0.00015
   S     -1.56209   6.32094   4.58393   0.00400   0.00694   0.00001
   S      1.56620   6.30288   4.57821   0.00430   0.00754  -0.00077
   S      4.69799   6.30525   4.58041   0.00663   0.00919  -0.00009
   S      0.00080   1.82257   7.93586   0.01742   0.02061  -0.00082
   S      3.12503   1.79379   7.92696   0.01802   0.00089  -0.00215
   S      6.24181   1.81575   7.93843   0.00971   0.01676   0.00001
   S     -1.58070   4.52159   7.93512   0.00612   0.01478   0.00118
   S      1.52011   4.54161   7.93156   0.01567   0.02716  -0.00001
   S      4.70226   4.52584   7.92695  -0.00822   0.01598   0.00217
   S     -3.14181   7.23296   7.93328   0.00592   0.01020  -0.00002
   S     -0.01314   7.23690   7.93511   0.00978   0.01270  -0.00114
   S      3.11503   7.21700   7.93584   0.00917   0.02535   0.00080
   S     -0.01790   1.80701  11.04420  -0.01731  -0.02207   0.00120
   S      3.11894   1.78697  11.05721  -0.01417  -0.00069  -0.00350
   S      6.26595   1.80182  11.04873  -0.01203  -0.02078  -0.00002
   S     -1.57667   4.53439  11.05369  -0.00604  -0.01389   0.00277
   S      1.52840   4.53683  11.06073  -0.01317  -0.02281  -0.00001
   S      4.70512   4.53454  11.05720   0.00648  -0.01257   0.00350
   S     -3.13427   7.22862  11.04789  -0.00612  -0.01055   0.00001
   S     -0.02220   7.22702  11.05368  -0.00903  -0.01217  -0.00279
   S      3.11916   7.24098  11.04418  -0.01052  -0.02600  -0.00117
PRIMCOORD 61
     55   1
   Re     3.10250   3.62809   6.72232  -0.00228   0.00131  -0.00007
   Mo     0.00804   1.80712   3.03358   0.00006  -0.00036  -0.00026
   Mo     3.13242   1.77725   2.98990   0.00021  -0.00020  -0.00026
   Mo     6.25452   1.80837   3.03412  -0.00003   0.00001   0.00040
   Mo    -1.56192   4.50833   3.03079  -0.00084  -0.00009  -0.00018
   Mo     1.54287   4.52843   2.98550   0.00018  -0.00010   0.00059
   Mo     4.72024   4.52764   2.98989   0.00028  -0.00008  -0.00027
   Mo    -3.13095   7.22665   3.03208   0.00021  -0.00012   0.00022
   Mo     0.00770   7.22719   3.03078  -0.00034   0.00078  -0.00018
   Mo     3.13199   7.21839   3.03356   0.00034   0.00013  -0.00026
   Mo     1.54916   0.90241   9.49105  -0.00206  -0.00169   0.00161
   Mo     4.69665   0.90342   9.50063  -0.00049   0.00016   0.00073
   Mo     7.81726   0.90624   9.47236   0.00031  -0.00017   0.00011
   Mo    -0.02521   3.62034   9.49702   0.00132   0.00070  -0.00217
   Mo     3.11484   3.62098   9.57239   0.00130  -0.00076  -0.00033
   Mo     6.25922   3.61007   9.50062  -0.00037   0.00035   0.00072
   Mo    -1.57660   6.32936   9.48490   0.00073  -0.00043   0.00001
   Mo     1.54518   6.34054   9.49701   0.00005  -0.00150  -0.00217
   Mo     4.68616   6.33627   9.49104   0.00045   0.00263   0.00161
   S      1.54859   0.89115   1.46141  -0.00665   0.00337  -0.00002
   S      4.71322   0.89109   1.46109  -0.00571   0.00412  -0.00154
   S      7.82472   0.90188   1.48684  -0.00663   0.00384  -0.00009
   S     -0.01724   3.60001   1.46053  -0.00606   0.00453   0.00136
   S      3.13266   3.61063   1.45553  -0.00666   0.00388   0.00020
   S      6.27814   3.60180   1.46108  -0.00641   0.00289  -0.00153
   S     -1.56206   6.32091   1.48160  -0.00674   0.00389   0.00003
   S      1.56672   6.34372   1.46052  -0.00698   0.00299   0.00136
   S      4.69558   6.34232   1.46140  -0.00623   0.00410  -0.00001
   S      1.58191   0.90761   4.58042   0.00612  -0.00429  -0.00006
   S      4.68094   0.90804   4.57920   0.00561  -0.00401  -0.00060
   S      7.82518   0.90162   4.58722   0.00680  -0.00392   0.00012
   S      0.01788   3.62090   4.57822   0.00704  -0.00445   0.00056
   S      3.13040   3.61194   4.50665   0.00697  -0.00406   0.00025
   S      6.24732   3.62130   4.57919   0.00626  -0.00286  -0.00061
   S     -1.56209   6.32094   4.58393   0.00640  -0.00369   0.00008
   S      1.56620   6.30288   4.57821   0.00738  -0.00388   0.00057
   S      4.69799   6.30525   4.58041   0.00677  -0.00319  -0.00006
   S      0.00080   1.82257   7.93586   0.02241  -0.00893  -0.00146
   S      3.12503   1.79379   7.92696   0.02865  -0.00331  -0.00342
   S      6.24181   1.81575   7.93843   0.02455  -0.01420   0.00263
   S     -1.58070   4.52159   7.93512   0.01289  -0.00928  -0.00117
   S      1.52011   4.54161   7.93156   0.00664  -0.00383   0.00743
   S      4.70226   4.52584   7.92695   0.01722  -0.02320  -0.00343
   S     -3.14181   7.23296   7.93328   0.01613  -0.00933   0.00317
   S     -0.01314   7.23690   7.93511   0.01446  -0.00654  -0.00113
   S      3.11503   7.21700   7.93584   0.01894  -0.01497  -0.00143
   S     -0.01790   1.80701  11.04420  -0.02438   0.01378  -0.00097
   S      3.11894   1.78697  11.05721  -0.02386   0.00250  -0.00026
   S      6.26595   1.80182  11.04873  -0.02430   0.01404   0.00268
   S     -1.57667   4.53439  11.05369  -0.00911   0.00961  -0.00176
   S      1.52840   4.53683  11.06073  -0.00505   0.00293  -0.00070
   S      4.70512   4.53454  11.05720  -0.01412   0.01944  -0.00028
   S     -3.13427   7.22862  11.04789  -0.01599   0.00925   0.00346
   S     -0.02220   7.22702  11.05368  -0.01285   0.00311  -0.00178
   S      3.11916   7.24098  11.04418  -0.02414   0.01425  -0.00099
PRIMCOORD 62
     55   1
   Re     3.10250   3.62809   6.72232   0.00022  -0.00012  -0.00005
   Mo     0.00804   1.80712   3.03358   0.00028   0.00049   0.00025
   Mo     3.13242   1.77725   2.98990  -0.00027   0.00027   0.00040
   Mo     6.25452   1.80837   3.03412   0.00073  -0.00043  -0.00050
   Mo    -1.56192   4.50833   3.03079   0.00102   0.00003   0.00016
   Mo     1.54287   4.52843   2.98550  -0.00040   0.00022  -0.00088
   Mo     4.72024   4.52764   2.98989  -0.00039   0.00007   0.00045
   Mo    -3.13095   7.22665   3.03208  -0.00006   0.00008  -0.00045
   Mo     0.00770   7.22719   3.03078   0.00045  -0.00087   0.00018
   Mo     3.13199   7.21839   3.03356  -0.00029  -0.00044   0.00023
   Mo     1.54916   0.90241   9.49105  -0.00042  -0.00058   0.00028
   Mo     4.69665   0.90342   9.50063  -0.00076   0.00051  -0.00040
   Mo     7.81726   0.90624   9.47236   0.00008  -0.00004   0.00008
   Mo    -0.02521   3.62034   9.49702  -0.00028  -0.00044   0.00025
   Mo     3.11484   3.62098   9.57239   0.00224  -0.00119  -0.00033
   Mo     6.25922   3.61007   9.50062  -0.00080   0.00041  -0.00041
   Mo    -1.57660   6.32936   9.48490  -0.00014   0.00008   0.00000
   Mo     1.54518   6.34054   9.49701   0.00025   0.00040   0.00023
   Mo     4.68616   6.33627   9.49104   0.00029   0.00060   0.00026
   S      1.54859   0.89115   1.46141   0.01871  -0.01096  -0.00021
   S      4.71322   0.89109   1.46109   0.01681  -0.00979   0.00242
   S      7.82472   0.90188   1.48684   0.02004  -0.01090  -0.00015
   S     -0.01724   3.60001   1.46053   0.01834  -0.01253  -0.00228
   S      3.13266   3.61063   1.45553   0.01829  -0.00996   0.00007
   S      6.27814   3.60180   1.46108   0.01749  -0.00853   0.00249
   S     -1.56206   6.32091   1.48160   0.02167  -0.01171   0.00000
   S      1.56672   6.34372   1.46052   0.02066  -0.00869  -0.00218
   S      4.69558   6.34232   1.46140   0.01950  -0.00985  -0.00006
   S      1.58191   0.90761   4.58042  -0.01943   0.01113   0.00084
   S      4.68094   0.90804   4.57920  -0.01831   0.01051  -0.00006
   S      7.82518   0.90162   4.58722  -0.01863   0.01008  -0.00006
   S      0.01788   3.62090   4.57822  -0.01955   0.01189  -0.00084
   S      3.13040   3.61194   4.50665  -0.01840   0.01001  -0.00023
   S      6.24732   3.62130   4.57919  -0.01887   0.00949   0.00001
   S     -1.56209   6.32094   4.58393  -0.02076   0.01119   0.00018
   S      1.56620   6.30288   4.57821  -0.02068   0.01001  -0.00090
   S      4.69799   6.30525   4.58041  -0.02005   0.01034   0.00085
   S      0.00080   1.82257   7.93586   0.00844  -0.00143   0.00011
   S      3.12503   1.79379   7.92696   0.01085   0.00194   0.00390
   S      6.24181   1.81575   7.93843   0.01031  -0.00572  -0.00028
   S     -1.58070   4.52159   7.93512   0.00347  -0.00337   0.00082
   S      1.52011   4.54161   7.93156  -0.00285   0.00202  -0.00743
   S      4.70226   4.52584   7.92695   0.00332  -0.01012   0.00441
   S     -3.14181   7.23296   7.93328   0.00602  -0.00335  -0.00128
   S     -0.01314   7.23690   7.93511   0.00497  -0.00104   0.00091
   S      3.11503   7.21700   7.93584   0.00563  -0.00592   0.00010
   S     -0.01790   1.80701  11.04420  -0.00918   0.00259   0.00052
   S      3.11894   1.78697  11.05721  -0.00830  -0.00061   0.00130
   S      6.26595   1.80182  11.04873  -0.01067   0.00587  -0.00013
   S     -1.57667   4.53439  11.05369  -0.00473   0.00301   0.00024
   S      1.52840   4.53683  11.06073   0.00122  -0.00099  -0.00374
   S      4.70512   4.53454  11.05720  -0.00334   0.00729   0.00150
   S     -3.13427   7.22862  11.04789  -0.00566   0.00305  -0.00068
   S     -0.02220   7.22702  11.05368  -0.00520   0.00227   0.00029
   S      3.11916   7.24098  11.04418  -0.00705   0.00597   0.00045
PRIMCOORD 63
     55   1
   Re     3.10250   3.62809   6.72232   0.00023   0.00041   0.00000
   Mo     0.00804   1.80712   3.03358   0.00069   0.00023   0.00039
   Mo     3.13242   1.77725   2.98990  -0.00020  -0.00075  -0.00092
   Mo     6.25452   1.80837   3.03412  -0.00022  -0.00032   0.00002
   Mo    -1.56192   4.50833   3.03079   0.00065  -0.00009  -0.00042
   Mo     1.54287   4.52843   2.98550  -0.00008  -0.00018   0.00003
   Mo     4.72024   4.52764   2.98989  -0.00054  -0.00055   0.00090
   Mo    -3.13095   7.22665   3.03208   0.00070   0.00121   0.00001
   Mo     0.00770   7.22719   3.03078  -0.00043   0.00057   0.00041
   Mo     3.13199   7.21839   3.03356  -0.00012   0.00073  -0.00040
   Mo     1.54916   0.90241   9.49105  -0.00102  -0.00057   0.00053
   Mo     4.69665   0.90342   9.50063   0.00021   0.00033   0.00018
   Mo     7.81726   0.90624   9.47236  -0.00001  -0.00001  -0.00000
   Mo    -0.02521   3.62034   9.49702  -0.00105  -0.00029   0.00045
   Mo     3.11484   3.62098   9.57239   0.00187   0.00341   0.00001
   Mo     6.25922   3.61007   9.50062   0.00024   0.00031  -0.00016
   Mo    -1.57660   6.32936   9.48490  -0.00002  -0.00006  -0.00000
   Mo     1.54518   6.34054   9.49701   0.00026  -0.00110  -0.00047
   Mo     4.68616   6.33627   9.49104  -0.00002  -0.00120  -0.00055
   S      1.54859   0.89115   1.46141   0.00732   0.01796  -0.00285
   S      4.71322   0.89109   1.46109   0.01174   0.01903  -0.00148
   S      7.82472   0.90188   1.48684   0.01019   0.01895   0.00002
   S     -0.01724   3.60001   1.46053   0.00877   0.01734  -0.00143
   S      3.13266   3.61063   1.45553   0.00905   0.01682  -0.00002
   S      6.27814   3.60180   1.46108   0.00966   0.02018   0.00136
   S     -1.56206   6.32091   1.48160   0.01146   0.02120   0.00001
   S      1.56672   6.34372   1.46052   0.00951   0.01677   0.00158
   S      4.69558   6.34232   1.46140   0.01086   0.01590   0.00286
   S      1.58191   0.90761   4.58042  -0.00870  -0.01896  -0.00050
   S      4.68094   0.90804   4.57920  -0.01093  -0.01961  -0.00114
   S      7.82518   0.90162   4.58722  -0.00975  -0.01805  -0.00001
   S      0.01788   3.62090   4.57822  -0.00951  -0.01814   0.00069
   S      3.13040   3.61194   4.50665  -0.00872  -0.01624   0.00002
   S      6.24732   3.62130   4.57919  -0.01048  -0.01985   0.00113
   S     -1.56209   6.32094   4.58393  -0.01099  -0.02033  -0.00002
   S      1.56620   6.30288   4.57821  -0.00984  -0.01791  -0.00065
   S      4.69799   6.30525   4.58041  -0.01098  -0.01763   0.00046
   S      0.00080   1.82257   7.93586   0.00932   0.00972   0.00068
   S      3.12503   1.79379   7.92696   0.00762  -0.00520  -0.01026
   S      6.24181   1.81575   7.93843   0.00359   0.00691   0.00001
   S     -1.58070   4.52159   7.93512   0.00168   0.00810  -0.00202
   S      1.52011   4.54161   7.93156   0.00636   0.01079   0.00021
   S      4.70226   4.52584   7.92695  -0.00849   0.00458   0.00999
   S     -3.14181   7.23296   7.93328   0.00198   0.00381   0.00007
   S     -0.01314   7.23690   7.93511   0.00591   0.00559   0.00196
   S      3.11503   7.21700   7.93584   0.00346   0.01328  -0.00070
   S     -0.01790   1.80701  11.04420  -0.00930  -0.01030   0.00103
   S      3.11894   1.78697  11.05721  -0.00583   0.00282  -0.00472
   S      6.26595   1.80182  11.04873  -0.00441  -0.00832   0.00001
   S     -1.57667   4.53439  11.05369  -0.00316  -0.00738  -0.00092
   S      1.52840   4.53683  11.06073  -0.00507  -0.00868   0.00014
   S      4.70512   4.53454  11.05720   0.00558  -0.00405   0.00462
   S     -3.13427   7.22862  11.04789  -0.00344  -0.00632   0.00000
   S     -0.02220   7.22702  11.05368  -0.00454  -0.00656   0.00090
   S      3.11916   7.24098  11.04418  -0.00389  -0.01355  -0.00105
PRIMCOORD 64
     55   1
   Re     3.10250   3.62809   6.72232   0.00004   0.00006   0.00001
   Mo     0.00804   1.80712   3.03358  -0.00002   0.00003  -0.00004
   Mo     3.13242   1.77725   2.98990  -0.00027  -0.00003  -0.00001
   Mo     6.25452   1.80837   3.03412   0.00001   0.00003   0.00000
   Mo    -1.56192   4.50833   3.03079  -0.00005  -0.00000  -0.00002
   Mo     1.54287   4.52843   2.98550   0.00013   0.00023   0.00000
   Mo     4.72024   4.52764   2.98989   0.00011  -0.00024   0.00001
   Mo    -3.13095   7.22665   3.03208   0.00003   0.00006   0.00000
   Mo     0.00770   7.22719   3.03078   0.00002  -0.00004   0.00002
   Mo     3.13199   7.21839   3.03356   0.00005  -0.00000   0.00005
   Mo     1.54916   0.90241   9.49105   0.00125   0.00081  -0.00036
   Mo     4.69665   0.90342   9.50063   0.00128  -0.00085   0.00029
   Mo     7.81726   0.90624   9.47236   0.00007   0.00014  -0.00000
   Mo    -0.02521   3.62034   9.49702  -0.00104  -0.00070   0.00035
   Mo     3.11484   3.62098   9.57239  -0.00002  -0.00006   0.00000
   Mo     6.25922   3.61007   9.50062  -0.00139   0.00069  -0.00030
   Mo    -1.57660   6.32936   9.48490  -0.00002  -0.00003  -0.00000
   Mo     1.54518   6.34054   9.49701  -0.00009  -0.00125  -0.00035
   Mo     4.68616   6.33627   9.49104   0.00008   0.00146   0.00035
   S      1.54859   0.89115   1.46141   0.00156   0.00214  -0.00078
   S      4.71322   0.89109   1.46109   0.00168  -0.00160   0.00080
   S      7.82472   0.90188   1.48684  -0.00010  -0.00018   0.00001
   S     -0.01724   3.60001   1.46053  -0.00241  -0.00049   0.00079
   S      3.13266   3.61063   1.45553   0.00008   0.00015   0.00001
   S      6.27814   3.60180   1.46108  -0.00223   0.00064  -0.00079
   S     -1.56206   6.32091   1.48160   0.00023   0.00036   0.00000
   S      1.56672   6.34372   1.46052   0.00078  -0.00231  -0.00077
   S      4.69558   6.34232   1.46140   0.00110   0.00241   0.00077
   S      1.58191   0.90761   4.58042  -0.00145  -0.00205  -0.00092
   S      4.68094   0.90804   4.57920  -0.00154   0.00153   0.00089
   S      7.82518   0.90162   4.58722   0.00008   0.00015   0.00000
   S      0.01788   3.62090   4.57822   0.00232   0.00032   0.00103
   S      3.13040   3.61194   4.50665  -0.00011  -0.00022   0.00001
   S      6.24732   3.62130   4.57919   0.00210  -0.00057  -0.00090
   S     -1.56209   6.32094   4.58393  -0.00023  -0.00036   0.00001
   S      1.56620   6.30288   4.57821  -0.00090   0.00216  -0.00104
   S      4.69799   6.30525   4.58041  -0.00107  -0.00228   0.00094
   S      0.00080   1.82257   7.93586  -0.00397   0.00970   0.00028
   S      3.12503   1.79379   7.92696  -0.03886  -0.00067  -0.00052
   S      6.24181   1.81575   7.93843  -0.00438  -0.00761  -0.00002
   S     -1.58070   4.52159   7.93512   0.01923   0.00179   0.00004
   S      1.52011   4.54161   7.93156   0.01895   0.03290  -0.00004
   S      4.70226   4.52584   7.92695   0.01888  -0.03396   0.00046
   S     -3.14181   7.23296   7.93328  -0.00950  -0.01638   0.00001
   S     -0.01314   7.23690   7.93511  -0.00808   0.01756  -0.00003
   S      3.11503   7.21700   7.93584   0.01037   0.00141  -0.00024
   S     -0.01790   1.80701  11.04420   0.00441  -0.01091   0.00030
   S      3.11894   1.78697  11.05721   0.03146   0.00046  -0.00023
   S      6.26595   1.80182  11.04873   0.00471   0.00818  -0.00000
   S     -1.57667   4.53439  11.05369  -0.01386  -0.00112   0.00000
   S      1.52840   4.53683  11.06073  -0.01647  -0.02854  -0.00001
   S      4.70512   4.53454  11.05720  -0.01533   0.02750   0.00027
   S     -3.13427   7.22862  11.04789   0.00749   0.01295  -0.00002
   S     -0.02220   7.22702  11.05368   0.00599  -0.01256  -0.00000
   S      3.11916   7.24098  11.04418  -0.01159  -0.00161  -0.00033
PRIMCOORD 65
     55   1
   Re     3.10250   3.62809   6.72232   0.00030   0.00053  -0.00000
   Mo     0.00804   1.80712   3.03358   0.00015   0.00011  -0.00019
   Mo     3.13242   1.77725   2.98990  -0.00002  -0.00015   0.00009
   Mo     6.25452   1.80837   3.03412  -0.00008  -0.00014  -0.00000
   Mo    -1.56192   4.50833   3.03079  -0.00019  -0.00008   0.00011
   Mo     1.54287   4.52843   2.98550   0.00012   0.00020   0.00000
   Mo     4.72024   4.52764   2.98989  -0.00014  -0.00010  -0.00008
   Mo    -3.13095   7.22665   3.03208  -0.00017  -0.00028   0.00000
   Mo     0.00770   7.22719   3.03078   0.00004  -0.00021  -0.00011
   Mo     3.13199   7.21839   3.03356   0.00002   0.00018   0.00020
   Mo     1.54916   0.90241   9.49105   0.00002  -0.00098  -0.00041
   Mo     4.69665   0.90342   9.50063  -0.00143  -0.00023  -0.00050
   Mo     7.81726   0.90624   9.47236   0.00025   0.00042  -0.00000
   Mo    -0.02521   3.62034   9.49702  -0.00177  -0.00086   0.00062
   Mo     3.11484   3.62098   9.57239  -0.00019  -0.00035   0.00000
   Mo     6.25922   3.61007   9.50062   0.00051  -0.00134   0.00049
   Mo    -1.57660   6.32936   9.48490   0.00019   0.00033   0.00000
   Mo     1.54518   6.34054   9.49701   0.00015  -0.00197  -0.00062
   Mo     4.68616   6.33627   9.49104  -0.00084  -0.00050   0.00040
   S      1.54859   0.89115   1.46141  -0.00245  -0.00332   0.00087
   S      4.71322   0.89109   1.46109   0.00358   0.00643   0.00051
   S      7.82472   0.90188   1.48684  -0.00163  -0.00287  -0.00001
   S     -0.01724   3.60001   1.46053  -0.00201  -0.00114   0.00075
   S      3.13266   3.61063   1.45553  -0.00251  -0.00434  -0.00003
   S      6.27814   3.60180   1.46108   0.00378   0.00632  -0.00049
   S     -1.56206   6.32091   1.48160   0.00448   0.00782   0.00002
   S      1.56672   6.34372   1.46052  -0.00001  -0.00233  -0.00076
   S      4.69558   6.34232   1.46140  -0.00168  -0.00383  -0.00087
   S      1.58191   0.90761   4.58042   0.00239   0.00348   0.00042
   S      4.68094   0.90804   4.57920  -0.00360  -0.00579   0.00048
   S      7.82518   0.90162   4.58722   0.00174   0.00306   0.00001
   S      0.01788   3.62090   4.57822   0.00130   0.00059   0.00110
   S      3.13040   3.61194   4.50665   0.00284   0.00491  -0.00001
   S      6.24732   3.62130   4.57919  -0.00321  -0.00599  -0.00046
   S     -1.56209   6.32094   4.58393  -0.00458  -0.00800  -0.00001
   S      1.56620   6.30288   4.57821  -0.00012   0.00145  -0.00109
   S      4.69799   6.30525   4.58041   0.00187   0.00382  -0.00042
   S      0.00080   1.82257   7.93586   0.01768   0.00283  -0.00078
   S      3.12503   1.79379   7.92696   0.00946   0.00203   0.00463
   S      6.24181   1.81575   7.93843  -0.01004  -0.01718   0.00001
   S     -1.58070   4.52159   7.93512  -0.00733  -0.03542   0.00393
   S      1.52011   4.54161   7.93156   0.01134   0.01969  -0.00005
   S      4.70226   4.52584   7.92695  -0.00310   0.00940  -0.00459
   S     -3.14181   7.23296   7.93328  -0.00460  -0.00843  -0.00005
   S     -0.01314   7.23690   7.93511  -0.02678  -0.02405  -0.00391
   S      3.11503   7.21700   7.93584  -0.00624   0.01688   0.00081
   S     -0.01790   1.80701  11.04420  -0.01968  -0.00234   0.00005
   S      3.11894   1.78697  11.05721  -0.00849   0.00142   0.00259
   S      6.26595   1.80182  11.04873   0.01171   0.02000  -0.00004
   S     -1.57667   4.53439  11.05369   0.00866   0.03719   0.00296
   S      1.52840   4.53683  11.06073  -0.01011  -0.01755  -0.00002
   S      4.70512   4.53454  11.05720   0.00552  -0.00684  -0.00255
   S     -3.13427   7.22862  11.04789   0.00497   0.00907  -0.00001
   S     -0.02220   7.22702  11.05368   0.02763   0.02609  -0.00294
   S      3.11916   7.24098  11.04418   0.00762  -0.01832  -0.00008
PRIMCOORD 66
     55   1
   Re     3.10250   3.62809   6.72232   0.00023  -0.00014   0.00011
   Mo     0.00804   1.80712   3.03358   0.00001  -0.00013   0.00024
   Mo     3.13242   1.77725   2.98990  -0.00017   0.00013   0.00013
   Mo     6.25452   1.80837   3.03412  -0.00024   0.00014  -0.00035
   Mo    -1.56192   4.50833   3.03079   0.00057  -0.00005   0.00013
   Mo     1.54287   4.52843   2.98550  -0.00012   0.00006  -0.00042
   Mo     4.72024   4.52764   2.98989  -0.00019   0.00009   0.00013
   Mo    -3.13095   7.22665   3.03208  -0.00003   0.00002  -0.00011
   Mo     0.00770   7.22719   3.03078   0.00032  -0.00046   0.00013
   Mo     3.13199   7.21839   3.03356   0.00012   0.00006   0.00023
   Mo     1.54916   0.90241   9.49105   0.00189   0.00080  -0.00074
   Mo     4.69665   0.90342   9.50063   0.00059  -0.00081  -0.00027
   Mo     7.81726   0.90624   9.47236  -0.00039   0.00022  -0.00008
   Mo    -0.02521   3.62034   9.49702   0.00002  -0.00110   0.00102
   Mo     3.11484   3.62098   9.57239   0.00096  -0.00055  -0.00032
   Mo     6.25922   3.61007   9.50062   0.00099  -0.00009  -0.00027
   Mo    -1.57660   6.32936   9.48490  -0.00053   0.00030   0.00016
   Mo     1.54518   6.34054   9.49701   0.00095   0.00056   0.00103
   Mo     4.68616   6.33627   9.49104   0.00027  -0.00202  -0.00074
   S      1.54859   0.89115   1.46141   0.00093   0.00407  -0.00010
   S      4.71322   0.89109   1.46109   0.00329  -0.00192   0.00130
   S      7.82472   0.90188   1.48684   0.00449  -0.00258   0.00023
   S     -0.01724   3.60001   1.46053  -0.00075   0.00344  -0.00114
   S      3.13266   3.61063   1.45553   0.00230  -0.00126  -0.00020
   S      6.27814   3.60180   1.46108   0.00327  -0.00196   0.00130
   S     -1.56206   6.32091   1.48160  -0.00679   0.00385   0.00000
   S      1.56672   6.34372   1.46052  -0.00339  -0.00105  -0.00112
   S      4.69558   6.34232   1.46140  -0.00305  -0.00277  -0.00008
   S      1.58191   0.90761   4.58042  -0.00007  -0.00337  -0.00020
   S      4.68094   0.90804   4.57920  -0.00259   0.00180   0.00093
   S      7.82518   0.90162   4.58722  -0.00506   0.00291  -0.00001
   S      0.01788   3.62090   4.57822  -0.00007  -0.00315  -0.00079
   S      3.13040   3.61194   4.50665  -0.00235   0.00129  -0.00005
   S      6.24732   3.62130   4.57919  -0.00285   0.00141   0.00095
   S     -1.56209   6.32094   4.58393   0.00691  -0.00391  -0.00011
   S      1.56620   6.30288   4.57821   0.00274   0.00162  -0.00079
   S      4.69799   6.30525   4.58041   0.00288   0.00167  -0.00019
   S      0.00080   1.82257   7.93586  -0.00195  -0.01778   0.00087
   S      3.12503   1.79379   7.92696  -0.02050   0.00227   0.00510
   S      6.24181   1.81575   7.93843  -0.01734   0.01011  -0.00170
   S     -1.58070   4.52159   7.93512   0.00822  -0.01994   0.00234
   S      1.52011   4.54161   7.93156  -0.00341   0.00184  -0.00813
   S      4.70226   4.52584   7.92695  -0.01217   0.01650   0.00516
   S     -3.14181   7.23296   7.93328   0.03605  -0.02077  -0.00578
   S     -0.01314   7.23690   7.93511   0.02168   0.00312   0.00237
   S      3.11503   7.21700   7.93584   0.01455   0.01039   0.00086
   S     -0.01790   1.80701  11.04420   0.00077   0.02027   0.00089
   S      3.11894   1.78697  11.05721   0.01836   0.00072   0.00217
   S      6.26595   1.80182  11.04873   0.01867  -0.01091  -0.00229
   S     -1.57667   4.53439  11.05369  -0.01135   0.02036   0.00189
   S      1.52840   4.53683  11.06073   0.00094  -0.00044  -0.00383
   S      4.70512   4.53454  11.05720   0.00847  -0.01613   0.00218
   S     -3.13427   7.22862  11.04789  -0.03625   0.02084  -0.00513
   S     -0.02220   7.22702  11.05368  -0.02362  -0.00061   0.00193
   S      3.11916   7.24098  11.04418  -0.01728  -0.01060   0.00089
PRIMCOORD 67
     55   1
   Re     3.10250   3.62809   6.72232   0.00002   0.00004   0.00000
   Mo     0.00804   1.80712   3.03358   0.00016  -0.00030  -0.00004
   Mo     3.13242   1.77725   2.98990  -0.00005  -0.00011  -0.00005
   Mo     6.25452   1.80837   3.03412   0.00017   0.00030   0.00000
   Mo    -1.56192   4.50833   3.03079  -0.00018   0.00007   0.00000
   Mo     1.54287   4.52843   2.98550   0.00006   0.00009   0.00000
   Mo     4.72024   4.52764   2.98989  -0.00009  -0.00011   0.00006
   Mo    -3.13095   7.22665   3.03208   0.00012   0.00021   0.00000
   Mo     0.00770   7.22719   3.03078   0.00016  -0.00011   0.00001
   Mo     3.13199   7.21839   3.03356  -0.00034  -0.00002   0.00005
   Mo     1.54916   0.90241   9.49105   0.00028  -0.00072  -0.00012
   Mo     4.69665   0.90342   9.50063   0.00023   0.00053   0.00010
   Mo     7.81726   0.90624   9.47236  -0.00010  -0.00016  -0.00000
   Mo    -0.02521   3.62034   9.49702   0.00042  -0.00054   0.00010
   Mo     3.11484   3.62098   9.57239  -0.00002  -0.00003   0.00000
   Mo     6.25922   3.61007   9.50062   0.00035   0.00046  -0.00011
   Mo    -1.57660   6.32936   9.48490   0.00005   0.00008  -0.00000
   Mo     1.54518   6.34054   9.49701  -0.00068   0.00009  -0.00011
   Mo     4.68616   6.33627   9.49104  -0.00076  -0.00012   0.00012
   S      1.54859   0.89115   1.46141  -0.01345   0.02189  -0.00042
   S      4.71322   0.89109   1.46109  -0.01394  -0.02213   0.00024
   S      7.82472   0.90188   1.48684   0.00014   0.00022   0.00001
   S     -0.01724   3.60001   1.46053  -0.01185   0.02329   0.00032
   S      3.13266   3.61063   1.45553  -0.00006   0.00004  -0.00003
   S      6.27814   3.60180   1.46108  -0.01224  -0.02318  -0.00022
   S     -1.56206   6.32091   1.48160  -0.00018  -0.00033   0.00001
   S      1.56672   6.34372   1.46052   0.02608   0.00142  -0.00030
   S      4.69558   6.34232   1.46140   0.02574  -0.00070   0.00043
   S      1.58191   0.90761   4.58042   0.01335  -0.02189  -0.00008
   S      4.68094   0.90804   4.57920   0.01348   0.02191   0.00003
   S      7.82518   0.90162   4.58722  -0.00040  -0.00063  -0.00002
   S      0.01788   3.62090   4.57822   0.01196  -0.02267   0.00017
   S      3.13040   3.61194   4.50665   0.00021   0.00025   0.00001
   S      6.24732   3.62130   4.57919   0.01230   0.02264  -0.00002
   S     -1.56209   6.32094   4.58393   0.00002   0.00009  -0.00001
   S      1.56620   6.30288   4.57821  -0.02562  -0.00106  -0.00015
   S      4.69799   6.30525   4.58041  -0.02564   0.00065   0.00008
   S      0.00080   1.82257   7.93586   0.00953  -0.00998  -0.00022
   S      3.12503   1.79379   7.92696   0.00374  -0.00008   0.00010
   S      6.24181   1.81575   7.93843   0.00500   0.00871  -0.00001
   S     -1.58070   4.52159   7.93512   0.00950  -0.00474  -0.00002
   S      1.52011   4.54161   7.93156   0.00006   0.00011  -0.00001
   S      4.70226   4.52584   7.92695  -0.00193   0.00323  -0.00015
   S     -3.14181   7.23296   7.93328  -0.00590  -0.01026   0.00000
   S     -0.01314   7.23690   7.93511  -0.00881   0.00587  -0.00001
   S      3.11503   7.21700   7.93584  -0.01339   0.00326   0.00023
   S     -0.01790   1.80701  11.04420  -0.01034   0.01171  -0.00032
   S      3.11894   1.78697  11.05721  -0.00335   0.00001   0.00002
   S      6.26595   1.80182  11.04873  -0.00568  -0.00988   0.00001
   S     -1.57667   4.53439  11.05369  -0.01084   0.00474  -0.00034
   S      1.52840   4.53683  11.06073  -0.00021  -0.00033  -0.00000
   S      4.70512   4.53454  11.05720   0.00170  -0.00289  -0.00002
   S     -3.13427   7.22862  11.04789   0.00678   0.01181   0.00000
   S     -0.02220   7.22702  11.05368   0.00949  -0.00702   0.00035
   S      3.11916   7.24098  11.04418   0.01531  -0.00312   0.00031
PRIMCOORD 68
     55   1
   Re     3.10250   3.62809   6.72232  -0.00015  -0.00043   0.00000
   Mo     0.00804   1.80712   3.03358   0.00005   0.00023   0.00005
   Mo     3.13242   1.77725   2.98990   0.00007   0.00013   0.00027
   Mo     6.25452   1.80837   3.03412   0.00010   0.00018   0.00001
   Mo    -1.56192   4.50833   3.03079  -0.00026  -0.00025   0.00051
   Mo     1.54287   4.52843   2.98550   0.00021   0.00038  -0.00004
   Mo     4.72024   4.52764   2.98989   0.00001   0.00017  -0.00022
   Mo    -3.13095   7.22665   3.03208  -0.00058  -0.00103  -0.00006
   Mo     0.00770   7.22719   3.03078   0.00003  -0.00051  -0.00044
   Mo     3.13199   7.21839   3.03356   0.00014   0.00016  -0.00004
   Mo     1.54916   0.90241   9.49105   0.00055   0.00008  -0.00051
   Mo     4.69665   0.90342   9.50063  -0.00071   0.00047  -0.00070
   Mo     7.81726   0.90624   9.47236   0.00005   0.00010   0.00000
   Mo    -0.02521   3.62034   9.49702  -0.00059  -0.00047   0.00042
   Mo     3.11484   3.62098   9.57239  -0.00038  -0.00088  -0.00002
   Mo     6.25922   3.61007   9.50062   0.00078  -0.00036   0.00064
   Mo    -1.57660   6.32936   9.48490   0.00001   0.00001  -0.00000
   Mo     1.54518   6.34054   9.49701  -0.00011  -0.00060  -0.00026
   Mo     4.68616   6.33627   9.49104  -0.00019   0.00032   0.00039
   S      1.54859   0.89115   1.46141  -0.00014  -0.02162   0.00242
   S      4.71322   0.89109   1.46109   0.00905  -0.00643   0.00185
   S      7.82472   0.90188   1.48684   0.01490   0.03304   0.00006
   S     -0.01724   3.60001   1.46053   0.00803   0.02273  -0.00150
   S      3.13266   3.61063   1.45553  -0.01290  -0.02820  -0.00001
   S      6.27814   3.60180   1.46108  -0.00893   0.00883  -0.00169
   S     -1.56206   6.32091   1.48160  -0.00199  -0.00488   0.00003
   S      1.56672   6.34372   1.46052   0.01793   0.01602   0.00094
   S      4.69558   6.34232   1.46140  -0.02052  -0.00763  -0.00209
   S      1.58191   0.90761   4.58042   0.00295   0.02286   0.00117
   S      4.68094   0.90804   4.57920  -0.01099   0.00936   0.00084
   S      7.82518   0.90162   4.58722  -0.01560  -0.03463   0.00005
   S      0.01788   3.62090   4.57822  -0.01053  -0.02137  -0.00012
   S      3.13040   3.61194   4.50665   0.01227   0.02679  -0.00004
   S      6.24732   3.62130   4.57919   0.01240  -0.00854  -0.00074
   S     -1.56209   6.32094   4.58393   0.00123   0.00311   0.00004
   S      1.56620   6.30288   4.57821  -0.01565  -0.01671  -0.00014
   S      4.69799   6.30525   4.58041   0.01972   0.01022  -0.00103
   S      0.00080   1.82257   7.93586  -0.00345  -0.00415  -0.00132
   S      3.12503   1.79379   7.92696  -0.00023   0.00424   0.00783
   S      6.24181   1.81575   7.93843   0.00131   0.00154  -0.00021
   S     -1.58070   4.52159   7.93512   0.00372  -0.00086   0.00321
   S      1.52011   4.54161   7.93156   0.00056   0.00204  -0.00099
   S      4.70226   4.52584   7.92695   0.00311   0.00200  -0.00680
   S     -3.14181   7.23296   7.93328   0.00036  -0.00001  -0.00038
   S     -0.01314   7.23690   7.93511  -0.00255   0.00332  -0.00293
   S      3.11503   7.21700   7.93584  -0.00179  -0.00544   0.00154
   S     -0.01790   1.80701  11.04420   0.00289   0.00450  -0.00046
   S      3.11894   1.78697  11.05721   0.00061  -0.00336   0.00279
   S      6.26595   1.80182  11.04873  -0.00154  -0.00192  -0.00014
   S     -1.57667   4.53439  11.05369  -0.00254   0.00058   0.00320
   S      1.52840   4.53683  11.06073  -0.00022  -0.00125  -0.00034
   S      4.70512   4.53454  11.05720  -0.00273  -0.00127  -0.00247
   S     -3.13427   7.22862  11.04789   0.00077   0.00194  -0.00037
   S     -0.02220   7.22702  11.05368   0.00149  -0.00192  -0.00280
   S      3.11916   7.24098  11.04418   0.00236   0.00518   0.00060
PRIMCOORD 69
     55   1
   Re     3.10250   3.62809   6.72232  -0.00073   0.00038   0.00001
   Mo     0.00804   1.80712   3.03358   0.00016  -0.00014  -0.00002
   Mo     3.13242   1.77725   2.98990   0.00034  -0.00017  -0.00020
   Mo     6.25452   1.80837   3.03412   0.00004  -0.00000  -0.00005
   Mo    -1.56192   4.50833   3.03079  -0.00093   0.00012  -0.00026
   Mo     1.54287   4.52843   2.98550   0.00004   0.00002   0.00046
   Mo     4.72024   4.52764   2.98989   0.00031  -0.00019  -0.00025
   Mo    -3.13095   7.22665   3.03208  -0.00016  -0.00002   0.00063
   Mo     0.00770   7.22719   3.03078  -0.00059   0.00068  -0.00035
   Mo     3.13199   7.21839   3.03356   0.00023  -0.00002  -0.00003
   Mo     1.54916   0.90241   9.49105  -0.00085  -0.00044   0.00054
   Mo     4.69665   0.90342   9.50063   0.00000   0.00008   0.00023
   Mo     7.81726   0.90624   9.47236  -0.00001   0.00001  -0.00006
   Mo    -0.02521   3.62034   9.49702   0.00060   0.00049  -0.00079
   Mo     3.11484   3.62098   9.57239  -0.00108   0.00052   0.00020
   Mo     6.25922   3.61007   9.50062   0.00007  -0.00012   0.00035
   Mo    -1.57660   6.32936   9.48490   0.00010  -0.00004  -0.00001
   Mo     1.54518   6.34054   9.49701  -0.00014  -0.00089  -0.00086
   Mo     4.68616   6.33627   9.49104  -0.00009   0.00103   0.00063
   S      1.54859   0.89115   1.46141   0.01954  -0.00117  -0.00155
   S      4.71322   0.89109   1.46109   0.01699   0.01504  -0.00056
   S      7.82472   0.90188   1.48684   0.03445  -0.01570  -0.00060
   S     -0.01724   3.60001   1.46053  -0.01520   0.00702   0.00262
   S      3.13266   3.61063   1.45553  -0.02657   0.01210   0.00012
   S      6.27814   3.60180   1.46108  -0.00630  -0.02119  -0.00085
   S     -1.56206   6.32091   1.48160  -0.00797   0.00368  -0.00034
   S      1.56672   6.34372   1.46052  -0.01068   0.01337   0.00292
   S      4.69558   6.34232   1.46140   0.00682  -0.01808  -0.00195
   S      1.58191   0.90761   4.58042  -0.02013  -0.00187  -0.00053
   S      4.68094   0.90804   4.57920  -0.01501  -0.01366  -0.00050
   S      7.82518   0.90162   4.58722  -0.03612   0.01648  -0.00045
   S      0.01788   3.62090   4.57822   0.01868  -0.00555   0.00150
   S      3.13040   3.61194   4.50665   0.02522  -0.01146   0.00039
   S      6.24732   3.62130   4.57919   0.00675   0.01881  -0.00065
   S     -1.56209   6.32094   4.58393   0.00599  -0.00277  -0.00033
   S      1.56620   6.30288   4.57821   0.01160  -0.01737   0.00149
   S      4.69799   6.30525   4.58041  -0.00460   0.02061  -0.00078
   S      0.00080   1.82257   7.93586  -0.00210  -0.00111  -0.00117
   S      3.12503   1.79379   7.92696   0.00225  -0.00250  -0.00468
   S      6.24181   1.81575   7.93843  -0.00304   0.00196   0.00202
   S     -1.58070   4.52159   7.93512   0.00225   0.00140  -0.00152
   S      1.52011   4.54161   7.93156   0.00473  -0.00245   0.00983
   S      4.70226   4.52584   7.92695   0.00390  -0.00033  -0.00603
   S     -3.14181   7.23296   7.93328  -0.00287   0.00163   0.00401
   S     -0.01314   7.23690   7.93511  -0.00062  -0.00214  -0.00214
   S      3.11503   7.21700   7.93584  -0.00043   0.00144  -0.00093
   S     -0.01790   1.80701  11.04420   0.00233   0.00098  -0.00096
   S      3.11894   1.78697  11.05721  -0.00184   0.00155  -0.00147
   S      6.26595   1.80182  11.04873   0.00302  -0.00198   0.00141
   S     -1.57667   4.53439  11.05369   0.00046  -0.00121  -0.00150
   S      1.52840   4.53683  11.06073  -0.00368   0.00194   0.00371
   S      4.70512   4.53454  11.05720  -0.00277   0.00060  -0.00197
   S     -3.13427   7.22862  11.04789   0.00266  -0.00129   0.00377
   S     -0.02220   7.22702  11.05368   0.00164  -0.00011  -0.00204
   S      3.11916   7.24098  11.04418   0.00079  -0.00164  -0.00085
PRIMCOORD 70
     55   1
   Re     3.10250   3.62809   6.72232   0.00027   0.00045  -0.00001
   Mo     0.00804   1.80712   3.03358   0.00028   0.00030   0.00014
   Mo     3.13242   1.77725   2.98990   0.00012  -0.00050  -0.00029
   Mo     6.25452   1.80837   3.03412   0.00021   0.00036  -0.00000
   Mo    -1.56192   4.50833   3.03079   0.00032  -0.00041  -0.00005
   Mo     1.54287   4.52843   2.98550   0.00012   0.00021  -0.00000
   Mo     4.72024   4.52764   2.98989  -0.00052  -0.00015   0.00030
   Mo    -3.13095   7.22665   3.03208   0.00052   0.00091  -0.00000
   Mo     0.00770   7.22719   3.03078  -0.00050   0.00005   0.00006
   Mo     3.13199   7.21839   3.03356   0.00012   0.00038  -0.00014
   Mo     1.54916   0.90241   9.49105  -0.00063   0.00009   0.00031
   Mo     4.69665   0.90342   9.50063   0.00011  -0.00048   0.00032
   Mo     7.81726   0.90624   9.47236  -0.00006  -0.00009  -0.00000
   Mo    -0.02521   3.62034   9.49702  -0.00038   0.00036  -0.00011
   Mo     3.11484   3.62098   9.57239   0.00029   0.00048  -0.00000
   Mo     6.25922   3.61007   9.50062  -0.00048  -0.00015  -0.00033
   Mo    -1.57660   6.32936   9.48490   0.00014   0.00022  -0.00000
   Mo     1.54518   6.34054   9.49701   0.00049  -0.00014   0.00012
   Mo     4.68616   6.33627   9.49104   0.00040  -0.00052  -0.00032
   S      1.54859   0.89115   1.46141   0.01886   0.00589  -0.00288
   S      4.71322   0.89109   1.46109  -0.00701  -0.02045  -0.00036
   S      7.82472   0.90188   1.48684   0.00925   0.01637   0.00001
   S     -0.01724   3.60001   1.46053   0.01220   0.00016  -0.00093
   S      3.13266   3.61063   1.45553   0.01037   0.01740  -0.00003
   S      6.27814   3.60180   1.46108  -0.01400  -0.01609   0.00042
   S     -1.56206   6.32091   1.48160  -0.01856  -0.03199   0.00001
   S      1.56672   6.34372   1.46052  -0.00588   0.01040   0.00087
   S      4.69558   6.34232   1.46140  -0.00452   0.01941   0.00292
   S      1.58191   0.90761   4.58042  -0.02035  -0.00708  -0.00068
   S      4.68094   0.90804   4.57920   0.00712   0.02038  -0.00018
   S      7.82518   0.90162   4.58722  -0.00931  -0.01646  -0.00001
   S      0.01788   3.62090   4.57822  -0.01373  -0.00008   0.00020
   S      3.13040   3.61194   4.50665  -0.01018  -0.01708  -0.00000
   S      6.24732   3.62130   4.57919   0.01387   0.01616   0.00019
   S     -1.56209   6.32094   4.58393   0.01820   0.03138  -0.00000
   S      1.56620   6.30288   4.57821   0.00669  -0.01163  -0.00019
   S      4.69799   6.30525   4.58041   0.00425  -0.02131   0.00070
   S      0.00080   1.82257   7.93586   0.00225   0.01010   0.00096
   S      3.12503   1.79379   7.92696   0.00102  -0.00278  -0.00451
   S      6.24181   1.81575   7.93843  -0.00571  -0.01002  -0.00002
   S     -1.58070   4.52159   7.93512  -0.01056  -0.00534  -0.00151
   S      1.52011   4.54161   7.93156   0.00223   0.00395  -0.00008
   S      4.70226   4.52584   7.92695  -0.00297  -0.00054   0.00461
   S     -3.14181   7.23296   7.93328   0.00216   0.00379  -0.00002
   S     -0.01314   7.23690   7.93511   0.00060  -0.01179   0.00151
   S      3.11503   7.21700   7.93584   0.00760   0.00694  -0.00092
   S     -0.01790   1.80701  11.04420  -0.00161  -0.01140   0.00053
   S      3.11894   1.78697  11.05721  -0.00111   0.00300  -0.00147
   S      6.26595   1.80182  11.04873   0.00660   0.01155  -0.00001
   S     -1.57667   4.53439  11.05369   0.01033   0.00588  -0.00156
   S      1.52840   4.53683  11.06073  -0.00193  -0.00346  -0.00003
   S      4.70512   4.53454  11.05720   0.00317   0.00057   0.00149
   S     -3.13427   7.22862  11.04789  -0.00346  -0.00604  -0.00005
   S     -0.02220   7.22702  11.05368  -0.00005   0.01190   0.00160
   S      3.11916   7.24098  11.04418  -0.00902  -0.00702  -0.00055
PRIMCOORD 71
     55   1
   Re     3.10250   3.62809   6.72232  -0.00041  -0.00031  -0.00000
   Mo     0.00804   1.80712   3.03358  -0.00008  -0.00024  -0.00010
   Mo     3.13242   1.77725   2.98990   0.00013   0.00020   0.00010
   Mo     6.25452   1.80837   3.03412  -0.00008   0.00004   0.00005
   Mo    -1.56192   4.50833   3.03079  -0.00098   0.00012   0.00005
   Mo     1.54287   4.52843   2.98550  -0.00000  -0.00029   0.00011
   Mo     4.72024   4.52764   2.98989   0.00020   0.00036  -0.00018
   Mo    -3.13095   7.22665   3.03208   0.00003  -0.00012   0.00002
   Mo     0.00770   7.22719   3.03078   0.00047  -0.00037  -0.00008
   Mo     3.13199   7.21839   3.03356  -0.00027  -0.00010   0.00006
   Mo     1.54916   0.90241   9.49105  -0.00028   0.00076  -0.00009
   Mo     4.69665   0.90342   9.50063  -0.00066  -0.00051  -0.00026
   Mo     7.81726   0.90624   9.47236   0.00003   0.00002  -0.00001
   Mo    -0.02521   3.62034   9.49702  -0.00018   0.00080  -0.00020
   Mo     3.11484   3.62098   9.57239  -0.00030  -0.00020   0.00005
   Mo     6.25922   3.61007   9.50062   0.00007  -0.00093   0.00040
   Mo    -1.57660   6.32936   9.48490  -0.00009  -0.00004   0.00000
   Mo     1.54518   6.34054   9.49701   0.00076  -0.00006  -0.00006
   Mo     4.68616   6.33627   9.49104   0.00074   0.00027   0.00023
   S      1.54859   0.89115   1.46141   0.00578   0.00810  -0.00101
   S      4.71322   0.89109   1.46109   0.01363  -0.00962   0.00267
   S      7.82472   0.90188   1.48684  -0.00260   0.00152   0.00005
   S     -0.01724   3.60001   1.46053  -0.02646   0.00017   0.00332
   S      3.13266   3.61063   1.45553  -0.01208  -0.00923   0.00005
   S      6.27814   3.60180   1.46108  -0.02274   0.00905  -0.00381
   S     -1.56206   6.32091   1.48160   0.01363   0.00701   0.00001
   S      1.56672   6.34372   1.46052   0.01925  -0.01797  -0.00216
   S      4.69558   6.34232   1.46140   0.01205   0.01192   0.00096
   S      1.58191   0.90761   4.58042  -0.00524  -0.00756  -0.00093
   S      4.68094   0.90804   4.57920  -0.01446   0.00991   0.00150
   S      7.82518   0.90162   4.58722   0.00222  -0.00204   0.00001
   S      0.01788   3.62090   4.57822   0.02800   0.00122   0.00123
   S      3.13040   3.61194   4.50665   0.01164   0.00880   0.00005
   S      6.24732   3.62130   4.57919   0.02438  -0.01000  -0.00172
   S     -1.56209   6.32094   4.58393  -0.01354  -0.00713   0.00001
   S      1.56620   6.30288   4.57821  -0.01875   0.01901  -0.00094
   S      4.69799   6.30525   4.58041  -0.01197  -0.01124   0.00072
   S      0.00080   1.82257   7.93586  -0.01125   0.01177  -0.00071
   S      3.12503   1.79379   7.92696  -0.00108   0.00131   0.00246
   S      6.24181   1.81575   7.93843  -0.00847  -0.01114   0.00033
   S     -1.58070   4.52159   7.93512  -0.01381   0.00171   0.00099
   S      1.52011   4.54161   7.93156   0.00048  -0.00107   0.00158
   S      4.70226   4.52584   7.92695   0.00190   0.00143  -0.00424
   S     -3.14181   7.23296   7.93328   0.01013   0.01470   0.00054
   S     -0.01314   7.23690   7.93511   0.01044  -0.01198  -0.00156
   S      3.11503   7.21700   7.93584   0.01707  -0.00200   0.00036
   S     -0.01790   1.80701  11.04420   0.01297  -0.01420  -0.00085
   S      3.11894   1.78697  11.05721   0.00076  -0.00100   0.00105
   S      6.26595   1.80182  11.04873   0.00957   0.01289   0.00019
   S     -1.57667   4.53439  11.05369   0.01605  -0.00190   0.00106
   S      1.52840   4.53683  11.06073  -0.00040   0.00113   0.00057
   S      4.70512   4.53454  11.05720  -0.00148  -0.00123  -0.00152
   S     -3.13427   7.22862  11.04789  -0.01026  -0.01483   0.00056
   S     -0.02220   7.22702  11.05368  -0.01142   0.01296  -0.00163
   S      3.11916   7.24098  11.04418  -0.02018   0.00222   0.00056
PRIMCOORD 72
     55   1
   Re     3.10250   3.62809   6.72232  -0.00069   0.00052  -0.00001
   Mo     0.00804   1.80712   3.03358  -0.00032   0.00017  -0.00008
   Mo     3.13242   1.77725   2.98990  -0.00018  -0.00043  -0.00022
   Mo     6.25452   1.80837   3.03412  -0.00035   0.00021   0.00021
   Mo    -1.56192   4.50833   3.03079  -0.00080  -0.00026  -0.00010
   Mo     1.54287   4.52843   2.98550   0.00059  -0.00027   0.00049
   Mo     4.72024   4.52764   2.98989   0.00021   0.00025  -0.00016
   Mo    -3.13095   7.22665   3.03208   0.00038  -0.00020   0.00006
   Mo     0.00770   7.22719   3.03078  -0.00041   0.00107  -0.00008
   Mo     3.13199   7.21839   3.03356  -0.00020   0.00025  -0.00011
   Mo     1.54916   0.90241   9.49105  -0.00027  -0.00021   0.00034
   Mo     4.69665   0.90342   9.50063   0.00058  -0.00017   0.00039
   Mo     7.81726   0.90624   9.47236   0.00005  -0.00004  -0.00004
   Mo    -0.02521   3.62034   9.49702   0.00061   0.00022  -0.00054
   Mo     3.11484   3.62098   9.57239  -0.00053   0.00039   0.00022
   Mo     6.25922   3.61007   9.50062   0.00044  -0.00002   0.00024
   Mo    -1.57660   6.32936   9.48490  -0.00025   0.00016   0.00002
   Mo     1.54518   6.34054   9.49701  -0.00022  -0.00068  -0.00057
   Mo     4.68616   6.33627   9.49104  -0.00029   0.00024   0.00027
   S      1.54859   0.89115   1.46141   0.00198  -0.02175   0.00013
   S      4.71322   0.89109   1.46109  -0.01666   0.01490  -0.00335
   S      7.82472   0.90188   1.48684  -0.01253   0.00745   0.00024
   S     -0.01724   3.60001   1.46053   0.00318  -0.01813   0.00196
   S      3.13266   3.61063   1.45553  -0.02103   0.01563   0.00022
   S      6.27814   3.60180   1.46108  -0.01311   0.00342  -0.00195
   S     -1.56206   6.32091   1.48160   0.03157  -0.02168  -0.00004
   S      1.56672   6.34372   1.46052   0.01016   0.01540   0.00317
   S      4.69558   6.34232   1.46140   0.01602   0.00468  -0.00030
   S      1.58191   0.90761   4.58042  -0.00211   0.02207  -0.00029
   S      4.68094   0.90804   4.57920   0.01870  -0.01658  -0.00078
   S      7.82518   0.90162   4.58722   0.01238  -0.00722   0.00007
   S      0.01788   3.62090   4.57822  -0.00150   0.01883   0.00038
   S      3.13040   3.61194   4.50665   0.02047  -0.01518   0.00024
   S      6.24732   3.62130   4.57919   0.01512  -0.00402  -0.00007
   S     -1.56209   6.32094   4.58393  -0.03092   0.02129   0.00010
   S      1.56620   6.30288   4.57821  -0.01010  -0.01789   0.00085
   S      4.69799   6.30525   4.58041  -0.01645  -0.00501  -0.00064
   S      0.00080   1.82257   7.93586   0.00020  -0.00731  -0.00060
   S      3.12503   1.79379   7.92696  -0.00310  -0.00272  -0.00464
   S      6.24181   1.81575   7.93843  -0.00542   0.00660   0.00147
   S     -1.58070   4.52159   7.93512   0.00722  -0.00368  -0.00152
   S      1.52011   4.54161   7.93156   0.00378  -0.00199   0.00703
   S      4.70226   4.52584   7.92695   0.00001   0.00380  -0.00318
   S     -3.14181   7.23296   7.93328   0.00375  -0.00664   0.00236
   S     -0.01314   7.23690   7.93511   0.00269   0.00059  -0.00094
   S      3.11503   7.21700   7.93584  -0.00072   0.00476  -0.00084
   S     -0.01790   1.80701  11.04420  -0.00056   0.00821  -0.00048
   S      3.11894   1.78697  11.05721   0.00248   0.00226  -0.00129
   S      6.26595   1.80182  11.04873   0.00544  -0.00714   0.00087
   S     -1.57667   4.53439  11.05369  -0.00563   0.00407  -0.00156
   S      1.52840   4.53683  11.06073  -0.00366   0.00190   0.00243
   S      4.70512   4.53454  11.05720  -0.00012  -0.00305  -0.00071
   S     -3.13427   7.22862  11.04789  -0.00398   0.00682   0.00252
   S     -0.02220   7.22702  11.05368  -0.00174  -0.00276  -0.00099
   S      3.11916   7.24098  11.04418   0.00108  -0.00501  -0.00081
PRIMCOORD 73
     55   1
   Re     3.10250   3.62809   6.72232  -0.00006  -0.00011  -0.00001
   Mo     0.00804   1.80712   3.03358  -0.00015   0.00012  -0.00001
   Mo     3.13242   1.77725   2.98990  -0.00044   0.00008   0.00010
   Mo     6.25452   1.80837   3.03412  -0.00010  -0.00017   0.00000
   Mo    -1.56192   4.50833   3.03079   0.00033   0.00010   0.00001
   Mo     1.54287   4.52843   2.98550   0.00021   0.00035   0.00000
   Mo     4.72024   4.52764   2.98989   0.00027  -0.00035  -0.00009
   Mo    -3.13095   7.22665   3.03208  -0.00018  -0.00030   0.00000
   Mo     0.00770   7.22719   3.03078  -0.00007   0.00033  -0.00001
   Mo     3.13199   7.21839   3.03356   0.00018  -0.00008   0.00002
   Mo     1.54916   0.90241   9.49105  -0.00013   0.00080   0.00010
   Mo     4.69665   0.90342   9.50063  -0.00015  -0.00068  -0.00014
   Mo     7.81726   0.90624   9.47236   0.00005   0.00009  -0.00000
   Mo    -0.02521   3.62034   9.49702  -0.00051   0.00053  -0.00019
   Mo     3.11484   3.62098   9.57239   0.00003   0.00005  -0.00000
   Mo     6.25922   3.61007   9.50062  -0.00052  -0.00048   0.00013
   Mo    -1.57660   6.32936   9.48490  -0.00004  -0.00007  -0.00000
   Mo     1.54518   6.34054   9.49701   0.00071  -0.00017   0.00019
   Mo     4.68616   6.33627   9.49104   0.00076   0.00028  -0.00010
   S      1.54859   0.89115   1.46141  -0.02428  -0.00251   0.00269
   S      4.71322   0.89109   1.46109  -0.02203   0.00616  -0.00262
   S      7.82472   0.90188   1.48684  -0.00252  -0.00424   0.00002
   S     -0.01724   3.60001   1.46053   0.01215   0.01579  -0.00229
   S      3.13266   3.61063   1.45553  -0.00000  -0.00004  -0.00004
   S      6.27814   3.60180   1.46108   0.01633  -0.01591   0.00265
   S     -1.56206   6.32091   1.48160   0.00236   0.00402   0.00001
   S      1.56672   6.34372   1.46052   0.00762   0.01840   0.00230
   S      4.69558   6.34232   1.46140   0.00997  -0.02223  -0.00267
   S      1.58191   0.90761   4.58042   0.02507   0.00281   0.00135
   S      4.68094   0.90804   4.57920   0.02259  -0.00653  -0.00136
   S      7.82518   0.90162   4.58722   0.00255   0.00428  -0.00002
   S      0.01788   3.62090   4.57822  -0.01266  -0.01627  -0.00119
   S      3.13040   3.61194   4.50665   0.00001   0.00003   0.00000
   S      6.24732   3.62130   4.57919  -0.01691   0.01623   0.00136
   S     -1.56209   6.32094   4.58393  -0.00239  -0.00408  -0.00002
   S      1.56620   6.30288   4.57821  -0.00781  -0.01907   0.00120
   S      4.69799   6.30525   4.58041  -0.01009   0.02306  -0.00133
   S      0.00080   1.82257   7.93586  -0.00975   0.01494   0.00022
   S      3.12503   1.79379   7.92696  -0.00495   0.00004   0.00010
   S      6.24181   1.81575   7.93843  -0.00791  -0.01370  -0.00001
   S     -1.58070   4.52159   7.93512  -0.01387   0.00243   0.00008
   S      1.52011   4.54161   7.93156   0.00173   0.00299   0.00000
   S      4.70226   4.52584   7.92695   0.00249  -0.00427  -0.00008
   S     -3.14181   7.23296   7.93328   0.00744   0.01288  -0.00001
   S     -0.01314   7.23690   7.93511   0.00903  -0.01082  -0.00009
   S      3.11503   7.21700   7.93584   0.01781  -0.00096  -0.00023
   S     -0.01790   1.80701  11.04420   0.01140  -0.01764  -0.00002
   S      3.11894   1.78697  11.05721   0.00367   0.00014   0.00010
   S      6.26595   1.80182  11.04873   0.00912   0.01576  -0.00000
   S     -1.57667   4.53439  11.05369   0.01577  -0.00234   0.00030
   S      1.52840   4.53683  11.06073  -0.00128  -0.00223  -0.00001
   S      4.70512   4.53454  11.05720  -0.00173   0.00324  -0.00010
   S     -3.13427   7.22862  11.04789  -0.00842  -0.01460  -0.00001
   S     -0.02220   7.22702  11.05368  -0.00991   0.01249  -0.00031
   S      3.11916   7.24098  11.04418  -0.02098   0.00105   0.00001
PRIMCOORD 74
     55   1
   Re     3.10250   3.62809   6.72232   0.00142  -0.00082   0.00007
   Mo     0.00804   1.80712   3.03358  -0.00019   0.00036   0.00019
   Mo     3.13242   1.77725   2.98990  -0.00022  -0.00045  -0.00034
   Mo     6.25452   1.80837   3.03412  -0.00007   0.00004  -0.00025
   Mo    -1.56192   4.50833   3.03079  -0.00023  -0.00015   0.00012
   Mo     1.54287   4.52843   2.98550   0.00078  -0.00045   0.00063
   Mo     4.72024   4.52764   2.98989   0.00028   0.00040  -0.00034
   Mo    -3.13095   7.22665   3.03208   0.00018  -0.00009  -0.00021
   Mo     0.00770   7.22719   3.03078   0.00001   0.00028   0.00012
   Mo     3.13199   7.21839   3.03356  -0.00040  -0.00001   0.00019
   Mo     1.54916   0.90241   9.49105   0.00323   0.00232  -0.00258
   Mo     4.69665   0.90342   9.50063   0.00027  -0.00082   0.00024
   Mo     7.81726   0.90624   9.47236   0.00050  -0.00028   0.00022
   Mo    -0.02521   3.62034   9.49702  -0.00222  -0.00131   0.00210
   Mo     3.11484   3.62098   9.57239  -0.00533   0.00308  -0.00042
   Mo     6.25922   3.61007   9.50062   0.00085   0.00016   0.00025
   Mo    -1.57660   6.32936   9.48490   0.00056  -0.00033  -0.00009
   Mo     1.54518   6.34054   9.49701   0.00002   0.00256   0.00210
   Mo     4.68616   6.33627   9.49104  -0.00039  -0.00394  -0.00258
   S      1.54859   0.89115   1.46141   0.00284  -0.00358  -0.00322
   S      4.71322   0.89109   1.46109  -0.00032   0.00457  -0.00007
   S      7.82472   0.90188   1.48684   0.00077  -0.00046   0.00040
   S     -0.01724   3.60001   1.46053  -0.00269  -0.00172   0.00336
   S      3.13266   3.61063   1.45553  -0.00341   0.00199  -0.00013
   S      6.27814   3.60180   1.46108  -0.00411  -0.00201  -0.00006
   S     -1.56206   6.32091   1.48160  -0.00149   0.00086  -0.00017
   S      1.56672   6.34372   1.46052   0.00015   0.00319   0.00337
   S      4.69558   6.34232   1.46140   0.00451  -0.00067  -0.00319
   S      1.58191   0.90761   4.58042  -0.00211   0.00278  -0.00310
   S      4.68094   0.90804   4.57920   0.00362  -0.00451   0.00084
   S      7.82518   0.90162   4.58722  -0.00290   0.00168   0.00010
   S      0.01788   3.62090   4.57822   0.00439   0.00358   0.00221
   S      3.13040   3.61194   4.50665  -0.00041   0.00024  -0.00004
   S      6.24732   3.62130   4.57919   0.00570  -0.00085   0.00084
   S     -1.56209   6.32094   4.58393   0.00076  -0.00045  -0.00017
   S      1.56620   6.30288   4.57821  -0.00089  -0.00561   0.00217
   S      4.69799   6.30525   4.58041  -0.00346   0.00042  -0.00312
   S      0.00080   1.82257   7.93586   0.01611  -0.00368   0.00550
   S      3.12503   1.79379   7.92696  -0.01622   0.00216  -0.00211
   S      6.24181   1.81575   7.93843   0.02039  -0.01180  -0.01013
   S     -1.58070   4.52159   7.93512  -0.03428  -0.00209   0.00829
   S      1.52011   4.54161   7.93156  -0.00221   0.00131   0.00711
   S      4.70226   4.52584   7.92695  -0.01001   0.01301  -0.00209
   S     -3.14181   7.23296   7.93328   0.00429  -0.00245  -0.01888
   S     -0.01314   7.23690   7.93511  -0.01536   0.03076   0.00824
   S      3.11503   7.21700   7.93584   0.01124  -0.01218   0.00556
   S     -0.01790   1.80701  11.04420  -0.01882   0.00331   0.00471
   S      3.11894   1.78697  11.05721   0.01428  -0.00734  -0.00349
   S      6.26595   1.80182  11.04873  -0.02256   0.01303  -0.00842
   S     -1.57667   4.53439  11.05369   0.02884   0.00189   0.00984
   S      1.52840   4.53683  11.06073   0.01445  -0.00836   0.00776
   S      4.70512   4.53454  11.05720   0.01349  -0.00870  -0.00352
   S     -3.13427   7.22862  11.04789  -0.00629   0.00358  -0.02134
   S     -0.02220   7.22702  11.05368   0.01283  -0.02589   0.00979
   S      3.11916   7.24098  11.04418  -0.01226   0.01470   0.00471
PRIMCOORD 75
     55   1
   Re     3.10250   3.62809   6.72232  -0.00075  -0.00129   0.00001
   Mo     0.00804   1.80712   3.03358  -0.00015   0.00022  -0.00013
   Mo     3.13242   1.77725   2.98990  -0.00002  -0.00085  -0.00072
   Mo     6.25452   1.80837   3.03412   0.00023   0.00041   0.00000
   Mo    -1.56192   4.50833   3.03079   0.00017  -0.00024   0.00018
   Mo     1.54287   4.52843   2.98550   0.00017   0.00029  -0.00000
   Mo     4.72024   4.52764   2.98989  -0.00072  -0.00045   0.00072
   Mo    -3.13095   7.22665   3.03208   0.00028   0.00049   0.00000
   Mo     0.00770   7.22719   3.03078  -0.00029   0.00004  -0.00017
   Mo     3.13199   7.21839   3.03356   0.00026  -0.00002   0.00013
   Mo     1.54916   0.90241   9.49105   0.00111   0.00001  -0.00089
   Mo     4.69665   0.90342   9.50063  -0.00305   0.00197  -0.00262
   Mo     7.81726   0.90624   9.47236  -0.00027  -0.00046  -0.00000
   Mo    -0.02521   3.62034   9.49702  -0.00275  -0.00106   0.00213
   Mo     3.11484   3.62098   9.57239   0.00345   0.00595   0.00006
   Mo     6.25922   3.61007   9.50062   0.00324  -0.00164   0.00262
   Mo    -1.57660   6.32936   9.48490  -0.00018  -0.00031   0.00001
   Mo     1.54518   6.34054   9.49701   0.00045  -0.00292  -0.00214
   Mo     4.68616   6.33627   9.49104  -0.00054   0.00099   0.00090
   S      1.54859   0.89115   1.46141   0.00220   0.00376  -0.00339
   S      4.71322   0.89109   1.46109  -0.00333  -0.00181  -0.00332
   S      7.82472   0.90188   1.48684  -0.00049  -0.00086   0.00001
   S     -0.01724   3.60001   1.46053   0.00337  -0.00322   0.00280
   S      3.13266   3.61063   1.45553   0.00137   0.00240  -0.00003
   S      6.27814   3.60180   1.46108   0.00009  -0.00379   0.00327
   S     -1.56206   6.32091   1.48160   0.00132   0.00228   0.00003
   S      1.56672   6.34372   1.46052  -0.00447   0.00127  -0.00284
   S      4.69558   6.34232   1.46140   0.00215   0.00378   0.00338
   S      1.58191   0.90761   4.58042  -0.00493  -0.00435  -0.00245
   S      4.68094   0.90804   4.57920   0.00475   0.00062  -0.00251
   S      7.82518   0.90162   4.58722   0.00135   0.00233   0.00002
   S      0.01788   3.62090   4.57822  -0.00369   0.00120   0.00348
   S      3.13040   3.61194   4.50665   0.00087   0.00154   0.00000
   S      6.24732   3.62130   4.57919  -0.00181   0.00443   0.00253
   S     -1.56209   6.32094   4.58393  -0.00085  -0.00144   0.00004
   S      1.56620   6.30288   4.57821   0.00288  -0.00256  -0.00349
   S      4.69799   6.30525   4.58041  -0.00126  -0.00640   0.00246
   S      0.00080   1.82257   7.93586  -0.01366  -0.01506  -0.00867
   S      3.12503   1.79379   7.92696   0.00948   0.00163  -0.00852
   S      6.24181   1.81575   7.93843  -0.00744  -0.01285   0.00003
   S     -1.58070   4.52159   7.93512   0.02050  -0.00498   0.01462
   S      1.52011   4.54161   7.93156   0.01007   0.01764  -0.00017
   S      4.70226   4.52584   7.92695  -0.00314   0.00910   0.00824
   S     -3.14181   7.23296   7.93328   0.01901   0.03305   0.00004
   S     -0.01314   7.23690   7.93511  -0.01439   0.01527  -0.01453
   S      3.11503   7.21700   7.93584  -0.00625  -0.01936   0.00871
   S     -0.01790   1.80701  11.04420   0.01557   0.01757  -0.00698
   S      3.11894   1.78697  11.05721  -0.00746  -0.01173  -0.00845
   S      6.26595   1.80182  11.04873   0.00704   0.01213  -0.00001
   S     -1.57667   4.53439  11.05369  -0.01695   0.00654   0.01733
   S      1.52840   4.53683  11.06073  -0.00942  -0.01608  -0.00004
   S      4.70512   4.53454  11.05720  -0.00632  -0.01224   0.00845
   S     -3.13427   7.22862  11.04789  -0.01757  -0.03047   0.00005
   S     -0.02220   7.22702  11.05368   0.01407  -0.01137  -0.01730
   S      3.11916   7.24098  11.04418   0.00748   0.02228   0.00699
PRIMCOORD 76
     55   1
   Re     3.10250   3.62809   6.72232   0.00018  -0.00010   0.00118
   Mo     0.00804   1.80712   3.03358   0.00037   0.00024   0.00017
   Mo     3.13242   1.77725   2.98990  -0.00004  -0.00006  -0.00043
   Mo     6.25452   1.80837   3.03412  -0.00034   0.00021   0.00015
   Mo    -1.56192   4.50833   3.03079   0.00004  -0.00057   0.00073
   Mo     1.54287   4.52843   2.98550   0.00000  -0.00001  -0.00046
   Mo     4.72024   4.52764   2.98989   0.00003   0.00007  -0.00043
   Mo    -3.13095   7.22665   3.03208  -0.00049   0.00028   0.00061
   Mo     0.00770   7.22719   3.03078   0.00051   0.00027   0.00074
   Mo     3.13199   7.21839   3.03356  -0.00004  -0.00044   0.00017
   Mo     1.54916   0.90241   9.49105  -0.00100  -0.00063   0.00017
   Mo     4.69665   0.90342   9.50063   0.00086  -0.00124   0.00009
   Mo     7.81726   0.90624   9.47236   0.00002  -0.00001  -0.00073
   Mo    -0.02521   3.62034   9.49702  -0.00118   0.00022  -0.00024
   Mo     3.11484   3.62098   9.57239  -0.00003  -0.00002   0.01500
   Mo     6.25922   3.61007   9.50062   0.00148  -0.00011   0.00007
   Mo    -1.57660   6.32936   9.48490  -0.00017   0.00012   0.00107
   Mo     1.54518   6.34054   9.49701  -0.00078   0.00094  -0.00022
   Mo     4.68616   6.33627   9.49104   0.00003   0.00117   0.00016
   S      1.54859   0.89115   1.46141   0.00152   0.00287  -0.00309
   S      4.71322   0.89109   1.46109  -0.00118   0.00284  -0.00348
   S      7.82472   0.90188   1.48684  -0.00011   0.00006   0.00671
   S     -0.01724   3.60001   1.46053   0.00298  -0.00016  -0.00331
   S      3.13266   3.61063   1.45553  -0.00026   0.00013  -0.00161
   S      6.27814   3.60180   1.46108  -0.00305  -0.00039  -0.00347
   S     -1.56206   6.32091   1.48160  -0.00008   0.00003   0.01384
   S      1.56672   6.34372   1.46052   0.00161  -0.00250  -0.00328
   S      4.69558   6.34232   1.46140  -0.00174  -0.00279  -0.00311
   S      1.58191   0.90761   4.58042  -0.00262  -0.00617  -0.00344
   S      4.68094   0.90804   4.57920   0.00226  -0.00555  -0.00391
   S      7.82518   0.90162   4.58722   0.00008  -0.00004   0.00499
   S      0.01788   3.62090   4.57822  -0.00604   0.00063  -0.00384
   S      3.13040   3.61194   4.50665   0.00021  -0.00010   0.00124
   S      6.24732   3.62130   4.57919   0.00591   0.00078  -0.00391
   S     -1.56209   6.32094   4.58393  -0.00018   0.00013   0.01228
   S      1.56620   6.30288   4.57821  -0.00356   0.00493  -0.00379
   S      4.69799   6.30525   4.58041   0.00406   0.00539  -0.00347
   S      0.00080   1.82257   7.93586   0.00464   0.00159   0.00589
   S      3.12503   1.79379   7.92696  -0.00088  -0.02359  -0.03576
   S      6.24181   1.81575   7.93843  -0.00359   0.00211   0.00186
   S     -1.58070   4.52159   7.93512  -0.00076  -0.01725   0.01111
   S      1.52011   4.54161   7.93156  -0.02119   0.01208  -0.03707
   S      4.70226   4.52584   7.92695   0.01998   0.01254  -0.03584
   S     -3.14181   7.23296   7.93328  -0.01210   0.00678   0.00866
   S     -0.01314   7.23690   7.93511   0.01469   0.00913   0.01116
   S      3.11503   7.21700   7.93584   0.00104  -0.00465   0.00580
   S     -0.01790   1.80701  11.04420  -0.00124  -0.00375   0.00422
   S      3.11894   1.78697  11.05721  -0.00091  -0.02254  -0.00546
   S      6.26595   1.80182  11.04873   0.00136  -0.00083   0.00023
   S     -1.57667   4.53439  11.05369   0.00095   0.00632   0.00831
   S      1.52840   4.53683  11.06073  -0.01986   0.01153  -0.00781
   S      4.70512   4.53454  11.05720   0.01915   0.01215  -0.00555
   S     -3.13427   7.22862  11.04789   0.00260  -0.00137   0.00566
   S     -0.02220   7.22702  11.05368  -0.00521  -0.00384   0.00843
   S      3.11916   7.24098  11.04418   0.00263   0.00276   0.00419
PRIMCOORD 77
     55   1
   Re     3.10250   3.62809   6.72232   0.00026   0.00045   0.00000
   Mo     0.00804   1.80712   3.03358   0.00014   0.00001   0.00009
   Mo     3.13242   1.77725   2.98990  -0.00111  -0.00021   0.00008
   Mo     6.25452   1.80837   3.03412   0.00003   0.00005   0.00000
   Mo    -1.56192   4.50833   3.03079  -0.00044   0.00007   0.00004
   Mo     1.54287   4.52843   2.98550   0.00065   0.00114  -0.00000
   Mo     4.72024   4.52764   2.98989   0.00038  -0.00107  -0.00008
   Mo    -3.13095   7.22665   3.03208   0.00021   0.00035  -0.00000
   Mo     0.00770   7.22719   3.03078   0.00028  -0.00035  -0.00004
   Mo     3.13199   7.21839   3.03356  -0.00006   0.00012  -0.00009
   Mo     1.54916   0.90241   9.49105  -0.00007  -0.00034  -0.00030
   Mo     4.69665   0.90342   9.50063   0.00039  -0.00030   0.00078
   Mo     7.81726   0.90624   9.47236   0.00031   0.00053   0.00000
   Mo    -0.02521   3.62034   9.49702  -0.00046  -0.00038   0.00102
   Mo     3.11484   3.62098   9.57239  -0.00046  -0.00078  -0.00000
   Mo     6.25922   3.61007   9.50062  -0.00045   0.00019  -0.00079
   Mo    -1.57660   6.32936   9.48490   0.00007   0.00011   0.00000
   Mo     1.54518   6.34054   9.49701  -0.00010  -0.00058  -0.00101
   Mo     4.68616   6.33627   9.49104  -0.00026  -0.00023   0.00031
   S      1.54859   0.89115   1.46141  -0.00176  -0.00127  -0.02696
   S      4.71322   0.89109   1.46109  -0.00128   0.00077   0.02676
   S      7.82472   0.90188   1.48684  -0.00051  -0.00088  -0.00000
   S     -0.01724   3.60001   1.46053   0.00331   0.00031   0.02843
   S      3.13266   3.61063   1.45553   0.00052   0.00088  -0.00001
   S      6.27814   3.60180   1.46108   0.00132  -0.00071  -0.02676
   S     -1.56206   6.32091   1.48160   0.00046   0.00079  -0.00001
   S      1.56672   6.34372   1.46052  -0.00139   0.00303  -0.02843
   S      4.69558   6.34232   1.46140  -0.00022  -0.00215   0.02697
   S      1.58191   0.90761   4.58042   0.00117   0.00140  -0.02867
   S      4.68094   0.90804   4.57920   0.00265  -0.00115   0.02865
   S      7.82518   0.90162   4.58722   0.00110   0.00188  -0.00001
   S      0.01788   3.62090   4.57822  -0.00358  -0.00259   0.03063
   S      3.13040   3.61194   4.50665   0.00025   0.00041  -0.00000
   S      6.24732   3.62130   4.57919  -0.00232   0.00173  -0.02865
   S     -1.56209   6.32094   4.58393  -0.00019  -0.00032  -0.00001
   S      1.56620   6.30288   4.57821  -0.00045  -0.00438  -0.03062
   S      4.69799   6.30525   4.58041   0.00063   0.00171   0.02867
   S      0.00080   1.82257   7.93586  -0.00171  -0.00026   0.00052
   S      3.12503   1.79379   7.92696   0.00237  -0.00048   0.00131
   S      6.24181   1.81575   7.93843  -0.00060  -0.00099   0.00001
   S     -1.58070   4.52159   7.93512  -0.00220   0.00293   0.00342
   S      1.52011   4.54161   7.93156   0.00018   0.00031   0.00001
   S      4.70226   4.52584   7.92695  -0.00159   0.00179  -0.00131
   S     -3.14181   7.23296   7.93328  -0.00289  -0.00502   0.00005
   S     -0.01314   7.23690   7.93511   0.00365  -0.00039  -0.00346
   S      3.11503   7.21700   7.93584   0.00063  -0.00162  -0.00053
   S     -0.01790   1.80701  11.04420  -0.00142   0.00181   0.00162
   S      3.11894   1.78697  11.05721  -0.00023   0.00293   0.00259
   S      6.26595   1.80182  11.04873   0.00016   0.00030   0.00001
   S     -1.57667   4.53439  11.05369   0.00328  -0.00306   0.00281
   S      1.52840   4.53683  11.06073   0.00023   0.00036   0.00002
   S      4.70512   4.53454  11.05720   0.00269   0.00129  -0.00263
   S     -3.13427   7.22862  11.04789   0.00114   0.00202   0.00003
   S     -0.02220   7.22702  11.05368  -0.00430   0.00129  -0.00283
   S      3.11916   7.24098  11.04418   0.00231  -0.00034  -0.00162
PRIMCOORD 78
     55   1
   Re     3.10250   3.62809   6.72232  -0.00221   0.00121  -0.00029
   Mo     0.00804   1.80712   3.03358  -0.00011   0.00004   0.00031
   Mo     3.13242   1.77725   2.98990  -0.00028  -0.00018  -0.00018
   Mo     6.25452   1.80837   3.03412  -0.00034   0.00020   0.00012
   Mo    -1.56192   4.50833   3.03079   0.00004  -0.00011   0.00025
   Mo     1.54287   4.52843   2.98550   0.00126  -0.00074   0.00047
   Mo     4.72024   4.52764   2.98989   0.00005   0.00034  -0.00021
   Mo    -3.13095   7.22665   3.03208  -0.00017   0.00010  -0.00071
   Mo     0.00770   7.22719   3.03078   0.00013   0.00001   0.00028
   Mo     3.13199   7.21839   3.03356  -0.00009   0.00006   0.00031
   Mo     1.54916   0.90241   9.49105   0.00049  -0.00043  -0.00106
   Mo     4.69665   0.90342   9.50063   0.00170  -0.00115   0.00226
   Mo     7.81726   0.90624   9.47236  -0.00219   0.00121   0.00073
   Mo    -0.02521   3.62034   9.49702   0.00285   0.00050  -0.00154
   Mo     3.11484   3.62098   9.57239   0.00386  -0.00213  -0.00024
   Mo     6.25922   3.61007   9.50062   0.00193  -0.00088   0.00228
   Mo    -1.57660   6.32936   9.48490  -0.00013   0.00007  -0.00041
   Mo     1.54518   6.34054   9.49701   0.00099  -0.00264  -0.00145
   Mo     4.68616   6.33627   9.49104   0.00065  -0.00012  -0.00097
   S      1.54859   0.89115   1.46141   0.00240  -0.00453  -0.00777
   S      4.71322   0.89109   1.46109  -0.00383   0.00410   0.00012
   S      7.82472   0.90188   1.48684   0.00259  -0.00145   0.01077
   S     -0.01724   3.60001   1.46053   0.00297   0.00281  -0.00208
   S      3.13266   3.61063   1.45553  -0.00290   0.00162   0.00290
   S      6.27814   3.60180   1.46108  -0.00531   0.00134  -0.00028
   S     -1.56206   6.32091   1.48160  -0.00448   0.00244   0.00706
   S      1.56672   6.34372   1.46052  -0.00073  -0.00404  -0.00211
   S      4.69558   6.34232   1.46140   0.00502   0.00012  -0.00755
   S      1.58191   0.90761   4.58042  -0.00081   0.00150  -0.00771
   S      4.68094   0.90804   4.57920   0.00967  -0.00216   0.00104
   S      7.82518   0.90162   4.58722  -0.00755   0.00414   0.01127
   S      0.01788   3.62090   4.57822   0.00094   0.00151  -0.00342
   S      3.13040   3.61194   4.50665  -0.00424   0.00229   0.00071
   S      6.24732   3.62130   4.57919   0.00674  -0.00741   0.00069
   S     -1.56209   6.32094   4.58393   0.00195  -0.00107   0.00711
   S      1.56620   6.30288   4.57821  -0.00083  -0.00140  -0.00346
   S      4.69799   6.30525   4.58041  -0.00179   0.00028  -0.00743
   S      0.00080   1.82257   7.93586   0.00720  -0.00371   0.00700
   S      3.12503   1.79379   7.92696  -0.00961  -0.00174   0.00514
   S      6.24181   1.81575   7.93843   0.00330  -0.00171  -0.00710
   S     -1.58070   4.52159   7.93512   0.02164   0.01430   0.01485
   S      1.52011   4.54161   7.93156   0.00460  -0.00296  -0.00756
   S      4.70226   4.52584   7.92695  -0.00308   0.00916   0.00539
   S     -3.14181   7.23296   7.93328  -0.01367   0.00845  -0.03971
   S     -0.01314   7.23690   7.93511  -0.00245  -0.02578   0.01627
   S      3.11503   7.21700   7.93584   0.00709  -0.00423   0.00657
   S     -0.01790   1.80701  11.04420  -0.00990   0.01357   0.00499
   S      3.11894   1.78697  11.05721   0.00141   0.01090   0.01113
   S      6.26595   1.80182  11.04873   0.00707  -0.00462  -0.00352
   S     -1.57667   4.53439  11.05369  -0.01208  -0.01322   0.01220
   S      1.52840   4.53683  11.06073  -0.01653   0.00955  -0.02129
   S      4.70512   4.53454  11.05720  -0.00939  -0.00695   0.01195
   S     -3.13427   7.22862  11.04789   0.01654  -0.00986  -0.03324
   S     -0.02220   7.22702  11.05368   0.00623   0.01724   0.01335
   S      3.11916   7.24098  11.04418  -0.01713   0.00200   0.00473
PRIMCOORD 79
     55   1
   Re     3.10250   3.62809   6.72232   0.00131   0.00237  -0.00001
   Mo     0.00804   1.80712   3.03358   0.00018   0.00022  -0.00008
   Mo     3.13242   1.77725   2.98990   0.00028  -0.00099  -0.00059
   Mo     6.25452   1.80837   3.03412   0.00007   0.00014   0.00001
   Mo    -1.56192   4.50833   3.03079   0.00008  -0.00000   0.00068
   Mo     1.54287   4.52843   2.98550   0.00013   0.00018   0.00001
   Mo     4.72024   4.52764   2.98989  -0.00102  -0.00026   0.00059
   Mo    -3.13095   7.22665   3.03208   0.00005   0.00008  -0.00002
   Mo     0.00770   7.22719   3.03078  -0.00003   0.00006  -0.00068
   Mo     3.13199   7.21839   3.03356   0.00010   0.00027   0.00010
   Mo     1.54916   0.90241   9.49105  -0.00178  -0.00204   0.00198
   Mo     4.69665   0.90342   9.50063   0.00133  -0.00159   0.00071
   Mo     7.81726   0.90624   9.47236   0.00099   0.00180   0.00003
   Mo    -0.02521   3.62034   9.49702  -0.00105  -0.00052   0.00200
   Mo     3.11484   3.62098   9.57239  -0.00193  -0.00350  -0.00004
   Mo     6.25922   3.61007   9.50062  -0.00198   0.00032  -0.00063
   Mo    -1.57660   6.32936   9.48490   0.00022   0.00038  -0.00001
   Mo     1.54518   6.34054   9.49701   0.00013  -0.00129  -0.00206
   Mo     4.68616   6.33627   9.49104  -0.00086  -0.00257  -0.00201
   S      1.54859   0.89115   1.46141   0.00045   0.00256   0.00362
   S      4.71322   0.89109   1.46109   0.00083  -0.00380  -0.00800
   S      7.82472   0.90188   1.48684  -0.00111  -0.00211   0.00044
   S     -0.01724   3.60001   1.46053   0.00496  -0.00216   0.00041
   S      3.13266   3.61063   1.45553   0.00060   0.00104   0.00013
   S      6.27814   3.60180   1.46108  -0.00402  -0.00097   0.00790
   S     -1.56206   6.32091   1.48160   0.00256   0.00464   0.00025
   S      1.56672   6.34372   1.46052  -0.00442   0.00297  -0.00062
   S      4.69558   6.34232   1.46140   0.00225   0.00162  -0.00406
   S      1.58191   0.90761   4.58042  -0.00721  -0.00242   0.00506
   S      4.68094   0.90804   4.57920   0.00174   0.00105  -0.00697
   S      7.82518   0.90162   4.58722   0.00388   0.00705   0.00043
   S      0.01788   3.62090   4.57822  -0.00449  -0.00294   0.00054
   S      3.13040   3.61194   4.50665   0.00358   0.00637   0.00003
   S      6.24732   3.62130   4.57919   0.00037   0.00164   0.00687
   S     -1.56209   6.32094   4.58393  -0.00117  -0.00212   0.00027
   S      1.56620   6.30288   4.57821  -0.00026  -0.00528  -0.00078
   S      4.69799   6.30525   4.58041   0.00134  -0.00742  -0.00555
   S      0.00080   1.82257   7.93586   0.00156  -0.00595  -0.01140
   S      3.12503   1.79379   7.92696   0.00358  -0.00422   0.00634
   S      6.24181   1.81575   7.93843  -0.00489  -0.00835  -0.00016
   S     -1.58070   4.52159   7.93512  -0.01111   0.01737   0.03421
   S      1.52011   4.54161   7.93156   0.00448   0.00742  -0.00005
   S      4.70226   4.52584   7.92695  -0.00560   0.00117  -0.00600
   S     -3.14181   7.23296   7.93328  -0.01168  -0.01964  -0.00078
   S     -0.01314   7.23690   7.93511   0.02041  -0.00196  -0.03364
   S      3.11503   7.21700   7.93584  -0.00561  -0.00179   0.01172
   S     -0.01790   1.80701  11.04420  -0.01148   0.00749  -0.00856
   S      3.11894   1.78697  11.05721  -0.00049   0.01708   0.01918
   S      6.26595   1.80182  11.04873   0.01086   0.01833  -0.00010
   S     -1.57667   4.53439  11.05369   0.00630  -0.01998   0.02858
   S      1.52840   4.53683  11.06073  -0.00051  -0.00020  -0.00039
   S      4.70512   4.53454  11.05720   0.01467   0.00792  -0.01878
   S     -3.13427   7.22862  11.04789   0.00601   0.00967  -0.00070
   S     -0.02220   7.22702  11.05368  -0.02015  -0.00382  -0.02816
   S      3.11916   7.24098  11.04418   0.01148  -0.00617   0.00887
PRIMCOORD 80
     55   1
   Re     3.10250   3.62809   6.72232   0.00052  -0.00031  -0.00162
   Mo     0.00804   1.80712   3.03358   0.00037   0.00008   0.00065
   Mo     3.13242   1.77725   2.98990   0.00001   0.00151   0.00026
   Mo     6.25452   1.80837   3.03412  -0.00011   0.00006   0.00065
   Mo    -1.56192   4.50833   3.03079  -0.00002  -0.00009  -0.00037
   Mo     1.54287   4.52843   2.98550   0.00103  -0.00060   0.00017
   Mo     4.72024   4.52764   2.98989  -0.00129  -0.00076   0.00026
   Mo    -3.13095   7.22665   3.03208   0.00007  -0.00004  -0.00001
   Mo     0.00770   7.22719   3.03078   0.00007   0.00006  -0.00036
   Mo     3.13199   7.21839   3.03356   0.00012  -0.00037   0.00066
   Mo     1.54916   0.90241   9.49105   0.00039   0.00059  -0.00009
   Mo     4.69665   0.90342   9.50063  -0.00083   0.00089  -0.00080
   Mo     7.81726   0.90624   9.47236   0.00052  -0.00031   0.00082
   Mo    -0.02521   3.62034   9.49702  -0.00011  -0.00020   0.00021
   Mo     3.11484   3.62098   9.57239  -0.00092   0.00056  -0.00174
   Mo     6.25922   3.61007   9.50062  -0.00116   0.00027  -0.00079
   Mo    -1.57660   6.32936   9.48490   0.00005  -0.00003  -0.00021
   Mo     1.54518   6.34054   9.49701   0.00012   0.00020   0.00022
   Mo     4.68616   6.33627   9.49104  -0.00031  -0.00061  -0.00007
   S      1.54859   0.89115   1.46141   0.01194   0.00544  -0.01238
   S      4.71322   0.89109   1.46109  -0.01178   0.00276  -0.01331
   S      7.82472   0.90188   1.48684   0.00025  -0.00011   0.03715
   S     -0.01724   3.60001   1.46053   0.00869   0.00766  -0.01341
   S      3.13266   3.61063   1.45553   0.00019  -0.00010   0.01423
   S      6.27814   3.60180   1.46108  -0.00824   0.00881  -0.01337
   S     -1.56206   6.32091   1.48160   0.00056  -0.00034   0.03035
   S      1.56672   6.34372   1.46052  -0.00224  -0.01139  -0.01339
   S      4.69558   6.34232   1.46140   0.00126  -0.01308  -0.01234
   S      1.58191   0.90761   4.58042  -0.01047  -0.00178  -0.01269
   S      4.68094   0.90804   4.57920   0.00788  -0.00152  -0.01334
   S      7.82518   0.90162   4.58722   0.00136  -0.00083   0.04105
   S      0.01788   3.62090   4.57822  -0.00724  -0.00799  -0.01305
   S      3.13040   3.61194   4.50665   0.00167  -0.00101   0.00367
   S      6.24732   3.62130   4.57919   0.00523  -0.00605  -0.01340
   S     -1.56209   6.32094   4.58393   0.00048  -0.00026   0.03117
   S      1.56620   6.30288   4.57821   0.00328   0.01032  -0.01304
   S      4.69799   6.30525   4.58041  -0.00372   0.01002  -0.01264
   S      0.00080   1.82257   7.93586  -0.00251   0.00155  -0.00183
   S      3.12503   1.79379   7.92696   0.00196   0.00622   0.00552
   S      6.24181   1.81575   7.93843   0.00048  -0.00022   0.00492
   S     -1.58070   4.52159   7.93512  -0.00506   0.00494  -0.00891
   S      1.52011   4.54161   7.93156   0.00378  -0.00218   0.00890
   S      4.70226   4.52584   7.92695  -0.00435  -0.00482   0.00559
   S     -3.14181   7.23296   7.93328   0.01074  -0.00606   0.00773
   S     -0.01314   7.23690   7.93511  -0.00699   0.00193  -0.00860
   S      3.11503   7.21700   7.93584  -0.00257   0.00139  -0.00194
   S     -0.01790   1.80701  11.04420  -0.00114  -0.00598  -0.00056
   S      3.11894   1.78697  11.05721   0.00044   0.00205  -0.00196
   S      6.26595   1.80182  11.04873   0.00105  -0.00072   0.00512
   S     -1.57667   4.53439  11.05369   0.00224   0.00167  -0.00795
   S      1.52840   4.53683  11.06073   0.00888  -0.00513   0.00787
   S      4.70512   4.53454  11.05720  -0.00169  -0.00150  -0.00178
   S     -3.13427   7.22862  11.04789  -0.00567   0.00322   0.00600
   S     -0.02220   7.22702  11.05368  -0.00011  -0.00276  -0.00769
   S      3.11916   7.24098  11.04418   0.00448   0.00406  -0.00066
PRIMCOORD 81
     55   1
   Re     3.10250   3.62809   6.72232  -0.00017   0.00014   0.00017
   Mo     0.00804   1.80712   3.03358  -0.00004  -0.00014  -0.00026
   Mo     3.13242   1.77725   2.98990  -0.00043  -0.00054   0.00011
   Mo     6.25452   1.80837   3.03412  -0.00025   0.00014   0.00087
   Mo    -1.56192   4.50833   3.03079  -0.00021  -0.00013   0.00017
   Mo     1.54287   4.52843   2.98550   0.00067  -0.00036  -0.00050
   Mo     4.72024   4.52764   2.98989   0.00019   0.00063   0.00011
   Mo    -3.13095   7.22665   3.03208  -0.00005   0.00004  -0.00016
   Mo     0.00770   7.22719   3.03078  -0.00001   0.00026   0.00015
   Mo     3.13199   7.21839   3.03356   0.00010   0.00012  -0.00032
   Mo     1.54916   0.90241   9.49105   0.00086   0.00100  -0.00206
   Mo     4.69665   0.90342   9.50063   0.00126  -0.00098   0.00229
   Mo     7.81726   0.90624   9.47236  -0.00057   0.00038   0.00051
   Mo    -0.02521   3.62034   9.49702   0.00038  -0.00019  -0.00023
   Mo     3.11484   3.62098   9.57239   0.00124  -0.00077   0.00119
   Mo     6.25922   3.61007   9.50062   0.00151  -0.00062   0.00235
   Mo    -1.57660   6.32936   9.48490  -0.00059   0.00038  -0.00012
   Mo     1.54518   6.34054   9.49701   0.00038  -0.00033  -0.00042
   Mo     4.68616   6.33627   9.49104  -0.00052  -0.00133  -0.00217
   S      1.54859   0.89115   1.46141  -0.00341  -0.00129  -0.00122
   S      4.71322   0.89109   1.46109  -0.00264  -0.00515   0.00860
   S      7.82472   0.90188   1.48684   0.00756  -0.00477  -0.00100
   S     -0.01724   3.60001   1.46053   0.00314  -0.00142  -0.00463
   S      3.13266   3.61063   1.45553  -0.00957   0.00592  -0.00207
   S      6.27814   3.60180   1.46108   0.00281   0.00482   0.00873
   S     -1.56206   6.32091   1.48160  -0.00210   0.00142  -0.00222
   S      1.56672   6.34372   1.46052   0.00303  -0.00181  -0.00500
   S      4.69558   6.34232   1.46140  -0.00097   0.00362  -0.00187
   S      1.58191   0.90761   4.58042   0.00428   0.00267  -0.00135
   S      4.68094   0.90804   4.57920   0.00451   0.00313   0.00918
   S      7.82518   0.90162   4.58722  -0.00784   0.00494  -0.00174
   S      0.01788   3.62090   4.57822  -0.00470   0.00218  -0.00500
   S      3.13040   3.61194   4.50665   0.00832  -0.00508  -0.00056
   S      6.24732   3.62130   4.57919  -0.00006  -0.00538   0.00930
   S     -1.56209   6.32094   4.58393   0.00342  -0.00223  -0.00268
   S      1.56620   6.30288   4.57821  -0.00443   0.00262  -0.00540
   S      4.69799   6.30525   4.58041   0.00022  -0.00515  -0.00206
   S      0.00080   1.82257   7.93586   0.00969   0.00930  -0.01515
   S      3.12503   1.79379   7.92696  -0.02441  -0.00185  -0.00072
   S      6.24181   1.81575   7.93843   0.02080  -0.01213   0.03338
   S     -1.58070   4.52159   7.93512   0.00956   0.00186  -0.00434
   S      1.52011   4.54161   7.93156  -0.00190   0.00204  -0.00482
   S      4.70226   4.52584   7.92695  -0.01115   0.02297  -0.00076
   S     -3.14181   7.23296   7.93328  -0.00043  -0.00039   0.00657
   S     -0.01314   7.23690   7.93511   0.00362  -0.00935  -0.00425
   S      3.11503   7.21700   7.93584  -0.00306  -0.01442  -0.01716
   S     -0.01790   1.80701  11.04420  -0.00749  -0.01339  -0.01733
   S      3.11894   1.78697  11.05721   0.01929   0.00048  -0.00216
   S      6.26595   1.80182  11.04873  -0.02002   0.01140   0.03949
   S     -1.57667   4.53439  11.05369  -0.01558  -0.00088  -0.00295
   S      1.52840   4.53683  11.06073  -0.00220   0.00026   0.00445
   S      4.70512   4.53454  11.05720   0.00975  -0.01733  -0.00182
   S     -3.13427   7.22862  11.04789   0.00116   0.00006   0.00559
   S     -0.02220   7.22702  11.05368  -0.00779   0.01444  -0.00290
   S      3.11916   7.24098  11.04418   0.00795   0.01442  -0.01957
PRIMCOORD 82
     55   1
   Re     3.10250   3.62809   6.72232  -0.00041  -0.00071   0.00001
   Mo     0.00804   1.80712   3.03358  -0.00016  -0.00011  -0.00089
   Mo     3.13242   1.77725   2.98990  -0.00023   0.00095  -0.00000
   Mo     6.25452   1.80837   3.03412   0.00004   0.00009   0.00003
   Mo    -1.56192   4.50833   3.03079  -0.00022   0.00005  -0.00033
   Mo     1.54287   4.52843   2.98550  -0.00026  -0.00050  -0.00001
   Mo     4.72024   4.52764   2.98989   0.00095   0.00032   0.00001
   Mo    -3.13095   7.22665   3.03208  -0.00026  -0.00045  -0.00000
   Mo     0.00770   7.22719   3.03078   0.00015  -0.00014   0.00034
   Mo     3.13199   7.21839   3.03356  -0.00001  -0.00019   0.00088
   Mo     1.54916   0.90241   9.49105   0.00057   0.00154  -0.00163
   Mo     4.69665   0.90342   9.50063   0.00075  -0.00035   0.00105
   Mo     7.81726   0.90624   9.47236  -0.00072  -0.00120   0.00002
   Mo    -0.02521   3.62034   9.49702   0.00154   0.00046  -0.00252
   Mo     3.11484   3.62098   9.57239   0.00073   0.00117   0.00005
   Mo     6.25922   3.61007   9.50062  -0.00058   0.00043  -0.00090
   Mo    -1.57660   6.32936   9.48490  -0.00045  -0.00073  -0.00001
   Mo     1.54518   6.34054   9.49701  -0.00035   0.00155   0.00250
   Mo     4.68616   6.33627   9.49104   0.00101   0.00117   0.00149
   S      1.54859   0.89115   1.46141  -0.00322   0.00430  -0.00942
   S      4.71322   0.89109   1.46109  -0.00203   0.00392   0.00185
   S      7.82472   0.90188   1.48684   0.00552   0.00900  -0.00003
   S     -0.01724   3.60001   1.46053  -0.00080  -0.00455  -0.00545
   S      3.13266   3.61063   1.45553  -0.00531  -0.00848  -0.00007
   S      6.27814   3.60180   1.46108   0.00460   0.00049  -0.00128
   S     -1.56206   6.32091   1.48160  -0.00228  -0.00381  -0.00010
   S      1.56672   6.34372   1.46052  -0.00337  -0.00306   0.00515
   S      4.69558   6.34232   1.46140   0.00530  -0.00041   0.00932
   S      1.58191   0.90761   4.58042   0.00411  -0.00363  -0.01022
   S      4.68094   0.90804   4.57920   0.00223  -0.00560   0.00174
   S      7.82518   0.90162   4.58722  -0.00544  -0.00881  -0.00006
   S      0.01788   3.62090   4.57822   0.00321   0.00484  -0.00624
   S      3.13040   3.61194   4.50665   0.00407   0.00639  -0.00002
   S      6.24732   3.62130   4.57919  -0.00597  -0.00123  -0.00115
   S     -1.56209   6.32094   4.58393   0.00325   0.00539  -0.00010
   S      1.56620   6.30288   4.57821   0.00233   0.00538   0.00592
   S      4.69799   6.30525   4.58041  -0.00522   0.00141   0.01014
   S      0.00080   1.82257   7.93586   0.01930   0.01017  -0.03002
   S      3.12503   1.79379   7.92696  -0.01532   0.00002  -0.00040
   S      6.24181   1.81575   7.93843   0.00084  -0.00027   0.00110
   S     -1.58070   4.52159   7.93512   0.00648  -0.00349   0.00309
   S      1.52011   4.54161   7.93156  -0.01344  -0.02307  -0.00018
   S      4.70226   4.52584   7.92695   0.00695  -0.01172   0.00031
   S     -3.14181   7.23296   7.93328   0.00713   0.01223   0.00027
   S     -0.01314   7.23690   7.93511  -0.00607   0.00327  -0.00343
   S      3.11503   7.21700   7.93584  -0.00111   0.02091   0.02894
   S     -0.01790   1.80701  11.04420  -0.01748  -0.00883  -0.03508
   S      3.11894   1.78697  11.05721   0.01092  -0.00335   0.00477
   S      6.26595   1.80182  11.04873   0.00183   0.00471   0.00134
   S     -1.57667   4.53439  11.05369  -0.01014   0.00395   0.00216
   S      1.52840   4.53683  11.06073   0.01162   0.02021   0.00015
   S      4.70512   4.53454  11.05720  -0.00776   0.00665  -0.00487
   S     -3.13427   7.22862  11.04789  -0.00952  -0.01648   0.00022
   S     -0.02220   7.22702  11.05368   0.00793  -0.00595  -0.00242
   S      3.11916   7.24098  11.04418   0.00173  -0.01856   0.03383
PRIMCOORD 83
     55   1
   Re     3.10250   3.62809   6.72232   0.00009  -0.00005   0.00138
   Mo     0.00804   1.80712   3.03358  -0.00036  -0.00024   0.00118
   Mo     3.13242   1.77725   2.98990   0.00008  -0.00059  -0.00004
   Mo     6.25452   1.80837   3.03412   0.00037  -0.00021   0.00088
   Mo    -1.56192   4.50833   3.03079  -0.00003  -0.00047  -0.00122
   Mo     1.54287   4.52843   2.98550  -0.00064   0.00036   0.00008
   Mo     4.72024   4.52764   2.98989   0.00055   0.00023  -0.00004
   Mo    -3.13095   7.22665   3.03208  -0.00048   0.00027  -0.00103
   Mo     0.00770   7.22719   3.03078   0.00039   0.00026  -0.00121
   Mo     3.13199   7.21839   3.03356   0.00002   0.00042   0.00117
   Mo     1.54916   0.90241   9.49105  -0.00022   0.00022   0.00016
   Mo     4.69665   0.90342   9.50063   0.00051   0.00030  -0.00007
   Mo     7.81726   0.90624   9.47236  -0.00000  -0.00000   0.00282
   Mo    -0.02521   3.62034   9.49702  -0.00005  -0.00022  -0.00033
   Mo     3.11484   3.62098   9.57239  -0.00002   0.00002   0.00197
   Mo     6.25922   3.61007   9.50062   0.00000  -0.00060  -0.00006
   Mo    -1.57660   6.32936   9.48490   0.00013  -0.00006  -0.00270
   Mo     1.54518   6.34054   9.49701   0.00016   0.00015  -0.00032
   Mo     4.68616   6.33627   9.49104  -0.00030   0.00008   0.00017
   S      1.54859   0.89115   1.46141   0.00773  -0.01273   0.00365
   S      4.71322   0.89109   1.46109  -0.00564  -0.01368   0.00023
   S      7.82472   0.90188   1.48684  -0.00168   0.00096   0.01278
   S     -0.01724   3.60001   1.46053  -0.00970   0.01349   0.00246
   S      3.13266   3.61063   1.45553   0.00112  -0.00060  -0.00623
   S      6.27814   3.60180   1.46108   0.00893   0.01177   0.00017
   S     -1.56206   6.32091   1.48160   0.00166  -0.00095  -0.02385
   S      1.56672   6.34372   1.46052  -0.01656   0.00167   0.00246
   S      4.69558   6.34232   1.46140   0.01490  -0.00039   0.00360
   S      1.58191   0.90761   4.58042  -0.00711   0.01047   0.00407
   S      4.68094   0.90804   4.57920   0.00431   0.01080   0.00058
   S      7.82518   0.90162   4.58722   0.00217  -0.00120   0.01384
   S      0.01788   3.62090   4.57822   0.00743  -0.01185   0.00311
   S      3.13040   3.61194   4.50665  -0.00048   0.00029  -0.00162
   S      6.24732   3.62130   4.57919  -0.00723  -0.00920   0.00055
   S     -1.56209   6.32094   4.58393  -0.00107   0.00069  -0.02598
   S      1.56620   6.30288   4.57821   0.01390  -0.00050   0.00310
   S      4.69799   6.30525   4.58041  -0.01260   0.00091   0.00404
   S      0.00080   1.82257   7.93586   0.01520   0.01137   0.01551
   S      3.12503   1.79379   7.92696   0.00060  -0.00615  -0.00805
   S      6.24181   1.81575   7.93843  -0.01688   0.00979   0.01236
   S     -1.58070   4.52159   7.93512  -0.00122   0.01200  -0.01253
   S      1.52011   4.54161   7.93156  -0.00547   0.00317  -0.00788
   S      4.70226   4.52584   7.92695   0.00565   0.00253  -0.00804
   S     -3.14181   7.23296   7.93328   0.01368  -0.00786  -0.00636
   S     -0.01314   7.23690   7.93511  -0.01104  -0.00500  -0.01247
   S      3.11503   7.21700   7.93584  -0.00227  -0.01885   0.01546
   S     -0.01790   1.80701  11.04420  -0.01256  -0.01196   0.01524
   S      3.11894   1.78697  11.05721  -0.00278  -0.00541  -0.00181
   S      6.26595   1.80182  11.04873   0.01514  -0.00873   0.01218
   S     -1.57667   4.53439  11.05369   0.00195  -0.01445  -0.01268
   S      1.52840   4.53683  11.06073  -0.00399   0.00232  -0.00254
   S      4.70512   4.53454  11.05720   0.00330   0.00504  -0.00178
   S     -3.13427   7.22862  11.04789  -0.01783   0.01030  -0.00841
   S     -0.02220   7.22702  11.05368   0.01354   0.00552  -0.01262
   S      3.11916   7.24098  11.04418   0.00401   0.01688   0.01521
PRIMCOORD 84
     55   1
   Re     3.10250   3.62809   6.72232  -0.00020   0.00012   0.00025
   Mo     0.00804   1.80712   3.03358   0.00020  -0.00025  -0.00133
   Mo     3.13242   1.77725   2.98990  -0.00001  -0.00020   0.00028
   Mo     6.25452   1.80837   3.03412  -0.00032   0.00019  -0.00104
   Mo    -1.56192   4.50833   3.03079  -0.00010  -0.00014   0.00085
   Mo     1.54287   4.52843   2.98550   0.00034  -0.00020  -0.00224
   Mo     4.72024   4.52764   2.98989   0.00016   0.00010   0.00035
   Mo    -3.13095   7.22665   3.03208  -0.00021   0.00013   0.00314
   Mo     0.00770   7.22719   3.03078   0.00007   0.00015   0.00080
   Mo     3.13199   7.21839   3.03356   0.00032  -0.00005  -0.00133
   Mo     1.54916   0.90241   9.49105   0.00001   0.00071  -0.00013
   Mo     4.69665   0.90342   9.50063   0.00070   0.00063   0.00000
   Mo     7.81726   0.90624   9.47236  -0.00019   0.00012   0.00269
   Mo    -0.02521   3.62034   9.49702   0.00066  -0.00031  -0.00035
   Mo     3.11484   3.62098   9.57239  -0.00076   0.00040  -0.00085
   Mo     6.25922   3.61007   9.50062  -0.00021  -0.00089  -0.00002
   Mo    -1.57660   6.32936   9.48490   0.00021  -0.00012  -0.00233
   Mo     1.54518   6.34054   9.49701   0.00060  -0.00042  -0.00033
   Mo     4.68616   6.33627   9.49104  -0.00060  -0.00039  -0.00015
   S      1.54859   0.89115   1.46141  -0.01619   0.01257   0.01002
   S      4.71322   0.89109   1.46109   0.01585   0.01239   0.00051
   S      7.82472   0.90188   1.48684   0.00051  -0.00010  -0.01508
   S     -0.01724   3.60001   1.46053   0.01479   0.00099  -0.01046
   S      3.13266   3.61063   1.45553  -0.01294   0.00739  -0.00221
   S      6.27814   3.60180   1.46108  -0.00266  -0.02056   0.00099
   S     -1.56206   6.32091   1.48160   0.01287  -0.00686   0.01829
   S      1.56672   6.34372   1.46052   0.00643  -0.01343  -0.01067
   S      4.69558   6.34232   1.46140  -0.01938   0.00803   0.01028
   S      1.58191   0.90761   4.58042   0.01335  -0.02130   0.00967
   S      4.68094   0.90804   4.57920  -0.00461  -0.00862   0.00014
   S      7.82518   0.90162   4.58722  -0.00848   0.00467  -0.02013
   S      0.01788   3.62090   4.57822  -0.00898   0.00136  -0.01108
   S      3.13040   3.61194   4.50665   0.00370  -0.00199   0.00057
   S      6.24732   3.62130   4.57919   0.00493   0.00893   0.00061
   S     -1.56209   6.32094   4.58393  -0.01993   0.01100   0.02128
   S      1.56620   6.30288   4.57821  -0.00560   0.00727  -0.01134
   S      4.69799   6.30525   4.58041   0.02551  -0.00127   0.00990
   S      0.00080   1.82257   7.93586   0.01100   0.00807   0.01103
   S      3.12503   1.79379   7.92696  -0.00124  -0.00021  -0.00037
   S      6.24181   1.81575   7.93843  -0.01009   0.00596   0.00579
   S     -1.58070   4.52159   7.93512  -0.00152   0.01132  -0.00906
   S      1.52011   4.54161   7.93156   0.00173  -0.00095   0.00303
   S      4.70226   4.52584   7.92695  -0.00040   0.00110  -0.00047
   S     -3.14181   7.23296   7.93328   0.01122  -0.00649  -0.00915
   S     -0.01314   7.23690   7.93511  -0.01056  -0.00447  -0.00893
   S      3.11503   7.21700   7.93584  -0.00150  -0.01360   0.01111
   S     -0.01790   1.80701  11.04420  -0.00896  -0.00663   0.01038
   S      3.11894   1.78697  11.05721  -0.00165   0.00062   0.00049
   S      6.26595   1.80182  11.04873   0.00946  -0.00558   0.00594
   S     -1.57667   4.53439  11.05369   0.00415  -0.01089  -0.00801
   S      1.52840   4.53683  11.06073  -0.00085   0.00062  -0.00300
   S      4.70512   4.53454  11.05720  -0.00126   0.00114   0.00039
   S     -3.13427   7.22862  11.04789  -0.01282   0.00747  -0.00839
   S     -0.02220   7.22702  11.05368   0.01163   0.00183  -0.00796
   S      3.11916   7.24098  11.04418   0.00103   0.01107   0.01038
PRIMCOORD 85
     55   1
   Re     3.10250   3.62809   6.72232   0.00011   0.00023  -0.00001
   Mo     0.00804   1.80712   3.03358   0.00023  -0.00027   0.00053
   Mo     3.13242   1.77725   2.98990  -0.00027  -0.00037   0.00292
   Mo     6.25452   1.80837   3.03412  -0.00053  -0.00089   0.00008
   Mo    -1.56192   4.50833   3.03079   0.00009  -0.00007  -0.00247
   Mo     1.54287   4.52843   2.98550  -0.00011  -0.00027  -0.00018
   Mo     4.72024   4.52764   2.98989  -0.00016  -0.00043  -0.00268
   Mo    -3.13095   7.22665   3.03208   0.00016   0.00024   0.00012
   Mo     0.00770   7.22719   3.03078  -0.00013   0.00006   0.00213
   Mo     3.13199   7.21839   3.03356  -0.00025   0.00009  -0.00043
   Mo     1.54916   0.90241   9.49105  -0.00051  -0.00020   0.00018
   Mo     4.69665   0.90342   9.50063   0.00016   0.00003  -0.00010
   Mo     7.81726   0.90624   9.47236   0.00002   0.00007  -0.00013
   Mo    -0.02521   3.62034   9.49702  -0.00041  -0.00017   0.00041
   Mo     3.11484   3.62098   9.57239   0.00075   0.00153   0.00001
   Mo     6.25922   3.61007   9.50062   0.00006   0.00017   0.00016
   Mo    -1.57660   6.32936   9.48490  -0.00006  -0.00014   0.00011
   Mo     1.54518   6.34054   9.49701  -0.00003  -0.00049  -0.00039
   Mo     4.68616   6.33627   9.49104   0.00013  -0.00059  -0.00021
   S      1.54859   0.89115   1.46141  -0.02465  -0.00133   0.01331
   S      4.71322   0.89109   1.46109   0.02667  -0.00173   0.02047
   S      7.82472   0.90188   1.48684  -0.00127  -0.00247   0.00073
   S     -0.01724   3.60001   1.46053   0.00198   0.00388  -0.00967
   S      3.13266   3.61063   1.45553   0.01178   0.02368   0.00008
   S      6.27814   3.60180   1.46108  -0.01343   0.02164  -0.02047
   S     -1.56206   6.32091   1.48160  -0.01005  -0.02138  -0.00073
   S      1.56672   6.34372   1.46052  -0.00121   0.00007   0.00701
   S      4.69558   6.34232   1.46140   0.01134  -0.02029  -0.01085
   S      1.58191   0.90761   4.58042   0.00887  -0.00055   0.01345
   S      4.68094   0.90804   4.57920  -0.01627  -0.01144   0.01996
   S      7.82518   0.90162   4.58722   0.00831   0.01679   0.00094
   S      0.01788   3.62090   4.57822   0.00690  -0.01608  -0.00910
   S      3.13040   3.61194   4.50665  -0.00296  -0.00602  -0.00002
   S      6.24732   3.62130   4.57919  -0.00320  -0.02105  -0.01991
   S     -1.56209   6.32094   4.58393   0.01716   0.03551  -0.00085
   S      1.56620   6.30288   4.57821  -0.01407  -0.00079   0.00648
   S      4.69799   6.30525   4.58041  -0.00336   0.00646  -0.01088
   S      0.00080   1.82257   7.93586  -0.00169  -0.00188  -0.00321
   S      3.12503   1.79379   7.92696   0.00156  -0.00194  -0.00360
   S      6.24181   1.81575   7.93843   0.00015  -0.00134  -0.00075
   S     -1.58070   4.52159   7.93512   0.00105  -0.00031   0.00464
   S      1.52011   4.54161   7.93156   0.00206   0.00320   0.00029
   S      4.70226   4.52584   7.92695  -0.00259   0.00072   0.00345
   S     -3.14181   7.23296   7.93328   0.00056   0.00222   0.00006
   S     -0.01314   7.23690   7.93511   0.00001   0.00149  -0.00341
   S      3.11503   7.21700   7.93584  -0.00057  -0.00125   0.00259
   S     -0.01790   1.80701  11.04420   0.00088   0.00196  -0.00291
   S      3.11894   1.78697  11.05721  -0.00063   0.00134   0.00224
   S      6.26595   1.80182  11.04873   0.00062   0.00229  -0.00067
   S     -1.57667   4.53439  11.05369  -0.00265   0.00085   0.00384
   S      1.52840   4.53683  11.06073  -0.00073  -0.00116  -0.00017
   S      4.70512   4.53454  11.05720   0.00136   0.00003  -0.00194
   S     -3.13427   7.22862  11.04789  -0.00225  -0.00512   0.00008
   S     -0.02220   7.22702  11.05368   0.00139  -0.00298  -0.00278
   S      3.11916   7.24098  11.04418   0.00091   0.00074   0.00222
PRIMCOORD 86
     55   1
   Re     3.10250   3.62809   6.72232   0.00024  -0.00012   0.00021
   Mo     0.00804   1.80712   3.03358  -0.00008   0.00061  -0.00067
   Mo     3.13242   1.77725   2.98990  -0.00015   0.00011  -0.00134
   Mo     6.25452   1.80837   3.03412  -0.00003  -0.00008  -0.00118
   Mo    -1.56192   4.50833   3.03079   0.00016  -0.00013   0.00204
   Mo     1.54287   4.52843   2.98550  -0.00033   0.00020   0.00198
   Mo     4.72024   4.52764   2.98989  -0.00021   0.00003  -0.00180
   Mo    -3.13095   7.22665   3.03208   0.00000   0.00002  -0.00102
   Mo     0.00770   7.22719   3.03078   0.00019  -0.00006   0.00240
   Mo     3.13199   7.21839   3.03356  -0.00063  -0.00022  -0.00075
   Mo     1.54916   0.90241   9.49105  -0.00034   0.00022   0.00012
   Mo     4.69665   0.90342   9.50063  -0.00020   0.00080  -0.00032
   Mo     7.81726   0.90624   9.47236   0.00014  -0.00007   0.00197
   Mo    -0.02521   3.62034   9.49702   0.00008  -0.00066  -0.00013
   Mo     3.11484   3.62098   9.57239   0.00123  -0.00054  -0.00046
   Mo     6.25922   3.61007   9.50062  -0.00078  -0.00022  -0.00029
   Mo    -1.57660   6.32936   9.48490  -0.00014   0.00007  -0.00163
   Mo     1.54518   6.34054   9.49701   0.00062   0.00016  -0.00020
   Mo     4.68616   6.33627   9.49104  -0.00034   0.00011   0.00010
   S      1.54859   0.89115   1.46141   0.00440   0.00821  -0.01258
   S      4.71322   0.89109   1.46109  -0.00303   0.00852   0.00126
   S      7.82472   0.90188   1.48684  -0.00149   0.00024  -0.01114
   S     -0.01724   3.60001   1.46053  -0.00648  -0.02990   0.01471
   S      3.13266   3.61063   1.45553   0.01795  -0.00830  -0.00194
   S      6.27814   3.60180   1.46108  -0.01085   0.00217  -0.00201
   S     -1.56206   6.32091   1.48160  -0.01999   0.00890   0.01209
   S      1.56672   6.34372   1.46052   0.02297   0.02101   0.01599
   S      4.69558   6.34232   1.46140  -0.00291  -0.01099  -0.01455
   S      1.58191   0.90761   4.58042  -0.00737   0.00242  -0.01355
   S      4.68094   0.90804   4.57920  -0.00469  -0.01488   0.00095
   S      7.82518   0.90162   4.58722   0.01295  -0.00569  -0.01491
   S      0.01788   3.62090   4.57822  -0.00473   0.02024   0.01447
   S      3.13040   3.61194   4.50665  -0.00527   0.00229   0.00030
   S      6.24732   3.62130   4.57919   0.01075   0.00795  -0.00233
   S     -1.56209   6.32094   4.58393   0.02910  -0.01326   0.01406
   S      1.56620   6.30288   4.57821  -0.02189  -0.00661   0.01579
   S      4.69799   6.30525   4.58041  -0.00689   0.00661  -0.01553
   S      0.00080   1.82257   7.93586   0.00719   0.00585   0.00487
   S      3.12503   1.79379   7.92696   0.00182   0.00054   0.00108
   S      6.24181   1.81575   7.93843  -0.00996   0.00560   0.01006
   S     -1.58070   4.52159   7.93512   0.00155   0.00771  -0.00829
   S      1.52011   4.54161   7.93156  -0.00139   0.00117  -0.00308
   S      4.70226   4.52584   7.92695   0.00004  -0.00174   0.00170
   S     -3.14181   7.23296   7.93328   0.00778  -0.00428  -0.00163
   S     -0.01314   7.23690   7.93511  -0.00593  -0.00497  -0.00899
   S      3.11503   7.21700   7.93584  -0.00163  -0.00945   0.00536
   S     -0.01790   1.80701  11.04420  -0.00507  -0.00568   0.00503
   S      3.11894   1.78697  11.05721  -0.00026  -0.00107  -0.00186
   S      6.26595   1.80182  11.04873   0.00722  -0.00389   0.00933
   S     -1.57667   4.53439  11.05369  -0.00383  -0.00841  -0.00714
   S      1.52840   4.53683  11.06073   0.00026  -0.00026   0.00131
   S      4.70512   4.53454  11.05720   0.00098   0.00077  -0.00216
   S     -3.13427   7.22862  11.04789  -0.00845   0.00432  -0.00202
   S     -0.02220   7.22702  11.05368   0.00562   0.00711  -0.00770
   S      3.11916   7.24098  11.04418   0.00261   0.00741   0.00539
PRIMCOORD 87
     55   1
   Re     3.10250   3.62809   6.72232   0.00027   0.00053  -0.00000
   Mo     0.00804   1.80712   3.03358  -0.00007   0.00010   0.00084
   Mo     3.13242   1.77725   2.98990  -0.00051  -0.00065   0.00031
   Mo     6.25452   1.80837   3.03412   0.00015   0.00027   0.00006
   Mo    -1.56192   4.50833   3.03079   0.00030   0.00015  -0.00039
   Mo     1.54287   4.52843   2.98550  -0.00077  -0.00143  -0.00001
   Mo     4.72024   4.52764   2.98989  -0.00021  -0.00086  -0.00031
   Mo    -3.13095   7.22665   3.03208   0.00049   0.00080  -0.00003
   Mo     0.00770   7.22719   3.03078  -0.00007   0.00042   0.00042
   Mo     3.13199   7.21839   3.03356   0.00006  -0.00006  -0.00089
   Mo     1.54916   0.90241   9.49105  -0.00155  -0.00009   0.00084
   Mo     4.69665   0.90342   9.50063   0.00119  -0.00024   0.00101
   Mo     7.81726   0.90624   9.47236   0.00026   0.00050  -0.00002
   Mo    -0.02521   3.62034   9.49702   0.00024  -0.00001  -0.00052
   Mo     3.11484   3.62098   9.57239  -0.00042  -0.00082   0.00003
   Mo     6.25922   3.61007   9.50062  -0.00076   0.00087  -0.00102
   Mo    -1.57660   6.32936   9.48490  -0.00002  -0.00003  -0.00001
   Mo     1.54518   6.34054   9.49701  -0.00025   0.00004   0.00040
   Mo     4.68616   6.33627   9.49104   0.00073  -0.00128  -0.00070
   S      1.54859   0.89115   1.46141  -0.00242  -0.02166   0.00290
   S      4.71322   0.89109   1.46109  -0.00591  -0.01751   0.00173
   S      7.82472   0.90188   1.48684   0.00916   0.01885   0.00006
   S     -0.01724   3.60001   1.46053  -0.00626  -0.00651   0.00144
   S      3.13266   3.61063   1.45553   0.01700   0.03417  -0.00011
   S      6.27814   3.60180   1.46108  -0.01037  -0.01377  -0.00119
   S     -1.56206   6.32091   1.48160   0.01432   0.03042  -0.00009
   S      1.56672   6.34372   1.46052   0.00055  -0.00973  -0.00138
   S      4.69558   6.34232   1.46140  -0.01550  -0.01328  -0.00341
   S      1.58191   0.90761   4.58042  -0.02222   0.01471   0.00425
   S      4.68094   0.90804   4.57920   0.02389  -0.01000  -0.00032
   S      7.82518   0.90162   4.58722  -0.00158  -0.00294  -0.00004
   S      0.01788   3.62090   4.57822   0.02593  -0.01060   0.00540
   S      3.13040   3.61194   4.50665  -0.00231  -0.00406  -0.00002
   S      6.24732   3.62130   4.57919  -0.02255   0.01219   0.00128
   S     -1.56209   6.32094   4.58393  -0.00105  -0.00279  -0.00002
   S      1.56620   6.30288   4.57821  -0.02447   0.01403  -0.00523
   S      4.69799   6.30525   4.58041   0.02526  -0.00853  -0.00526
   S      0.00080   1.82257   7.93586  -0.00431   0.00181  -0.00585
   S      3.12503   1.79379   7.92696   0.00096  -0.00270  -0.00134
   S      6.24181   1.81575   7.93843   0.00396   0.00629  -0.00043
   S     -1.58070   4.52159   7.93512  -0.00038  -0.00430  -0.00145
   S      1.52011   4.54161   7.93156   0.00102   0.00154  -0.00001
   S      4.70226   4.52584   7.92695  -0.00258  -0.00057   0.00127
   S     -3.14181   7.23296   7.93328  -0.00008  -0.00085   0.00024
   S     -0.01314   7.23690   7.93511  -0.00330  -0.00231   0.00116
   S      3.11503   7.21700   7.93584   0.00299  -0.00242   0.00629
   S     -0.01790   1.80701  11.04420   0.00301  -0.00479  -0.00432
   S      3.11894   1.78697  11.05721   0.00178   0.00733   0.00648
   S      6.26595   1.80182  11.04873  -0.00445  -0.00800  -0.00043
   S     -1.57667   4.53439  11.05369  -0.00352   0.00608  -0.00100
   S      1.52840   4.53683  11.06073   0.00190   0.00378  -0.00024
   S      4.70512   4.53454  11.05720   0.00460   0.00544  -0.00595
   S     -3.13427   7.22862  11.04789  -0.00342  -0.00509   0.00015
   S     -0.02220   7.22702  11.05368   0.00691  -0.00073   0.00091
   S      3.11916   7.24098  11.04418  -0.00457   0.00035   0.00449
PRIMCOORD 88
     55   1
   Re     3.10250   3.62809   6.72232   0.00058  -0.00028   0.00011
   Mo     0.00804   1.80712   3.03358   0.00004  -0.00019   0.00054
   Mo     3.13242   1.77725   2.98990  -0.00106   0.00037  -0.00041
   Mo     6.25452   1.80837   3.03412  -0.00006   0.00007  -0.00090
   Mo    -1.56192   4.50833   3.03079   0.00082  -0.00004   0.00011
   Mo     1.54287   4.52843   2.98550  -0.00070   0.00028   0.00062
   Mo     4.72024   4.52764   2.98989  -0.00088   0.00063  -0.00047
   Mo    -3.13095   7.22665   3.03208   0.00010   0.00002   0.00001
   Mo     0.00770   7.22719   3.03078   0.00045  -0.00061   0.00015
   Mo     3.13199   7.21839   3.03356   0.00020   0.00005   0.00038
   Mo     1.54916   0.90241   9.49105   0.00058   0.00027  -0.00103
   Mo     4.69665   0.90342   9.50063  -0.00079   0.00001   0.00000
   Mo     7.81726   0.90624   9.47236   0.00056  -0.00029   0.00025
   Mo    -0.02521   3.62034   9.49702  -0.00084  -0.00134   0.00094
   Mo     3.11484   3.62098   9.57239  -0.00075   0.00036  -0.00026
   Mo     6.25922   3.61007   9.50062  -0.00050   0.00079  -0.00015
   Mo    -1.57660   6.32936   9.48490   0.00009  -0.00005   0.00011
   Mo     1.54518   6.34054   9.49701   0.00069   0.00141   0.00101
   Mo     4.68616   6.33627   9.49104   0.00015  -0.00081  -0.00111
   S      1.54859   0.89115   1.46141  -0.00747   0.00689   0.00063
   S      4.71322   0.89109   1.46109  -0.00697   0.01317  -0.00369
   S      7.82472   0.90188   1.48684   0.01718  -0.00845  -0.00047
   S     -0.01724   3.60001   1.46053  -0.01906   0.01112   0.00349
   S      3.13266   3.61063   1.45553   0.03485  -0.01702  -0.00028
   S      6.27814   3.60180   1.46108  -0.01641  -0.00263  -0.00386
   S     -1.56206   6.32091   1.48160   0.02969  -0.01441   0.00097
   S      1.56672   6.34372   1.46052  -0.01899   0.00969   0.00310
   S      4.69558   6.34232   1.46140  -0.01233   0.00139   0.00004
   S      1.58191   0.90761   4.58042   0.01129   0.02231   0.00420
   S      4.68094   0.90804   4.57920  -0.01016  -0.02644  -0.00721
   S      7.82518   0.90162   4.58722  -0.00096   0.00028  -0.00045
   S      0.01788   3.62090   4.57822  -0.00837  -0.02334   0.00362
   S      3.13040   3.61194   4.50665  -0.00488   0.00216  -0.00004
   S      6.24732   3.62130   4.57919   0.01507   0.02406  -0.00701
   S     -1.56209   6.32094   4.58393  -0.00282   0.00113   0.00092
   S      1.56620   6.30288   4.57821   0.01286   0.02105   0.00269
   S      4.69799   6.30525   4.58041  -0.01015  -0.02223   0.00340
   S      0.00080   1.82257   7.93586   0.00406  -0.00514  -0.00434
   S      3.12503   1.79379   7.92696   0.00065   0.00144   0.00070
   S      6.24181   1.81575   7.93843  -0.00454   0.00321   0.00936
   S     -1.58070   4.52159   7.93512   0.00024   0.00146   0.00073
   S      1.52011   4.54161   7.93156  -0.00267   0.00158  -0.00170
   S      4.70226   4.52584   7.92695  -0.00136  -0.00129   0.00100
   S     -3.14181   7.23296   7.93328  -0.00639   0.00358  -0.00260
   S     -0.01314   7.23690   7.93511  -0.00175  -0.00120   0.00093
   S      3.11503   7.21700   7.93584   0.00714  -0.00130  -0.00338
   S     -0.01790   1.80701  11.04420  -0.00387   0.00788  -0.00284
   S      3.11894   1.78697  11.05721   0.00551  -0.00487  -0.00435
   S      6.26595   1.80182  11.04873  -0.00120  -0.00013   0.00712
   S     -1.57667   4.53439  11.05369  -0.00746  -0.00497   0.00076
   S      1.52840   4.53683  11.06073   0.00627  -0.00328   0.00657
   S      4.70512   4.53454  11.05720   0.00763  -0.00136  -0.00527
   S     -3.13427   7.22862  11.04789   0.00535  -0.00380  -0.00159
   S     -0.02220   7.22702  11.05368   0.00164   0.00893   0.00102
   S      3.11916   7.24098  11.04418  -0.00934  -0.00064  -0.00214
PRIMCOORD 89
     55   1
   Re     3.10250   3.62809   6.72232   0.00073  -0.00037   0.00018
   Mo     0.00804   1.80712   3.03358   0.00024  -0.00007  -0.00137
   Mo     3.13242   1.77725   2.98990  -0.00081   0.00008   0.00119
   Mo     6.25452   1.80837   3.03412   0.00035  -0.00021   0.00268
   Mo    -1.56192   4.50833   3.03079  -0.00037  -0.00017   0.00055
   Mo     1.54287   4.52843   2.98550  -0.00070   0.00033  -0.00196
   Mo     4.72024   4.52764   2.98989  -0.00048   0.00060   0.00132
   Mo    -3.13095   7.22665   3.03208   0.00011  -0.00008  -0.00176
   Mo     0.00770   7.22719   3.03078  -0.00004   0.00040   0.00072
   Mo     3.13199   7.21839   3.03356   0.00019  -0.00013  -0.00114
   Mo     1.54916   0.90241   9.49105  -0.00009  -0.00064  -0.00026
   Mo     4.69665   0.90342   9.50063  -0.00213   0.00149  -0.00237
   Mo     7.81726   0.90624   9.47236   0.00172  -0.00090   0.00065
   Mo    -0.02521   3.62034   9.49702  -0.00212  -0.00200   0.00259
   Mo     3.11484   3.62098   9.57239  -0.00315   0.00165  -0.00247
   Mo     6.25922   3.61007   9.50062  -0.00238   0.00115  -0.00251
   Mo    -1.57660   6.32936   9.48490   0.00033  -0.00017   0.00035
   Mo     1.54518   6.34054   9.49701   0.00067   0.00272   0.00244
   Mo     4.68616   6.33627   9.49104   0.00052   0.00012  -0.00050
   S      1.54859   0.89115   1.46141  -0.01003  -0.00393  -0.00913
   S      4.71322   0.89109   1.46109  -0.01037  -0.00907   0.01608
   S      7.82472   0.90188   1.48684   0.01819  -0.00939   0.00082
   S     -0.01724   3.60001   1.46053   0.01033  -0.00548  -0.00889
   S      3.13266   3.61063   1.45553  -0.01067   0.00562   0.00132
   S      6.27814   3.60180   1.46108   0.00389   0.01366   0.01586
   S     -1.56206   6.32091   1.48160  -0.00882   0.00429  -0.00078
   S      1.56672   6.34372   1.46052   0.00940  -0.00717  -0.00730
   S      4.69558   6.34232   1.46140  -0.00033   0.01068  -0.00779
   S      1.58191   0.90761   4.58042   0.01117   0.00680  -0.00980
   S      4.68094   0.90804   4.57920   0.00843   0.00705   0.01673
   S      7.82518   0.90162   4.58722  -0.01741   0.00879   0.00190
   S      0.01788   3.62090   4.57822  -0.01058   0.00489  -0.00954
   S      3.13040   3.61194   4.50665   0.01436  -0.00761   0.00100
   S      6.24732   3.62130   4.57919  -0.00314  -0.01085   0.01646
   S     -1.56209   6.32094   4.58393   0.01066  -0.00539  -0.00060
   S      1.56620   6.30288   4.57821  -0.00892   0.00782  -0.00788
   S      4.69799   6.30525   4.58041  -0.00158  -0.01301  -0.00850
   S      0.00080   1.82257   7.93586   0.00910  -0.01204  -0.00098
   S      3.12503   1.79379   7.92696   0.01591   0.00376  -0.00142
   S      6.24181   1.81575   7.93843  -0.02671   0.01611   0.00699
   S     -1.58070   4.52159   7.93512  -0.00692  -0.00199  -0.00146
   S      1.52011   4.54161   7.93156  -0.00110   0.00147   0.01017
   S      4.70226   4.52584   7.92695   0.00379  -0.01469  -0.00178
   S     -3.14181   7.23296   7.93328  -0.01471   0.00779   0.00122
   S     -0.01314   7.23690   7.93511  -0.00230   0.00660  -0.00173
   S      3.11503   7.21700   7.93584   0.01617  -0.00342  -0.00081
   S     -0.01790   1.80701  11.04420   0.00326   0.02218   0.00213
   S      3.11894   1.78697  11.05721  -0.00118  -0.01366  -0.01364
   S      6.26595   1.80182  11.04873   0.00480  -0.00386   0.00233
   S     -1.57667   4.53439  11.05369  -0.00087  -0.01146   0.00100
   S      1.52840   4.53683  11.06073   0.00897  -0.00569   0.01470
   S      4.70512   4.53454  11.05720   0.01222   0.00879  -0.01505
   S     -3.13427   7.22862  11.04789   0.00303  -0.00204  -0.00020
   S     -0.02220   7.22702  11.05368   0.01002   0.00701   0.00112
   S      3.11916   7.24098  11.04418  -0.01799  -0.01289   0.00190
PRIMCOORD 90
     55   1
   Re     3.10250   3.62809   6.72232  -0.00048  -0.00091   0.00000
   Mo     0.00804   1.80712   3.03358  -0.00024  -0.00039   0.00248
   Mo     3.13242   1.77725   2.98990   0.00066   0.00029   0.00162
   Mo     6.25452   1.80837   3.03412  -0.00009  -0.00021   0.00012
   Mo    -1.56192   4.50833   3.03079   0.00007  -0.00009   0.00198
   Mo     1.54287   4.52843   2.98550   0.00088   0.00154  -0.00008
   Mo     4.72024   4.52764   2.98989  -0.00012   0.00079  -0.00148
   Mo    -3.13095   7.22665   3.03208   0.00021   0.00036  -0.00008
   Mo     0.00770   7.22719   3.03078  -0.00015   0.00006  -0.00193
   Mo     3.13199   7.21839   3.03356  -0.00018  -0.00042  -0.00261
   Mo     1.54916   0.90241   9.49105   0.00280   0.00174  -0.00264
   Mo     4.69665   0.90342   9.50063  -0.00108   0.00004  -0.00163
   Mo     7.81726   0.90624   9.47236  -0.00089  -0.00173   0.00002
   Mo    -0.02521   3.62034   9.49702   0.00095   0.00032  -0.00162
   Mo     3.11484   3.62098   9.57239   0.00151   0.00295  -0.00007
   Mo     6.25922   3.61007   9.50062   0.00035  -0.00079   0.00140
   Mo    -1.57660   6.32936   9.48490  -0.00010  -0.00020   0.00001
   Mo     1.54518   6.34054   9.49701  -0.00017   0.00123   0.00185
   Mo     4.68616   6.33627   9.49104   0.00017   0.00334   0.00261
   S      1.54859   0.89115   1.46141   0.00579  -0.01142   0.01420
   S      4.71322   0.89109   1.46109   0.00630  -0.01141  -0.00181
   S      7.82472   0.90188   1.48684  -0.01093  -0.02073   0.00003
   S     -0.01724   3.60001   1.46053   0.00676   0.01072   0.01710
   S      3.13266   3.61063   1.45553   0.00405   0.00849   0.00020
   S      6.27814   3.60180   1.46108  -0.01256   0.00092   0.00328
   S     -1.56206   6.32091   1.48160   0.00545   0.01036  -0.00004
   S      1.56672   6.34372   1.46052   0.00687   0.01052  -0.01787
   S      4.69558   6.34232   1.46140  -0.01293   0.00031  -0.01504
   S      1.58191   0.90761   4.58042  -0.00582   0.01123   0.01486
   S      4.68094   0.90804   4.57920  -0.00797   0.01383  -0.00095
   S      7.82518   0.90162   4.58722   0.01191   0.02254   0.00009
   S      0.01788   3.62090   4.57822  -0.00997  -0.01085   0.01760
   S      3.13040   3.61194   4.50665  -0.00591  -0.01173   0.00007
   S      6.24732   3.62130   4.57919   0.01556  -0.00111   0.00254
   S     -1.56209   6.32094   4.58393  -0.00682  -0.01300  -0.00001
   S      1.56620   6.30288   4.57821  -0.00534  -0.01359  -0.01859
   S      4.69799   6.30525   4.58041   0.01256  -0.00067  -0.01567
   S      0.00080   1.82257   7.93586   0.02049  -0.00310   0.00005
   S      3.12503   1.79379   7.92696  -0.01427   0.00338  -0.00467
   S      6.24181   1.81575   7.93843  -0.00578  -0.00740   0.00030
   S     -1.58070   4.52159   7.93512   0.00004   0.00532  -0.00366
   S      1.52011   4.54161   7.93156  -0.00742  -0.01263   0.00042
   S      4.70226   4.52584   7.92695   0.01057  -0.01209   0.00437
   S     -3.14181   7.23296   7.93328   0.00656   0.01269   0.00004
   S     -0.01314   7.23690   7.93511   0.00436   0.00335   0.00350
   S      3.11503   7.21700   7.93584  -0.01156   0.01624  -0.00011
   S     -0.01790   1.80701  11.04420  -0.01085  -0.00206  -0.00359
   S      3.11894   1.78697  11.05721  -0.00335  -0.01482  -0.01450
   S      6.26595   1.80182  11.04873   0.01025   0.01702   0.00002
   S     -1.57667   4.53439  11.05369  -0.00459  -0.00611  -0.00064
   S      1.52840   4.53683  11.06073   0.00639   0.00999   0.00074
   S      4.70512   4.53454  11.05720  -0.01020  -0.00962   0.01331
   S     -3.13427   7.22862  11.04789   0.00156   0.00235   0.00004
   S     -0.02220   7.22702  11.05368  -0.00214  -0.00656   0.00073
   S      3.11916   7.24098  11.04418   0.00203  -0.01146   0.00378
PRIMCOORD 91
     55   1
   Re     3.10250   3.62809   6.72232   0.00004  -0.00003  -0.00052
   Mo     0.00804   1.80712   3.03358   0.00006  -0.00008  -0.00105
   Mo     3.13242   1.77725   2.98990  -0.00144   0.00045   0.00047
   Mo     6.25452   1.80837   3.03412   0.00037  -0.00019   0.00152
   Mo    -1.56192   4.50833   3.03079   0.00008   0.00007   0.00084
   Mo     1.54287   4.52843   2.98550   0.00074  -0.00047   0.00030
   Mo     4.72024   4.52764   2.98989  -0.00106   0.00099   0.00047
   Mo    -3.13095   7.22665   3.03208   0.00015  -0.00008  -0.00166
   Mo     0.00770   7.22719   3.03078  -0.00002  -0.00012   0.00092
   Mo     3.13199   7.21839   3.03356   0.00008  -0.00001  -0.00100
   Mo     1.54916   0.90241   9.49105   0.00056  -0.00013   0.00106
   Mo     4.69665   0.90342   9.50063  -0.00031  -0.00038  -0.00033
   Mo     7.81726   0.90624   9.47236   0.00015  -0.00007  -0.00141
   Mo    -0.02521   3.62034   9.49702  -0.00039   0.00074   0.00010
   Mo     3.11484   3.62098   9.57239  -0.00043   0.00025   0.00802
   Mo     6.25922   3.61007   9.50062   0.00011   0.00048  -0.00025
   Mo    -1.57660   6.32936   9.48490  -0.00007   0.00002  -0.00164
   Mo     1.54518   6.34054   9.49701  -0.00080  -0.00006   0.00010
   Mo     4.68616   6.33627   9.49104   0.00039  -0.00036   0.00101
   S      1.54859   0.89115   1.46141  -0.01058  -0.00910  -0.00814
   S      4.71322   0.89109   1.46109  -0.00363   0.00468   0.01043
   S      7.82472   0.90188   1.48684   0.01386  -0.00772  -0.00142
   S     -0.01724   3.60001   1.46053   0.00205   0.00010  -0.00141
   S      3.13266   3.61063   1.45553   0.00342  -0.00197   0.00186
   S      6.27814   3.60180   1.46108  -0.00552   0.00078   0.01016
   S     -1.56206   6.32091   1.48160  -0.00390   0.00205  -0.00155
   S      1.56672   6.34372   1.46052   0.00100  -0.00215  -0.00094
   S      4.69558   6.34232   1.46140   0.00266   0.01365  -0.00790
   S      1.58191   0.90761   4.58042   0.01328   0.00894  -0.00764
   S      4.68094   0.90804   4.57920   0.00856  -0.00405   0.01029
   S      7.82518   0.90162   4.58722  -0.01898   0.01049  -0.00352
   S      0.01788   3.62090   4.57822  -0.00372   0.00106  -0.00132
   S      3.13040   3.61194   4.50665  -0.00279   0.00153   0.00011
   S      6.24732   3.62130   4.57919   0.00737  -0.00543   0.01007
   S     -1.56209   6.32094   4.58393   0.00381  -0.00196  -0.00274
   S      1.56620   6.30288   4.57821  -0.00272   0.00324  -0.00096
   S      4.69799   6.30525   4.58041  -0.00135  -0.01574  -0.00728
   S      0.00080   1.82257   7.93586  -0.02584  -0.01349   0.00381
   S      3.12503   1.79379   7.92696   0.00468  -0.00822  -0.01134
   S      6.24181   1.81575   7.93843   0.02122  -0.01196  -0.00490
   S     -1.58070   4.52159   7.93512  -0.00299   0.01593  -0.00253
   S      1.52011   4.54161   7.93156  -0.00740   0.00487  -0.01213
   S      4.70226   4.52584   7.92695   0.00983  -0.00053  -0.01135
   S     -3.14181   7.23296   7.93328   0.01799  -0.01003   0.00426
   S     -0.01314   7.23690   7.93511  -0.01470  -0.00587  -0.00272
   S      3.11503   7.21700   7.93584  -0.00227   0.02903   0.00349
   S     -0.01790   1.80701  11.04420  -0.01708  -0.01572   0.00070
   S      3.11894   1.78697  11.05721  -0.00708   0.01198   0.01142
   S      6.26595   1.80182  11.04873   0.02290  -0.01262  -0.00695
   S     -1.57667   4.53439  11.05369   0.00277   0.01306  -0.00542
   S      1.52840   4.53683  11.06073   0.01334  -0.00741   0.01112
   S      4.70512   4.53454  11.05720  -0.01339  -0.00093   0.01157
   S     -3.13427   7.22862  11.04789   0.00588  -0.00275  -0.00117
   S     -0.02220   7.22702  11.05368  -0.00988  -0.00956  -0.00564
   S      3.11916   7.24098  11.04418   0.00444   0.02278   0.00038
PRIMCOORD 92
     55   1
   Re     3.10250   3.62809   6.72232   0.00033   0.00057  -0.00000
   Mo     0.00804   1.80712   3.03358  -0.00011  -0.00010   0.00119
   Mo     3.13242   1.77725   2.98990   0.00149  -0.00100  -0.00143
   Mo     6.25452   1.80837   3.03412  -0.00016  -0.00025   0.00000
   Mo    -1.56192   4.50833   3.03079  -0.00015  -0.00012   0.00201
   Mo     1.54287   4.52843   2.98550   0.00137   0.00238  -0.00003
   Mo     4.72024   4.52764   2.98989  -0.00164   0.00075   0.00142
   Mo    -3.13095   7.22665   3.03208  -0.00041  -0.00073   0.00001
   Mo     0.00770   7.22719   3.03078  -0.00000  -0.00017  -0.00200
   Mo     3.13199   7.21839   3.03356  -0.00005  -0.00017  -0.00118
   Mo     1.54916   0.90241   9.49105  -0.00228  -0.00113   0.00119
   Mo     4.69665   0.90342   9.50063   0.00089   0.00003   0.00240
   Mo     7.81726   0.90624   9.47236   0.00086   0.00146  -0.00004
   Mo    -0.02521   3.62034   9.49702  -0.00055  -0.00031  -0.00070
   Mo     3.11484   3.62098   9.57239  -0.00119  -0.00202   0.00015
   Mo     6.25922   3.61007   9.50062  -0.00042   0.00084  -0.00240
   Mo    -1.57660   6.32936   9.48490   0.00021   0.00036  -0.00003
   Mo     1.54518   6.34054   9.49701  -0.00003  -0.00060   0.00075
   Mo     4.68616   6.33627   9.49104   0.00021  -0.00258  -0.00120
   S      1.54859   0.89115   1.46141  -0.00490   0.01112   0.00354
   S      4.71322   0.89109   1.46109   0.01005  -0.01050  -0.00921
   S      7.82472   0.90188   1.48684  -0.00522  -0.00913   0.00004
   S     -0.01724   3.60001   1.46053   0.02018  -0.00632   0.01115
   S      3.13266   3.61063   1.45553  -0.00574  -0.00984  -0.00023
   S      6.27814   3.60180   1.46108  -0.01390   0.00369   0.00926
   S     -1.56206   6.32091   1.48160   0.00438   0.00762  -0.00005
   S      1.56672   6.34372   1.46052  -0.01545   0.01447  -0.01120
   S      4.69558   6.34232   1.46140   0.01203   0.00125  -0.00341
   S      1.58191   0.90761   4.58042  -0.01239  -0.00677   0.00347
   S      4.68094   0.90804   4.57920  -0.00698   0.00380  -0.00829
   S      7.82518   0.90162   4.58722   0.01632   0.02799  -0.00010
   S      0.01788   3.62090   4.57822  -0.01851  -0.01141   0.00950
   S      3.13040   3.61194   4.50665   0.01190   0.02019  -0.00003
   S      6.24732   3.62130   4.57919   0.00679  -0.00413   0.00840
   S     -1.56209   6.32094   4.58393   0.00113   0.00188  -0.00007
   S      1.56620   6.30288   4.57821  -0.00072  -0.02140  -0.00943
   S      4.69799   6.30525   4.58041   0.00032  -0.01379  -0.00339
   S      0.00080   1.82257   7.93586  -0.01520   0.00836  -0.01062
   S      3.12503   1.79379   7.92696   0.00664  -0.00287   0.00397
   S      6.24181   1.81575   7.93843   0.00842   0.01357   0.00006
   S     -1.58070   4.52159   7.93512   0.00358  -0.01148  -0.00695
   S      1.52011   4.54161   7.93156  -0.00049  -0.00048  -0.00018
   S      4.70226   4.52584   7.92695  -0.00551   0.00438  -0.00444
   S     -3.14181   7.23296   7.93328  -0.00214  -0.00410   0.00000
   S     -0.01314   7.23690   7.93511  -0.01231  -0.00295   0.00695
   S      3.11503   7.21700   7.93584   0.01507  -0.00770   0.01059
   S     -0.01790   1.80701  11.04420   0.00601  -0.00580  -0.00631
   S      3.11894   1.78697  11.05721   0.01077   0.01074   0.01343
   S      6.26595   1.80182  11.04873  -0.01394  -0.02514  -0.00004
   S     -1.57667   4.53439  11.05369  -0.00080   0.01419  -0.00709
   S      1.52840   4.53683  11.06073   0.00300   0.00439   0.00033
   S      4.70512   4.53454  11.05720   0.00350   0.01450  -0.01307
   S     -3.13427   7.22862  11.04789  -0.00612  -0.01113  -0.00008
   S     -0.02220   7.22702  11.05368   0.01240   0.00630   0.00697
   S      3.11916   7.24098  11.04418  -0.00822   0.00319   0.00610
PRIMCOORD 93
     55   1
   Re     3.10250   3.62809   6.72232  -0.00020   0.00012   0.00020
   Mo     0.00804   1.80712   3.03358   0.00025   0.00004  -0.00051
   Mo     3.13242   1.77725   2.98990  -0.00187  -0.00065  -0.00097
   Mo     6.25452   1.80837   3.03412   0.00019  -0.00011   0.00154
   Mo    -1.56192   4.50833   3.03079   0.00058  -0.00011   0.00083
   Mo     1.54287   4.52843   2.98550   0.00054  -0.00026   0.00155
   Mo     4.72024   4.52764   2.98989  -0.00039   0.00195  -0.00089
   Mo    -3.13095   7.22665   3.03208  -0.00005   0.00002  -0.00202
   Mo     0.00770   7.22719   3.03078   0.00040  -0.00051   0.00077
   Mo     3.13199   7.21839   3.03356   0.00009  -0.00024  -0.00051
   Mo     1.54916   0.90241   9.49105  -0.00057   0.00029   0.00140
   Mo     4.69665   0.90342   9.50063   0.00124  -0.00056   0.00011
   Mo     7.81726   0.90624   9.47236  -0.00109   0.00065   0.00055
   Mo    -0.02521   3.62034   9.49702   0.00134   0.00053  -0.00185
   Mo     3.11484   3.62098   9.57239   0.00162  -0.00097  -0.00453
   Mo     6.25922   3.61007   9.50062   0.00102  -0.00078   0.00010
   Mo    -1.57660   6.32936   9.48490  -0.00056   0.00034   0.00091
   Mo     1.54518   6.34054   9.49701   0.00026  -0.00151  -0.00179
   Mo     4.68616   6.33627   9.49104  -0.00049   0.00035   0.00129
   S      1.54859   0.89115   1.46141  -0.00744  -0.01906  -0.01057
   S      4.71322   0.89109   1.46109  -0.00044   0.01904   0.00701
   S      7.82472   0.90188   1.48684   0.00746  -0.00430   0.00110
   S     -0.01724   3.60001   1.46053   0.00507   0.00909   0.00316
   S      3.13266   3.61063   1.45553   0.01027  -0.00634  -0.00146
   S      6.27814   3.60180   1.46108  -0.01714  -0.00903   0.00736
   S     -1.56206   6.32091   1.48160  -0.00798   0.00483   0.00029
   S      1.56672   6.34372   1.46052  -0.00620  -0.00846   0.00294
   S      4.69558   6.34232   1.46140   0.01344   0.01602  -0.01049
   S      1.58191   0.90761   4.58042   0.01277   0.00542  -0.01012
   S      4.68094   0.90804   4.57920   0.01794  -0.00901   0.00536
   S      7.82518   0.90162   4.58722  -0.02661   0.01591   0.00244
   S      0.01788   3.62090   4.57822   0.00406   0.00001   0.00396
   S      3.13040   3.61194   4.50665  -0.02101   0.01283  -0.00076
   S      6.24732   3.62130   4.57919   0.01676  -0.01118   0.00565
   S     -1.56209   6.32094   4.58393  -0.00473   0.00295   0.00055
   S      1.56620   6.30288   4.57821   0.00201  -0.00416   0.00371
   S      4.69799   6.30525   4.58041   0.00155  -0.01435  -0.00986
   S      0.00080   1.82257   7.93586   0.00723   0.02162   0.00324
   S      3.12503   1.79379   7.92696  -0.00271   0.00416   0.01003
   S      6.24181   1.81575   7.93843  -0.00420   0.00346  -0.01027
   S     -1.58070   4.52159   7.93512  -0.00035  -0.01500  -0.00286
   S      1.52011   4.54161   7.93156   0.00611  -0.00276   0.00097
   S      4.70226   4.52584   7.92695  -0.00451  -0.00058   0.00978
   S     -3.14181   7.23296   7.93328   0.00334  -0.00144   0.00770
   S     -0.01314   7.23690   7.93511   0.01294   0.00679  -0.00263
   S      3.11503   7.21700   7.93584  -0.01588  -0.01740   0.00335
   S     -0.01790   1.80701  11.04420   0.01913  -0.00967   0.00349
   S      3.11894   1.78697  11.05721  -0.00668  -0.00221   0.00076
   S      6.26595   1.80182  11.04873  -0.01414   0.00835  -0.00537
   S     -1.57667   4.53439  11.05369   0.00411   0.00235  -0.00115
   S      1.52840   4.53683  11.06073  -0.01268   0.00807  -0.01872
   S      4.70512   4.53454  11.05720  -0.00065   0.00597   0.00039
   S     -3.13427   7.22862  11.04789  -0.01454   0.00890   0.00918
   S     -0.02220   7.22702  11.05368   0.00089  -0.00542  -0.00091
   S      3.11916   7.24098  11.04418   0.01646  -0.01150   0.00351
PRIMCOORD 94
     55   1
   Re     3.10250   3.62809   6.72232   0.00006   0.00014   0.00001
   Mo     0.00804   1.80712   3.03358   0.00018  -0.00020  -0.00034
   Mo     3.13242   1.77725   2.98990  -0.00026  -0.00011  -0.00073
   Mo     6.25452   1.80837   3.03412   0.00019   0.00034  -0.00005
   Mo    -1.56192   4.50833   3.03079  -0.00076  -0.00001  -0.00008
   Mo     1.54287   4.52843   2.98550   0.00032   0.00058  -0.00008
   Mo     4.72024   4.52764   2.98989   0.00009  -0.00037   0.00075
   Mo    -3.13095   7.22665   3.03208   0.00009   0.00018   0.00007
   Mo     0.00770   7.22719   3.03078   0.00037  -0.00062   0.00003
   Mo     3.13199   7.21839   3.03356  -0.00025   0.00006   0.00041
   Mo     1.54916   0.90241   9.49105   0.00015   0.00090   0.00200
   Mo     4.69665   0.90342   9.50063   0.00113  -0.00128  -0.00049
   Mo     7.81726   0.90624   9.47236   0.00028   0.00042   0.00001
   Mo    -0.02521   3.62034   9.49702  -0.00171  -0.00004  -0.00085
   Mo     3.11484   3.62098   9.57239  -0.00030  -0.00056  -0.00001
   Mo     6.25922   3.61007   9.50062  -0.00174   0.00034   0.00050
   Mo    -1.57660   6.32936   9.48490  -0.00007  -0.00011   0.00002
   Mo     1.54518   6.34054   9.49701   0.00080  -0.00149   0.00090
   Mo     4.68616   6.33627   9.49104   0.00069   0.00061  -0.00209
   S      1.54859   0.89115   1.46141  -0.00258   0.00618  -0.00235
   S      4.71322   0.89109   1.46109   0.00073  -0.00116  -0.00181
   S      7.82472   0.90188   1.48684   0.00197   0.00373   0.00001
   S     -0.01724   3.60001   1.46053   0.00388  -0.00549  -0.00134
   S      3.13266   3.61063   1.45553  -0.00301  -0.00463  -0.00021
   S      6.27814   3.60180   1.46108  -0.00020   0.00114   0.00127
   S     -1.56206   6.32091   1.48160   0.00080   0.00018   0.00003
   S      1.56672   6.34372   1.46052  -0.00655   0.00147   0.00122
   S      4.69558   6.34232   1.46140   0.00547  -0.00068   0.00307
   S      1.58191   0.90761   4.58042  -0.00259  -0.00400  -0.00490
   S      4.68094   0.90804   4.57920   0.00001  -0.00300  -0.00028
   S      7.82518   0.90162   4.58722   0.00207   0.00110   0.00000
   S      0.01788   3.62090   4.57822  -0.00201  -0.00086  -0.00029
   S      3.13040   3.61194   4.50665   0.00556   0.00757  -0.00001
   S      6.24732   3.62130   4.57919  -0.00347  -0.00038  -0.00013
   S     -1.56209   6.32094   4.58393   0.00284   0.00409  -0.00003
   S      1.56620   6.30288   4.57821   0.00007  -0.00134   0.00001
   S      4.69799   6.30525   4.58041  -0.00264  -0.00324   0.00574
   S      0.00080   1.82257   7.93586   0.00584  -0.02005  -0.00027
   S      3.12503   1.79379   7.92696  -0.02027  -0.00097   0.00202
   S      6.24181   1.81575   7.93843   0.01508   0.02620   0.00023
   S     -1.58070   4.52159   7.93512  -0.01969  -0.00299   0.00031
   S      1.52011   4.54161   7.93156   0.01409   0.02424   0.00025
   S      4.70226   4.52584   7.92695   0.00912  -0.01773  -0.00218
   S     -3.14181   7.23296   7.93328   0.00842   0.01522  -0.00038
   S     -0.01314   7.23690   7.93511   0.00734  -0.01882   0.00018
   S      3.11503   7.21700   7.93584  -0.01976  -0.00519  -0.00005
   S     -0.01790   1.80701  11.04420   0.01610  -0.02021   0.00076
   S      3.11894   1.78697  11.05721  -0.02683   0.00351   0.00440
   S      6.26595   1.80182  11.04873   0.00750   0.01331   0.00021
   S     -1.57667   4.53439  11.05369  -0.02094   0.00313  -0.00057
   S      1.52840   4.53683  11.06073   0.01147   0.02031   0.00005
   S      4.70512   4.53454  11.05720   0.01674  -0.02204  -0.00464
   S     -3.13427   7.22862  11.04789   0.01046   0.01742  -0.00018
   S     -0.02220   7.22702  11.05368   0.01342  -0.01643   0.00087
   S      3.11916   7.24098  11.04418  -0.02637   0.00368  -0.00099
PRIMCOORD 95
     55   1
   Re     3.10250   3.62809   6.72232   0.00058   0.00174  -0.00003
   Mo     0.00804   1.80712   3.03358   0.00015  -0.00044   0.00061
   Mo     3.13242   1.77725   2.98990  -0.00025  -0.00126   0.00188
   Mo     6.25452   1.80837   3.03412  -0.00033  -0.00060   0.00022
   Mo    -1.56192   4.50833   3.03079   0.00051   0.00020   0.00042
   Mo     1.54287   4.52843   2.98550   0.00033   0.00005  -0.00035
   Mo     4.72024   4.52764   2.98989  -0.00078  -0.00061  -0.00145
   Mo    -3.13095   7.22665   3.03208   0.00084   0.00150  -0.00015
   Mo     0.00770   7.22719   3.03078  -0.00040   0.00095  -0.00034
   Mo     3.13199   7.21839   3.03356  -0.00017  -0.00004  -0.00081
   Mo     1.54916   0.90241   9.49105  -0.00273  -0.00048   0.00171
   Mo     4.69665   0.90342   9.50063   0.00193   0.00017   0.00166
   Mo     7.81726   0.90624   9.47236   0.00059   0.00169   0.00002
   Mo    -0.02521   3.62034   9.49702  -0.00079   0.00003  -0.00069
   Mo     3.11484   3.62098   9.57239  -0.00080  -0.00252  -0.00025
   Mo     6.25922   3.61007   9.50062  -0.00019   0.00113  -0.00143
   Mo    -1.57660   6.32936   9.48490  -0.00010  -0.00008   0.00007
   Mo     1.54518   6.34054   9.49701   0.00003  -0.00159  -0.00006
   Mo     4.68616   6.33627   9.49104   0.00059  -0.00250  -0.00119
   S      1.54859   0.89115   1.46141   0.01254  -0.00793   0.00499
   S      4.71322   0.89109   1.46109  -0.00615   0.00721   0.00498
   S      7.82472   0.90188   1.48684  -0.00671  -0.02138  -0.00004
   S     -0.01724   3.60001   1.46053  -0.01582   0.01829   0.00033
   S      3.13266   3.61063   1.45553   0.00346   0.00986   0.00045
   S      6.27814   3.60180   1.46108   0.01322   0.00719  -0.00312
   S     -1.56206   6.32091   1.48160  -0.00528  -0.01564  -0.00006
   S      1.56672   6.34372   1.46052   0.02544  -0.00147  -0.00247
   S      4.69558   6.34232   1.46140  -0.02063   0.00462  -0.00500
   S      1.58191   0.90761   4.58042   0.01379   0.00948   0.01103
   S      4.68094   0.90804   4.57920  -0.00833   0.01472   0.00893
   S      7.82518   0.90162   4.58722  -0.00422  -0.01070   0.00024
   S      0.01788   3.62090   4.57822  -0.00730   0.00975   0.00274
   S      3.13040   3.61194   4.50665  -0.00921  -0.02734   0.00012
   S      6.24732   3.62130   4.57919   0.01519   0.00444  -0.00481
   S     -1.56209   6.32094   4.58393  -0.00660  -0.02020  -0.00015
   S      1.56620   6.30288   4.57821   0.01016   0.00478  -0.00720
   S      4.69799   6.30525   4.58041  -0.00399   0.01259  -0.01109
   S      0.00080   1.82257   7.93586  -0.01019   0.00180  -0.01251
   S      3.12503   1.79379   7.92696   0.00204  -0.00710  -0.00534
   S      6.24181   1.81575   7.93843   0.00837   0.01090  -0.00398
   S     -1.58070   4.52159   7.93512  -0.00269  -0.00711   0.00502
   S      1.52011   4.54161   7.93156   0.00768   0.00925   0.00173
   S      4.70226   4.52584   7.92695  -0.00800   0.00154   0.00511
   S     -3.14181   7.23296   7.93328  -0.00010  -0.00323  -0.00071
   S     -0.01314   7.23690   7.93511  -0.00216  -0.00568  -0.00400
   S      3.11503   7.21700   7.93584   0.00177  -0.01118   0.01579
   S     -0.01790   1.80701  11.04420   0.00654  -0.00873  -0.00538
   S      3.11894   1.78697  11.05721   0.00099   0.02122   0.01488
   S      6.26595   1.80182  11.04873  -0.00662  -0.00945  -0.00202
   S     -1.57667   4.53439  11.05369  -0.00774   0.01062   0.00140
   S      1.52840   4.53683  11.06073   0.00075   0.01109  -0.00369
   S      4.70512   4.53454  11.05720   0.01252   0.01250  -0.01183
   S     -3.13427   7.22862  11.04789  -0.01005  -0.01267   0.00014
   S     -0.02220   7.22702  11.05368   0.01419  -0.00873  -0.00103
   S      3.11916   7.24098  11.04418  -0.00551  -0.00021   0.00712
PRIMCOORD 96
     55   1
   Re     3.10250   3.62809   6.72232   0.00169  -0.00053   0.00010
   Mo     0.00804   1.80712   3.03358  -0.00023   0.00046   0.00053
   Mo     3.13242   1.77725   2.98990   0.00024   0.00046  -0.00061
   Mo     6.25452   1.80837   3.03412  -0.00014  -0.00008  -0.00099
   Mo    -1.56192   4.50833   3.03079   0.00132  -0.00008  -0.00019
   Mo     1.54287   4.52843   2.98550  -0.00104   0.00069   0.00176
   Mo     4.72024   4.52764   2.98989  -0.00061  -0.00073  -0.00130
   Mo    -3.13095   7.22665   3.03208   0.00018   0.00029   0.00067
   Mo     0.00770   7.22719   3.03078   0.00056  -0.00086  -0.00036
   Mo     3.13199   7.21839   3.03356  -0.00065  -0.00007   0.00027
   Mo     1.54916   0.90241   9.49105   0.00015  -0.00074  -0.00084
   Mo     4.69665   0.90342   9.50063  -0.00164   0.00060  -0.00021
   Mo     7.81726   0.90624   9.47236   0.00154  -0.00046  -0.00008
   Mo    -0.02521   3.62034   9.49702  -0.00171  -0.00192   0.00166
   Mo     3.11484   3.62098   9.57239  -0.00253   0.00084   0.00131
   Mo     6.25922   3.61007   9.50062  -0.00160   0.00171  -0.00085
   Mo    -1.57660   6.32936   9.48490   0.00010  -0.00010  -0.00028
   Mo     1.54518   6.34054   9.49701   0.00094   0.00190   0.00180
   Mo     4.68616   6.33627   9.49104   0.00104  -0.00079  -0.00149
   S      1.54859   0.89115   1.46141   0.00690  -0.02075   0.00110
   S      4.71322   0.89109   1.46109   0.01346   0.02097  -0.00366
   S      7.82472   0.90188   1.48684  -0.02285   0.00768   0.00029
   S     -0.01724   3.60001   1.46053   0.00177   0.01186   0.00509
   S      3.13266   3.61063   1.45553   0.00792  -0.00261  -0.00101
   S      6.27814   3.60180   1.46108  -0.00643  -0.02078  -0.00535
   S     -1.56206   6.32091   1.48160  -0.01524   0.00461  -0.00001
   S      1.56672   6.34372   1.46052   0.00089  -0.00857   0.00456
   S      4.69558   6.34232   1.46140   0.01465   0.00712  -0.00095
   S      1.58191   0.90761   4.58042   0.00142  -0.01469   0.00232
   S      4.68094   0.90804   4.57920   0.00967   0.00572  -0.00829
   S      7.82518   0.90162   4.58722  -0.00870   0.00227  -0.00070
   S      0.01788   3.62090   4.57822   0.01513   0.00604   0.01101
   S      3.13040   3.61194   4.50665  -0.02661   0.00852  -0.00043
   S      6.24732   3.62130   4.57919   0.00698  -0.01052  -0.01117
   S     -1.56209   6.32094   4.58393  -0.02047   0.00692   0.00033
   S      1.56620   6.30288   4.57821   0.00749  -0.01567   0.00903
   S      4.69799   6.30525   4.58041   0.01238   0.01254  -0.00206
   S      0.00080   1.82257   7.93586  -0.00343  -0.01355  -0.01059
   S      3.12503   1.79379   7.92696   0.00790   0.00068  -0.00065
   S      6.24181   1.81575   7.93843  -0.00498   0.00659   0.01842
   S     -1.58070   4.52159   7.93512  -0.00338   0.00407  -0.00127
   S      1.52011   4.54161   7.93156  -0.00682   0.00726  -0.00840
   S      4.70226   4.52584   7.92695   0.00046  -0.00773   0.00153
   S     -3.14181   7.23296   7.93328  -0.00601   0.00304   0.00353
   S     -0.01314   7.23690   7.93511  -0.00641  -0.00197  -0.00321
   S      3.11503   7.21700   7.93584   0.01117   0.00563  -0.00473
   S     -0.01790   1.80701  11.04420  -0.00805   0.00674  -0.00536
   S      3.11894   1.78697  11.05721   0.00850  -0.00554  -0.00382
   S      6.26595   1.80182  11.04873   0.00287  -0.00410   0.00931
   S     -1.57667   4.53439  11.05369  -0.01854  -0.00390  -0.00071
   S      1.52840   4.53683  11.06073   0.02076  -0.00923   0.01650
   S      4.70512   4.53454  11.05720   0.01584  -0.00019  -0.00944
   S     -3.13427   7.22862  11.04789   0.00796  -0.00812  -0.00011
   S     -0.02220   7.22702  11.05368   0.00008   0.01545  -0.00124
   S      3.11916   7.24098  11.04418  -0.01386   0.00390  -0.00282
PRIMCOORD 97
     55   1
   Re     3.10250   3.62809   6.72232   0.00007  -0.00004  -0.00277
   Mo     0.00804   1.80712   3.03358  -0.00079  -0.00048  -0.00188
   Mo     3.13242   1.77725   2.98990  -0.00011   0.00165   0.00483
   Mo     6.25452   1.80837   3.03412   0.00088  -0.00048  -0.00213
   Mo    -1.56192   4.50833   3.03079  -0.00002   0.00256  -0.00158
   Mo     1.54287   4.52843   2.98550   0.00075  -0.00043   0.00495
   Mo     4.72024   4.52764   2.98989  -0.00146  -0.00071   0.00485
   Mo    -3.13095   7.22665   3.03208   0.00232  -0.00133  -0.00146
   Mo     0.00770   7.22719   3.03078  -0.00223  -0.00128  -0.00157
   Mo     3.13199   7.21839   3.03356   0.00005   0.00089  -0.00189
   Mo     1.54916   0.90241   9.49105  -0.00067  -0.00052   0.00018
   Mo     4.69665   0.90342   9.50063   0.00050  -0.00046   0.00030
   Mo     7.81726   0.90624   9.47236   0.00008  -0.00005   0.00021
   Mo    -0.02521   3.62034   9.49702  -0.00047  -0.00003  -0.00007
   Mo     3.11484   3.62098   9.57239   0.00021  -0.00013   0.00109
   Mo     6.25922   3.61007   9.50062   0.00063  -0.00021   0.00029
   Mo    -1.57660   6.32936   9.48490  -0.00004   0.00001  -0.00058
   Mo     1.54518   6.34054   9.49701  -0.00021   0.00042  -0.00006
   Mo     4.68616   6.33627   9.49104   0.00013   0.00081   0.00014
   S      1.54859   0.89115   1.46141  -0.00791   0.00457  -0.00462
   S      4.71322   0.89109   1.46109   0.00892   0.00552  -0.00525
   S      7.82472   0.90188   1.48684  -0.00127   0.00089  -0.00576
   S     -0.01724   3.60001   1.46053   0.00045  -0.00898  -0.00450
   S      3.13266   3.61063   1.45553   0.00174  -0.00112   0.05984
   S      6.27814   3.60180   1.46108  -0.00060  -0.01060  -0.00524
   S     -1.56206   6.32091   1.48160  -0.00009   0.00026  -0.00203
   S      1.56672   6.34372   1.46052   0.00758   0.00428  -0.00449
   S      4.69558   6.34232   1.46140  -0.00767   0.00452  -0.00463
   S      1.58191   0.90761   4.58042   0.01943   0.02019  -0.00683
   S      4.68094   0.90804   4.57920  -0.01956   0.02046  -0.00797
   S      7.82518   0.90162   4.58722   0.00016   0.00011   0.00591
   S      0.01788   3.62090   4.57822   0.02846   0.00609  -0.00633
   S      3.13040   3.61194   4.50665  -0.00057   0.00055   0.00970
   S      6.24732   3.62130   4.57919  -0.02777   0.00660  -0.00780
   S     -1.56209   6.32094   4.58393  -0.00072   0.00070   0.00544
   S      1.56620   6.30288   4.57821   0.00872  -0.02778  -0.00634
   S      4.69799   6.30525   4.58041  -0.00784  -0.02715  -0.00663
   S      0.00080   1.82257   7.93586   0.00218   0.00234   0.00192
   S      3.12503   1.79379   7.92696  -0.00114  -0.00266  -0.00346
   S      6.24181   1.81575   7.93843  -0.00122   0.00086   0.00299
   S     -1.58070   4.52159   7.93512   0.00047  -0.00179  -0.00101
   S      1.52011   4.54161   7.93156  -0.00213   0.00135  -0.00369
   S      4.70226   4.52584   7.92695   0.00172   0.00231  -0.00353
   S     -3.14181   7.23296   7.93328  -0.00046   0.00030  -0.00171
   S     -0.01314   7.23690   7.93511   0.00176   0.00032  -0.00093
   S      3.11503   7.21700   7.93584  -0.00091  -0.00316   0.00196
   S     -0.01790   1.80701  11.04420  -0.00068  -0.00151   0.00048
   S      3.11894   1.78697  11.05721   0.00129  -0.00231   0.00132
   S      6.26595   1.80182  11.04873  -0.00049   0.00021   0.00096
   S     -1.57667   4.53439  11.05369  -0.00025  -0.00412  -0.00009
   S      1.52840   4.53683  11.06073  -0.00361   0.00214  -0.00001
   S      4.70512   4.53454  11.05720   0.00274  -0.00005   0.00116
   S     -3.13427   7.22862  11.04789  -0.00416   0.00247  -0.00001
   S     -0.02220   7.22702  11.05368   0.00364   0.00231  -0.00006
   S      3.11916   7.24098  11.04418   0.00070   0.00144   0.00048
PRIMCOORD 98
     55   1
   Re     3.10250   3.62809   6.72232  -0.00002   0.00000  -0.00061
   Mo     0.00804   1.80712   3.03358   0.00097   0.00062  -0.00001
   Mo     3.13242   1.77725   2.98990  -0.00020   0.00040  -0.00033
   Mo     6.25452   1.80837   3.03412  -0.00108   0.00062  -0.00014
   Mo    -1.56192   4.50833   3.03079   0.00005   0.00006   0.00029
   Mo     1.54287   4.52843   2.98550   0.00049  -0.00026  -0.00033
   Mo     4.72024   4.52764   2.98989  -0.00046  -0.00001  -0.00032
   Mo    -3.13095   7.22665   3.03208  -0.00010   0.00002   0.00020
   Mo     0.00770   7.22719   3.03078   0.00003  -0.00009   0.00031
   Mo     3.13199   7.21839   3.03356  -0.00006  -0.00114  -0.00002
   Mo     1.54916   0.90241   9.49105   0.00140  -0.00464   0.00118
   Mo     4.69665   0.90342   9.50063  -0.00057  -0.00528   0.00135
   Mo     7.81726   0.90624   9.47236  -0.00027   0.00020  -0.00285
   Mo    -0.02521   3.62034   9.49702  -0.00392   0.00372   0.00077
   Mo     3.11484   3.62098   9.57239  -0.00016   0.00010   0.00101
   Mo     6.25922   3.61007   9.50062   0.00437   0.00316   0.00140
   Mo    -1.57660   6.32936   9.48490   0.00068  -0.00042  -0.00224
   Mo     1.54518   6.34054   9.49701  -0.00515   0.00142   0.00078
   Mo     4.68616   6.33627   9.49104   0.00473   0.00107   0.00115
   S      1.54859   0.89115   1.46141  -0.00233   0.00137  -0.00008
   S      4.71322   0.89109   1.46109   0.00314   0.00100   0.00006
   S      7.82472   0.90188   1.48684  -0.00021   0.00018   0.00514
   S     -0.01724   3.60001   1.46053  -0.00134  -0.00316  -0.00018
   S      3.13266   3.61063   1.45553   0.00012  -0.00022  -0.00232
   S      6.27814   3.60180   1.46108   0.00100  -0.00320   0.00007
   S     -1.56206   6.32091   1.48160   0.00022  -0.00031  -0.00327
   S      1.56672   6.34372   1.46052   0.00204   0.00261  -0.00017
   S      4.69558   6.34232   1.46140  -0.00216   0.00145  -0.00007
   S      1.58191   0.90761   4.58042  -0.00467   0.00033  -0.00027
   S      4.68094   0.90804   4.57920   0.00512   0.00000  -0.00035
   S      7.82518   0.90162   4.58722   0.00001   0.00004  -0.00159
   S      0.01788   3.62090   4.57822  -0.00312  -0.00443  -0.00041
   S      3.13040   3.61194   4.50665   0.00054  -0.00043  -0.00041
   S      6.24732   3.62130   4.57919   0.00271  -0.00451  -0.00044
   S     -1.56209   6.32094   4.58393   0.00048  -0.00032   0.00464
   S      1.56620   6.30288   4.57821   0.00231   0.00487  -0.00021
   S      4.69799   6.30525   4.58041  -0.00266   0.00399  -0.00015
   S      0.00080   1.82257   7.93586  -0.01144  -0.00893   0.00918
   S      3.12503   1.79379   7.92696  -0.00225  -0.00375  -0.00135
   S      6.24181   1.81575   7.93843   0.01394  -0.00843   0.00600
   S     -1.58070   4.52159   7.93512   0.00115  -0.02683  -0.01212
   S      1.52011   4.54161   7.93156  -0.00276   0.00185  -0.00116
   S      4.70226   4.52584   7.92695   0.00205   0.00401  -0.00130
   S     -3.14181   7.23296   7.93328  -0.02553   0.01471  -0.00891
   S     -0.01314   7.23690   7.93511   0.02416   0.01254  -0.01195
   S      3.11503   7.21700   7.93584   0.00163   0.01433   0.00944
   S     -0.01790   1.80701  11.04420  -0.00219  -0.00513  -0.01331
   S      3.11894   1.78697  11.05721  -0.00357   0.01127   0.01148
   S      6.26595   1.80182  11.04873   0.00368  -0.00223  -0.01155
   S     -1.57667   4.53439  11.05369  -0.00106  -0.03693   0.00534
   S      1.52840   4.53683  11.06073   0.01147  -0.00621   0.00976
   S      4.70512   4.53454  11.05720  -0.01185  -0.00249   0.01153
   S     -3.13427   7.22862  11.04789  -0.03539   0.02055   0.00446
   S     -0.02220   7.22702  11.05368   0.03151   0.01942   0.00511
   S      3.11916   7.24098  11.04418   0.00313   0.00432  -0.01365
PRIMCOORD 99
     55   1
   Re     3.10250   3.62809   6.72232   0.00040   0.00046  -0.00003
   Mo     0.00804   1.80712   3.03358  -0.00027  -0.00079  -0.00003
   Mo     3.13242   1.77725   2.98990   0.00190  -0.00082   0.00024
   Mo     6.25452   1.80837   3.03412  -0.00077  -0.00112  -0.00000
   Mo    -1.56192   4.50833   3.03079  -0.00018   0.00076   0.00036
   Mo     1.54287   4.52843   2.98550   0.00111   0.00231   0.00001
   Mo     4.72024   4.52764   2.98989  -0.00145   0.00046  -0.00021
   Mo    -3.13095   7.22665   3.03208  -0.00006  -0.00046   0.00005
   Mo     0.00770   7.22719   3.03078   0.00088   0.00041  -0.00043
   Mo     3.13199   7.21839   3.03356  -0.00098  -0.00045   0.00004
   Mo     1.54916   0.90241   9.49105   0.00345   0.00179   0.00016
   Mo     4.69665   0.90342   9.50063   0.00053  -0.00310   0.00039
   Mo     7.81726   0.90624   9.47236  -0.00225  -0.00304   0.00001
   Mo    -0.02521   3.62034   9.49702   0.00718   0.00185  -0.00140
   Mo     3.11484   3.62098   9.57239  -0.00002   0.00013  -0.00007
   Mo     6.25922   3.61007   9.50062  -0.00143  -0.00186  -0.00004
   Mo    -1.57660   6.32936   9.48490   0.00298   0.00369  -0.00000
   Mo     1.54518   6.34054   9.49701  -0.00261   0.00656   0.00122
   Mo     4.68616   6.33627   9.49104  -0.00117   0.00285  -0.00025
   S      1.54859   0.89115   1.46141  -0.00654   0.00018  -0.00054
   S      4.71322   0.89109   1.46109  -0.00214   0.00648  -0.00587
   S      7.82472   0.90188   1.48684   0.00753   0.00913  -0.00013
   S     -0.01724   3.60001   1.46053  -0.00679  -0.00383   0.00432
   S      3.13266   3.61063   1.45553   0.00227   0.00274   0.00019
   S      6.27814   3.60180   1.46108   0.00490   0.00329   0.00528
   S     -1.56206   6.32091   1.48160  -0.00599  -0.00722   0.00013
   S      1.56672   6.34372   1.46052   0.00184  -0.00783  -0.00583
   S      4.69558   6.34232   1.46140   0.00463  -0.00350   0.00250
   S      1.58191   0.90761   4.58042  -0.00618   0.00390   0.00056
   S      4.68094   0.90804   4.57920  -0.00116   0.00660   0.00713
   S      7.82518   0.90162   4.58722   0.00601   0.00720   0.00007
   S      0.01788   3.62090   4.57822  -0.00403  -0.00443  -0.00415
   S      3.13040   3.61194   4.50665  -0.00009  -0.00043   0.00001
   S      6.24732   3.62130   4.57919   0.00528   0.00469  -0.00663
   S     -1.56209   6.32094   4.58393  -0.00794  -0.00959   0.00002
   S      1.56620   6.30288   4.57821   0.00045  -0.00586   0.00581
   S      4.69799   6.30525   4.58041   0.00765  -0.00205  -0.00282
   S      0.00080   1.82257   7.93586  -0.00396   0.01419   0.01759
   S      3.12503   1.79379   7.92696  -0.01358  -0.00158   0.00020
   S      6.24181   1.81575   7.93843   0.01756   0.03012  -0.00289
   S     -1.58070   4.52159   7.93512  -0.00107  -0.01557   0.01121
   S      1.52011   4.54161   7.93156  -0.01331  -0.02314   0.00014
   S      4.70226   4.52584   7.92695   0.00221  -0.00748   0.00025
   S     -3.14181   7.23296   7.93328  -0.00265   0.00046   0.00190
   S     -0.01314   7.23690   7.93511  -0.01591  -0.00977  -0.01325
   S      3.11503   7.21700   7.93584   0.02354   0.00316  -0.01512
   S     -0.01790   1.80701  11.04420   0.00358   0.01017  -0.01485
   S      3.11894   1.78697  11.05721  -0.02118   0.00959   0.00231
   S      6.26595   1.80182  11.04873   0.01107   0.01828   0.00177
   S     -1.57667   4.53439  11.05369  -0.00783  -0.01009  -0.00968
   S      1.52840   4.53683  11.06073  -0.01680  -0.03324   0.00025
   S      4.70512   4.53454  11.05720   0.01656  -0.00542  -0.00247
   S     -3.13427   7.22862  11.04789  -0.00550  -0.00594  -0.00208
   S     -0.02220   7.22702  11.05368  -0.00831  -0.01018   0.01179
   S      3.11916   7.24098  11.04418   0.01309   0.00682   0.01295
PRIMCOORD100
     55   1
   Re     3.10250   3.62809   6.72232  -0.00071   0.00052   0.00012
   Mo     0.00804   1.80712   3.03358   0.00124  -0.00091  -0.00002
   Mo     3.13242   1.77725   2.98990  -0.00240  -0.00058   0.00003
   Mo     6.25452   1.80837   3.03412   0.00049  -0.00044  -0.00004
   Mo    -1.56192   4.50833   3.03079   0.00042   0.00068   0.00031
   Mo     1.54287   4.52843   2.98550   0.00119  -0.00032  -0.00012
   Mo     4.72024   4.52764   2.98989  -0.00109   0.00260  -0.00003
   Mo    -3.13095   7.22665   3.03208  -0.00094   0.00047  -0.00037
   Mo     0.00770   7.22719   3.03078  -0.00023  -0.00062   0.00021
   Mo     3.13199   7.21839   3.03356   0.00122  -0.00074  -0.00003
   Mo     1.54916   0.90241   9.49105  -0.00102  -0.00486   0.00040
   Mo     4.69665   0.90342   9.50063  -0.00489   0.00242  -0.00106
   Mo     7.81726   0.90624   9.47236   0.00227  -0.00196  -0.00011
   Mo    -0.02521   3.62034   9.49702   0.00053  -0.00235   0.00031
   Mo     3.11484   3.62098   9.57239   0.00067  -0.00037   0.00052
   Mo     6.25922   3.61007   9.50062  -0.00526   0.00260  -0.00119
   Mo    -1.57660   6.32936   9.48490  -0.00376   0.00294   0.00002
   Mo     1.54518   6.34054   9.49701   0.00160   0.00278   0.00067
   Mo     4.68616   6.33627   9.49104   0.00350   0.00433   0.00035
   S      1.54859   0.89115   1.46141   0.00297   0.00663  -0.00674
   S      4.71322   0.89109   1.46109   0.00872  -0.00105   0.00148
   S      7.82472   0.90188   1.48684  -0.01084   0.00800   0.00131
   S     -0.01724   3.60001   1.46053  -0.00418   0.00416   0.00532
   S      3.13266   3.61063   1.45553  -0.00254   0.00197  -0.00090
   S      6.27814   3.60180   1.46108   0.00667  -0.00648   0.00285
   S     -1.56206   6.32091   1.48160   0.00795  -0.00590  -0.00097
   S      1.56672   6.34372   1.46052  -0.00541  -0.00039   0.00401
   S      4.69558   6.34232   1.46140  -0.00322  -0.00705  -0.00635
   S      1.58191   0.90761   4.58042   0.00132   0.00604   0.00761
   S      4.68094   0.90804   4.57920   0.00870   0.00216  -0.00126
   S      7.82518   0.90162   4.58722  -0.00875   0.00638  -0.00084
   S      0.01788   3.62090   4.57822  -0.00517   0.00547  -0.00589
   S      3.13040   3.61194   4.50665  -0.00014  -0.00001   0.00011
   S      6.24732   3.62130   4.57919   0.00393  -0.00782  -0.00298
   S     -1.56209   6.32094   4.58393   0.01052  -0.00777   0.00027
   S      1.56620   6.30288   4.57821  -0.00752   0.00026  -0.00459
   S      4.69799   6.30525   4.58041  -0.00275  -0.00484   0.00722
   S      0.00080   1.82257   7.93586  -0.01909   0.02881  -0.00539
   S      3.12503   1.79379   7.92696   0.01926  -0.00132  -0.00156
   S      6.24181   1.81575   7.93843   0.00241   0.00460   0.01980
   S     -1.58070   4.52159   7.93512   0.00125  -0.01436   0.00810
   S      1.52011   4.54161   7.93156  -0.00216  -0.00346  -0.00084
   S      4.70226   4.52584   7.92695   0.01187  -0.01902  -0.00158
   S     -3.14181   7.23296   7.93328   0.01391  -0.00825  -0.01340
   S     -0.01314   7.23690   7.93511   0.00868   0.00346   0.00445
   S      3.11503   7.21700   7.93584  -0.02871   0.00314  -0.01025
   S     -0.01790   1.80701  11.04420  -0.01465   0.01679   0.00396
   S      3.11894   1.78697  11.05721   0.02579   0.00970   0.00161
   S      6.26595   1.80182  11.04873  -0.00105   0.00416  -0.01303
   S     -1.57667   4.53439  11.05369   0.00966  -0.01060  -0.00836
   S      1.52840   4.53683  11.06073  -0.01508   0.00212  -0.00099
   S      4.70512   4.53454  11.05720   0.00980  -0.02992   0.00082
   S     -3.13427   7.22862  11.04789   0.00807  -0.00605   0.01386
   S     -0.02220   7.22702  11.05368   0.01195  -0.00611  -0.00527
   S      3.11916   7.24098  11.04418  -0.01871   0.00661   0.00814
PRIMCOORD101
     55   1
   Re     3.10250   3.62809   6.72232   0.00013   0.00017   0.00000
   Mo     0.00804   1.80712   3.03358  -0.00069   0.00203   0.00036
   Mo     3.13242   1.77725   2.98990  -0.00389   0.00288   0.00046
   Mo     6.25452   1.80837   3.03412   0.00237   0.00405  -0.00002
   Mo    -1.56192   4.50833   3.03079   0.00107  -0.00261  -0.00094
   Mo     1.54287   4.52843   2.98550  -0.00341  -0.00619   0.00002
   Mo     4.72024   4.52764   2.98989   0.00423  -0.00129  -0.00050
   Mo    -3.13095   7.22665   3.03208   0.00066   0.00146  -0.00006
   Mo     0.00770   7.22719   3.03078  -0.00288  -0.00067   0.00101
   Mo     3.13199   7.21839   3.03356   0.00251   0.00029  -0.00034
   Mo     1.54916   0.90241   9.49105   0.00073   0.00031   0.00067
   Mo     4.69665   0.90342   9.50063   0.00060  -0.00125   0.00063
   Mo     7.81726   0.90624   9.47236  -0.00093  -0.00138  -0.00001
   Mo    -0.02521   3.62034   9.49702   0.00324   0.00120  -0.00097
   Mo     3.11484   3.62098   9.57239  -0.00002   0.00004  -0.00002
   Mo     6.25922   3.61007   9.50062  -0.00105  -0.00035  -0.00055
   Mo    -1.57660   6.32936   9.48490   0.00104   0.00148  -0.00002
   Mo     1.54518   6.34054   9.49701  -0.00073   0.00345   0.00104
   Mo     4.68616   6.33627   9.49104  -0.00026   0.00040  -0.00076
   S      1.54859   0.89115   1.46141   0.01789  -0.00492   0.00471
   S      4.71322   0.89109   1.46109   0.00305  -0.01795   0.01319
   S      7.82472   0.90188   1.48684  -0.01712  -0.02617   0.00012
   S     -0.01724   3.60001   1.46053   0.01970   0.01112  -0.00667
   S      3.13266   3.61063   1.45553  -0.00550  -0.00880  -0.00004
   S      6.27814   3.60180   1.46108  -0.01574  -0.00830  -0.01283
   S     -1.56206   6.32091   1.48160   0.01410   0.02192  -0.00008
   S      1.56672   6.34372   1.46052  -0.00157   0.02292   0.00777
   S      4.69558   6.34232   1.46140  -0.01425   0.01107  -0.00609
   S      1.58191   0.90761   4.58042   0.01704  -0.00832  -0.00332
   S      4.68094   0.90804   4.57920  -0.00318  -0.01548  -0.01754
   S      7.82518   0.90162   4.58722  -0.01091  -0.01656  -0.00012
   S      0.01788   3.62090   4.57822   0.01086   0.00881   0.01278
   S      3.13040   3.61194   4.50665  -0.00261  -0.00450  -0.00003
   S      6.24732   3.62130   4.57919  -0.01110  -0.01254   0.01691
   S     -1.56209   6.32094   4.58393   0.01607   0.02461   0.00012
   S      1.56620   6.30288   4.57821   0.00032   0.01385  -0.01397
   S      4.69799   6.30525   4.58041  -0.01676   0.00965   0.00508
   S      0.00080   1.82257   7.93586  -0.00263   0.00607   0.00513
   S      3.12503   1.79379   7.92696  -0.00341  -0.00073  -0.00038
   S      6.24181   1.81575   7.93843   0.00680   0.01174  -0.00064
   S     -1.58070   4.52159   7.93512  -0.00033  -0.00688   0.00524
   S      1.52011   4.54161   7.93156  -0.00509  -0.00870   0.00000
   S      4.70226   4.52584   7.92695   0.00035  -0.00221   0.00051
   S     -3.14181   7.23296   7.93328  -0.00115  -0.00057   0.00051
   S     -0.01314   7.23690   7.93511  -0.00637  -0.00412  -0.00586
   S      3.11503   7.21700   7.93584   0.00861   0.00063  -0.00467
   S     -0.01790   1.80701  11.04420   0.00257   0.00346  -0.00567
   S      3.11894   1.78697  11.05721  -0.00808   0.00512   0.00246
   S      6.26595   1.80182  11.04873   0.00334   0.00544   0.00041
   S     -1.57667   4.53439  11.05369  -0.00312  -0.00320  -0.00190
   S      1.52840   4.53683  11.06073  -0.00759  -0.01445   0.00014
   S      4.70512   4.53454  11.05720   0.00778  -0.00211  -0.00254
   S     -3.13427   7.22862  11.04789  -0.00148  -0.00167  -0.00022
   S     -0.02220   7.22702  11.05368  -0.00173  -0.00407   0.00221
   S      3.11916   7.24098  11.04418   0.00277   0.00337   0.00522
PRIMCOORD102
     55   1
   Re     3.10250   3.62809   6.72232   0.00025  -0.00014  -0.00012
   Mo     0.00804   1.80712   3.03358   0.00227  -0.00282   0.00011
   Mo     3.13242   1.77725   2.98990  -0.00607  -0.00124  -0.00010
   Mo     6.25452   1.80837   3.03412   0.00100  -0.00086  -0.00054
   Mo    -1.56192   4.50833   3.03079   0.00203   0.00178   0.00076
   Mo     1.54287   4.52843   2.98550   0.00230  -0.00086   0.00042
   Mo     4.72024   4.52764   2.98989  -0.00248   0.00608  -0.00005
   Mo    -3.13095   7.22665   3.03208  -0.00264   0.00140  -0.00117
   Mo     0.00770   7.22719   3.03078  -0.00017  -0.00261   0.00064
   Mo     3.13199   7.21839   3.03356   0.00333  -0.00065   0.00014
   Mo     1.54916   0.90241   9.49105   0.00174   0.00245  -0.00079
   Mo     4.69665   0.90342   9.50063   0.00245  -0.00090   0.00039
   Mo     7.81726   0.90624   9.47236  -0.00143   0.00092   0.00006
   Mo    -0.02521   3.62034   9.49702  -0.00059   0.00034   0.00054
   Mo     3.11484   3.62098   9.57239  -0.00028   0.00013  -0.00010
   Mo     6.25922   3.61007   9.50062   0.00205  -0.00154   0.00040
   Mo    -1.57660   6.32936   9.48490   0.00174  -0.00110   0.00002
   Mo     1.54518   6.34054   9.49701  -0.00048  -0.00001   0.00041
   Mo     4.68616   6.33627   9.49104  -0.00125  -0.00286  -0.00073
   S      1.54859   0.89115   1.46141   0.01249   0.01578  -0.01352
   S      4.71322   0.89109   1.46109   0.02018  -0.00048   0.00277
   S      7.82472   0.90188   1.48684  -0.02778   0.01825   0.00025
   S     -0.01724   3.60001   1.46053  -0.01022   0.01148   0.00997
   S      3.13266   3.61063   1.45553  -0.00375   0.00279   0.00099
   S      6.27814   3.60180   1.46108   0.01248  -0.01647   0.00428
   S     -1.56206   6.32091   1.48160   0.01889  -0.01263   0.00039
   S      1.56672   6.34372   1.46052  -0.01510   0.00046   0.00905
   S      4.69558   6.34232   1.46140  -0.00577  -0.02008  -0.01298
   S      1.58191   0.90761   4.58042   0.00604   0.01251   0.01689
   S      4.68094   0.90804   4.57920   0.01701   0.00456  -0.00583
   S      7.82518   0.90162   4.58722  -0.01923   0.01259  -0.00008
   S      0.01788   3.62090   4.57822  -0.00902   0.01648  -0.01127
   S      3.13040   3.61194   4.50665   0.00075  -0.00016  -0.00002
   S      6.24732   3.62130   4.57919   0.00597  -0.01578  -0.00783
   S     -1.56209   6.32094   4.58393   0.02366  -0.01558  -0.00039
   S      1.56620   6.30288   4.57821  -0.01906  -0.00203  -0.00962
   S      4.69799   6.30525   4.58041  -0.00586  -0.01260   0.01650
   S      0.00080   1.82257   7.93586   0.00774  -0.01096   0.00234
   S      3.12503   1.79379   7.92696  -0.00806   0.00067   0.00078
   S      6.24181   1.81575   7.93843  -0.00086  -0.00036  -0.00797
   S     -1.58070   4.52159   7.93512  -0.00003   0.00617  -0.00361
   S      1.52011   4.54161   7.93156  -0.00018   0.00069  -0.00006
   S      4.70226   4.52584   7.92695  -0.00475   0.00688   0.00072
   S     -3.14181   7.23296   7.93328  -0.00665   0.00401   0.00764
   S     -0.01314   7.23690   7.93511  -0.00487  -0.00264  -0.00305
   S      3.11503   7.21700   7.93584   0.01254  -0.00127   0.00285
   S     -0.01790   1.80701  11.04420   0.00624  -0.00390  -0.00204
   S      3.11894   1.78697  11.05721  -0.01496  -0.00457  -0.00154
   S      6.26595   1.80182  11.04873   0.00220  -0.00183   0.00587
   S     -1.57667   4.53439  11.05369  -0.00314   0.00434   0.00172
   S      1.52840   4.53683  11.06073   0.00686  -0.00309   0.00139
   S      4.70512   4.53454  11.05720  -0.00416   0.01559  -0.00123
   S     -3.13427   7.22862  11.04789  -0.00251   0.00164  -0.00272
   S     -0.02220   7.22702  11.05368  -0.00528   0.00111   0.00138
   S      3.11916   7.24098  11.04418   0.00624  -0.00369  -0.00250
PRIMCOORD103
     55   1
   Re     3.10250   3.62809   6.72232   0.00001  -0.00001   0.00064
   Mo     0.00804   1.80712   3.03358   0.00521   0.00290   0.00001
   Mo     3.13242   1.77725   2.98990   0.00009   0.00099  -0.00016
   Mo     6.25452   1.80837   3.03412  -0.00540   0.00317   0.00009
   Mo    -1.56192   4.50833   3.03079  -0.00020   0.00392  -0.00051
   Mo     1.54287   4.52843   2.98550   0.00085  -0.00039  -0.00020
   Mo     4.72024   4.52764   2.98989  -0.00080  -0.00048  -0.00022
   Mo    -3.13095   7.22665   3.03208   0.00360  -0.00218  -0.00032
   Mo     0.00770   7.22719   3.03078  -0.00343  -0.00184  -0.00053
   Mo     3.13199   7.21839   3.03356   0.00015  -0.00603   0.00002
   Mo     1.54916   0.90241   9.49105  -0.00050   0.00102  -0.00024
   Mo     4.69665   0.90342   9.50063   0.00049   0.00065  -0.00018
   Mo     7.81726   0.90624   9.47236   0.00001   0.00002   0.00060
   Mo    -0.02521   3.62034   9.49702   0.00057  -0.00058  -0.00019
   Mo     3.11484   3.62098   9.57239   0.00005  -0.00008  -0.00009
   Mo     6.25922   3.61007   9.50062  -0.00027  -0.00075  -0.00013
   Mo    -1.57660   6.32936   9.48490  -0.00006   0.00008   0.00037
   Mo     1.54518   6.34054   9.49701   0.00083  -0.00028  -0.00019
   Mo     4.68616   6.33627   9.49104  -0.00107  -0.00006  -0.00019
   S      1.54859   0.89115   1.46141  -0.02268   0.00994   0.00082
   S      4.71322   0.89109   1.46109   0.02121   0.00909   0.00023
   S      7.82472   0.90188   1.48684   0.00143  -0.00034   0.02100
   S     -0.01724   3.60001   1.46053  -0.00245  -0.02373   0.00041
   S      3.13266   3.61063   1.45553  -0.00068   0.00000  -0.00002
   S      6.27814   3.60180   1.46108   0.00319  -0.02322   0.00027
   S     -1.56206   6.32091   1.48160   0.00005  -0.00003  -0.02391
   S      1.56672   6.34372   1.46052   0.01902   0.01361   0.00006
   S      4.69558   6.34232   1.46140  -0.01967   0.01489   0.00050
   S      1.58191   0.90761   4.58042  -0.02418   0.01325  -0.00066
   S      4.68094   0.90804   4.57920   0.02368   0.01258   0.00055
   S      7.82518   0.90162   4.58722   0.00073  -0.00009  -0.01567
   S      0.01788   3.62090   4.57822  -0.00051  -0.02764  -0.00046
   S      3.13040   3.61194   4.50665  -0.00061  -0.00026  -0.00101
   S      6.24732   3.62130   4.57919   0.00139  -0.02704   0.00048
   S     -1.56209   6.32094   4.58393  -0.00022   0.00009   0.02082
   S      1.56620   6.30288   4.57821   0.02327   0.01408   0.00000
   S      4.69799   6.30525   4.58041  -0.02319   0.01467  -0.00029
   S      0.00080   1.82257   7.93586   0.00284   0.00022  -0.00106
   S      3.12503   1.79379   7.92696  -0.00016  -0.00007  -0.00002
   S      6.24181   1.81575   7.93843  -0.00280   0.00148  -0.00188
   S     -1.58070   4.52159   7.93512  -0.00053   0.00387   0.00166
   S      1.52011   4.54161   7.93156   0.00008   0.00013  -0.00014
   S      4.70226   4.52584   7.92695  -0.00004   0.00028   0.00011
   S     -3.14181   7.23296   7.93328   0.00308  -0.00188   0.00192
   S     -0.01314   7.23690   7.93511  -0.00357  -0.00153   0.00171
   S      3.11503   7.21700   7.93584   0.00104  -0.00266  -0.00100
   S     -0.01790   1.80701  11.04420   0.00185   0.00043   0.00158
   S      3.11894   1.78697  11.05721  -0.00045  -0.00155  -0.00200
   S      6.26595   1.80182  11.04873  -0.00158   0.00097   0.00131
   S     -1.57667   4.53439  11.05369  -0.00053   0.00632   0.00005
   S      1.52840   4.53683  11.06073  -0.00105   0.00079  -0.00153
   S      4.70512   4.53454  11.05720   0.00122   0.00134  -0.00192
   S     -3.13427   7.22862  11.04789   0.00554  -0.00341  -0.00083
   S     -0.02220   7.22702  11.05368  -0.00566  -0.00282   0.00006
   S      3.11916   7.24098  11.04418   0.00052  -0.00195   0.00135
PRIMCOORD104
     55   1
   Re     3.10250   3.62809   6.72232   0.00014  -0.00042   0.00015
   Mo     0.00804   1.80712   3.03358   0.00388  -0.00408  -0.00026
   Mo     3.13242   1.77725   2.98990   0.00064  -0.00491  -0.00235
   Mo     6.25452   1.80837   3.03412  -0.00371  -0.00245  -0.00010
   Mo    -1.56192   4.50833   3.03079  -0.00114   0.00093   0.00001
   Mo     1.54287   4.52843   2.98550   0.00173  -0.00382   0.00186
   Mo     4.72024   4.52764   2.98989   0.00065  -0.00273   0.00045
   Mo    -3.13095   7.22665   3.03208   0.00120   0.00411   0.00005
   Mo     0.00770   7.22719   3.03078  -0.00286   0.00433  -0.00010
   Mo     3.13199   7.21839   3.03356   0.00154   0.00334   0.00049
   Mo     1.54916   0.90241   9.49105   0.00253   0.00050  -0.00055
   Mo     4.69665   0.90342   9.50063   0.00066  -0.00241   0.00162
   Mo     7.81726   0.90624   9.47236   0.00002  -0.00060   0.00006
   Mo    -0.02521   3.62034   9.49702  -0.00144  -0.00107   0.00056
   Mo     3.11484   3.62098   9.57239  -0.00070   0.00261  -0.00028
   Mo     6.25922   3.61007   9.50062  -0.00146   0.00066  -0.00107
   Mo    -1.57660   6.32936   9.48490   0.00014  -0.00051   0.00019
   Mo     1.54518   6.34054   9.49701   0.00100  -0.00189  -0.00159
   Mo     4.68616   6.33627   9.49104  -0.00044   0.00123   0.00058
   S      1.54859   0.89115   1.46141  -0.01603  -0.00157  -0.00867
   S      4.71322   0.89109   1.46109   0.01286  -0.00772  -0.01241
   S      7.82472   0.90188   1.48684   0.00250  -0.02010  -0.00107
   S     -0.01724   3.60001   1.46053   0.00639   0.01806  -0.00087
   S      3.13266   3.61063   1.45553  -0.00769   0.02901   0.00001
   S      6.27814   3.60180   1.46108  -0.00108   0.01582  -0.00753
   S     -1.56206   6.32091   1.48160   0.00589  -0.01482  -0.00031
   S      1.56672   6.34372   1.46052   0.00758  -0.00772   0.01672
   S      4.69558   6.34232   1.46140  -0.01414  -0.00270   0.01345
   S      1.58191   0.90761   4.58042  -0.01640  -0.00638   0.00962
   S      4.68094   0.90804   4.57920   0.01369  -0.01316   0.01282
   S      7.82518   0.90162   4.58722   0.00158  -0.01638   0.00030
   S      0.01788   3.62090   4.57822   0.00568   0.01869   0.00055
   S      3.13040   3.61194   4.50665  -0.01041   0.04310  -0.00081
   S      6.24732   3.62130   4.57919   0.00271   0.01606   0.00861
   S     -1.56209   6.32094   4.58393   0.00554  -0.01340   0.00039
   S      1.56620   6.30288   4.57821   0.01370  -0.01299  -0.01787
   S      4.69799   6.30525   4.58041  -0.01864  -0.00628  -0.01339
   S      0.00080   1.82257   7.93586  -0.00052   0.00145   0.00117
   S      3.12503   1.79379   7.92696  -0.00276   0.00140   0.00690
   S      6.24181   1.81575   7.93843   0.00091   0.00447   0.00081
   S     -1.58070   4.52159   7.93512  -0.00004  -0.00155  -0.00115
   S      1.52011   4.54161   7.93156  -0.00095  -0.00007  -0.00504
   S      4.70226   4.52584   7.92695   0.00376  -0.00686  -0.00148
   S     -3.14181   7.23296   7.93328   0.00083   0.00241   0.00124
   S     -0.01314   7.23690   7.93511  -0.00204   0.00365   0.00049
   S      3.11503   7.21700   7.93584  -0.00085   0.00292  -0.00051
   S     -0.01790   1.80701  11.04420  -0.00067   0.00101  -0.00104
   S      3.11894   1.78697  11.05721  -0.00247  -0.01130   0.00106
   S      6.26595   1.80182  11.04873  -0.00183  -0.00224  -0.00177
   S     -1.57667   4.53439  11.05369   0.00110  -0.00109  -0.00090
   S      1.52840   4.53683  11.06073   0.00669  -0.00414  -0.00141
   S      4.70512   4.53454  11.05720   0.00003  -0.00385  -0.00064
   S     -3.13427   7.22862  11.04789   0.00205   0.00262   0.00021
   S     -0.02220   7.22702  11.05368  -0.00751   0.01314   0.00049
   S      3.11916   7.24098  11.04418   0.00297   0.00317   0.00255
PRIMCOORD105
     55   1
   Re     3.10250   3.62809   6.72232  -0.00043  -0.00007  -0.00017
   Mo     0.00804   1.80712   3.03358   0.00185   0.00338  -0.00049
   Mo     3.13242   1.77725   2.98990  -0.00278  -0.00030  -0.00023
   Mo     6.25452   1.80837   3.03412  -0.00012  -0.00416   0.00009
   Mo    -1.56192   4.50833   3.03079   0.00532  -0.00033   0.00009
   Mo     1.54287   4.52843   2.98550  -0.00425  -0.00015  -0.00200
   Mo     4.72024   4.52764   2.98989  -0.00462  -0.00169   0.00233
   Mo    -3.13095   7.22665   3.03208   0.00293   0.00277  -0.00008
   Mo     0.00770   7.22719   3.03078   0.00155  -0.00093  -0.00002
   Mo     3.13199   7.21839   3.03356  -0.00556   0.00093   0.00022
   Mo     1.54916   0.90241   9.49105   0.00140   0.00036  -0.00074
   Mo     4.69665   0.90342   9.50063   0.00144  -0.00087   0.00110
   Mo     7.81726   0.90624   9.47236  -0.00055  -0.00020  -0.00006
   Mo    -0.02521   3.62034   9.49702  -0.00235  -0.00019   0.00178
   Mo     3.11484   3.62098   9.57239   0.00269   0.00053   0.00032
   Mo     6.25922   3.61007   9.50062  -0.00253  -0.00063  -0.00172
   Mo    -1.57660   6.32936   9.48490  -0.00053  -0.00011  -0.00021
   Mo     1.54518   6.34054   9.49701  -0.00030  -0.00184  -0.00054
   Mo     4.68616   6.33627   9.49104  -0.00078   0.00261   0.00067
   S      1.54859   0.89115   1.46141   0.00576  -0.01346  -0.01271
   S      4.71322   0.89109   1.46109   0.01378   0.00772   0.00856
   S      7.82472   0.90188   1.48684  -0.01904  -0.00634   0.00161
   S     -0.01724   3.60001   1.46053  -0.01116   0.00089  -0.01660
   S      3.13266   3.61063   1.45553   0.02966   0.00543   0.00014
   S      6.27814   3.60180   1.46108  -0.01303   0.00537   0.01289
   S     -1.56206   6.32091   1.48160  -0.01615  -0.00101  -0.00006
   S      1.56672   6.34372   1.46052   0.01212   0.01566  -0.00040
   S      4.69558   6.34232   1.46140   0.00732  -0.01410   0.00745
   S      1.58191   0.90761   4.58042   0.00497  -0.01855   0.01263
   S      4.68094   0.90804   4.57920   0.01191   0.01163  -0.00984
   S      7.82518   0.90162   4.58722  -0.01508  -0.00559  -0.00066
   S      0.01788   3.62090   4.57822  -0.01853   0.00348   0.01785
   S      3.13040   3.61194   4.50665   0.04323   0.00893   0.00093
   S      6.24732   3.62130   4.57919  -0.01850   0.00339  -0.01353
   S     -1.56209   6.32094   4.58393  -0.01475  -0.00075  -0.00007
   S      1.56620   6.30288   4.57821   0.01261   0.01565   0.00082
   S      4.69799   6.30525   4.58041   0.00365  -0.01661  -0.00857
   S      0.00080   1.82257   7.93586   0.00305   0.00043   0.00037
   S      3.12503   1.79379   7.92696  -0.00822  -0.00025   0.00086
   S      6.24181   1.81575   7.93843   0.00351   0.00282  -0.00088
   S     -1.58070   4.52159   7.93512   0.00437   0.00030  -0.00043
   S      1.52011   4.54161   7.93156   0.00068  -0.00029   0.00540
   S      4.70226   4.52584   7.92695   0.00248  -0.00146  -0.00674
   S     -3.14181   7.23296   7.93328   0.00145   0.00170  -0.00130
   S     -0.01314   7.23690   7.93511  -0.00110  -0.00116   0.00108
   S      3.11503   7.21700   7.93584   0.00151  -0.00006  -0.00112
   S     -0.01790   1.80701  11.04420   0.00106   0.00461  -0.00248
   S      3.11894   1.78697  11.05721  -0.00354  -0.00112   0.00062
   S      6.26595   1.80182  11.04873  -0.00099  -0.00294   0.00211
   S     -1.57667   4.53439  11.05369   0.01577   0.00019  -0.00050
   S      1.52840   4.53683  11.06073  -0.00719   0.00430   0.00155
   S      4.70512   4.53454  11.05720  -0.00861  -0.00752  -0.00100
   S     -3.13427   7.22862  11.04789   0.00065   0.00223  -0.00010
   S     -0.02220   7.22702  11.05368  -0.00107  -0.00017   0.00087
   S      3.11916   7.24098  11.04418   0.00138  -0.00052   0.00067
PRIMCOORD106
     55   1
   Re     3.10250   3.62809   6.72232   0.00024   0.00043  -0.00000
   Mo     0.00804   1.80712   3.03358  -0.00115   0.00049   0.00001
   Mo     3.13242   1.77725   2.98990   0.00033   0.00055   0.00043
   Mo     6.25452   1.80837   3.03412   0.00069   0.00124   0.00000
   Mo    -1.56192   4.50833   3.03079  -0.00099  -0.00027  -0.00005
   Mo     1.54287   4.52843   2.98550   0.00044   0.00058   0.00006
   Mo     4.72024   4.52764   2.98989   0.00046   0.00052  -0.00047
   Mo    -3.13095   7.22665   3.03208  -0.00050  -0.00080   0.00001
   Mo     0.00770   7.22719   3.03078   0.00017  -0.00084   0.00005
   Mo     3.13199   7.21839   3.03356   0.00117  -0.00068  -0.00000
   Mo     1.54916   0.90241   9.49105   0.01209   0.00743  -0.00839
   Mo     4.69665   0.90342   9.50063   0.01169  -0.00889   0.00900
   Mo     7.81726   0.90624   9.47236   0.00037   0.00058  -0.00001
   Mo    -0.02521   3.62034   9.49702  -0.01161  -0.00605   0.00822
   Mo     3.11484   3.62098   9.57239  -0.00014  -0.00020  -0.00002
   Mo     6.25922   3.61007   9.50062  -0.01343   0.00574  -0.00893
   Mo    -1.57660   6.32936   9.48490  -0.00023  -0.00043  -0.00001
   Mo     1.54518   6.34054   9.49701   0.00056  -0.01325  -0.00834
   Mo     4.68616   6.33627   9.49104   0.00034   0.01427   0.00844
   S      1.54859   0.89115   1.46141   0.00276   0.00224   0.00502
   S      4.71322   0.89109   1.46109  -0.00472  -0.00029   0.00041
   S      7.82472   0.90188   1.48684   0.00249   0.00352  -0.00007
   S     -0.01724   3.60001   1.46053   0.00087  -0.00325   0.00189
   S      3.13266   3.61063   1.45553  -0.00354  -0.00497   0.00002
   S      6.27814   3.60180   1.46108   0.00242  -0.00373  -0.00086
   S     -1.56206   6.32091   1.48160   0.00225   0.00330   0.00008
   S      1.56672   6.34372   1.46052  -0.00342  -0.00153  -0.00155
   S      4.69558   6.34232   1.46140   0.00013   0.00381  -0.00484
   S      1.58191   0.90761   4.58042   0.00264   0.00376  -0.00309
   S      4.68094   0.90804   4.57920  -0.00475   0.00019  -0.00136
   S      7.82518   0.90162   4.58722   0.00189   0.00274   0.00005
   S      0.01788   3.62090   4.57822   0.00303  -0.00367  -0.00354
   S      3.13040   3.61194   4.50665  -0.00625  -0.00932  -0.00001
   S      6.24732   3.62130   4.57919   0.00304  -0.00349   0.00193
   S     -1.56209   6.32094   4.58393   0.00212   0.00316  -0.00005
   S      1.56620   6.30288   4.57821  -0.00477   0.00003   0.00308
   S      4.69799   6.30525   4.58041   0.00157   0.00441   0.00295
   S      0.00080   1.82257   7.93586   0.00137  -0.00634   0.00115
   S      3.12503   1.79379   7.92696  -0.02771  -0.00096  -0.00111
   S      6.24181   1.81575   7.93843   0.00673   0.01186  -0.00003
   S     -1.58070   4.52159   7.93512   0.00354  -0.00056   0.00045
   S      1.52011   4.54161   7.93156   0.01237   0.02130  -0.00012
   S      4.70226   4.52584   7.92695   0.01318  -0.02469   0.00127
   S     -3.14181   7.23296   7.93328  -0.00076  -0.00136   0.00002
   S     -0.01314   7.23690   7.93511  -0.00235   0.00317  -0.00050
   S      3.11503   7.21700   7.93584  -0.00602  -0.00179  -0.00110
   S     -0.01790   1.80701  11.04420  -0.01083   0.01808  -0.00016
   S      3.11894   1.78697  11.05721  -0.01521   0.00302   0.00016
   S      6.26595   1.80182  11.04873  -0.01113  -0.01898  -0.00020
   S     -1.57667   4.53439  11.05369   0.03249   0.00146  -0.00039
   S      1.52840   4.53683  11.06073   0.00518   0.00877   0.00002
   S      4.70512   4.53454  11.05720   0.01042  -0.01177  -0.00017
   S     -3.13427   7.22862  11.04789  -0.01742  -0.03006  -0.00016
   S     -0.02220   7.22702  11.05368  -0.01522   0.02957   0.00050
   S      3.11916   7.24098  11.04418   0.02149  -0.00015   0.00032
PRIMCOORD107
     55   1
   Re     3.10250   3.62809   6.72232   0.00078   0.00131  -0.00002
   Mo     0.00804   1.80712   3.03358  -0.00078  -0.00007   0.00036
   Mo     3.13242   1.77725   2.98990   0.00039  -0.00093   0.00002
   Mo     6.25452   1.80837   3.03412   0.00054   0.00096  -0.00001
   Mo    -1.56192   4.50833   3.03079   0.00011   0.00007   0.00009
   Mo     1.54287   4.52843   2.98550  -0.00009  -0.00019  -0.00001
   Mo     4.72024   4.52764   2.98989  -0.00100  -0.00019   0.00001
   Mo    -3.13095   7.22665   3.03208  -0.00007  -0.00011  -0.00000
   Mo     0.00770   7.22719   3.03078   0.00002   0.00013  -0.00009
   Mo     3.13199   7.21839   3.03356   0.00026  -0.00075  -0.00035
   Mo     1.54916   0.90241   9.49105  -0.00830  -0.00481   0.00628
   Mo     4.69665   0.90342   9.50063   0.01292  -0.00259   0.00497
   Mo     7.81726   0.90624   9.47236  -0.00215  -0.00364  -0.00005
   Mo    -0.02521   3.62034   9.49702  -0.00027   0.00730   0.00043
   Mo     3.11484   3.62098   9.57239  -0.00204  -0.00346   0.00008
   Mo     6.25922   3.61007   9.50062  -0.00877   0.00981  -0.00499
   Mo    -1.57660   6.32936   9.48490   0.00040   0.00067  -0.00005
   Mo     1.54518   6.34054   9.49701   0.00649   0.00372  -0.00029
   Mo     4.68616   6.33627   9.49104   0.00004  -0.00959  -0.00626
   S      1.54859   0.89115   1.46141   0.00168  -0.00030   0.00182
   S      4.71322   0.89109   1.46109  -0.00237   0.00165   0.00053
   S      7.82472   0.90188   1.48684   0.00039   0.00036   0.00005
   S     -0.01724   3.60001   1.46053  -0.00098   0.00106   0.00285
   S      3.13266   3.61063   1.45553   0.00042   0.00053   0.00002
   S      6.27814   3.60180   1.46108   0.00248  -0.00118  -0.00051
   S     -1.56206   6.32091   1.48160  -0.00108  -0.00156  -0.00001
   S      1.56672   6.34372   1.46052   0.00158  -0.00013  -0.00297
   S      4.69558   6.34232   1.46140  -0.00093   0.00157  -0.00174
   S      1.58191   0.90761   4.58042   0.00140   0.00282  -0.00046
   S      4.68094   0.90804   4.57920  -0.00334   0.00163   0.00146
   S      7.82518   0.90162   4.58722   0.00165   0.00268  -0.00002
   S      0.01788   3.62090   4.57822  -0.00010  -0.00108  -0.00157
   S      3.13040   3.61194   4.50665  -0.00234  -0.00413   0.00002
   S      6.24732   3.62130   4.57919   0.00300  -0.00195  -0.00147
   S     -1.56209   6.32094   4.58393  -0.00094  -0.00132   0.00002
   S      1.56620   6.30288   4.57821  -0.00064  -0.00039   0.00171
   S      4.69799   6.30525   4.58041   0.00183   0.00274   0.00027
   S      0.00080   1.82257   7.93586   0.01717  -0.00252  -0.00259
   S      3.12503   1.79379   7.92696  -0.00512  -0.00822   0.00051
   S      6.24181   1.81575   7.93843  -0.00929  -0.01612  -0.00006
   S     -1.58070   4.52159   7.93512   0.01476  -0.00775  -0.00102
   S      1.52011   4.54161   7.93156  -0.00752  -0.01265  -0.00006
   S      4.70226   4.52584   7.92695  -0.00451  -0.00839  -0.00070
   S     -3.14181   7.23296   7.93328   0.01248   0.02157  -0.00011
   S     -0.01314   7.23690   7.93511  -0.01413   0.00848   0.00087
   S      3.11503   7.21700   7.93584  -0.01095   0.01329   0.00244
   S     -0.01790   1.80701  11.04420   0.02586  -0.00600  -0.01589
   S      3.11894   1.78697  11.05721  -0.01095   0.00952  -0.00647
   S      6.26595   1.80182  11.04873  -0.01658  -0.02861   0.00018
   S     -1.57667   4.53439  11.05369   0.01837  -0.00185   0.01774
   S      1.52840   4.53683  11.06073  -0.01090  -0.01933   0.00006
   S      4.70512   4.53454  11.05720   0.01351  -0.00463   0.00667
   S     -3.13427   7.22862  11.04789   0.01745   0.03043   0.00018
   S     -0.02220   7.22702  11.05368  -0.01044   0.01453  -0.01780
   S      3.11916   7.24098  11.04418  -0.01856   0.01869   0.01581
PRIMCOORD108
     55   1
   Re     3.10250   3.62809   6.72232  -0.00179   0.00105   0.00051
   Mo     0.00804   1.80712   3.03358  -0.00008   0.00092  -0.00029
   Mo     3.13242   1.77725   2.98990  -0.00028  -0.00077  -0.00013
   Mo     6.25452   1.80837   3.03412   0.00106  -0.00065   0.00055
   Mo    -1.56192   4.50833   3.03079  -0.00009   0.00010  -0.00004
   Mo     1.54287   4.52843   2.98550   0.00051  -0.00029  -0.00003
   Mo     4.72024   4.52764   2.98989   0.00055   0.00058  -0.00012
   Mo    -3.13095   7.22665   3.03208  -0.00004   0.00003   0.00005
   Mo     0.00770   7.22719   3.03078  -0.00026   0.00006  -0.00005
   Mo     3.13199   7.21839   3.03356  -0.00088  -0.00036  -0.00029
   Mo     1.54916   0.90241   9.49105  -0.01003   0.00041   0.00241
   Mo     4.69665   0.90342   9.50063  -0.00046  -0.00563   0.00265
   Mo     7.81726   0.90624   9.47236   0.00293  -0.00175   0.00083
   Mo    -0.02521   3.62034   9.49702   0.01103   0.00863  -0.00618
   Mo     3.11484   3.62098   9.57239   0.00490  -0.00283  -0.00267
   Mo     6.25922   3.61007   9.50062   0.00460   0.00326   0.00264
   Mo    -1.57660   6.32936   9.48490  -0.00115   0.00064   0.00085
   Mo     1.54518   6.34054   9.49701  -0.00184  -0.01379  -0.00613
   Mo     4.68616   6.33627   9.49104  -0.00541   0.00814   0.00218
   S      1.54859   0.89115   1.46141   0.00220   0.00229  -0.00170
   S      4.71322   0.89109   1.46109  -0.00112  -0.00044   0.00284
   S      7.82472   0.90188   1.48684  -0.00202   0.00088  -0.00062
   S     -0.01724   3.60001   1.46053  -0.00124  -0.00104  -0.00141
   S      3.13266   3.61063   1.45553  -0.00008   0.00015  -0.00084
   S      6.27814   3.60180   1.46108  -0.00036   0.00137   0.00279
   S     -1.56206   6.32091   1.48160   0.00191  -0.00109  -0.00026
   S      1.56672   6.34372   1.46052   0.00056   0.00167  -0.00132
   S      4.69558   6.34232   1.46140  -0.00101  -0.00306  -0.00159
   S      1.58191   0.90761   4.58042   0.00287   0.00027   0.00293
   S      4.68094   0.90804   4.57920   0.00020   0.00250  -0.00145
   S      7.82518   0.90162   4.58722  -0.00376   0.00203   0.00047
   S      0.01788   3.62090   4.57822  -0.00322  -0.00064  -0.00018
   S      3.13040   3.61194   4.50665   0.00443  -0.00242  -0.00027
   S      6.24732   3.62130   4.57919  -0.00218  -0.00129  -0.00145
   S     -1.56209   6.32094   4.58393   0.00134  -0.00072   0.00024
   S      1.56620   6.30288   4.57821  -0.00073   0.00311  -0.00034
   S      4.69799   6.30525   4.58041   0.00102  -0.00261   0.00277
   S      0.00080   1.82257   7.93586   0.00027  -0.01796   0.00255
   S      3.12503   1.79379   7.92696   0.01490  -0.00120   0.00288
   S      6.24181   1.81575   7.93843  -0.01194   0.00665   0.00087
   S     -1.58070   4.52159   7.93512  -0.02454  -0.00729   0.00193
   S      1.52011   4.54161   7.93156   0.01076  -0.00640   0.00279
   S      4.70226   4.52584   7.92695   0.00823  -0.01214   0.00287
   S     -3.14181   7.23296   7.93328   0.00722  -0.00388   0.00081
   S     -0.01314   7.23690   7.93511  -0.00617   0.02515   0.00202
   S      3.11503   7.21700   7.93584   0.01559   0.00900   0.00273
   S     -0.01790   1.80701  11.04420   0.00050  -0.03015   0.00777
   S      3.11894   1.78697  11.05721   0.01935   0.00511  -0.00687
   S      6.26595   1.80182  11.04873  -0.01376   0.00770  -0.01790
   S     -1.57667   4.53439  11.05369  -0.02924  -0.00242   0.00832
   S      1.52840   4.53683  11.06073  -0.01706   0.00973   0.00799
   S      4.70512   4.53454  11.05720   0.00521  -0.01922  -0.00681
   S     -3.13427   7.22862  11.04789   0.00384  -0.00158  -0.02043
   S     -0.02220   7.22702  11.05368  -0.01252   0.02671   0.00803
   S      3.11916   7.24098  11.04418   0.02580   0.01500   0.00811
PRIMCOORD109
     55   1
   Re     3.10250   3.62809   6.72232   0.00017  -0.00010   0.00370
   Mo     0.00804   1.80712   3.03358  -0.00068  -0.00015   0.00028
   Mo     3.13242   1.77725   2.98990  -0.00018  -0.00309  -0.00097
   Mo     6.25452   1.80837   3.03412   0.00054  -0.00033   0.00030
   Mo    -1.56192   4.50833   3.03079   0.00032   0.00124   0.00007
   Mo     1.54287   4.52843   2.98550  -0.00285   0.00164  -0.00093
   Mo     4.72024   4.52764   2.98989   0.00259   0.00169  -0.00100
   Mo    -3.13095   7.22665   3.03208   0.00120  -0.00068   0.00022
   Mo     0.00770   7.22719   3.03078  -0.00089  -0.00091   0.00004
   Mo     3.13199   7.21839   3.03356  -0.00018   0.00068   0.00031
   Mo     1.54916   0.90241   9.49105   0.00989   0.00225  -0.00516
   Mo     4.69665   0.90342   9.50063  -0.00671   0.00170  -0.00418
   Mo     7.81726   0.90624   9.47236  -0.00086   0.00048   0.00815
   Mo    -0.02521   3.62034   9.49702   0.00467   0.00363  -0.00248
   Mo     3.11484   3.62098   9.57239   0.00079  -0.00050  -0.01111
   Mo     6.25922   3.61007   9.50062  -0.00496   0.00506  -0.00422
   Mo    -1.57660   6.32936   9.48490   0.00004  -0.00001   0.00851
   Mo     1.54518   6.34054   9.49701  -0.00072  -0.00585  -0.00249
   Mo     4.68616   6.33627   9.49104   0.00298  -0.00976  -0.00520
   S      1.54859   0.89115   1.46141   0.00465   0.00630   0.00035
   S      4.71322   0.89109   1.46109  -0.00379   0.00721   0.00070
   S      7.82472   0.90188   1.48684  -0.00043   0.00024  -0.00434
   S     -0.01724   3.60001   1.46053   0.00704  -0.00057  -0.00031
   S      3.13266   3.61063   1.45553   0.00090  -0.00052  -0.00478
   S      6.27814   3.60180   1.46108  -0.00816  -0.00031   0.00067
   S     -1.56206   6.32091   1.48160  -0.00091   0.00056  -0.00391
   S      1.56672   6.34372   1.46052   0.00396  -0.00578  -0.00032
   S      4.69558   6.34232   1.46140  -0.00317  -0.00717   0.00034
   S      1.58191   0.90761   4.58042   0.00122   0.00437   0.00180
   S      4.68094   0.90804   4.57920  -0.00058   0.00554   0.00162
   S      7.82518   0.90162   4.58722  -0.00007  -0.00001   0.00132
   S      0.01788   3.62090   4.57822   0.00412  -0.00202   0.00255
   S      3.13040   3.61194   4.50665   0.00138  -0.00083  -0.00370
   S      6.24732   3.62130   4.57919  -0.00503  -0.00226   0.00166
   S     -1.56209   6.32094   4.58393  -0.00097   0.00054   0.00274
   S      1.56620   6.30288   4.57821   0.00377  -0.00254   0.00254
   S      4.69799   6.30525   4.58041  -0.00322  -0.00318   0.00181
   S      0.00080   1.82257   7.93586  -0.00708  -0.00174   0.01166
   S      3.12503   1.79379   7.92696  -0.00508   0.01560   0.01139
   S      6.24181   1.81575   7.93843   0.00941  -0.00552   0.01071
   S     -1.58070   4.52159   7.93512   0.00179  -0.01748   0.00866
   S      1.52011   4.54161   7.93156   0.01190  -0.00697   0.01105
   S      4.70226   4.52584   7.92695  -0.01603  -0.00354   0.01136
   S     -3.14181   7.23296   7.93328  -0.01784   0.01049   0.01243
   S     -0.01314   7.23690   7.93511   0.01583   0.00734   0.00867
   S      3.11503   7.21700   7.93584  -0.00216   0.00716   0.01163
   S     -0.01790   1.80701  11.04420  -0.03001  -0.01200  -0.00570
   S      3.11894   1.78697  11.05721  -0.00525  -0.01808  -0.01446
   S      6.26595   1.80182  11.04873   0.03253  -0.01898  -0.00096
   S     -1.57667   4.53439  11.05369   0.00304   0.00689  -0.00387
   S      1.52840   4.53683  11.06073  -0.01741   0.00992  -0.01462
   S      4.70512   4.53454  11.05720   0.01324   0.01351  -0.01435
   S     -3.13427   7.22862  11.04789   0.00587  -0.00319   0.00314
   S     -0.02220   7.22702  11.05368  -0.00464  -0.00583  -0.00402
   S      3.11916   7.24098  11.04418  -0.00474   0.03217  -0.00554
PRIMCOORD110
     55   1
   Re     3.10250   3.62809   6.72232  -0.00006   0.00003   0.00303
   Mo     0.00804   1.80712   3.03358  -0.00046  -0.00005   0.00173
   Mo     3.13242   1.77725   2.98990  -0.00017  -0.01107  -0.00577
   Mo     6.25452   1.80837   3.03412   0.00101  -0.00064   0.00277
   Mo    -1.56192   4.50833   3.03079  -0.00004   0.00348   0.00119
   Mo     1.54287   4.52843   2.98550  -0.00969   0.00560  -0.00522
   Mo     4.72024   4.52764   2.98989   0.00950   0.00566  -0.00576
   Mo    -3.13095   7.22665   3.03208   0.00332  -0.00187   0.00172
   Mo     0.00770   7.22719   3.03078  -0.00303  -0.00173   0.00118
   Mo     3.13199   7.21839   3.03356  -0.00015   0.00039   0.00174
   Mo     1.54916   0.90241   9.49105  -0.00207  -0.00029   0.00074
   Mo     4.69665   0.90342   9.50063   0.00189   0.00022   0.00080
   Mo     7.81726   0.90624   9.47236   0.00088  -0.00051  -0.00173
   Mo    -0.02521   3.62034   9.49702  -0.00160  -0.00073  -0.00003
   Mo     3.11484   3.62098   9.57239  -0.00078   0.00053   0.00549
   Mo     6.25922   3.61007   9.50062   0.00069  -0.00179   0.00076
   Mo    -1.57660   6.32936   9.48490  -0.00042   0.00015  -0.00172
   Mo     1.54518   6.34054   9.49701  -0.00023   0.00182  -0.00003
   Mo     4.68616   6.33627   9.49104  -0.00077   0.00201   0.00070
   S      1.54859   0.89115   1.46141   0.01838   0.02560   0.00124
   S      4.71322   0.89109   1.46109  -0.01874   0.02500   0.00309
   S      7.82472   0.90188   1.48684  -0.00047   0.00030  -0.02118
   S     -0.01724   3.60001   1.46053   0.02985   0.00228   0.00161
   S      3.13266   3.61063   1.45553   0.00125  -0.00064  -0.01955
   S      6.27814   3.60180   1.46108  -0.03102   0.00385   0.00311
   S     -1.56206   6.32091   1.48160   0.00008  -0.00010  -0.01361
   S      1.56672   6.34372   1.46052   0.01298  -0.02698   0.00163
   S      4.69558   6.34232   1.46140  -0.01304  -0.02878   0.00129
   S      1.58191   0.90761   4.58042   0.00143   0.01393   0.00668
   S      4.68094   0.90804   4.57920   0.00035   0.01507   0.00561
   S      7.82518   0.90162   4.58722  -0.00212   0.00128   0.01187
   S      0.01788   3.62090   4.57822   0.01205  -0.00656   0.00639
   S      3.13040   3.61194   4.50665   0.00149  -0.00079  -0.01581
   S      6.24732   3.62130   4.57919  -0.01287  -0.00770   0.00558
   S     -1.56209   6.32094   4.58393  -0.00055   0.00026   0.00881
   S      1.56620   6.30288   4.57821   0.01172  -0.00721   0.00636
   S      4.69799   6.30525   4.58041  -0.01147  -0.00827   0.00660
   S      0.00080   1.82257   7.93586   0.00125   0.00052  -0.00195
   S      3.12503   1.79379   7.92696   0.00081  -0.00576  -0.00456
   S      6.24181   1.81575   7.93843  -0.00305   0.00187  -0.00182
   S     -1.58070   4.52159   7.93512   0.00156   0.00285  -0.00362
   S      1.52011   4.54161   7.93156  -0.00451   0.00253  -0.00386
   S      4.70226   4.52584   7.92695   0.00539   0.00208  -0.00453
   S     -3.14181   7.23296   7.93328   0.00334  -0.00199  -0.00489
   S     -0.01314   7.23690   7.93511  -0.00152  -0.00271  -0.00366
   S      3.11503   7.21700   7.93584   0.00027  -0.00139  -0.00196
   S     -0.01790   1.80701  11.04420   0.00490   0.00218   0.00199
   S      3.11894   1.78697  11.05721   0.00086   0.00792   0.00267
   S      6.26595   1.80182  11.04873  -0.00693   0.00400   0.00004
   S     -1.57667   4.53439  11.05369   0.00048  -0.00106   0.00279
   S      1.52840   4.53683  11.06073   0.00962  -0.00568   0.00152
   S      4.70512   4.53454  11.05720  -0.00651  -0.00489   0.00254
   S     -3.13427   7.22862  11.04789  -0.00045   0.00027   0.00151
   S     -0.02220   7.22702  11.05368   0.00128   0.00026   0.00273
   S      3.11916   7.24098  11.04418   0.00057  -0.00534   0.00202
PRIMCOORD111
     55   1
   Re     3.10250   3.62809   6.72232  -0.00015  -0.00026   0.00000
   Mo     0.00804   1.80712   3.03358  -0.00136  -0.00066   0.00103
   Mo     3.13242   1.77725   2.98990   0.00032  -0.00120  -0.00056
   Mo     6.25452   1.80837   3.03412   0.00090   0.00156  -0.00001
   Mo    -1.56192   4.50833   3.03079   0.00043   0.00096  -0.00035
   Mo     1.54287   4.52843   2.98550  -0.00056  -0.00097   0.00000
   Mo     4.72024   4.52764   2.98989  -0.00123  -0.00034   0.00057
   Mo    -3.13095   7.22665   3.03208   0.00018   0.00031  -0.00001
   Mo     0.00770   7.22719   3.03078   0.00062   0.00086   0.00034
   Mo     3.13199   7.21839   3.03356   0.00013  -0.00151  -0.00104
   Mo     1.54916   0.90241   9.49105  -0.00645   0.01612   0.00836
   Mo     4.69665   0.90342   9.50063  -0.00042   0.00137   0.00389
   Mo     7.81726   0.90624   9.47236  -0.01019  -0.01758   0.00004
   Mo    -0.02521   3.62034   9.49702   0.00090  -0.00532   0.00068
   Mo     3.11484   3.62098   9.57239   0.00828   0.01432   0.00001
   Mo     6.25922   3.61007   9.50062   0.00144   0.00035  -0.00392
   Mo    -1.57660   6.32936   9.48490  -0.00055  -0.00095   0.00004
   Mo     1.54518   6.34054   9.49701  -0.00499  -0.00190  -0.00070
   Mo     4.68616   6.33627   9.49104   0.01720   0.00243  -0.00841
   S      1.54859   0.89115   1.46141   0.00335   0.00025   0.00092
   S      4.71322   0.89109   1.46109  -0.00401   0.00024  -0.00002
   S      7.82472   0.90188   1.48684   0.00028   0.00052   0.00003
   S     -0.01724   3.60001   1.46053   0.00039   0.00173   0.00221
   S      3.13266   3.61063   1.45553   0.00032   0.00056  -0.00000
   S      6.27814   3.60180   1.46108   0.00235  -0.00339  -0.00002
   S     -1.56206   6.32091   1.48160  -0.00122  -0.00213   0.00001
   S      1.56672   6.34372   1.46052   0.00123   0.00123  -0.00221
   S      4.69558   6.34232   1.46140  -0.00144   0.00314  -0.00092
   S      1.58191   0.90761   4.58042   0.00055   0.00191  -0.00098
   S      4.68094   0.90804   4.57920  -0.00278  -0.00030   0.00007
   S      7.82518   0.90162   4.58722   0.00225   0.00391  -0.00002
   S      0.01788   3.62090   4.57822   0.00083  -0.00048  -0.00112
   S      3.13040   3.61194   4.50665  -0.00096  -0.00163   0.00002
   S      6.24732   3.62130   4.57919   0.00123  -0.00256  -0.00007
   S     -1.56209   6.32094   4.58393  -0.00113  -0.00198  -0.00002
   S      1.56620   6.30288   4.57821  -0.00088   0.00048   0.00110
   S      4.69799   6.30525   4.58041   0.00138   0.00150   0.00096
   S      0.00080   1.82257   7.93586   0.01819   0.00904  -0.00090
   S      3.12503   1.79379   7.92696   0.00547  -0.00517  -0.00582
   S      6.24181   1.81575   7.93843   0.00383   0.00656  -0.00002
   S     -1.58070   4.52159   7.93512  -0.00930   0.00569   0.00054
   S      1.52011   4.54161   7.93156   0.00238   0.00409  -0.00001
   S      4.70226   4.52584   7.92695  -0.00728   0.00218   0.00584
   S     -3.14181   7.23296   7.93328  -0.02256  -0.03902   0.00002
   S     -0.01314   7.23690   7.93511   0.00954  -0.00512  -0.00060
   S      3.11503   7.21700   7.93584  -0.00132   0.02022   0.00088
   S     -0.01790   1.80701  11.04420   0.02870   0.00527  -0.00900
   S      3.11894   1.78697  11.05721  -0.00334  -0.03381   0.01550
   S      6.26595   1.80182  11.04873  -0.00119  -0.00230   0.00001
   S     -1.57667   4.53439  11.05369   0.00066   0.00691   0.00607
   S      1.52840   4.53683  11.06073  -0.00117  -0.00198   0.00000
   S      4.70512   4.53454  11.05720  -0.02772  -0.01975  -0.01551
   S     -3.13427   7.22862  11.04789  -0.00531  -0.00935   0.00005
   S     -0.02220   7.22702  11.05368   0.00549   0.00401  -0.00601
   S      3.11916   7.24098  11.04418  -0.00984   0.02759   0.00905
PRIMCOORD112
     55   1
   Re     3.10250   3.62809   6.72232  -0.00027   0.00015   0.00011
   Mo     0.00804   1.80712   3.03358  -0.00029   0.00244  -0.00126
   Mo     3.13242   1.77725   2.98990   0.00043  -0.00101  -0.00046
   Mo     6.25452   1.80837   3.03412   0.00173  -0.00100   0.00199
   Mo    -1.56192   4.50833   3.03079  -0.00033   0.00072  -0.00077
   Mo     1.54287   4.52843   2.98550   0.00308  -0.00180   0.00196
   Mo     4.72024   4.52764   2.98989   0.00110   0.00016  -0.00048
   Mo    -3.13095   7.22665   3.03208  -0.00132   0.00079   0.00112
   Mo     0.00770   7.22719   3.03078  -0.00076  -0.00007  -0.00079
   Mo     3.13199   7.21839   3.03356  -0.00228  -0.00099  -0.00124
   Mo     1.54916   0.90241   9.49105   0.00168  -0.00130   0.00346
   Mo     4.69665   0.90342   9.50063   0.00471   0.01176   0.00508
   Mo     7.81726   0.90624   9.47236   0.01760  -0.01030  -0.00059
   Mo    -0.02521   3.62034   9.49702  -0.00573   0.00925  -0.00755
   Mo     3.11484   3.62098   9.57239  -0.01496   0.00864  -0.00273
   Mo     6.25922   3.61007   9.50062  -0.00756  -0.00963   0.00501
   Mo    -1.57660   6.32936   9.48490   0.00046  -0.00009  -0.00061
   Mo     1.54518   6.34054   9.49701  -0.01109   0.00025  -0.00762
   Mo     4.68616   6.33627   9.49104   0.00187  -0.00089   0.00350
   S      1.54859   0.89115   1.46141   0.00212   0.00028  -0.00114
   S      4.71322   0.89109   1.46109  -0.00329  -0.00123   0.00191
   S      7.82472   0.90188   1.48684   0.00026  -0.00010   0.00102
   S     -0.01724   3.60001   1.46053  -0.00603  -0.00604  -0.00158
   S      3.13266   3.61063   1.45553  -0.00172   0.00101   0.00073
   S      6.27814   3.60180   1.46108  -0.00062   0.00348   0.00193
   S     -1.56206   6.32091   1.48160   0.00292  -0.00172   0.00075
   S      1.56672   6.34372   1.46052   0.00220   0.00829  -0.00157
   S      4.69558   6.34232   1.46140   0.00082  -0.00207  -0.00111
   S      1.58191   0.90761   4.58042   0.00272  -0.00314   0.00108
   S      4.68094   0.90804   4.57920   0.00016   0.00263  -0.00183
   S      7.82518   0.90162   4.58722  -0.00459   0.00267  -0.00019
   S      0.01788   3.62090   4.57822  -0.00242  -0.00191   0.00054
   S      3.13040   3.61194   4.50665   0.00046  -0.00023   0.00048
   S      6.24732   3.62130   4.57919  -0.00219  -0.00144  -0.00183
   S     -1.56209   6.32094   4.58393   0.00087  -0.00057  -0.00023
   S      1.56620   6.30288   4.57821   0.00049   0.00309   0.00053
   S      4.69799   6.30525   4.58041   0.00406  -0.00085   0.00108
   S      0.00080   1.82257   7.93586  -0.01455  -0.00312   0.00057
   S      3.12503   1.79379   7.92696   0.00029  -0.00099  -0.00136
   S      6.24181   1.81575   7.93843  -0.02027   0.01143   0.00107
   S     -1.58070   4.52159   7.93512   0.02967   0.00178   0.00342
   S      1.52011   4.54161   7.93156   0.00787  -0.00438   0.00852
   S      4.70226   4.52584   7.92695   0.00108   0.00015  -0.00135
   S     -3.14181   7.23296   7.93328  -0.00248   0.00155  -0.00102
   S     -0.01314   7.23690   7.93511   0.01327  -0.02725   0.00340
   S      3.11503   7.21700   7.93584  -0.00434   0.01450   0.00052
   S     -0.01790   1.80701  11.04420  -0.01016  -0.01590   0.00541
   S      3.11894   1.78697  11.05721   0.00669  -0.02430   0.00780
   S      6.26595   1.80182  11.04873  -0.02752   0.01559  -0.01257
   S     -1.57667   4.53439  11.05369   0.00448   0.00280   0.00392
   S      1.52840   4.53683  11.06073   0.02965  -0.01708  -0.02021
   S      4.70512   4.53454  11.05720   0.02422   0.00637   0.00779
   S     -3.13427   7.22862  11.04789  -0.00632   0.00370  -0.01062
   S     -0.02220   7.22702  11.05368  -0.00036  -0.00570   0.00396
   S      3.11916   7.24098  11.04418   0.00904   0.01710   0.00548
PRIMCOORD113
     55   1
   Re     3.10250   3.62809   6.72232   0.00022   0.00039  -0.00001
   Mo     0.00804   1.80712   3.03358  -0.00024   0.00025   0.00000
   Mo     3.13242   1.77725   2.98990  -0.00004  -0.00077   0.00001
   Mo     6.25452   1.80837   3.03412   0.00035   0.00056   0.00002
   Mo    -1.56192   4.50833   3.03079   0.00032   0.00052  -0.00010
   Mo     1.54287   4.52843   2.98550   0.00009  -0.00006   0.00005
   Mo     4.72024   4.52764   2.98989  -0.00062  -0.00042  -0.00001
   Mo    -3.13095   7.22665   3.03208  -0.00033  -0.00046   0.00002
   Mo     0.00770   7.22719   3.03078   0.00028   0.00050   0.00006
   Mo     3.13199   7.21839   3.03356   0.00022  -0.00010  -0.00005
   Mo     1.54916   0.90241   9.49105  -0.00103   0.01016   0.00290
   Mo     4.69665   0.90342   9.50063  -0.00786  -0.02023  -0.00275
   Mo     7.81726   0.90624   9.47236   0.00490   0.00813   0.00003
   Mo    -0.02521   3.62034   9.49702  -0.00185   0.01417  -0.00406
   Mo     3.11484   3.62098   9.57239   0.00061   0.00145   0.00001
   Mo     6.25922   3.61007   9.50062  -0.01367  -0.01712   0.00284
   Mo    -1.57660   6.32936   9.48490  -0.00668  -0.01161   0.00003
   Mo     1.54518   6.34054   9.49701   0.01306   0.00551   0.00386
   Mo     4.68616   6.33627   9.49104   0.00939   0.00414  -0.00287
   S      1.54859   0.89115   1.46141   0.00064   0.00089  -0.00014
   S      4.71322   0.89109   1.46109  -0.00121  -0.00037   0.00039
   S      7.82472   0.90188   1.48684   0.00028   0.00042   0.00003
   S     -0.01724   3.60001   1.46053  -0.00038  -0.00030   0.00080
   S      3.13266   3.61063   1.45553   0.00041   0.00087   0.00003
   S      6.27814   3.60180   1.46108   0.00034  -0.00115  -0.00038
   S     -1.56206   6.32091   1.48160  -0.00054  -0.00108   0.00002
   S      1.56672   6.34372   1.46052  -0.00008  -0.00006  -0.00093
   S      4.69558   6.34232   1.46140   0.00059   0.00098   0.00009
   S      1.58191   0.90761   4.58042   0.00084   0.00092  -0.00002
   S      4.68094   0.90804   4.57920  -0.00109  -0.00019  -0.00004
   S      7.82518   0.90162   4.58722   0.00004   0.00018   0.00001
   S      0.01788   3.62090   4.57822  -0.00011  -0.00065  -0.00064
   S      3.13040   3.61194   4.50665  -0.00003  -0.00001   0.00003
   S      6.24732   3.62130   4.57919   0.00031  -0.00108   0.00003
   S     -1.56209   6.32094   4.58393  -0.00031  -0.00057  -0.00000
   S      1.56620   6.30288   4.57821  -0.00055  -0.00025   0.00065
   S      4.69799   6.30525   4.58041   0.00063   0.00116   0.00008
   S      0.00080   1.82257   7.93586  -0.00383  -0.02069  -0.00080
   S      3.12503   1.79379   7.92696   0.00727  -0.00118   0.00016
   S      6.24181   1.81575   7.93843   0.01248   0.02214  -0.00003
   S     -1.58070   4.52159   7.93512   0.03162   0.01524   0.00009
   S      1.52011   4.54161   7.93156  -0.00951  -0.01670   0.00007
   S      4.70226   4.52584   7.92695  -0.00467   0.00577  -0.00021
   S     -3.14181   7.23296   7.93328  -0.00907  -0.01549  -0.00001
   S     -0.01314   7.23690   7.93511  -0.00233   0.03452  -0.00011
   S      3.11503   7.21700   7.93584  -0.01621  -0.01354   0.00082
   S     -0.01790   1.80701  11.04420  -0.00127  -0.02609   0.00289
   S      3.11894   1.78697  11.05721  -0.00417   0.00180   0.00068
   S      6.26595   1.80182  11.04873   0.01263   0.02240  -0.00015
   S     -1.57667   4.53439  11.05369   0.01638   0.01611   0.00299
   S      1.52840   4.53683  11.06073  -0.00479  -0.00917  -0.00021
   S      4.70512   4.53454  11.05720   0.00400  -0.00252  -0.00048
   S     -3.13427   7.22862  11.04789  -0.00403  -0.00688  -0.00007
   S     -0.02220   7.22702  11.05368   0.00560   0.02220  -0.00284
   S      3.11916   7.24098  11.04418  -0.02186  -0.01381  -0.00273
PRIMCOORD114
     55   1
   Re     3.10250   3.62809   6.72232  -0.00100   0.00040   0.00027
   Mo     0.00804   1.80712   3.03358  -0.00146   0.00221  -0.00049
   Mo     3.13242   1.77725   2.98990  -0.00020  -0.00205  -0.00070
   Mo     6.25452   1.80837   3.03412  -0.00040  -0.00043   0.00104
   Mo    -1.56192   4.50833   3.03079   0.00117   0.00118  -0.00049
   Mo     1.54287   4.52843   2.98550   0.00374  -0.00211   0.00106
   Mo     4.72024   4.52764   2.98989   0.00293   0.00132  -0.00077
   Mo    -3.13095   7.22665   3.03208  -0.00186   0.00100   0.00106
   Mo     0.00770   7.22719   3.03078  -0.00066  -0.00138  -0.00048
   Mo     3.13199   7.21839   3.03356  -0.00274   0.00005  -0.00045
   Mo     1.54916   0.90241   9.49105  -0.00814  -0.01016   0.00380
   Mo     4.69665   0.90342   9.50063  -0.01231   0.00581  -0.00035
   Mo     7.81726   0.90624   9.47236  -0.01263   0.00470  -0.00189
   Mo    -0.02521   3.62034   9.49702  -0.00126  -0.00515  -0.00287
   Mo     3.11484   3.62098   9.57239  -0.01000   0.00236  -0.00211
   Mo     6.25922   3.61007   9.50062  -0.00957   0.00580   0.00252
   Mo    -1.57660   6.32936   9.48490   0.02406  -0.00698  -0.00147
   Mo     1.54518   6.34054   9.49701   0.01073  -0.00343  -0.00295
   Mo     4.68616   6.33627   9.49104   0.00964   0.00927   0.00490
   S      1.54859   0.89115   1.46141   0.00418   0.00099  -0.00052
   S      4.71322   0.89109   1.46109  -0.00128   0.00217   0.00131
   S      7.82472   0.90188   1.48684   0.00153  -0.00081  -0.00026
   S     -0.01724   3.60001   1.46053  -0.00442  -0.00421  -0.00113
   S      3.13266   3.61063   1.45553  -0.00439   0.00175  -0.00038
   S      6.27814   3.60180   1.46108  -0.00418   0.00151   0.00121
   S     -1.56206   6.32091   1.48160   0.00360  -0.00184  -0.00064
   S      1.56672   6.34372   1.46052   0.00164   0.00601  -0.00088
   S      4.69558   6.34232   1.46140   0.00119  -0.00469   0.00015
   S      1.58191   0.90761   4.58042   0.00362  -0.00200   0.00114
   S      4.68094   0.90804   4.57920   0.00148   0.00377  -0.00073
   S      7.82518   0.90162   4.58722  -0.00001   0.00010   0.00005
   S      0.01788   3.62090   4.57822  -0.00254  -0.00241   0.00049
   S      3.13040   3.61194   4.50665  -0.00274   0.00141  -0.00008
   S      6.24732   3.62130   4.57919  -0.00400  -0.00177  -0.00047
   S     -1.56209   6.32094   4.58393   0.00100  -0.00051   0.00035
   S      1.56620   6.30288   4.57821   0.00123   0.00346   0.00016
   S      4.69799   6.30525   4.58041   0.00305  -0.00254   0.00066
   S      0.00080   1.82257   7.93586   0.00917   0.00954   0.00182
   S      3.12503   1.79379   7.92696   0.01902  -0.00076  -0.00045
   S      6.24181   1.81575   7.93843   0.02419  -0.01228  -0.00082
   S     -1.58070   4.52159   7.93512   0.00044   0.01014   0.00282
   S      1.52011   4.54161   7.93156   0.00543   0.00057   0.00317
   S      4.70226   4.52584   7.92695   0.00928  -0.00975  -0.00243
   S     -3.14181   7.23296   7.93328  -0.02598   0.01116  -0.00032
   S     -0.01314   7.23690   7.93511  -0.02438  -0.00528   0.00374
   S      3.11503   7.21700   7.93584  -0.01120  -0.00494   0.00107
   S     -0.01790   1.80701  11.04420   0.01675   0.00072  -0.00183
   S      3.11894   1.78697  11.05721   0.02267  -0.00698   0.00127
   S      6.26595   1.80182  11.04873   0.02123  -0.00600   0.00257
   S     -1.57667   4.53439  11.05369  -0.00652   0.00929   0.00125
   S      1.52840   4.53683  11.06073   0.00968   0.00109  -0.00956
   S      4.70512   4.53454  11.05720   0.02094  -0.00748   0.00596
   S     -3.13427   7.22862  11.04789  -0.03445   0.01510  -0.01344
   S     -0.02220   7.22702  11.05368  -0.02630  -0.00430   0.00696
   S      3.11916   7.24098  11.04418   0.00375  -0.00853  -0.00183
PRIMCOORD115
     55   1
   Re     3.10250   3.62809   6.72232   0.00005   0.00065   0.00006
   Mo     0.00804   1.80712   3.03358  -0.00047   0.00090  -0.00006
   Mo     3.13242   1.77725   2.98990   0.00099  -0.00284  -0.00035
   Mo     6.25452   1.80837   3.03412   0.00106   0.00187   0.00030
   Mo    -1.56192   4.50833   3.03079  -0.00038   0.00071  -0.00015
   Mo     1.54287   4.52843   2.98550   0.00088  -0.00094   0.00033
   Mo     4.72024   4.52764   2.98989  -0.00174   0.00004  -0.00003
   Mo    -3.13095   7.22665   3.03208  -0.00033   0.00069   0.00031
   Mo     0.00770   7.22719   3.03078   0.00047  -0.00080  -0.00016
   Mo     3.13199   7.21839   3.03356  -0.00049   0.00003  -0.00024
   Mo     1.54916   0.90241   9.49105   0.00774  -0.00836   0.00318
   Mo     4.69665   0.90342   9.50063   0.00177   0.00079   0.00560
   Mo     7.81726   0.90624   9.47236   0.00112   0.00905  -0.00042
   Mo    -0.02521   3.62034   9.49702   0.01889  -0.00630  -0.00097
   Mo     3.11484   3.62098   9.57239   0.00324   0.01090  -0.00052
   Mo     6.25922   3.61007   9.50062  -0.00574   0.00553  -0.00509
   Mo    -1.57660   6.32936   9.48490  -0.00557  -0.02263  -0.00030
   Mo     1.54518   6.34054   9.49701  -0.01102   0.01328  -0.00068
   Mo     4.68616   6.33627   9.49104  -0.00730   0.00824  -0.00094
   S      1.54859   0.89115   1.46141   0.00215   0.00062   0.00116
   S      4.71322   0.89109   1.46109  -0.00459   0.00187   0.00013
   S      7.82472   0.90188   1.48684   0.00036  -0.00036  -0.00001
   S     -0.01724   3.60001   1.46053  -0.00096  -0.00164   0.00016
   S      3.13266   3.61063   1.45553   0.00020   0.00293  -0.00005
   S      6.27814   3.60180   1.46108   0.00226  -0.00264   0.00051
   S     -1.56206   6.32091   1.48160   0.00047  -0.00156  -0.00016
   S      1.56672   6.34372   1.46052  -0.00007   0.00197  -0.00073
   S      4.69558   6.34232   1.46140   0.00017   0.00009  -0.00129
   S      1.58191   0.90761   4.58042   0.00126   0.00040  -0.00061
   S      4.68094   0.90804   4.57920  -0.00349   0.00212   0.00030
   S      7.82518   0.90162   4.58722  -0.00009  -0.00003   0.00000
   S      0.01788   3.62090   4.57822  -0.00010  -0.00150  -0.00046
   S      3.13040   3.61194   4.50665  -0.00041   0.00112   0.00002
   S      6.24732   3.62130   4.57919   0.00185  -0.00338  -0.00061
   S     -1.56209   6.32094   4.58393   0.00003  -0.00064   0.00008
   S      1.56620   6.30288   4.57821  -0.00062   0.00114   0.00063
   S      4.69799   6.30525   4.58041   0.00164   0.00024   0.00106
   S      0.00080   1.82257   7.93586  -0.01849   0.00787  -0.00101
   S      3.12503   1.79379   7.92696  -0.00682  -0.00495  -0.00404
   S      6.24181   1.81575   7.93843   0.00336  -0.00840  -0.00023
   S     -1.58070   4.52159   7.93512  -0.01616   0.02993   0.00253
   S      1.52011   4.54161   7.93156  -0.00484  -0.01084   0.00086
   S      4.70226   4.52584   7.92695   0.00423  -0.01529   0.00330
   S     -3.14181   7.23296   7.93328  -0.00042   0.01447  -0.00013
   S     -0.01314   7.23690   7.93511   0.02540  -0.00180  -0.00086
   S      3.11503   7.21700   7.93584   0.01216  -0.01704   0.00183
   S     -0.01790   1.80701  11.04420  -0.01065   0.00070  -0.00044
   S      3.11894   1.78697  11.05721  -0.00542  -0.01671   0.00975
   S      6.26595   1.80182  11.04873  -0.00515  -0.02052   0.00068
   S     -1.57667   4.53439  11.05369  -0.00773   0.03393   0.01182
   S      1.52840   4.53683  11.06073  -0.00877  -0.01964  -0.00258
   S      4.70512   4.53454  11.05720  -0.00165  -0.01937  -0.00784
   S     -3.13427   7.22862  11.04789  -0.00084   0.01829  -0.00353
   S     -0.02220   7.22702  11.05368   0.02302   0.00934  -0.00950
   S      3.11916   7.24098  11.04418   0.00909  -0.01496  -0.00053
PRIMCOORD116
     55   1
   Re     3.10250   3.62809   6.72232   0.00006   0.00012  -0.00001
   Mo     0.00804   1.80712   3.03358  -0.00322   0.01089  -0.00148
   Mo     3.13242   1.77725   2.98990  -0.01900   0.00048   0.00127
   Mo     6.25452   1.80837   3.03412  -0.00702  -0.01201   0.00003
   Mo    -1.56192   4.50833   3.03079   0.00988  -0.00368   0.00149
   Mo     1.54287   4.52843   2.98550   0.01103   0.01872   0.00006
   Mo     4.72024   4.52764   2.98989   0.01003  -0.01611  -0.00131
   Mo    -3.13095   7.22665   3.03208  -0.00547  -0.00933   0.00004
   Mo     0.00770   7.22719   3.03078  -0.00812   0.00657  -0.00154
   Mo     3.13199   7.21839   3.03356   0.01086   0.00273   0.00144
   Mo     1.54916   0.90241   9.49105  -0.00008   0.00029   0.00059
   Mo     4.69665   0.90342   9.50063   0.00046  -0.00010   0.00055
   Mo     7.81726   0.90624   9.47236  -0.00031  -0.00051  -0.00001
   Mo    -0.02521   3.62034   9.49702   0.00109  -0.00042  -0.00013
   Mo     3.11484   3.62098   9.57239   0.00056   0.00105   0.00002
   Mo     6.25922   3.61007   9.50062  -0.00022   0.00034  -0.00051
   Mo    -1.57660   6.32936   9.48490  -0.00055  -0.00095  -0.00001
   Mo     1.54518   6.34054   9.49701  -0.00081   0.00078   0.00012
   Mo     4.68616   6.33627   9.49104   0.00034  -0.00002  -0.00061
   S      1.54859   0.89115   1.46141   0.02064   0.00735   0.00035
   S      4.71322   0.89109   1.46109   0.02716  -0.00603   0.00047
   S      7.82472   0.90188   1.48684  -0.00043  -0.00116   0.00002
   S     -0.01724   3.60001   1.46053  -0.02116  -0.01997   0.00024
   S      3.13266   3.61063   1.45553  -0.00029  -0.00008   0.00003
   S      6.27814   3.60180   1.46108  -0.01888   0.02049  -0.00047
   S     -1.56206   6.32091   1.48160   0.00437   0.00737   0.00000
   S      1.56672   6.34372   1.46052  -0.00676  -0.02785  -0.00033
   S      4.69558   6.34232   1.46140  -0.00384   0.02130  -0.00034
   S      1.58191   0.90761   4.58042   0.02257   0.00633   0.00082
   S      4.68094   0.90804   4.57920   0.02516  -0.00129  -0.00196
   S      7.82518   0.90162   4.58722  -0.00265  -0.00483   0.00001
   S      0.01788   3.62090   4.57822  -0.01990  -0.01585  -0.00206
   S      3.13040   3.61194   4.50665  -0.00193  -0.00290   0.00001
   S      6.24732   3.62130   4.57919  -0.01383   0.02095   0.00202
   S     -1.56209   6.32094   4.58393   0.00215   0.00369  -0.00000
   S      1.56620   6.30288   4.57821  -0.00381  -0.02498   0.00204
   S      4.69799   6.30525   4.58041  -0.00553   0.02255  -0.00081
   S      0.00080   1.82257   7.93586   0.00025   0.00090   0.00023
   S      3.12503   1.79379   7.92696  -0.00043  -0.00060  -0.00059
   S      6.24181   1.81575   7.93843   0.00011   0.00011  -0.00003
   S     -1.58070   4.52159   7.93512  -0.00095   0.00136  -0.00007
   S      1.52011   4.54161   7.93156  -0.00093  -0.00159  -0.00005
   S      4.70226   4.52584   7.92695  -0.00033  -0.00055   0.00060
   S     -3.14181   7.23296   7.93328  -0.00034  -0.00060   0.00004
   S     -0.01314   7.23690   7.93511   0.00161  -0.00013   0.00002
   S      3.11503   7.21700   7.93584   0.00041   0.00065  -0.00020
   S     -0.01790   1.80701  11.04420   0.00099   0.00045  -0.00079
   S      3.11894   1.78697  11.05721  -0.00128  -0.00182   0.00097
   S      6.26595   1.80182  11.04873  -0.00087  -0.00152  -0.00007
   S     -1.57667   4.53439  11.05369  -0.00017   0.00159   0.00126
   S      1.52840   4.53683  11.06073  -0.00049  -0.00106  -0.00004
   S      4.70512   4.53454  11.05720  -0.00097  -0.00180  -0.00093
   S     -3.13427   7.22862  11.04789   0.00051   0.00088   0.00005
   S     -0.02220   7.22702  11.05368   0.00142   0.00077  -0.00130
   S      3.11916   7.24098  11.04418  -0.00029   0.00102   0.00086
PRIMCOORD117
     55   1
   Re     3.10250   3.62809   6.72232   0.00013  -0.00008   0.00017
   Mo     0.00804   1.80712   3.03358   0.00317  -0.01036   0.00452
   Mo     3.13242   1.77725   2.98990  -0.00623   0.00760   0.00473
   Mo     6.25452   1.80837   3.03412  -0.00437   0.00234  -0.00899
   Mo    -1.56192   4.50833   3.03079  -0.00462  -0.00902   0.00485
   Mo     1.54287   4.52843   2.98550  -0.01374   0.00804  -0.00972
   Mo     4.72024   4.52764   2.98989  -0.00944   0.00147   0.00468
   Mo    -3.13095   7.22665   3.03208   0.01559  -0.00899  -0.00956
   Mo     0.00770   7.22719   3.03078   0.00540   0.00857   0.00480
   Mo     3.13199   7.21839   3.03356   0.01068   0.00239   0.00456
   Mo     1.54916   0.90241   9.49105  -0.00487  -0.00243   0.00186
   Mo     4.69665   0.90342   9.50063  -0.00244   0.00627  -0.00097
   Mo     7.81726   0.90624   9.47236   0.00162  -0.00088  -0.00004
   Mo    -0.02521   3.62034   9.49702  -0.00149   0.00466  -0.00059
   Mo     3.11484   3.62098   9.57239  -0.00041   0.00028  -0.00081
   Mo     6.25922   3.61007   9.50062  -0.00674  -0.00102  -0.00101
   Mo    -1.57660   6.32936   9.48490   0.00427  -0.00259  -0.00019
   Mo     1.54518   6.34054   9.49701  -0.00477  -0.00088  -0.00055
   Mo     4.68616   6.33627   9.49104  -0.00030   0.00550   0.00183
   S      1.54859   0.89115   1.46141  -0.00889   0.00086  -0.00015
   S      4.71322   0.89109   1.46109   0.01836  -0.00806  -0.00166
   S      7.82472   0.90188   1.48684  -0.00866   0.00508  -0.00053
   S     -0.01724   3.60001   1.46053   0.02097   0.02040   0.00209
   S      3.13266   3.61063   1.45553   0.01314  -0.00771  -0.00149
   S      6.27814   3.60180   1.46108   0.01584  -0.01147  -0.00165
   S     -1.56206   6.32091   1.48160  -0.02738   0.01586  -0.00008
   S      1.56672   6.34372   1.46052  -0.00726  -0.02857   0.00208
   S      4.69558   6.34232   1.46140  -0.00537   0.00740  -0.00015
   S      1.58191   0.90761   4.58042  -0.00875   0.02228  -0.00053
   S      4.68094   0.90804   4.57920  -0.00085  -0.01941  -0.00116
   S      7.82518   0.90162   4.58722   0.00967  -0.00557   0.00021
   S      0.01788   3.62090   4.57822   0.00076   0.00802   0.00217
   S      3.13040   3.61194   4.50665   0.02182  -0.01275   0.00010
   S      6.24732   3.62130   4.57919   0.01624   0.01084  -0.00111
   S     -1.56209   6.32094   4.58393  -0.00941   0.00540   0.00001
   S      1.56620   6.30288   4.57821  -0.00651  -0.00486   0.00221
   S      4.69799   6.30525   4.58041  -0.02389  -0.00334  -0.00052
   S      0.00080   1.82257   7.93586   0.00219  -0.00709  -0.00073
   S      3.12503   1.79379   7.92696   0.00489   0.00017  -0.00168
   S      6.24181   1.81575   7.93843  -0.00033   0.00012   0.00287
   S     -1.58070   4.52159   7.93512   0.00862   0.00371   0.00224
   S      1.52011   4.54161   7.93156   0.00139  -0.00093   0.00460
   S      4.70226   4.52584   7.92695   0.00229  -0.00436  -0.00161
   S     -3.14181   7.23296   7.93328  -0.00604   0.00344  -0.00233
   S     -0.01314   7.23690   7.93511   0.00129  -0.00913   0.00219
   S      3.11503   7.21700   7.93584   0.00715   0.00150  -0.00072
   S     -0.01790   1.80701  11.04420   0.00281  -0.00824  -0.00244
   S      3.11894   1.78697  11.05721   0.00901  -0.00033  -0.00001
   S      6.26595   1.80182  11.04873  -0.00031   0.00005   0.00389
   S     -1.57667   4.53439  11.05369   0.00964   0.00463   0.00288
   S      1.52840   4.53683  11.06073  -0.00302   0.00160  -0.00127
   S      4.70512   4.53454  11.05720   0.00474  -0.00778  -0.00005
   S     -3.13427   7.22862  11.04789  -0.00836   0.00483  -0.00705
   S     -0.02220   7.22702  11.05368   0.00103  -0.01046   0.00276
   S      3.11916   7.24098  11.04418   0.00840   0.00155  -0.00249
PRIMCOORD118
     55   1
   Re     3.10250   3.62809   6.72232   0.00014   0.00023  -0.00000
   Mo     0.00804   1.80712   3.03358  -0.00847   0.00422   0.00760
   Mo     3.13242   1.77725   2.98990  -0.00752  -0.01351  -0.00848
   Mo     6.25452   1.80837   3.03412   0.00504   0.00899  -0.00004
   Mo    -1.56192   4.50833   3.03079  -0.00088   0.01687  -0.00822
   Mo     1.54287   4.52843   2.98550  -0.00244  -0.00432  -0.00003
   Mo     4.72024   4.52764   2.98989  -0.00796  -0.01314   0.00851
   Mo    -3.13095   7.22665   3.03208  -0.00313  -0.00561  -0.00004
   Mo     0.00770   7.22719   3.03078   0.01517   0.00765   0.00825
   Mo     3.13199   7.21839   3.03356   0.00788  -0.00509  -0.00755
   Mo     1.54916   0.90241   9.49105   0.00071  -0.00467   0.00042
   Mo     4.69665   0.90342   9.50063  -0.00353  -0.00082  -0.00057
   Mo     7.81726   0.90624   9.47236   0.00061   0.00099   0.00009
   Mo    -0.02521   3.62034   9.49702  -0.00334  -0.00153   0.00114
   Mo     3.11484   3.62098   9.57239   0.00045   0.00077   0.00006
   Mo     6.25922   3.61007   9.50062   0.00103  -0.00350   0.00048
   Mo    -1.57660   6.32936   9.48490   0.00083   0.00153   0.00009
   Mo     1.54518   6.34054   9.49701   0.00028  -0.00366  -0.00122
   Mo     4.68616   6.33627   9.49104  -0.00446  -0.00167  -0.00049
   S      1.54859   0.89115   1.46141   0.03074   0.01019   0.00150
   S      4.71322   0.89109   1.46109  -0.01549   0.00222   0.00026
   S      7.82472   0.90188   1.48684  -0.00438  -0.00781   0.00000
   S     -0.01724   3.60001   1.46053   0.00556  -0.00012   0.00034
   S      3.13266   3.61063   1.45553   0.00777   0.01359  -0.00000
   S      6.27814   3.60180   1.46108   0.00973  -0.01259  -0.00026
   S     -1.56206   6.32091   1.48160  -0.01793  -0.03056   0.00000
   S      1.56672   6.34372   1.46052  -0.00302   0.00467  -0.00038
   S      4.69558   6.34232   1.46140  -0.00644   0.03158  -0.00151
   S      1.58191   0.90761   4.58042   0.00778   0.00933   0.00289
   S      4.68094   0.90804   4.57920  -0.00478  -0.01669   0.00202
   S      7.82518   0.90162   4.58722   0.00627   0.01044  -0.00000
   S      0.01788   3.62090   4.57822   0.01546  -0.01883   0.00064
   S      3.13040   3.61194   4.50665   0.01445   0.02506  -0.00001
   S      6.24732   3.62130   4.57919  -0.01201  -0.01258  -0.00202
   S     -1.56209   6.32094   4.58393  -0.00718  -0.01210   0.00000
   S      1.56620   6.30288   4.57821  -0.02415   0.00403  -0.00062
   S      4.69799   6.30525   4.58041   0.00413   0.01119  -0.00289
   S      0.00080   1.82257   7.93586  -0.00288   0.00354  -0.00152
   S      3.12503   1.79379   7.92696   0.00123   0.00012   0.00265
   S      6.24181   1.81575   7.93843   0.00347   0.00641   0.00001
   S     -1.58070   4.52159   7.93512   0.00245  -0.00252  -0.00206
   S      1.52011   4.54161   7.93156   0.00152   0.00258   0.00001
   S      4.70226   4.52584   7.92695  -0.00050   0.00100  -0.00264
   S     -3.14181   7.23296   7.93328   0.00427   0.00742  -0.00007
   S     -0.01314   7.23690   7.93511  -0.00318   0.00095   0.00195
   S      3.11503   7.21700   7.93584   0.00460  -0.00090   0.00149
   S     -0.01790   1.80701  11.04420  -0.00277   0.00306  -0.00307
   S      3.11894   1.78697  11.05721   0.00327  -0.00306   0.00059
   S      6.26595   1.80182  11.04873   0.00334   0.00575   0.00001
   S     -1.57667   4.53439  11.05369   0.00371  -0.00296  -0.00329
   S      1.52840   4.53683  11.06073   0.00308   0.00504   0.00001
   S      4.70512   4.53454  11.05720  -0.00447   0.00109  -0.00056
   S     -3.13427   7.22862  11.04789   0.00509   0.00847   0.00005
   S     -0.02220   7.22702  11.05368  -0.00453   0.00161   0.00342
   S      3.11916   7.24098  11.04418   0.00412  -0.00066   0.00309
PRIMCOORD119
     55   1
   Re     3.10250   3.62809   6.72232   0.00052  -0.00029  -0.00003
   Mo     0.00804   1.80712   3.03358   0.01187   0.00113  -0.00397
   Mo     3.13242   1.77725   2.98990   0.00799   0.00820  -0.00257
   Mo     6.25452   1.80837   3.03412   0.01885  -0.01077   0.00789
   Mo    -1.56192   4.50833   3.03079  -0.01004   0.00379  -0.00334
   Mo     1.54287   4.52843   2.98550  -0.01399   0.00823   0.00517
   Mo     4.72024   4.52764   2.98989  -0.00332  -0.01134  -0.00253
   Mo    -3.13095   7.22665   3.03208  -0.00647   0.00347   0.00652
   Mo     0.00770   7.22719   3.03078  -0.00832   0.00694  -0.00332
   Mo     3.13199   7.21839   3.03356   0.00501  -0.01059  -0.00397
   Mo     1.54916   0.90241   9.49105  -0.00401  -0.00045   0.00015
   Mo     4.69665   0.90342   9.50063  -0.00244   0.00340  -0.00196
   Mo     7.81726   0.90624   9.47236  -0.00083   0.00048   0.00073
   Mo    -0.02521   3.62034   9.49702  -0.00198   0.00297   0.00108
   Mo     3.11484   3.62098   9.57239   0.00275  -0.00157   0.00004
   Mo     6.25922   3.61007   9.50062  -0.00418   0.00033  -0.00195
   Mo    -1.57660   6.32936   9.48490   0.00178  -0.00100   0.00046
   Mo     1.54518   6.34054   9.49701  -0.00349   0.00017   0.00108
   Mo     4.68616   6.33627   9.49104  -0.00163   0.00368   0.00014
   S      1.54859   0.89115   1.46141  -0.01739  -0.00027  -0.00233
   S      4.71322   0.89109   1.46109  -0.01770  -0.01123  -0.00224
   S      7.82472   0.90188   1.48684  -0.02258   0.01273   0.00078
   S     -0.01724   3.60001   1.46053   0.00875  -0.00638   0.00421
   S      3.13266   3.61063   1.45553   0.02160  -0.01214  -0.00044
   S      6.27814   3.60180   1.46108   0.00084   0.02083  -0.00230
   S     -1.56206   6.32091   1.48160   0.02352  -0.01356   0.00069
   S      1.56672   6.34372   1.46052   0.00983  -0.00482   0.00424
   S      4.69558   6.34232   1.46140  -0.00811   0.01567  -0.00240
   S      1.58191   0.90761   4.58042  -0.01429  -0.01272   0.00096
   S      4.68094   0.90804   4.57920  -0.00459  -0.00487  -0.00043
   S      7.82518   0.90162   4.58722  -0.03675   0.02093  -0.00094
   S      0.01788   3.62090   4.57822   0.01862  -0.00043  -0.00009
   S      3.13040   3.61194   4.50665   0.00653  -0.00346   0.00060
   S      6.24732   3.62130   4.57919   0.00179   0.00631  -0.00042
   S     -1.56209   6.32094   4.58393   0.01059  -0.00606  -0.00021
   S      1.56620   6.30288   4.57821   0.00957  -0.01628  -0.00011
   S      4.69799   6.30525   4.58041   0.00422   0.01910   0.00094
   S      0.00080   1.82257   7.93586   0.00564  -0.00658  -0.00022
   S      3.12503   1.79379   7.92696   0.00092   0.00110  -0.00040
   S      6.24181   1.81575   7.93843   0.00199  -0.00105   0.00177
   S     -1.58070   4.52159   7.93512   0.00514   0.00074   0.00148
   S      1.52011   4.54161   7.93156  -0.00096   0.00052   0.00131
   S      4.70226   4.52584   7.92695  -0.00052  -0.00131  -0.00044
   S     -3.14181   7.23296   7.93328  -0.00294   0.00172  -0.00310
   S     -0.01314   7.23690   7.93511   0.00179  -0.00473   0.00151
   S      3.11503   7.21700   7.93584   0.00852  -0.00158  -0.00022
   S     -0.01790   1.80701  11.04420   0.00304  -0.00398  -0.00373
   S      3.11894   1.78697  11.05721   0.00516   0.00418  -0.00130
   S      6.26595   1.80182  11.04873   0.00456  -0.00255   0.00632
   S     -1.57667   4.53439  11.05369   0.01009   0.00214   0.00073
   S      1.52840   4.53683  11.06073  -0.00619   0.00360   0.00296
   S      4.70512   4.53454  11.05720  -0.00116  -0.00656  -0.00132
   S     -3.13427   7.22862  11.04789  -0.00326   0.00194  -0.00172
   S     -0.02220   7.22702  11.05368   0.00303  -0.00973   0.00077
   S      3.11916   7.24098  11.04418   0.00496  -0.00063  -0.00370
PRIMCOORD120
     55   1
   Re     3.10250   3.62809   6.72232   0.00014   0.00025   0.00001
   Mo     0.00804   1.80712   3.03358   0.01711   0.00731  -0.00495
   Mo     3.13242   1.77725   2.98990   0.00581  -0.01575   0.00299
   Mo     6.25452   1.80837   3.03412   0.00638   0.01139  -0.00008
   Mo    -1.56192   4.50833   3.03079  -0.00211  -0.00521   0.00375
   Mo     1.54287   4.52843   2.98550   0.00386   0.00658  -0.00007
   Mo     4.72024   4.52764   2.98989  -0.01651  -0.00264  -0.00293
   Mo    -3.13095   7.22665   3.03208  -0.00805  -0.01419  -0.00007
   Mo     0.00770   7.22719   3.03078  -0.00329  -0.00452  -0.00367
   Mo     3.13199   7.21839   3.03356  -0.00224   0.01864   0.00503
   Mo     1.54916   0.90241   9.49105  -0.00049  -0.00172   0.00067
   Mo     4.69665   0.90342   9.50063  -0.00215  -0.00073  -0.00007
   Mo     7.81726   0.90624   9.47236  -0.00061  -0.00108  -0.00018
   Mo    -0.02521   3.62034   9.49702  -0.00196  -0.00130   0.00065
   Mo     3.11484   3.62098   9.57239   0.00062   0.00109  -0.00014
   Mo     6.25922   3.61007   9.50062   0.00039  -0.00222   0.00025
   Mo    -1.57660   6.32936   9.48490   0.00062   0.00100  -0.00018
   Mo     1.54518   6.34054   9.49701  -0.00013  -0.00241  -0.00050
   Mo     4.68616   6.33627   9.49104  -0.00119  -0.00136  -0.00050
   S      1.54859   0.89115   1.46141  -0.01125   0.01941   0.00387
   S      4.71322   0.89109   1.46109  -0.01553   0.00230   0.00349
   S      7.82472   0.90188   1.48684  -0.01445  -0.02531  -0.00004
   S     -0.01724   3.60001   1.46053  -0.00831  -0.01305  -0.00107
   S      3.13266   3.61063   1.45553   0.01256   0.02195  -0.00002
   S      6.27814   3.60180   1.46108   0.00965  -0.01268  -0.00345
   S     -1.56206   6.32091   1.48160   0.01134   0.02029  -0.00002
   S      1.56672   6.34372   1.46052  -0.00730  -0.01389   0.00099
   S      4.69558   6.34232   1.46140   0.02247  -0.00037  -0.00383
   S      1.58191   0.90761   4.58042  -0.00189   0.01926  -0.00012
   S      4.68094   0.90804   4.57920  -0.01814   0.00824  -0.00001
   S      7.82518   0.90162   4.58722  -0.02007  -0.03541   0.00004
   S      0.01788   3.62090   4.57822  -0.01039  -0.00371   0.00173
   S      3.13040   3.61194   4.50665   0.00636   0.01088  -0.00000
   S      6.24732   3.62130   4.57919   0.01613  -0.01166   0.00002
   S     -1.56209   6.32094   4.58393   0.00658   0.01170   0.00002
   S      1.56620   6.30288   4.57821   0.00182  -0.01066  -0.00166
   S      4.69799   6.30525   4.58041   0.01739   0.00759   0.00012
   S      0.00080   1.82257   7.93586   0.00047   0.00288  -0.00040
   S      3.12503   1.79379   7.92696   0.00065  -0.00093   0.00101
   S      6.24181   1.81575   7.93843   0.00280   0.00439   0.00001
   S     -1.58070   4.52159   7.93512   0.00153  -0.00081  -0.00162
   S      1.52011   4.54161   7.93156   0.00038   0.00071  -0.00001
   S      4.70226   4.52584   7.92695  -0.00109   0.00016  -0.00102
   S     -3.14181   7.23296   7.93328   0.00163   0.00256   0.00010
   S     -0.01314   7.23690   7.93511  -0.00187   0.00064   0.00177
   S      3.11503   7.21700   7.93584   0.00220   0.00231   0.00042
   S     -0.01790   1.80701  11.04420   0.00146   0.00252  -0.00259
   S      3.11894   1.78697  11.05721   0.00215  -0.00313   0.00056
   S      6.26595   1.80182  11.04873   0.00214   0.00404  -0.00003
   S     -1.57667   4.53439  11.05369   0.00217  -0.00198  -0.00134
   S      1.52840   4.53683  11.06073   0.00167   0.00345  -0.00003
   S      4.70512   4.53454  11.05720  -0.00329   0.00065  -0.00065
   S     -3.13427   7.22862  11.04789   0.00214   0.00419  -0.00008
   S     -0.02220   7.22702  11.05368  -0.00256   0.00101   0.00118
   S      3.11916   7.24098  11.04418   0.00143   0.00223   0.00262
PRIMCOORD121
     55   1
   Re     3.10250   3.62809   6.72232   0.00013  -0.00008   0.00143
   Mo     0.00804   1.80712   3.03358   0.00020  -0.00022   0.00010
   Mo     3.13242   1.77725   2.98990   0.00021  -0.00090  -0.00063
   Mo     6.25452   1.80837   3.03412   0.00035  -0.00018   0.00001
   Mo    -1.56192   4.50833   3.03079  -0.00009   0.00046   0.00022
   Mo     1.54287   4.52843   2.98550  -0.00204   0.00106  -0.00064
   Mo     4.72024   4.52764   2.98989   0.00109   0.00018  -0.00054
   Mo    -3.13095   7.22665   3.03208  -0.00022   0.00020   0.00030
   Mo     0.00770   7.22719   3.03078  -0.00027   0.00015   0.00032
   Mo     3.13199   7.21839   3.03356   0.00030  -0.00049  -0.00002
   Mo     1.54916   0.90241   9.49105   0.00507   0.00237   0.00776
   Mo     4.69665   0.90342   9.50063  -0.00274  -0.00013   0.00800
   Mo     7.81726   0.90624   9.47236   0.00077  -0.00038  -0.01807
   Mo    -0.02521   3.62034   9.49702   0.00297   0.00213   0.00971
   Mo     3.11484   3.62098   9.57239   0.00274  -0.00151  -0.01594
   Mo     6.25922   3.61007   9.50062  -0.00132   0.00244   0.00795
   Mo    -1.57660   6.32936   9.48490  -0.00190   0.00098  -0.01772
   Mo     1.54518   6.34054   9.49701  -0.00041  -0.00346   0.00973
   Mo     4.68616   6.33627   9.49104   0.00048  -0.00549   0.00772
   S      1.54859   0.89115   1.46141   0.00065   0.00186   0.00039
   S      4.71322   0.89109   1.46109  -0.00138   0.00226   0.00015
   S      7.82472   0.90188   1.48684  -0.00043   0.00059  -0.00126
   S     -0.01724   3.60001   1.46053   0.00357   0.00040   0.00066
   S      3.13266   3.61063   1.45553   0.00081  -0.00058  -0.00281
   S      6.27814   3.60180   1.46108  -0.00291  -0.00001   0.00022
   S     -1.56206   6.32091   1.48160   0.00046  -0.00073  -0.00169
   S      1.56672   6.34372   1.46052   0.00165  -0.00305   0.00061
   S      4.69558   6.34232   1.46140  -0.00159  -0.00118   0.00043
   S      1.58191   0.90761   4.58042  -0.00093   0.00053   0.00032
   S      4.68094   0.90804   4.57920   0.00016   0.00040   0.00067
   S      7.82518   0.90162   4.58722  -0.00035   0.00069   0.00076
   S      0.01788   3.62090   4.57822   0.00138  -0.00062   0.00027
   S      3.13040   3.61194   4.50665   0.00043  -0.00023   0.00121
   S      6.24732   3.62130   4.57919  -0.00073  -0.00041   0.00062
   S     -1.56209   6.32094   4.58393   0.00050  -0.00062   0.00140
   S      1.56620   6.30288   4.57821   0.00115  -0.00070   0.00031
   S      4.69799   6.30525   4.58041  -0.00103   0.00062   0.00030
   S      0.00080   1.82257   7.93586  -0.02204  -0.01268   0.00031
   S      3.12503   1.79379   7.92696  -0.00289  -0.00115   0.00118
   S      6.24181   1.81575   7.93843   0.02058  -0.01185   0.00103
   S     -1.58070   4.52159   7.93512  -0.00156   0.01880   0.00899
   S      1.52011   4.54161   7.93156  -0.00308   0.00164  -0.00158
   S      4.70226   4.52584   7.92695  -0.00043   0.00299   0.00123
   S     -3.14181   7.23296   7.93328   0.01929  -0.01118   0.00952
   S     -0.01314   7.23690   7.93511  -0.01684  -0.00800   0.00897
   S      3.11503   7.21700   7.93584  -0.00002   0.02524   0.00032
   S     -0.01790   1.80701  11.04420   0.00967   0.00908  -0.00030
   S      3.11894   1.78697  11.05721  -0.00322  -0.03004  -0.00564
   S      6.26595   1.80182  11.04873  -0.01271   0.00729   0.00216
   S     -1.57667   4.53439  11.05369   0.00116  -0.02009  -0.00980
   S      1.52840   4.53683  11.06073  -0.03258   0.01862  -0.00027
   S      4.70512   4.53454  11.05720   0.02433   0.01757  -0.00575
   S     -3.13427   7.22862  11.04789  -0.01256   0.00728  -0.00578
   S     -0.02220   7.22702  11.05368   0.01826   0.00917  -0.00994
   S      3.11916   7.24098  11.04418  -0.00310  -0.01307  -0.00032
PRIMCOORD122
     55   1
   Re     3.10250   3.62809   6.72232  -0.00010  -0.00016   0.00001
   Mo     0.00804   1.80712   3.03358   0.00429  -0.01795   0.00118
   Mo     3.13242   1.77725   2.98990  -0.00281   0.00390  -0.00032
   Mo     6.25452   1.80837   3.03412   0.00763   0.01326  -0.00002
   Mo    -1.56192   4.50833   3.03079   0.02039   0.00193  -0.00044
   Mo     1.54287   4.52843   2.98550  -0.00047  -0.00080  -0.00003
   Mo     4.72024   4.52764   2.98989   0.00481  -0.00042   0.00032
   Mo    -3.13095   7.22665   3.03208  -0.00732  -0.01277  -0.00003
   Mo     0.00770   7.22719   3.03078  -0.00850   0.01863   0.00046
   Mo     3.13199   7.21839   3.03356  -0.01769  -0.00524  -0.00115
   Mo     1.54916   0.90241   9.49105   0.00065   0.00054  -0.00067
   Mo     4.69665   0.90342   9.50063   0.00121   0.00067  -0.00009
   Mo     7.81726   0.90624   9.47236   0.00032   0.00059   0.00008
   Mo    -0.02521   3.62034   9.49702   0.00075   0.00029  -0.00023
   Mo     3.11484   3.62098   9.57239  -0.00054  -0.00082   0.00004
   Mo     6.25922   3.61007   9.50062   0.00004   0.00136   0.00007
   Mo    -1.57660   6.32936   9.48490  -0.00009  -0.00024   0.00008
   Mo     1.54518   6.34054   9.49701  -0.00003   0.00081   0.00013
   Mo     4.68616   6.33627   9.49104   0.00021   0.00080   0.00060
   S      1.54859   0.89115   1.46141  -0.00380   0.02022  -0.00037
   S      4.71322   0.89109   1.46109  -0.00194  -0.02718  -0.00134
   S      7.82472   0.90188   1.48684   0.00421   0.00732  -0.00002
   S     -0.01724   3.60001   1.46053  -0.01644   0.02138  -0.00080
   S      3.13266   3.61063   1.45553  -0.00272  -0.00462  -0.00003
   S      6.27814   3.60180   1.46108  -0.02262  -0.01536   0.00139
   S     -1.56206   6.32091   1.48160  -0.00340  -0.00567   0.00001
   S      1.56672   6.34372   1.46052   0.02675  -0.00366   0.00080
   S      4.69558   6.34232   1.46140   0.01940   0.00671   0.00043
   S      1.58191   0.90761   4.58042  -0.00570   0.02029  -0.00149
   S      4.68094   0.90804   4.57920  -0.00270  -0.02811   0.00148
   S      7.82518   0.90162   4.58722   0.00553   0.00948  -0.00000
   S      0.01788   3.62090   4.57822  -0.01619   0.02008   0.00050
   S      3.13040   3.61194   4.50665  -0.00137  -0.00247  -0.00002
   S      6.24732   3.62130   4.57919  -0.02301  -0.01640  -0.00152
   S     -1.56209   6.32094   4.58393  -0.00263  -0.00446  -0.00002
   S      1.56620   6.30288   4.57821   0.02548  -0.00395  -0.00052
   S      4.69799   6.30525   4.58041   0.02031   0.00512   0.00145
   S      0.00080   1.82257   7.93586  -0.00034  -0.00129   0.00014
   S      3.12503   1.79379   7.92696  -0.00099   0.00049  -0.00011
   S      6.24181   1.81575   7.93843  -0.00151  -0.00247  -0.00004
   S     -1.58070   4.52159   7.93512  -0.00119   0.00011   0.00072
   S      1.52011   4.54161   7.93156   0.00039   0.00058   0.00004
   S      4.70226   4.52584   7.92695   0.00086  -0.00055   0.00014
   S     -3.14181   7.23296   7.93328  -0.00039  -0.00035  -0.00001
   S     -0.01314   7.23690   7.93511   0.00077  -0.00088  -0.00083
   S      3.11503   7.21700   7.93584  -0.00112  -0.00119  -0.00016
   S     -0.01790   1.80701  11.04420  -0.00124  -0.00072   0.00169
   S      3.11894   1.78697  11.05721  -0.00124   0.00189  -0.00068
   S      6.26595   1.80182  11.04873  -0.00096  -0.00179  -0.00006
   S     -1.57667   4.53439  11.05369  -0.00112   0.00043   0.00015
   S      1.52840   4.53683  11.06073  -0.00024  -0.00081  -0.00002
   S      4.70512   4.53454  11.05720   0.00209  -0.00011   0.00080
   S     -3.13427   7.22862  11.04789  -0.00147  -0.00255   0.00003
   S     -0.02220   7.22702  11.05368   0.00067  -0.00070  -0.00007
   S      3.11916   7.24098  11.04418  -0.00008  -0.00135  -0.00160
PRIMCOORD123
     55   1
   Re     3.10250   3.62809   6.72232  -0.00002  -0.00003   0.00001
   Mo     0.00804   1.80712   3.03358   0.00637   0.00036   0.01438
   Mo     3.13242   1.77725   2.98990   0.00426   0.00158  -0.01355
   Mo     6.25452   1.80837   3.03412  -0.00180  -0.00316  -0.00002
   Mo    -1.56192   4.50833   3.03079  -0.00022  -0.01308  -0.01456
   Mo     1.54287   4.52843   2.98550   0.00383   0.00671  -0.00002
   Mo     4.72024   4.52764   2.98989  -0.00078   0.00447   0.01357
   Mo    -3.13095   7.22665   3.03208  -0.00054  -0.00098  -0.00002
   Mo     0.00770   7.22719   3.03078  -0.01123  -0.00671   0.01458
   Mo     3.13199   7.21839   3.03356  -0.00285   0.00567  -0.01436
   Mo     1.54916   0.90241   9.49105   0.00041   0.00251  -0.00096
   Mo     4.69665   0.90342   9.50063   0.00159   0.00126   0.00012
   Mo     7.81726   0.90624   9.47236   0.00018   0.00028  -0.00003
   Mo    -0.02521   3.62034   9.49702   0.00166   0.00164  -0.00089
   Mo     3.11484   3.62098   9.57239  -0.00063  -0.00101  -0.00005
   Mo     6.25922   3.61007   9.50062   0.00033   0.00198  -0.00003
   Mo    -1.57660   6.32936   9.48490  -0.00002  -0.00016  -0.00002
   Mo     1.54518   6.34054   9.49701   0.00071   0.00221   0.00086
   Mo     4.68616   6.33627   9.49104   0.00209   0.00151   0.00096
   S      1.54859   0.89115   1.46141   0.01039  -0.00095  -0.00008
   S      4.71322   0.89109   1.46109  -0.00796   0.02503   0.00012
   S      7.82472   0.90188   1.48684  -0.01263  -0.02173   0.00001
   S     -0.01724   3.60001   1.46053  -0.02165   0.01756  -0.00063
   S      3.13266   3.61063   1.45553  -0.01115  -0.01937  -0.00001
   S      6.27814   3.60180   1.46108   0.02565   0.00561  -0.00008
   S     -1.56206   6.32091   1.48160   0.00149   0.00265   0.00000
   S      1.56672   6.34372   1.46052   0.02607  -0.01004   0.00061
   S      4.69558   6.34232   1.46140  -0.00603   0.00852   0.00009
   S      1.58191   0.90761   4.58042  -0.02496   0.00079   0.00011
   S      4.68094   0.90804   4.57920   0.01138  -0.00721   0.00072
   S      7.82518   0.90162   4.58722   0.00571   0.00995   0.00000
   S      0.01788   3.62090   4.57822  -0.00053  -0.01364  -0.00000
   S      3.13040   3.61194   4.50665   0.00361   0.00599   0.00000
   S      6.24732   3.62130   4.57919  -0.01195   0.00632  -0.00075
   S     -1.56209   6.32094   4.58393   0.01988   0.03441   0.00000
   S      1.56620   6.30288   4.57821  -0.01152  -0.00725   0.00004
   S      4.69799   6.30525   4.58041   0.01307  -0.02125  -0.00011
   S      0.00080   1.82257   7.93586   0.00123  -0.00244   0.00052
   S      3.12503   1.79379   7.92696  -0.00190   0.00004   0.00055
   S      6.24181   1.81575   7.93843  -0.00208  -0.00367  -0.00004
   S     -1.58070   4.52159   7.93512  -0.00119  -0.00030   0.00187
   S      1.52011   4.54161   7.93156  -0.00192  -0.00341   0.00003
   S      4.70226   4.52584   7.92695   0.00092  -0.00150  -0.00054
   S     -3.14181   7.23296   7.93328  -0.00173  -0.00285   0.00006
   S     -0.01314   7.23690   7.93511   0.00017  -0.00121  -0.00192
   S      3.11503   7.21700   7.93584  -0.00298  -0.00008  -0.00052
   S     -0.01790   1.80701  11.04420  -0.00056  -0.00239   0.00225
   S      3.11894   1.78697  11.05721  -0.00112   0.00144  -0.00183
   S      6.26595   1.80182  11.04873  -0.00156  -0.00258  -0.00009
   S     -1.57667   4.53439  11.05369  -0.00255  -0.00013   0.00041
   S      1.52840   4.53683  11.06073  -0.00127  -0.00218  -0.00006
   S      4.70512   4.53454  11.05720   0.00194  -0.00004   0.00184
   S     -3.13427   7.22862  11.04789  -0.00320  -0.00535   0.00000
   S     -0.02220   7.22702  11.05368   0.00098  -0.00212  -0.00042
   S      3.11916   7.24098  11.04418  -0.00193  -0.00166  -0.00213
PRIMCOORD124
     55   1
   Re     3.10250   3.62809   6.72232   0.00023  -0.00014  -0.00003
   Mo     0.00804   1.80712   3.03358  -0.00252  -0.00521  -0.00770
   Mo     3.13242   1.77725   2.98990  -0.00747   0.00039  -0.00737
   Mo     6.25452   1.80837   3.03412  -0.00840   0.00486   0.01563
   Mo    -1.56192   4.50833   3.03079   0.00226  -0.00783  -0.00807
   Mo     1.54287   4.52843   2.98550   0.00020  -0.00013   0.01505
   Mo     4.72024   4.52764   2.98989  -0.00406   0.00632  -0.00734
   Mo    -3.13095   7.22665   3.03208   0.01295  -0.00750   0.01538
   Mo     0.00770   7.22719   3.03078   0.00791   0.00196  -0.00804
   Mo     3.13199   7.21839   3.03356   0.00319   0.00484  -0.00773
   Mo     1.54916   0.90241   9.49105  -0.00294   0.00064   0.00030
   Mo     4.69665   0.90342   9.50063  -0.00176   0.00269  -0.00178
   Mo     7.81726   0.90624   9.47236   0.00009  -0.00003  -0.00006
   Mo    -0.02521   3.62034   9.49702  -0.00198   0.00282   0.00170
   Mo     3.11484   3.62098   9.57239   0.00303  -0.00178  -0.00032
   Mo     6.25922   3.61007   9.50062  -0.00319   0.00033  -0.00180
   Mo    -1.57660   6.32936   9.48490   0.00022  -0.00011  -0.00018
   Mo     1.54518   6.34054   9.49701  -0.00336   0.00045   0.00175
   Mo     4.68616   6.33627   9.49104  -0.00188   0.00230   0.00036
   S      1.54859   0.89115   1.46141   0.00329   0.02843   0.00038
   S      4.71322   0.89109   1.46109  -0.00569  -0.01523  -0.00056
   S      7.82472   0.90188   1.48684   0.02438  -0.01412  -0.00048
   S     -0.01724   3.60001   1.46053  -0.01828  -0.00058   0.00028
   S      3.13266   3.61063   1.45553   0.01636  -0.00950   0.00056
   S      6.27814   3.60180   1.46108   0.01038   0.01254  -0.00054
   S     -1.56206   6.32091   1.48160  -0.00484   0.00278   0.00043
   S      1.56672   6.34372   1.46052  -0.00858   0.01614   0.00029
   S      4.69558   6.34232   1.46140  -0.02289  -0.01711   0.00042
   S      1.58191   0.90761   4.58042   0.00184  -0.00685   0.00067
   S      4.68094   0.90804   4.57920   0.02253   0.00456   0.00030
   S      7.82518   0.90162   4.58722  -0.00472   0.00271  -0.00001
   S      0.01788   3.62090   4.57822   0.01153   0.01738  -0.00108
   S      3.13040   3.61194   4.50665  -0.00855   0.00496   0.00006
   S      6.24732   3.62130   4.57919   0.00727  -0.02179   0.00030
   S     -1.56209   6.32094   4.58393  -0.03423   0.01979   0.00023
   S      1.56620   6.30288   4.57821  -0.00928  -0.01865  -0.00109
   S      4.69799   6.30525   4.58041   0.00695   0.00173   0.00067
   S      0.00080   1.82257   7.93586   0.00304  -0.00666  -0.00052
   S      3.12503   1.79379   7.92696   0.00312   0.00060   0.00094
   S      6.24181   1.81575   7.93843  -0.00023  -0.00005   0.00134
   S     -1.58070   4.52159   7.93512   0.00330   0.00011   0.00115
   S      1.52011   4.54161   7.93156  -0.00079   0.00033  -0.00181
   S      4.70226   4.52584   7.92695   0.00111  -0.00305   0.00094
   S     -3.14181   7.23296   7.93328  -0.00010  -0.00009  -0.00217
   S     -0.01314   7.23690   7.93511   0.00153  -0.00301   0.00104
   S      3.11503   7.21700   7.93584   0.00707   0.00066  -0.00056
   S     -0.01790   1.80701  11.04420   0.00252  -0.00284  -0.00241
   S      3.11894   1.78697  11.05721   0.00228   0.00262  -0.00223
   S      6.26595   1.80182  11.04873   0.00204  -0.00134   0.00485
   S     -1.57667   4.53439  11.05369   0.00860  -0.00034  -0.00000
   S      1.52840   4.53683  11.06073  -0.00578   0.00321   0.00431
   S      4.70512   4.53454  11.05720  -0.00105  -0.00331  -0.00218
   S     -3.13427   7.22862  11.04789  -0.00053   0.00008  -0.00004
   S     -0.02220   7.22702  11.05368   0.00463  -0.00740  -0.00005
   S      3.11916   7.24098  11.04418   0.00356  -0.00087  -0.00258
PRIMCOORD125
     55   1
   Re     3.10250   3.62809   6.72232   0.00119  -0.00070   0.00008
   Mo     0.00804   1.80712   3.03358  -0.00402   0.00170   0.00170
   Mo     3.13242   1.77725   2.98990   0.00265  -0.00425   0.00095
   Mo     6.25452   1.80837   3.03412  -0.00461   0.00268  -0.00343
   Mo    -1.56192   4.50833   3.03079   0.00590   0.00498   0.00129
   Mo     1.54287   4.52843   2.98550   0.00686  -0.00393  -0.00201
   Mo     4.72024   4.52764   2.98989   0.00499  -0.00018   0.00102
   Mo    -3.13095   7.22665   3.03208  -0.00867   0.00492  -0.00248
   Mo     0.00770   7.22719   3.03078  -0.00141  -0.00756   0.00136
   Mo     3.13199   7.21839   3.03356  -0.00354   0.00267   0.00164
   Mo     1.54916   0.90241   9.49105  -0.01172   0.00313   0.00187
   Mo     4.69665   0.90342   9.50063  -0.00594   0.00976  -0.00686
   Mo     7.81726   0.90624   9.47236  -0.00033   0.00023   0.00055
   Mo    -0.02521   3.62034   9.49702  -0.00752   0.01172   0.00477
   Mo     3.11484   3.62098   9.57239   0.00832  -0.00487  -0.00067
   Mo     6.25922   3.61007   9.50062  -0.01135   0.00050  -0.00691
   Mo    -1.57660   6.32936   9.48490  -0.00187   0.00112  -0.00018
   Mo     1.54518   6.34054   9.49701  -0.01378   0.00097   0.00484
   Mo     4.68616   6.33627   9.49104  -0.00820   0.00876   0.00205
   S      1.54859   0.89115   1.46141   0.00268  -0.00903   0.00021
   S      4.71322   0.89109   1.46109   0.00314   0.01340  -0.00231
   S      7.82472   0.90188   1.48684   0.00697  -0.00405  -0.00012
   S     -0.01724   3.60001   1.46053  -0.00231   0.00262   0.00253
   S      3.13266   3.61063   1.45553  -0.01272   0.00728  -0.00031
   S      6.27814   3.60180   1.46108  -0.00998  -0.00942  -0.00229
   S     -1.56206   6.32091   1.48160   0.00803  -0.00467  -0.00054
   S      1.56672   6.34372   1.46052  -0.00329   0.00058   0.00255
   S      4.69558   6.34232   1.46140   0.00933   0.00228   0.00029
   S      1.58191   0.90761   4.58042   0.00340  -0.00216  -0.00075
   S      4.68094   0.90804   4.57920  -0.00128   0.00616   0.00279
   S      7.82518   0.90162   4.58722   0.01257  -0.00721   0.00040
   S      0.01788   3.62090   4.57822  -0.00515  -0.00254  -0.00226
   S      3.13040   3.61194   4.50665  -0.01812   0.01059  -0.00020
   S      6.24732   3.62130   4.57919  -0.00612  -0.00199   0.00279
   S     -1.56209   6.32094   4.58393   0.01220  -0.00697   0.00020
   S      1.56620   6.30288   4.57821  -0.00040   0.00563  -0.00225
   S      4.69799   6.30525   4.58041   0.00378  -0.00194  -0.00078
   S      0.00080   1.82257   7.93586   0.01285  -0.02385  -0.00266
   S      3.12503   1.79379   7.92696   0.00969   0.00324   0.00249
   S      6.24181   1.81575   7.93843  -0.00031  -0.00006   0.00699
   S     -1.58070   4.52159   7.93512   0.01580  -0.00229   0.00472
   S      1.52011   4.54161   7.93156  -0.00347   0.00177  -0.00361
   S      4.70226   4.52584   7.92695   0.00215  -0.01006   0.00245
   S     -3.14181   7.23296   7.93328   0.00335  -0.00235  -0.00863
   S     -0.01314   7.23690   7.93511   0.00989  -0.01284   0.00451
   S      3.11503   7.21700   7.93584   0.02660   0.00070  -0.00278
   S     -0.01790   1.80701  11.04420   0.01002  -0.01377  -0.00956
   S      3.11894   1.78697  11.05721   0.00968   0.00775  -0.00548
   S      6.26595   1.80182  11.04873   0.00772  -0.00469   0.01832
   S     -1.57667   4.53439  11.05369   0.03149  -0.00106   0.00143
   S      1.52840   4.53683  11.06073  -0.01492   0.00832   0.00976
   S      4.70512   4.53454  11.05720  -0.00172  -0.01216  -0.00535
   S     -3.13427   7.22862  11.04789   0.00036  -0.00087  -0.00289
   S     -0.02220   7.22702  11.05368   0.01676  -0.02704   0.00134
   S      3.11916   7.24098  11.04418   0.01671  -0.00202  -0.00993
PRIMCOORD126
     55   1
   Re     3.10250   3.62809   6.72232   0.00062   0.00106   0.00000
   Mo     0.00804   1.80712   3.03358  -0.00118  -0.00317   0.00131
   Mo     3.13242   1.77725   2.98990   0.00156   0.00413  -0.00032
   Mo     6.25452   1.80837   3.03412  -0.00091  -0.00140   0.00003
   Mo    -1.56192   4.50833   3.03079   0.00245  -0.00603  -0.00064
   Mo     1.54287   4.52843   2.98550   0.00117   0.00189   0.00004
   Mo     4.72024   4.52764   2.98989   0.00285   0.00348   0.00027
   Mo    -3.13095   7.22665   3.03208   0.00204   0.00356   0.00004
   Mo     0.00770   7.22719   3.03078  -0.00641  -0.00100   0.00059
   Mo     3.13199   7.21839   3.03356  -0.00219  -0.00255  -0.00134
   Mo     1.54916   0.90241   9.49105  -0.00346  -0.01432   0.00296
   Mo     4.69665   0.90342   9.50063  -0.01293  -0.00977   0.00086
   Mo     7.81726   0.90624   9.47236  -0.00342  -0.00593  -0.00002
   Mo    -0.02521   3.62034   9.49702  -0.00650  -0.01041   0.00781
   Mo     3.11484   3.62098   9.57239   0.00204   0.00335  -0.00001
   Mo     6.25922   3.61007   9.50062  -0.00230  -0.01613  -0.00098
   Mo    -1.57660   6.32936   9.48490  -0.00305  -0.00534  -0.00002
   Mo     1.54518   6.34054   9.49701  -0.00608  -0.01077  -0.00768
   Mo     4.68616   6.33627   9.49104  -0.01080  -0.01000  -0.00292
   S      1.54859   0.89115   1.46141  -0.00026  -0.00551   0.00273
   S      4.71322   0.89109   1.46109  -0.00018   0.00126   0.00063
   S      7.82472   0.90188   1.48684   0.00294   0.00468  -0.00000
   S     -0.01724   3.60001   1.46053  -0.00668   0.00595   0.00123
   S      3.13266   3.61063   1.45553  -0.00410  -0.00694  -0.00002
   S      6.27814   3.60180   1.46108   0.00117   0.00039  -0.00068
   S     -1.56206   6.32091   1.48160   0.00398   0.00677  -0.00000
   S      1.56672   6.34372   1.46052   0.00841  -0.00265  -0.00117
   S      4.69558   6.34232   1.46140  -0.00474  -0.00300  -0.00270
   S      1.58191   0.90761   4.58042  -0.00227  -0.00234  -0.00266
   S      4.68094   0.90804   4.57920   0.00141   0.00071  -0.00008
   S      7.82518   0.90162   4.58722   0.00433   0.00727   0.00000
   S      0.01788   3.62090   4.57822  -0.00341   0.00331  -0.00159
   S      3.13040   3.61194   4.50665  -0.00801  -0.01334  -0.00000
   S      6.24732   3.62130   4.57919  -0.00003   0.00135   0.00017
   S     -1.56209   6.32094   4.58393   0.00429   0.00749   0.00000
   S      1.56620   6.30288   4.57821   0.00454  -0.00132   0.00150
   S      4.69799   6.30525   4.58041  -0.00084  -0.00307   0.00262
   S      0.00080   1.82257   7.93586   0.00003   0.01462  -0.00395
   S      3.12503   1.79379   7.92696   0.00798  -0.00319  -0.00066
   S      6.24181   1.81575   7.93843   0.01726   0.02975   0.00008
   S     -1.58070   4.52159   7.93512   0.00547   0.01142  -0.01109
   S      1.52011   4.54161   7.93156   0.00843   0.01470  -0.00007
   S      4.70226   4.52584   7.92695  -0.00675   0.00521   0.00072
   S     -3.14181   7.23296   7.93328   0.01383   0.02403  -0.00008
   S     -0.01314   7.23690   7.93511   0.00735   0.00991   0.01116
   S      3.11503   7.21700   7.93584   0.01317   0.00739   0.00391
   S     -0.01790   1.80701  11.04420   0.00483   0.01879  -0.01545
   S      3.11894   1.78697  11.05721   0.01170  -0.00317   0.00495
   S      6.26595   1.80182  11.04873   0.01197   0.02049   0.00018
   S     -1.57667   4.53439  11.05369   0.01646   0.00682  -0.00343
   S      1.52840   4.53683  11.06073   0.00445   0.00812   0.00011
   S      4.70512   4.53454  11.05720  -0.00865   0.00842  -0.00507
   S     -3.13427   7.22862  11.04789   0.01703   0.02972   0.00001
   S     -0.02220   7.22702  11.05368  -0.00190   0.01688   0.00347
   S      3.11916   7.24098  11.04418   0.01414   0.01348   0.01527
PRIMCOORD127
     55   1
   Re     3.10250   3.62809   6.72232   0.00016   0.00027   0.00000
   Mo     0.00804   1.80712   3.03358   0.00005  -0.00052   0.00022
   Mo     3.13242   1.77725   2.98990   0.00023   0.00068  -0.00009
   Mo     6.25452   1.80837   3.03412  -0.00014  -0.00019   0.00000
   Mo    -1.56192   4.50833   3.03079   0.00012  -0.00101  -0.00020
   Mo     1.54287   4.52843   2.98550   0.00025   0.00037   0.00001
   Mo     4.72024   4.52764   2.98989   0.00049   0.00054   0.00008
   Mo    -3.13095   7.22665   3.03208   0.00033   0.00061   0.00000
   Mo     0.00770   7.22719   3.03078  -0.00094  -0.00044   0.00019
   Mo     3.13199   7.21839   3.03356  -0.00049  -0.00019  -0.00023
   Mo     1.54916   0.90241   9.49105   0.01080  -0.00155   0.01380
   Mo     4.69665   0.90342   9.50063   0.00888  -0.00296  -0.01353
   Mo     7.81726   0.90624   9.47236   0.00067   0.00115  -0.00001
   Mo    -0.02521   3.62034   9.49702  -0.00832  -0.00940  -0.01226
   Mo     3.11484   3.62098   9.57239   0.00026   0.00039  -0.00001
   Mo     6.25922   3.61007   9.50062  -0.00712   0.00619   0.01348
   Mo    -1.57660   6.32936   9.48490   0.00029   0.00054  -0.00001
   Mo     1.54518   6.34054   9.49701  -0.00409  -0.01188   0.01232
   Mo     4.68616   6.33627   9.49104  -0.00681   0.00863  -0.01378
   S      1.54859   0.89115   1.46141   0.00001  -0.00077   0.00068
   S      4.71322   0.89109   1.46109   0.00006   0.00045  -0.00006
   S      7.82472   0.90188   1.48684   0.00032   0.00047  -0.00001
   S     -0.01724   3.60001   1.46053  -0.00122   0.00084   0.00008
   S      3.13266   3.61063   1.45553  -0.00074  -0.00123  -0.00001
   S      6.27814   3.60180   1.46108   0.00033   0.00024   0.00003
   S     -1.56206   6.32091   1.48160   0.00070   0.00114  -0.00000
   S      1.56672   6.34372   1.46052   0.00128  -0.00060  -0.00008
   S      4.69558   6.34232   1.46140  -0.00065  -0.00040  -0.00070
   S      1.58191   0.90761   4.58042  -0.00056  -0.00036  -0.00065
   S      4.68094   0.90804   4.57920   0.00019   0.00033   0.00020
   S      7.82518   0.90162   4.58722   0.00053   0.00086   0.00001
   S      0.01788   3.62090   4.57822  -0.00026   0.00037  -0.00005
   S      3.13040   3.61194   4.50665  -0.00144  -0.00234   0.00001
   S      6.24732   3.62130   4.57919   0.00017   0.00027  -0.00016
   S     -1.56209   6.32094   4.58393   0.00087   0.00147   0.00001
   S      1.56620   6.30288   4.57821   0.00042  -0.00004   0.00005
   S      4.69799   6.30525   4.58041   0.00001  -0.00068   0.00067
   S      0.00080   1.82257   7.93586  -0.01769   0.02818  -0.00050
   S      3.12503   1.79379   7.92696   0.00169  -0.00067   0.00001
   S      6.24181   1.81575   7.93843  -0.01348  -0.02331   0.00003
   S     -1.58070   4.52159   7.93512   0.02753  -0.00036  -0.00200
   S      1.52011   4.54161   7.93156   0.00114   0.00199  -0.00001
   S      4.70226   4.52584   7.92695  -0.00141   0.00104   0.00002
   S     -3.14181   7.23296   7.93328  -0.01018  -0.01774  -0.00003
   S     -0.01314   7.23690   7.93511  -0.01401   0.02346   0.00202
   S      3.11503   7.21700   7.93584   0.03342  -0.00123   0.00048
   S     -0.01790   1.80701  11.04420   0.00037  -0.00173  -0.00287
   S      3.11894   1.78697  11.05721  -0.02997   0.00014   0.00113
   S      6.26595   1.80182  11.04873   0.00382   0.00661   0.00007
   S     -1.57667   4.53439  11.05369  -0.00562  -0.00074  -0.00008
   S      1.52840   4.53683  11.06073   0.01670   0.02907   0.00002
   S      4.70512   4.53454  11.05720   0.01513  -0.02594  -0.00115
   S     -3.13427   7.22862  11.04789   0.00745   0.01285   0.00000
   S     -0.02220   7.22702  11.05368   0.00232  -0.00552   0.00009
   S      3.11916   7.24098  11.04418  -0.00159  -0.00060   0.00279
PRIMCOORD128
     55   1
   Re     3.10250   3.62809   6.72232   0.00036   0.00022  -0.00006
   Mo     0.00804   1.80712   3.03358  -0.00202  -0.00131   0.00009
   Mo     3.13242   1.77725   2.98990   0.00046  -0.00038   0.00033
   Mo     6.25452   1.80837   3.03412  -0.00121   0.00003  -0.00009
   Mo    -1.56192   4.50833   3.03079   0.00138  -0.00208   0.00037
   Mo     1.54287   4.52843   2.98550   0.00026   0.00020   0.00019
   Mo     4.72024   4.52764   2.98989  -0.00021   0.00007  -0.00062
   Mo    -3.13095   7.22665   3.03208  -0.00080   0.00204   0.00001
   Mo     0.00770   7.22719   3.03078  -0.00337  -0.00186  -0.00031
   Mo     3.13199   7.21839   3.03356  -0.00121  -0.00138   0.00003
   Mo     1.54916   0.90241   9.49105   0.00679  -0.01061  -0.00006
   Mo     4.69665   0.90342   9.50063   0.00300   0.00693   0.00600
   Mo     7.81726   0.90624   9.47236   0.01844   0.00567  -0.00025
   Mo    -0.02521   3.62034   9.49702  -0.00244   0.00585   0.00249
   Mo     3.11484   3.62098   9.57239   0.01718   0.00800   0.00114
   Mo     6.25922   3.61007   9.50062   0.00261  -0.00603  -0.00547
   Mo    -1.57660   6.32936   9.48490   0.01744   0.00492   0.00031
   Mo     1.54518   6.34054   9.49701   0.01011  -0.00268   0.00403
   Mo     4.68616   6.33627   9.49104   0.00277   0.00089  -0.00785
   S      1.54859   0.89115   1.46141   0.00104  -0.00270   0.00226
   S      4.71322   0.89109   1.46109  -0.00073   0.00278  -0.00055
   S      7.82472   0.90188   1.48684   0.00488   0.00302  -0.00006
   S     -0.01724   3.60001   1.46053  -0.00178   0.00269   0.00200
   S      3.13266   3.61063   1.45553  -0.00014   0.00071  -0.00005
   S      6.27814   3.60180   1.46108   0.00080  -0.00161  -0.00141
   S     -1.56206   6.32091   1.48160   0.00460   0.00315   0.00000
   S      1.56672   6.34372   1.46052   0.00276  -0.00180  -0.00050
   S      4.69558   6.34232   1.46140  -0.00047   0.00116  -0.00152
   S      1.58191   0.90761   4.58042   0.00170  -0.00071  -0.00259
   S      4.68094   0.90804   4.57920   0.00009   0.00256   0.00109
   S      7.82518   0.90162   4.58722   0.00381   0.00240   0.00007
   S      0.01788   3.62090   4.57822  -0.00037   0.00217  -0.00275
   S      3.13040   3.61194   4.50665  -0.00671  -0.00340  -0.00007
   S      6.24732   3.62130   4.57919   0.00233  -0.00033   0.00157
   S     -1.56209   6.32094   4.58393   0.00356   0.00211  -0.00004
   S      1.56620   6.30288   4.57821   0.00299  -0.00061   0.00073
   S      4.69799   6.30525   4.58041   0.00074   0.00166   0.00182
   S      0.00080   1.82257   7.93586  -0.02329  -0.00925  -0.00209
   S      3.12503   1.79379   7.92696  -0.00475  -0.00368  -0.00569
   S      6.24181   1.81575   7.93843  -0.01132   0.01538  -0.00144
   S     -1.58070   4.52159   7.93512  -0.00386  -0.00906  -0.00014
   S      1.52011   4.54161   7.93156  -0.00365   0.00032  -0.00784
   S      4.70226   4.52584   7.92695  -0.00646   0.00125   0.01168
   S     -3.14181   7.23296   7.93328  -0.01991   0.01135   0.00669
   S     -0.01314   7.23690   7.93511  -0.02792  -0.01246  -0.00687
   S      3.11503   7.21700   7.93584  -0.00073  -0.00891   0.00208
   S     -0.01790   1.80701  11.04420  -0.02214  -0.00684  -0.00059
   S      3.11894   1.78697  11.05721   0.00132  -0.01346   0.00636
   S      6.26595   1.80182  11.04873  -0.01828   0.00348  -0.00090
   S     -1.57667   4.53439  11.05369   0.01085  -0.00576   0.00218
   S      1.52840   4.53683  11.06073  -0.01747   0.01050   0.01047
   S      4.70512   4.53454  11.05720  -0.03529  -0.01658  -0.01695
   S     -3.13427   7.22862  11.04789  -0.00862   0.02036   0.00429
   S     -0.02220   7.22702  11.05368  -0.02337  -0.00908  -0.00594
   S      3.11916   7.24098  11.04418  -0.01333  -0.00686   0.00402
PRIMCOORD129
     55   1
   Re     3.10250   3.62809   6.72232   0.00005  -0.00040  -0.00008
   Mo     0.00804   1.80712   3.03358   0.00030   0.00159   0.00002
   Mo     3.13242   1.77725   2.98990  -0.00013   0.00010  -0.00056
   Mo     6.25452   1.80837   3.03412  -0.00078   0.00102  -0.00012
   Mo    -1.56192   4.50833   3.03079   0.00008   0.00360  -0.00025
   Mo     1.54287   4.52843   2.98550  -0.00003  -0.00032   0.00021
   Mo     4.72024   4.52764   2.98989   0.00052  -0.00020   0.00023
   Mo    -3.13095   7.22665   3.03208  -0.00227  -0.00005  -0.00000
   Mo     0.00770   7.22719   3.03078   0.00206  -0.00039   0.00030
   Mo     3.13199   7.21839   3.03356  -0.00006   0.00218   0.00011
   Mo     1.54916   0.90241   9.49105   0.00163  -0.00442  -0.00794
   Mo     4.69665   0.90342   9.50063   0.00708   0.00178  -0.00462
   Mo     7.81726   0.90624   9.47236   0.00709  -0.01817  -0.00031
   Mo    -0.02521   3.62034   9.49702   0.00711  -0.00664   0.00445
   Mo     3.11484   3.62098   9.57239   0.00418  -0.01792   0.00133
   Mo     6.25922   3.61007   9.50062  -0.00413  -0.00699   0.00530
   Mo    -1.57660   6.32936   9.48490   0.00705  -0.01705   0.00035
   Mo     1.54518   6.34054   9.49701  -0.00486  -0.00121   0.00312
   Mo     4.68616   6.33627   9.49104   0.01314  -0.00046  -0.00121
   S      1.54859   0.89115   1.46141  -0.00109  -0.00057  -0.00127
   S      4.71322   0.89109   1.46109   0.00172   0.00046  -0.00154
   S      7.82472   0.90188   1.48684   0.00046  -0.00528  -0.00009
   S     -0.01724   3.60001   1.46053   0.00280  -0.00118  -0.00025
   S      3.13266   3.61063   1.45553  -0.00066  -0.00012  -0.00009
   S      6.27814   3.60180   1.46108  -0.00268  -0.00098  -0.00078
   S     -1.56206   6.32091   1.48160   0.00016  -0.00517  -0.00003
   S      1.56672   6.34372   1.46052  -0.00286   0.00001   0.00192
   S      4.69558   6.34232   1.46140   0.00282   0.00064   0.00201
   S      1.58191   0.90761   4.58042  -0.00078  -0.00159   0.00149
   S      4.68094   0.90804   4.57920   0.00146  -0.00151   0.00176
   S      7.82518   0.90162   4.58722   0.00031  -0.00415   0.00010
   S      0.01788   3.62090   4.57822   0.00203  -0.00202   0.00038
   S      3.13040   3.61194   4.50665  -0.00133   0.00706  -0.00007
   S      6.24732   3.62130   4.57919  -0.00182  -0.00140   0.00133
   S     -1.56209   6.32094   4.58393   0.00039  -0.00392  -0.00003
   S      1.56620   6.30288   4.57821  -0.00161  -0.00080  -0.00266
   S      4.69799   6.30525   4.58041   0.00155  -0.00086  -0.00235
   S      0.00080   1.82257   7.93586   0.00398   0.00372   0.00182
   S      3.12503   1.79379   7.92696  -0.00506   0.00449   0.01095
   S      6.24181   1.81575   7.93843  -0.02091   0.00432  -0.00165
   S     -1.58070   4.52159   7.93512  -0.00383   0.02944  -0.00695
   S      1.52011   4.54161   7.93156  -0.00264   0.00312  -0.00906
   S      4.70226   4.52584   7.92695  -0.00013   0.00622  -0.00405
   S     -3.14181   7.23296   7.93328  -0.02294   0.01334   0.00776
   S     -0.01314   7.23690   7.93511   0.00190   0.00617  -0.00117
   S      3.11503   7.21700   7.93584  -0.00382   0.02375  -0.00180
   S     -0.01790   1.80701  11.04420  -0.00399   0.01409   0.00400
   S      3.11894   1.78697  11.05721  -0.00313   0.03728  -0.01620
   S      6.26595   1.80182  11.04873  -0.01506   0.01472  -0.00108
   S     -1.57667   4.53439  11.05369  -0.00238   0.02418  -0.00570
   S      1.52840   4.53683  11.06073  -0.02053   0.01155   0.01213
   S      4.70512   4.53454  11.05720   0.00730   0.00325   0.00399
   S     -3.13427   7.22862  11.04789  -0.02348   0.00025   0.00500
   S     -0.02220   7.22702  11.05368   0.00716  -0.00785   0.00136
   S      3.11916   7.24098  11.04418  -0.00720   0.02180   0.00006
PRIMCOORD130
     55   1
   Re     3.10250   3.62809   6.72232  -0.00020  -0.00035   0.00001
   Mo     0.00804   1.80712   3.03358  -0.01466   0.00389  -0.00115
   Mo     3.13242   1.77725   2.98990   0.00763  -0.00823   0.00063
   Mo     6.25452   1.80837   3.03412   0.00958   0.01646   0.00000
   Mo    -1.56192   4.50833   3.03079   0.00998  -0.00772   0.00157
   Mo     1.54287   4.52843   2.98550   0.00804   0.01386  -0.00001
   Mo     4.72024   4.52764   2.98989  -0.01097   0.00263  -0.00065
   Mo    -3.13095   7.22665   3.03208   0.00993   0.01708  -0.00001
   Mo     0.00770   7.22719   3.03078  -0.01170   0.00499  -0.00156
   Mo     3.13199   7.21839   3.03356   0.01057  -0.01081   0.00115
   Mo     1.54916   0.90241   9.49105  -0.00001   0.00150  -0.00173
   Mo     4.69665   0.90342   9.50063   0.00083   0.00111  -0.00118
   Mo     7.81726   0.90624   9.47236  -0.00052  -0.00093   0.00002
   Mo    -0.02521   3.62034   9.49702   0.00057   0.00073  -0.00097
   Mo     3.11484   3.62098   9.57239  -0.00135  -0.00239  -0.00001
   Mo     6.25922   3.61007   9.50062   0.00055   0.00128   0.00116
   Mo    -1.57660   6.32936   9.48490  -0.00010  -0.00019   0.00001
   Mo     1.54518   6.34054   9.49701   0.00032   0.00085   0.00099
   Mo     4.68616   6.33627   9.49104   0.00132   0.00075   0.00172
   S      1.54859   0.89115   1.46141   0.00677  -0.02383  -0.00304
   S      4.71322   0.89109   1.46109  -0.02043  -0.00840   0.00118
   S      7.82472   0.90188   1.48684   0.00847   0.01479   0.00001
   S     -0.01724   3.60001   1.46053  -0.02081  -0.00639  -0.00182
   S      3.13266   3.61063   1.45553   0.00746   0.01307  -0.00000
   S      6.27814   3.60180   1.46108   0.00320  -0.02175  -0.00117
   S     -1.56206   6.32091   1.48160   0.00607   0.01070  -0.00001
   S      1.56672   6.34372   1.46052   0.00508  -0.02122   0.00186
   S      4.69558   6.34232   1.46140  -0.02398  -0.00624   0.00306
   S      1.58191   0.90761   4.58042   0.01091  -0.02542   0.00238
   S      4.68094   0.90804   4.57920  -0.02094  -0.00841   0.00156
   S      7.82518   0.90162   4.58722   0.00583   0.01021  -0.00004
   S      0.01788   3.62090   4.57822  -0.01995  -0.00206  -0.00111
   S      3.13040   3.61194   4.50665   0.00887   0.01556  -0.00001
   S      6.24732   3.62130   4.57919   0.00349  -0.02217  -0.00161
   S     -1.56209   6.32094   4.58393   0.00473   0.00834  -0.00001
   S      1.56620   6.30288   4.57821   0.00843  -0.01826   0.00107
   S      4.69799   6.30525   4.58041  -0.02744  -0.00339  -0.00235
   S      0.00080   1.82257   7.93586   0.00228  -0.00088   0.00054
   S      3.12503   1.79379   7.92696  -0.00097   0.00142   0.00414
   S      6.24181   1.81575   7.93843  -0.00191  -0.00325  -0.00002
   S     -1.58070   4.52159   7.93512  -0.00030   0.00002   0.00089
   S      1.52011   4.54161   7.93156  -0.00119  -0.00204  -0.00002
   S      4.70226   4.52584   7.92695   0.00170  -0.00014  -0.00409
   S     -3.14181   7.23296   7.93328  -0.00069  -0.00109   0.00000
   S     -0.01314   7.23690   7.93511   0.00021  -0.00020  -0.00087
   S      3.11503   7.21700   7.93584  -0.00185   0.00155  -0.00059
   S     -0.01790   1.80701  11.04420  -0.00024  -0.00092   0.00357
   S      3.11894   1.78697  11.05721   0.00020   0.00254  -0.00204
   S      6.26595   1.80182  11.04873  -0.00007  -0.00015   0.00005
   S     -1.57667   4.53439  11.05369  -0.00213  -0.00068  -0.00152
   S      1.52840   4.53683  11.06073   0.00056   0.00101   0.00004
   S      4.70512   4.53454  11.05720   0.00206   0.00143   0.00208
   S     -3.13427   7.22862  11.04789  -0.00196  -0.00334   0.00001
   S     -0.02220   7.22702  11.05368   0.00051  -0.00218   0.00148
   S      3.11916   7.24098  11.04418  -0.00066  -0.00062  -0.00355
PRIMCOORD131
     55   1
   Re     3.10250   3.62809   6.72232   0.00057  -0.00032   0.00004
   Mo     0.00804   1.80712   3.03358  -0.00199   0.01710   0.00059
   Mo     3.13242   1.77725   2.98990  -0.01286  -0.00582   0.00046
   Mo     6.25452   1.80837   3.03412   0.01246  -0.00734  -0.00133
   Mo    -1.56192   4.50833   3.03079  -0.01583  -0.00528   0.00134
   Mo     1.54287   4.52843   2.98550   0.01037  -0.00613  -0.00109
   Mo     4.72024   4.52764   2.98989  -0.00138   0.01395   0.00047
   Mo    -3.13095   7.22665   3.03208   0.00972  -0.00576  -0.00281
   Mo     0.00770   7.22719   3.03078  -0.00331   0.01619   0.00133
   Mo     3.13199   7.21839   3.03356  -0.01597  -0.00683   0.00058
   Mo     1.54916   0.90241   9.49105  -0.00119   0.00093  -0.00066
   Mo     4.69665   0.90342   9.50063  -0.00090   0.00111  -0.00142
   Mo     7.81726   0.90624   9.47236   0.00025  -0.00013  -0.00017
   Mo    -0.02521   3.62034   9.49702  -0.00132   0.00129   0.00222
   Mo     3.11484   3.62098   9.57239   0.00320  -0.00182   0.00013
   Mo     6.25922   3.61007   9.50062  -0.00140   0.00022  -0.00145
   Mo    -1.57660   6.32936   9.48490   0.00029  -0.00014  -0.00025
   Mo     1.54518   6.34054   9.49701  -0.00178   0.00050   0.00223
   Mo     4.68616   6.33627   9.49104  -0.00140   0.00058  -0.00067
   S      1.54859   0.89115   1.46141   0.01927   0.00500   0.00204
   S      4.71322   0.89109   1.46109   0.00347  -0.02079  -0.00359
   S      7.82472   0.90188   1.48684  -0.01693   0.00976   0.00122
   S     -0.01724   3.60001   1.46053   0.00604  -0.02166   0.00064
   S      3.13266   3.61063   1.45553  -0.01642   0.00952   0.00077
   S      6.27814   3.60180   1.46108   0.01984   0.00771  -0.00359
   S     -1.56206   6.32091   1.48160  -0.01417   0.00822   0.00104
   S      1.56672   6.34372   1.46052   0.02187   0.00595   0.00064
   S      4.69558   6.34232   1.46140   0.00557  -0.01902   0.00199
   S      1.58191   0.90761   4.58042   0.01735   0.00756   0.00213
   S      4.68094   0.90804   4.57920  -0.00123  -0.02353   0.00106
   S      7.82518   0.90162   4.58722  -0.01257   0.00728  -0.00089
   S      0.01788   3.62090   4.57822   0.00512  -0.02442  -0.00193
   S      3.13040   3.61194   4.50665  -0.01838   0.01062  -0.00092
   S      6.24732   3.62130   4.57919   0.01988   0.01317   0.00105
   S     -1.56209   6.32094   4.58393  -0.01043   0.00605  -0.00103
   S      1.56620   6.30288   4.57821   0.02381   0.00807  -0.00191
   S      4.69799   6.30525   4.58041   0.00241  -0.01867   0.00219
   S      0.00080   1.82257   7.93586   0.00192  -0.00434  -0.00045
   S      3.12503   1.79379   7.92696   0.00125   0.00109   0.00288
   S      6.24181   1.81575   7.93843  -0.00064   0.00041  -0.00000
   S     -1.58070   4.52159   7.93512   0.00119   0.00018   0.00032
   S      1.52011   4.54161   7.93156  -0.00203   0.00118  -0.00584
   S      4.70226   4.52584   7.92695  -0.00034  -0.00163   0.00291
   S     -3.14181   7.23296   7.93328  -0.00033   0.00013  -0.00086
   S     -0.01314   7.23690   7.93511   0.00041  -0.00119   0.00032
   S      3.11503   7.21700   7.93584   0.00475   0.00045  -0.00046
   S     -0.01790   1.80701  11.04420   0.00130   0.00009  -0.00161
   S      3.11894   1.78697  11.05721  -0.00071   0.00204  -0.00195
   S      6.26595   1.80182  11.04873   0.00160  -0.00092   0.00453
   S     -1.57667   4.53439  11.05369   0.00419  -0.00071  -0.00109
   S      1.52840   4.53683  11.06073  -0.00339   0.00195   0.00284
   S      4.70512   4.53454  11.05720  -0.00216  -0.00042  -0.00198
   S     -3.13427   7.22862  11.04789   0.00081  -0.00051   0.00357
   S     -0.02220   7.22702  11.05368   0.00269  -0.00332  -0.00115
   S      3.11916   7.24098  11.04418   0.00058  -0.00122  -0.00162
PRIMCOORD132
     55   1
   Re     3.10250   3.62809   6.72232  -0.00007  -0.00009  -0.00000
   Mo     0.00804   1.80712   3.03358  -0.01360  -0.01072  -0.00037
   Mo     3.13242   1.77725   2.98990  -0.00653  -0.01265   0.00022
   Mo     6.25452   1.80837   3.03412  -0.00708  -0.00555   0.00001
   Mo    -1.56192   4.50833   3.03079  -0.00709  -0.01288   0.00323
   Mo     1.54287   4.52843   2.98550  -0.00781  -0.00737  -0.00004
   Mo     4.72024   4.52764   2.98989  -0.01229  -0.01001  -0.00021
   Mo    -3.13095   7.22665   3.03208  -0.00780  -0.00704   0.00092
   Mo     0.00770   7.22719   3.03078  -0.01254  -0.01060  -0.00406
   Mo     3.13199   7.21839   3.03356  -0.00610  -0.01388   0.00027
   Mo     1.54916   0.90241   9.49105   0.00020   0.00107  -0.00072
   Mo     4.69665   0.90342   9.50063   0.00023   0.00032  -0.00123
   Mo     7.81726   0.90624   9.47236  -0.00091  -0.00128   0.00003
   Mo    -0.02521   3.62034   9.49702   0.00076  -0.00024  -0.00007
   Mo     3.11484   3.62098   9.57239  -0.00177  -0.00229  -0.00000
   Mo     6.25922   3.61007   9.50062   0.00041   0.00039   0.00124
   Mo    -1.57660   6.32936   9.48490  -0.00106  -0.00138  -0.00000
   Mo     1.54518   6.34054   9.49701  -0.00042   0.00036  -0.00029
   Mo     4.68616   6.33627   9.49104   0.00085   0.00065   0.00104
   S      1.54859   0.89115   1.46141   0.01622   0.01182  -0.00089
   S      4.71322   0.89109   1.46109   0.00707   0.01254   0.00213
   S      7.82472   0.90188   1.48684   0.01780   0.02072   0.00002
   S     -0.01724   3.60001   1.46053   0.01186   0.01479  -0.00084
   S      3.13266   3.61063   1.45553   0.01658   0.01933  -0.00010
   S      6.27814   3.60180   1.46108   0.01438   0.00793  -0.00201
   S     -1.56206   6.32091   1.48160   0.01938   0.02217   0.00004
   S      1.56672   6.34372   1.46052   0.01239   0.01253   0.00165
   S      4.69558   6.34232   1.46140   0.00782   0.01660   0.00015
   S      1.58191   0.90761   4.58042   0.01633   0.00901   0.00004
   S      4.68094   0.90804   4.57920   0.00734   0.01739   0.00310
   S      7.82518   0.90162   4.58722   0.01680   0.01936   0.00022
   S      0.01788   3.62090   4.57822   0.00703   0.01759  -0.00221
   S      3.13040   3.61194   4.50665   0.01476   0.01757   0.00004
   S      6.24732   3.62130   4.57919   0.01708   0.00985  -0.00243
   S     -1.56209   6.32094   4.58393   0.01443   0.01649  -0.00012
   S      1.56620   6.30288   4.57821   0.01771   0.00976   0.00305
   S      4.69799   6.30525   4.58041   0.00741   0.01649  -0.00167
   S      0.00080   1.82257   7.93586   0.00187   0.00040  -0.00061
   S      3.12503   1.79379   7.92696  -0.00034   0.00073   0.00314
   S      6.24181   1.81575   7.93843  -0.00105  -0.00211   0.00013
   S     -1.58070   4.52159   7.93512  -0.00036   0.00196   0.00058
   S      1.52011   4.54161   7.93156  -0.00008  -0.00036   0.00062
   S      4.70226   4.52584   7.92695   0.00084   0.00012  -0.00365
   S     -3.14181   7.23296   7.93328  -0.00005  -0.00078   0.00006
   S     -0.01314   7.23690   7.93511   0.00216   0.00098  -0.00051
   S      3.11503   7.21700   7.93584  -0.00123   0.00165   0.00033
   S     -0.01790   1.80701  11.04420   0.00044   0.00058   0.00149
   S      3.11894   1.78697  11.05721  -0.00033   0.00313  -0.00279
   S      6.26595   1.80182  11.04873   0.00056   0.00085  -0.00016
   S     -1.57667   4.53439  11.05369  -0.00198   0.00104  -0.00228
   S      1.52840   4.53683  11.06073   0.00047  -0.00012  -0.00055
   S      4.70512   4.53454  11.05720   0.00325   0.00160   0.00325
   S     -3.13427   7.22862  11.04789  -0.00135  -0.00267  -0.00051
   S     -0.02220   7.22702  11.05368   0.00164  -0.00061   0.00277
   S      3.11916   7.24098  11.04418   0.00050   0.00069  -0.00134
PRIMCOORD133
     55   1
   Re     3.10250   3.62809   6.72232   0.00004  -0.00004   0.00001
   Mo     0.00804   1.80712   3.03358   0.00917  -0.00633   0.00018
   Mo     3.13242   1.77725   2.98990   0.00925  -0.01013   0.00003
   Mo     6.25452   1.80837   3.03412   0.01331  -0.00964   0.00003
   Mo    -1.56192   4.50833   3.03079   0.00964  -0.01098   0.00274
   Mo     1.54287   4.52843   2.98550   0.01194  -0.00928   0.00026
   Mo     4.72024   4.52764   2.98989   0.00937  -0.00740  -0.00005
   Mo    -3.13095   7.22665   3.03208   0.01275  -0.00967  -0.00448
   Mo     0.00770   7.22719   3.03078   0.01027  -0.00753   0.00127
   Mo     3.13199   7.21839   3.03356   0.00837  -0.01107   0.00031
   Mo     1.54916   0.90241   9.49105  -0.00005   0.00019  -0.00092
   Mo     4.69665   0.90342   9.50063  -0.00020   0.00064  -0.00022
   Mo     7.81726   0.90624   9.47236   0.00045  -0.00061  -0.00017
   Mo    -0.02521   3.62034   9.49702  -0.00043   0.00005   0.00082
   Mo     3.11484   3.62098   9.57239   0.00127  -0.00139   0.00001
   Mo     6.25922   3.61007   9.50062  -0.00053   0.00000   0.00027
   Mo    -1.57660   6.32936   9.48490   0.00076  -0.00083  -0.00001
   Mo     1.54518   6.34054   9.49701  -0.00047   0.00053   0.00078
   Mo     4.68616   6.33627   9.49104   0.00016   0.00023  -0.00058
   S      1.54859   0.89115   1.46141  -0.01193   0.01074   0.00166
   S      4.71322   0.89109   1.46109  -0.01777   0.01280   0.00019
   S      7.82472   0.90188   1.48684  -0.01847   0.01692  -0.00012
   S     -0.01724   3.60001   1.46053  -0.01641   0.00893  -0.00223
   S      3.13266   3.61063   1.45553  -0.01708   0.01569   0.00052
   S      6.27814   3.60180   1.46108  -0.01557   0.01311  -0.00066
   S     -1.56206   6.32091   1.48160  -0.02130   0.01899  -0.00019
   S      1.56672   6.34372   1.46052  -0.01202   0.01582  -0.00171
   S      4.69558   6.34232   1.46140  -0.01332   0.01237   0.00186
   S      1.58191   0.90761   4.58042  -0.01184   0.01626   0.00422
   S      4.68094   0.90804   4.57920  -0.01749   0.00990  -0.00113
   S      7.82518   0.90162   4.58722  -0.01801   0.01628  -0.00104
   S      0.01788   3.62090   4.57822  -0.01791   0.01067  -0.00258
   S      3.13040   3.61194   4.50665  -0.01430   0.01352  -0.00017
   S      6.24732   3.62130   4.57919  -0.01156   0.01524  -0.00223
   S     -1.56209   6.32094   4.58393  -0.01597   0.01420   0.00061
   S      1.56620   6.30288   4.57821  -0.01224   0.01513  -0.00152
   S      4.69799   6.30525   4.58041  -0.01864   0.00924   0.00388
   S      0.00080   1.82257   7.93586   0.00066  -0.00140   0.00058
   S      3.12503   1.79379   7.92696  -0.00009   0.00025   0.00186
   S      6.24181   1.81575   7.93843  -0.00075  -0.00011  -0.00069
   S     -1.58070   4.52159   7.93512   0.00028   0.00136  -0.00016
   S      1.52011   4.54161   7.93156  -0.00046   0.00020  -0.00294
   S      4.70226   4.52584   7.92695   0.00004   0.00001   0.00048
   S     -3.14181   7.23296   7.93328  -0.00155   0.00068  -0.00028
   S     -0.01314   7.23690   7.93511  -0.00022  -0.00061  -0.00038
   S      3.11503   7.21700   7.93584   0.00120   0.00078   0.00076
   S     -0.01790   1.80701  11.04420  -0.00026   0.00068  -0.00002
   S      3.11894   1.78697  11.05721   0.00013   0.00178  -0.00177
   S      6.26595   1.80182  11.04873  -0.00012   0.00030   0.00068
   S     -1.57667   4.53439  11.05369   0.00117   0.00036  -0.00162
   S      1.52840   4.53683  11.06073  -0.00191   0.00116   0.00262
   S      4.70512   4.53454  11.05720  -0.00025  -0.00040  -0.00055
   S     -3.13427   7.22862  11.04789  -0.00105  -0.00012   0.00238
   S     -0.02220   7.22702  11.05368   0.00100  -0.00159  -0.00063
   S      3.11916   7.24098  11.04418  -0.00056   0.00013  -0.00057
PRIMCOORD134
     55   1
   Re     3.10250   3.62809   6.72232   0.00081  -0.00046  -0.00000
   Mo     0.00804   1.80712   3.03358  -0.00051   0.00017  -0.00094
   Mo     3.13242   1.77725   2.98990  -0.00016   0.00043   0.00004
   Mo     6.25452   1.80837   3.03412  -0.00086   0.00050   0.00156
   Mo    -1.56192   4.50833   3.03079   0.00008   0.00029   0.00103
   Mo     1.54287   4.52843   2.98550  -0.00023   0.00013   0.00005
   Mo     4.72024   4.52764   2.98989  -0.00045  -0.00008   0.00003
   Mo    -3.13095   7.22665   3.03208  -0.00006   0.00004  -0.00199
   Mo     0.00770   7.22719   3.03078  -0.00020  -0.00022   0.00104
   Mo     3.13199   7.21839   3.03356  -0.00041   0.00034  -0.00094
   Mo     1.54916   0.90241   9.49105  -0.00522  -0.00206  -0.02072
   Mo     4.69665   0.90342   9.50063  -0.00413   0.00387   0.01841
   Mo     7.81726   0.90624   9.47236  -0.00777   0.00443   0.00008
   Mo    -0.02521   3.62034   9.49702  -0.00253   0.00253   0.00202
   Mo     3.11484   3.62098   9.57239   0.00076  -0.00043  -0.00008
   Mo     6.25922   3.61007   9.50062  -0.00540   0.00161   0.01826
   Mo    -1.57660   6.32936   9.48490  -0.00375   0.00215  -0.00084
   Mo     1.54518   6.34054   9.49701  -0.00345   0.00087   0.00227
   Mo     4.68616   6.33627   9.49104  -0.00084   0.00552  -0.02063
   S      1.54859   0.89115   1.46141  -0.00087  -0.00148   0.00066
   S      4.71322   0.89109   1.46109  -0.00047  -0.00025  -0.00171
   S      7.82472   0.90188   1.48684   0.00358  -0.00203  -0.00062
   S     -0.01724   3.60001   1.46053   0.00117  -0.00099  -0.00040
   S      3.13266   3.61063   1.45553   0.00003  -0.00001   0.00015
   S      6.27814   3.60180   1.46108  -0.00000   0.00053  -0.00168
   S     -1.56206   6.32091   1.48160  -0.00142   0.00079   0.00034
   S      1.56672   6.34372   1.46052   0.00144  -0.00052  -0.00038
   S      4.69558   6.34232   1.46140   0.00086   0.00148   0.00065
   S      1.58191   0.90761   4.58042   0.00076   0.00033   0.00231
   S      4.68094   0.90804   4.57920   0.00122  -0.00005  -0.00056
   S      7.82518   0.90162   4.58722  -0.00014   0.00009   0.00105
   S      0.01788   3.62090   4.57822  -0.00067   0.00068  -0.00048
   S      3.13040   3.61194   4.50665   0.00059  -0.00032  -0.00020
   S      6.24732   3.62130   4.57919   0.00066  -0.00103  -0.00057
   S     -1.56209   6.32094   4.58393   0.00181  -0.00106  -0.00033
   S      1.56620   6.30288   4.57821  -0.00092   0.00025  -0.00049
   S      4.69799   6.30525   4.58041   0.00008  -0.00083   0.00234
   S      0.00080   1.82257   7.93586   0.01688  -0.01093   0.00860
   S      3.12503   1.79379   7.92696  -0.00616   0.00109   0.00173
   S      6.24181   1.81575   7.93843   0.01523  -0.00866  -0.01939
   S     -1.58070   4.52159   7.93512   0.01503   0.00372  -0.01574
   S      1.52011   4.54161   7.93156  -0.00260   0.00144  -0.00391
   S      4.70226   4.52584   7.92695  -0.00402   0.00474   0.00178
   S     -3.14181   7.23296   7.93328  -0.00599   0.00354   0.03879
   S     -0.01314   7.23690   7.93511   0.00418  -0.01486  -0.01608
   S      3.11503   7.21700   7.93584   0.01801  -0.00901   0.00843
   S     -0.01790   1.80701  11.04420  -0.00163   0.00490   0.01864
   S      3.11894   1.78697  11.05721   0.02149   0.00042   0.00131
   S      6.26595   1.80182  11.04873   0.00039  -0.00027  -0.03555
   S     -1.57667   4.53439  11.05369   0.00010  -0.00692  -0.01179
   S      1.52840   4.53683  11.06073  -0.00015   0.00024  -0.00037
   S      4.70512   4.53454  11.05720   0.01031  -0.01872   0.00134
   S     -3.13427   7.22862  11.04789   0.01058  -0.00612   0.01997
   S     -0.02220   7.22702  11.05368   0.00616   0.00339  -0.01204
   S      3.11916   7.24098  11.04418  -0.00511  -0.00104   0.01830
PRIMCOORD135
     55   1
   Re     3.10250   3.62809   6.72232  -0.00045  -0.00080  -0.00000
   Mo     0.00804   1.80712   3.03358  -0.00017   0.00082   0.00128
   Mo     3.13242   1.77725   2.98990   0.00066   0.00020   0.00017
   Mo     6.25452   1.80837   3.03412   0.00010   0.00017   0.00002
   Mo    -1.56192   4.50833   3.03079   0.00040  -0.00013   0.00112
   Mo     1.54287   4.52843   2.98550   0.00014   0.00024  -0.00001
   Mo     4.72024   4.52764   2.98989  -0.00017   0.00068  -0.00017
   Mo    -3.13095   7.22665   3.03208  -0.00019  -0.00033  -0.00001
   Mo     0.00770   7.22719   3.03078  -0.00031   0.00029  -0.00110
   Mo     3.13199   7.21839   3.03356   0.00079   0.00027  -0.00129
   Mo     1.54916   0.90241   9.49105   0.00205   0.00385   0.00869
   Mo     4.69665   0.90342   9.50063   0.00284   0.00080  -0.01341
   Mo     7.81726   0.90624   9.47236   0.00460   0.00806   0.00001
   Mo    -0.02521   3.62034   9.49702   0.00482   0.00292   0.02308
   Mo     3.11484   3.62098   9.57239  -0.00089  -0.00156  -0.00001
   Mo     6.25922   3.61007   9.50062  -0.00077   0.00289   0.01361
   Mo    -1.57660   6.32936   9.48490   0.00183   0.00322   0.00001
   Mo     1.54518   6.34054   9.49701   0.00006   0.00567  -0.02308
   Mo     4.68616   6.33627   9.49104   0.00230   0.00377  -0.00891
   S      1.54859   0.89115   1.46141   0.00070  -0.00150  -0.00237
   S      4.71322   0.89109   1.46109   0.00000  -0.00127   0.00127
   S      7.82472   0.90188   1.48684  -0.00164  -0.00287   0.00000
   S     -0.01724   3.60001   1.46053   0.00043   0.00046  -0.00007
   S      3.13266   3.61063   1.45553   0.00014   0.00023   0.00002
   S      6.27814   3.60180   1.46108  -0.00109  -0.00061  -0.00130
   S     -1.56206   6.32091   1.48160   0.00085   0.00150  -0.00002
   S      1.56672   6.34372   1.46052   0.00022   0.00058   0.00009
   S      4.69558   6.34232   1.46140  -0.00164  -0.00016   0.00239
   S      1.58191   0.90761   4.58042  -0.00030   0.00022   0.00132
   S      4.68094   0.90804   4.57920  -0.00070   0.00061  -0.00005
   S      7.82518   0.90162   4.58722   0.00037   0.00068  -0.00001
   S      0.01788   3.62090   4.57822  -0.00111  -0.00084  -0.00157
   S      3.13040   3.61194   4.50665  -0.00024  -0.00042  -0.00000
   S      6.24732   3.62130   4.57919   0.00090  -0.00031   0.00001
   S     -1.56209   6.32094   4.58393  -0.00043  -0.00076   0.00001
   S      1.56620   6.30288   4.57821  -0.00018  -0.00137   0.00159
   S      4.69799   6.30525   4.58041   0.00035  -0.00018  -0.00129
   S      0.00080   1.82257   7.93586  -0.00812  -0.01684  -0.01644
   S      3.12503   1.79379   7.92696   0.00403   0.00195   0.00440
   S      6.24181   1.81575   7.93843  -0.00966  -0.01690  -0.00013
   S     -1.58070   4.52159   7.93512  -0.00867   0.00645  -0.03121
   S      1.52011   4.54161   7.93156   0.00508   0.00886  -0.00001
   S      4.70226   4.52584   7.92695  -0.00036   0.00453  -0.00437
   S     -3.14181   7.23296   7.93328  -0.00806  -0.01388   0.00021
   S     -0.01314   7.23690   7.93511   0.01001  -0.00443   0.03111
   S      3.11503   7.21700   7.93584  -0.01033  -0.01558   0.01654
   S     -0.01790   1.80701  11.04420  -0.00339   0.00196  -0.03006
   S      3.11894   1.78697  11.05721  -0.01145   0.00159   0.00055
   S      6.26595   1.80182  11.04873   0.00328   0.00567  -0.00019
   S     -1.57667   4.53439  11.05369   0.00076  -0.01118  -0.02146
   S      1.52840   4.53683  11.06073  -0.01185  -0.02055   0.00005
   S      4.70512   4.53454  11.05720   0.00721  -0.00933  -0.00050
   S     -3.13427   7.22862  11.04789   0.00007  -0.00003   0.00007
   S     -0.02220   7.22702  11.05368  -0.00998  -0.00488   0.02121
   S      3.11916   7.24098  11.04418   0.00335  -0.00196   0.03023
PRIMCOORD136
     55   1
   Re     3.10250   3.62809   6.72232   0.00007   0.00012   0.00000
   Mo     0.00804   1.80712   3.03358   0.00034   0.00090   0.00147
   Mo     3.13242   1.77725   2.98990   0.00050   0.00054   0.00100
   Mo     6.25452   1.80837   3.03412  -0.00013  -0.00029  -0.00002
   Mo    -1.56192   4.50833   3.03079   0.00066   0.00013   0.00055
   Mo     1.54287   4.52843   2.98550  -0.00020  -0.00039   0.00002
   Mo     4.72024   4.52764   2.98989   0.00023   0.00071  -0.00105
   Mo    -3.13095   7.22665   3.03208  -0.00006  -0.00012   0.00001
   Mo     0.00770   7.22719   3.03078  -0.00023   0.00061  -0.00055
   Mo     3.13199   7.21839   3.03356   0.00060   0.00074  -0.00141
   Mo     1.54916   0.90241   9.49105   0.00781  -0.00073   0.01257
   Mo     4.69665   0.90342   9.50063  -0.00391   0.00779   0.00836
   Mo     7.81726   0.90624   9.47236  -0.00399  -0.00662   0.00003
   Mo    -0.02521   3.62034   9.49702  -0.00514   0.00691   0.00389
   Mo     3.11484   3.62098   9.57239  -0.00272  -0.00453   0.00000
   Mo     6.25922   3.61007   9.50062   0.00864   0.00021  -0.00872
   Mo    -1.57660   6.32936   9.48490  -0.00620  -0.01028  -0.00005
   Mo     1.54518   6.34054   9.49701   0.00859  -0.00130  -0.00345
   Mo     4.68616   6.33627   9.49104  -0.00423   0.00654  -0.01264
   S      1.54859   0.89115   1.46141  -0.00109  -0.00120  -0.00223
   S      4.71322   0.89109   1.46109   0.00096  -0.00157   0.00076
   S      7.82472   0.90188   1.48684  -0.00097  -0.00160   0.00004
   S     -0.01724   3.60001   1.46053   0.00042  -0.00032   0.00121
   S      3.13266   3.61063   1.45553   0.00041   0.00072   0.00005
   S      6.27814   3.60180   1.46108  -0.00189   0.00008  -0.00072
   S     -1.56206   6.32091   1.48160   0.00042   0.00069   0.00005
   S      1.56672   6.34372   1.46052  -0.00049   0.00025  -0.00120
   S      4.69558   6.34232   1.46140  -0.00053  -0.00162   0.00228
   S      1.58191   0.90761   4.58042  -0.00062   0.00069  -0.00087
   S      4.68094   0.90804   4.57920  -0.00040   0.00001  -0.00125
   S      7.82518   0.90162   4.58722   0.00023   0.00039  -0.00008
   S      0.01788   3.62090   4.57822  -0.00003  -0.00131  -0.00341
   S      3.13040   3.61194   4.50665  -0.00163  -0.00265  -0.00001
   S      6.24732   3.62130   4.57919   0.00022  -0.00032   0.00132
   S     -1.56209   6.32094   4.58393  -0.00027  -0.00045  -0.00006
   S      1.56620   6.30288   4.57821  -0.00107  -0.00068   0.00331
   S      4.69799   6.30525   4.58041   0.00086  -0.00016   0.00082
   S      0.00080   1.82257   7.93586  -0.00460   0.00347  -0.03279
   S      3.12503   1.79379   7.92696   0.00031   0.00119   0.00287
   S      6.24181   1.81575   7.93843   0.00424   0.00741   0.00066
   S     -1.58070   4.52159   7.93512  -0.00466   0.00023   0.03185
   S      1.52011   4.54161   7.93156   0.00034   0.00053   0.00003
   S      4.70226   4.52584   7.92695   0.00092   0.00088  -0.00293
   S     -3.14181   7.23296   7.93328  -0.00463  -0.00807   0.00070
   S     -0.01314   7.23690   7.93511   0.00234  -0.00368  -0.03257
   S      3.11503   7.21700   7.93584   0.00550  -0.00218   0.03199
   S     -0.01790   1.80701  11.04420   0.00437  -0.00014   0.00888
   S      3.11894   1.78697  11.05721  -0.00234  -0.00383  -0.03364
   S      6.26595   1.80182  11.04873  -0.00237  -0.00431  -0.00019
   S     -1.57667   4.53439  11.05369   0.00584   0.00187  -0.02718
   S      1.52840   4.53683  11.06073  -0.00188  -0.00304  -0.00070
   S      4.70512   4.53454  11.05720  -0.00229  -0.00382   0.03430
   S     -3.13427   7.22862  11.04789   0.00584   0.01010  -0.00057
   S     -0.02220   7.22702  11.05368  -0.00105   0.00571   0.02793
   S      3.11916   7.24098  11.04418  -0.00249   0.00366  -0.00870
PRIMCOORD137
     55   1
   Re     3.10250   3.62809   6.72232   0.00002  -0.00002   0.00003
   Mo     0.00804   1.80712   3.03358   0.00044   0.00019   0.00097
   Mo     3.13242   1.77725   2.98990  -0.00012  -0.00040  -0.00070
   Mo     6.25452   1.80837   3.03412   0.00084  -0.00047  -0.00155
   Mo    -1.56192   4.50833   3.03079   0.00025  -0.00014  -0.00047
   Mo     1.54287   4.52843   2.98550   0.00041  -0.00022   0.00103
   Mo     4.72024   4.52764   2.98989   0.00028   0.00027  -0.00067
   Mo    -3.13095   7.22665   3.03208   0.00014  -0.00007   0.00094
   Mo     0.00770   7.22719   3.03078   0.00027  -0.00018  -0.00045
   Mo     3.13199   7.21839   3.03356   0.00003  -0.00050   0.00103
   Mo     1.54916   0.90241   9.49105   0.00067  -0.00966  -0.00246
   Mo     4.69665   0.90342   9.50063   0.00641   0.00442  -0.00949
   Mo     7.81726   0.90624   9.47236  -0.00629   0.00381   0.00249
   Mo    -0.02521   3.62034   9.49702   0.00752   0.00322   0.01179
   Mo     3.11484   3.62098   9.57239  -0.00416   0.00251  -0.00043
   Mo     6.25922   3.61007   9.50062  -0.00095  -0.00776  -0.00915
   Mo    -1.57660   6.32936   9.48490  -0.01019   0.00614  -0.00243
   Mo     1.54518   6.34054   9.49701   0.00066  -0.00807   0.01190
   Mo     4.68616   6.33627   9.49104   0.00885   0.00401  -0.00199
   S      1.54859   0.89115   1.46141   0.00090   0.00151   0.00051
   S      4.71322   0.89109   1.46109  -0.00089   0.00029   0.00099
   S      7.82472   0.90188   1.48684  -0.00167   0.00099   0.00012
   S     -0.01724   3.60001   1.46053  -0.00184  -0.00020  -0.00028
   S      3.13266   3.61063   1.45553   0.00069  -0.00042   0.00029
   S      6.27814   3.60180   1.46108  -0.00062   0.00062   0.00106
   S     -1.56206   6.32091   1.48160   0.00080  -0.00048   0.00009
   S      1.56672   6.34372   1.46052  -0.00074   0.00168  -0.00021
   S      4.69558   6.34232   1.46140  -0.00084  -0.00148   0.00039
   S      1.58191   0.90761   4.58042  -0.00077   0.00035  -0.00187
   S      4.68094   0.90804   4.57920  -0.00087  -0.00070   0.00232
   S      7.82518   0.90162   4.58722   0.00030  -0.00019  -0.00068
   S      0.01788   3.62090   4.57822   0.00049  -0.00058  -0.00160
   S      3.13040   3.61194   4.50665  -0.00243   0.00146  -0.00011
   S      6.24732   3.62130   4.57919   0.00017   0.00111   0.00226
   S     -1.56209   6.32094   4.58393  -0.00079   0.00047  -0.00013
   S      1.56620   6.30288   4.57821   0.00079  -0.00009  -0.00177
   S      4.69799   6.30525   4.58041  -0.00073   0.00050  -0.00188
   S      0.00080   1.82257   7.93586   0.00204  -0.00568  -0.02171
   S      3.12503   1.79379   7.92696   0.00024  -0.00138  -0.00173
   S      6.24181   1.81575   7.93843  -0.00303   0.00153   0.03366
   S     -1.58070   4.52159   7.93512  -0.00918   0.00096  -0.01827
   S      1.52011   4.54161   7.93156   0.00091  -0.00054   0.00218
   S      4.70226   4.52584   7.92695   0.00129   0.00045  -0.00162
   S     -3.14181   7.23296   7.93328   0.00026   0.00007   0.03945
   S     -0.01314   7.23690   7.93511  -0.00550   0.00761  -0.01705
   S      3.11503   7.21700   7.93584   0.00570   0.00114  -0.02290
   S     -0.01790   1.80701  11.04420  -0.00202   0.00461   0.00451
   S      3.11894   1.78697  11.05721  -0.00435   0.00195   0.02005
   S      6.26595   1.80182  11.04873   0.00460  -0.00256  -0.01036
   S     -1.57667   4.53439  11.05369   0.00874  -0.00219   0.01905
   S      1.52840   4.53683  11.06073  -0.00455   0.00268  -0.03625
   S      4.70512   4.53454  11.05720  -0.00376   0.00292   0.01876
   S     -3.13427   7.22862  11.04789   0.00006  -0.00027  -0.03138
   S     -0.02220   7.22702  11.05368   0.00631  -0.00669   0.01809
   S      3.11916   7.24098  11.04418  -0.00492  -0.00070   0.00487
PRIMCOORD138
     55   1
   Re     3.10250   3.62809   6.72232  -0.00001   0.00000   0.00040
   Mo     0.00804   1.80712   3.03358  -0.00932  -0.00534   0.00628
   Mo     3.13242   1.77725   2.98990   0.00058   0.00582  -0.01014
   Mo     6.25452   1.80837   3.03412   0.00806  -0.00471   0.00766
   Mo    -1.56192   4.50833   3.03079   0.00024   0.00951   0.00332
   Mo     1.54287   4.52843   2.98550   0.00454  -0.00271  -0.00939
   Mo     4.72024   4.52764   2.98989  -0.00481  -0.00328  -0.01013
   Mo    -3.13095   7.22665   3.03208   0.00811  -0.00477   0.00122
   Mo     0.00770   7.22719   3.03078  -0.00819  -0.00485   0.00331
   Mo     3.13199   7.21839   3.03356   0.00009   0.01074   0.00627
   Mo     1.54916   0.90241   9.49105  -0.00019   0.00049   0.00014
   Mo     4.69665   0.90342   9.50063   0.00016   0.00054  -0.00008
   Mo     7.81726   0.90624   9.47236   0.00005  -0.00002  -0.00144
   Mo    -0.02521   3.62034   9.49702   0.00051  -0.00040   0.00013
   Mo     3.11484   3.62098   9.57239  -0.00006   0.00005   0.00094
   Mo     6.25922   3.61007   9.50062  -0.00041  -0.00041  -0.00007
   Mo    -1.57660   6.32936   9.48490  -0.00012   0.00008   0.00020
   Mo     1.54518   6.34054   9.49701   0.00057  -0.00025   0.00016
   Mo     4.68616   6.33627   9.49104  -0.00052  -0.00011   0.00018
   S      1.54859   0.89115   1.46141   0.00672   0.00350  -0.01360
   S      4.71322   0.89109   1.46109  -0.00764   0.00481  -0.01410
   S      7.82472   0.90188   1.48684   0.00188  -0.00110   0.02141
   S     -0.01724   3.60001   1.46053   0.00777   0.00406  -0.01418
   S      3.13266   3.61063   1.45553   0.00026  -0.00018   0.03481
   S      6.27814   3.60180   1.46108  -0.00798   0.00417  -0.01447
   S     -1.56206   6.32091   1.48160  -0.00068   0.00041   0.02379
   S      1.56672   6.34372   1.46052   0.00038  -0.00872  -0.01456
   S      4.69558   6.34232   1.46140   0.00033  -0.00758  -0.01319
   S      1.58191   0.90761   4.58042  -0.00716   0.00023   0.01693
   S      4.68094   0.90804   4.57920   0.00761   0.00013   0.01326
   S      7.82518   0.90162   4.58722   0.00045  -0.00026  -0.04713
   S      0.01788   3.62090   4.57822  -0.00324  -0.00494   0.01390
   S      3.13040   3.61194   4.50665  -0.00013   0.00006  -0.00069
   S      6.24732   3.62130   4.57919   0.00368  -0.00667   0.01356
   S     -1.56209   6.32094   4.58393   0.00093  -0.00053  -0.03365
   S      1.56620   6.30288   4.57821   0.00268   0.00529   0.01427
   S      4.69799   6.30525   4.58041  -0.00377   0.00609   0.01656
   S      0.00080   1.82257   7.93586  -0.00037  -0.00019   0.00216
   S      3.12503   1.79379   7.92696   0.00019   0.00006  -0.00013
   S      6.24181   1.81575   7.93843   0.00017  -0.00010   0.00235
   S     -1.58070   4.52159   7.93512  -0.00013  -0.00018  -0.00175
   S      1.52011   4.54161   7.93156   0.00005  -0.00001   0.00006
   S      4.70226   4.52584   7.92695   0.00005  -0.00021  -0.00011
   S     -3.14181   7.23296   7.93328   0.00007  -0.00001  -0.00159
   S     -0.01314   7.23690   7.93511   0.00011   0.00021  -0.00169
   S      3.11503   7.21700   7.93584  -0.00003   0.00042   0.00205
   S     -0.01790   1.80701  11.04420   0.00105   0.00068  -0.00034
   S      3.11894   1.78697  11.05721  -0.00003  -0.00026  -0.00148
   S      6.26595   1.80182  11.04873  -0.00111   0.00065  -0.00001
   S     -1.57667   4.53439  11.05369   0.00008  -0.00063   0.00137
   S      1.52840   4.53683  11.06073  -0.00029   0.00020  -0.00196
   S      4.70512   4.53454  11.05720   0.00021   0.00016  -0.00157
   S     -3.13427   7.22862  11.04789  -0.00046   0.00026   0.00067
   S     -0.02220   7.22702  11.05368   0.00061   0.00023   0.00128
   S      3.11916   7.24098  11.04418  -0.00006  -0.00126  -0.00032
PRIMCOORD139
     55   1
   Re     3.10250   3.62809   6.72232   0.00002   0.00003   0.00000
   Mo     0.00804   1.80712   3.03358   0.00405  -0.00840  -0.00056
   Mo     3.13242   1.77725   2.98990  -0.01018  -0.00046   0.00051
   Mo     6.25452   1.80837   3.03412   0.00434   0.00740   0.00005
   Mo    -1.56192   4.50833   3.03079  -0.00972   0.00005  -0.00067
   Mo     1.54287   4.52843   2.98550   0.00557   0.00959  -0.00007
   Mo     4.72024   4.52764   2.98989   0.00462  -0.00908  -0.00065
   Mo    -3.13095   7.22665   3.03208   0.00541   0.00926   0.00002
   Mo     0.00770   7.22719   3.03078   0.00480  -0.00847   0.00071
   Mo     3.13199   7.21839   3.03356  -0.00930  -0.00056   0.00064
   Mo     1.54916   0.90241   9.49105   0.00013   0.00060   0.00100
   Mo     4.69665   0.90342   9.50063  -0.00011   0.00033  -0.00005
   Mo     7.81726   0.90624   9.47236  -0.00019  -0.00034  -0.00002
   Mo    -0.02521   3.62034   9.49702   0.00012   0.00082   0.00093
   Mo     3.11484   3.62098   9.57239  -0.00026  -0.00045   0.00001
   Mo     6.25922   3.61007   9.50062   0.00033   0.00008   0.00006
   Mo    -1.57660   6.32936   9.48490  -0.00012  -0.00020   0.00001
   Mo     1.54518   6.34054   9.49701   0.00066   0.00052  -0.00094
   Mo     4.68616   6.33627   9.49104   0.00044   0.00041  -0.00098
   S      1.54859   0.89115   1.46141   0.00136  -0.00013   0.02908
   S      4.71322   0.89109   1.46109   0.00176   0.00031  -0.02830
   S      7.82472   0.90188   1.48684   0.00094   0.00161   0.00013
   S     -0.01724   3.60001   1.46053  -0.00185  -0.00155  -0.02883
   S      3.13266   3.61063   1.45553   0.00054   0.00091   0.00024
   S      6.27814   3.60180   1.46108  -0.00073   0.00172   0.02811
   S     -1.56206   6.32091   1.48160  -0.00028  -0.00049   0.00016
   S      1.56672   6.34372   1.46052  -0.00042  -0.00248   0.02867
   S      4.69558   6.34232   1.46140  -0.00080   0.00100  -0.02922
   S      1.58191   0.90761   4.58042   0.00084  -0.00111  -0.02639
   S      4.68094   0.90804   4.57920  -0.00006   0.00085   0.02396
   S      7.82518   0.90162   4.58722   0.00039   0.00066  -0.00031
   S      0.01788   3.62090   4.57822   0.00022  -0.00025   0.02780
   S      3.13040   3.61194   4.50665   0.00006   0.00006  -0.00000
   S      6.24732   3.62130   4.57919   0.00080   0.00027  -0.02378
   S     -1.56209   6.32094   4.58393   0.00020   0.00034  -0.00024
   S      1.56620   6.30288   4.57821  -0.00029   0.00017  -0.02763
   S      4.69799   6.30525   4.58041  -0.00142   0.00026   0.02654
   S      0.00080   1.82257   7.93586  -0.00020  -0.00002  -0.00228
   S      3.12503   1.79379   7.92696   0.00116   0.00020   0.00074
   S      6.24181   1.81575   7.93843  -0.00041  -0.00073  -0.00001
   S     -1.58070   4.52159   7.93512   0.00019   0.00007   0.00013
   S      1.52011   4.54161   7.93156  -0.00113  -0.00197  -0.00000
   S      4.70226   4.52584   7.92695  -0.00041   0.00109  -0.00074
   S     -3.14181   7.23296   7.93328  -0.00113  -0.00197  -0.00004
   S     -0.01314   7.23690   7.93511  -0.00001   0.00020  -0.00016
   S      3.11503   7.21700   7.93584   0.00006  -0.00016   0.00232
   S     -0.01790   1.80701  11.04420   0.00021   0.00053  -0.00065
   S      3.11894   1.78697  11.05721   0.00055  -0.00000  -0.00213
   S      6.26595   1.80182  11.04873  -0.00055  -0.00093   0.00002
   S     -1.57667   4.53439  11.05369   0.00118  -0.00046  -0.00174
   S      1.52840   4.53683  11.06073  -0.00129  -0.00223   0.00002
   S      4.70512   4.53454  11.05720  -0.00026   0.00048   0.00208
   S     -3.13427   7.22862  11.04789  -0.00047  -0.00082   0.00001
   S     -0.02220   7.22702  11.05368  -0.00098   0.00080   0.00178
   S      3.11916   7.24098  11.04418   0.00036   0.00044   0.00067
PRIMCOORD140
     55   1
   Re     3.10250   3.62809   6.72232  -0.00015   0.00009   0.00036
   Mo     0.00804   1.80712   3.03358  -0.00010   0.00003  -0.00068
   Mo     3.13242   1.77725   2.98990   0.00002  -0.00029   0.00127
   Mo     6.25452   1.80837   3.03412   0.00024  -0.00014  -0.00262
   Mo    -1.56192   4.50833   3.03079   0.00004  -0.00008  -0.00052
   Mo     1.54287   4.52843   2.98550  -0.00042   0.00025   0.00215
   Mo     4.72024   4.52764   2.98989   0.00025   0.00014   0.00124
   Mo    -3.13095   7.22665   3.03208  -0.00003   0.00002   0.00055
   Mo     0.00770   7.22719   3.03078   0.00008   0.00002  -0.00051
   Mo     3.13199   7.21839   3.03356  -0.00007   0.00006  -0.00069
   Mo     1.54916   0.90241   9.49105  -0.00083   0.00297  -0.00028
   Mo     4.69665   0.90342   9.50063   0.00032   0.00488   0.00020
   Mo     7.81726   0.90624   9.47236  -0.00025   0.00016  -0.03134
   Mo    -0.02521   3.62034   9.49702   0.00390  -0.00223   0.00121
   Mo     3.11484   3.62098   9.57239  -0.00040   0.00023   0.00452
   Mo     6.25922   3.61007   9.50062  -0.00407  -0.00271   0.00022
   Mo    -1.57660   6.32936   9.48490  -0.00201   0.00117   0.02539
   Mo     1.54518   6.34054   9.49701   0.00387  -0.00226   0.00120
   Mo     4.68616   6.33627   9.49104  -0.00297  -0.00077  -0.00026
   S      1.54859   0.89115   1.46141  -0.00128  -0.00012  -0.00075
   S      4.71322   0.89109   1.46109   0.00189  -0.00017   0.00128
   S      7.82472   0.90188   1.48684  -0.00092   0.00053   0.00285
   S     -0.01724   3.60001   1.46053  -0.00157  -0.00113  -0.00045
   S      3.13266   3.61063   1.45553   0.00058  -0.00033  -0.00404
   S      6.27814   3.60180   1.46108   0.00108  -0.00155   0.00128
   S     -1.56206   6.32091   1.48160   0.00043  -0.00025   0.00012
   S      1.56672   6.34372   1.46052   0.00021   0.00192  -0.00043
   S      4.69558   6.34232   1.46140  -0.00054   0.00115  -0.00070
   S      1.58191   0.90761   4.58042   0.00115  -0.00029  -0.00088
   S      4.68094   0.90804   4.57920  -0.00195  -0.00020   0.00114
   S      7.82518   0.90162   4.58722   0.00065  -0.00036   0.00187
   S      0.01788   3.62090   4.57822   0.00119   0.00108  -0.00106
   S      3.13040   3.61194   4.50665  -0.00015   0.00009  -0.00052
   S      6.24732   3.62130   4.57919  -0.00080   0.00175   0.00121
   S     -1.56209   6.32094   4.58393  -0.00043   0.00025   0.00038
   S      1.56620   6.30288   4.57821  -0.00031  -0.00158  -0.00108
   S      4.69799   6.30525   4.58041   0.00080  -0.00084  -0.00087
   S      0.00080   1.82257   7.93586  -0.01193  -0.00780   0.02670
   S      3.12503   1.79379   7.92696   0.00028   0.00335  -0.00019
   S      6.24181   1.81575   7.93843   0.01359  -0.00787   0.02789
   S     -1.58070   4.52159   7.93512   0.00021  -0.00945  -0.03230
   S      1.52011   4.54161   7.93156   0.00399  -0.00228  -0.00052
   S      4.70226   4.52584   7.92695  -0.00276  -0.00192  -0.00019
   S     -3.14181   7.23296   7.93328  -0.00748   0.00431  -0.02339
   S     -0.01314   7.23690   7.93511   0.00830   0.00454  -0.03226
   S      3.11503   7.21700   7.93584   0.00075   0.01421   0.02665
   S     -0.01790   1.80701  11.04420   0.01119   0.00700   0.01672
   S      3.11894   1.78697  11.05721   0.00065   0.00092  -0.00855
   S      6.26595   1.80182  11.04873  -0.01127   0.00650   0.01708
   S     -1.57667   4.53439  11.05369   0.00112   0.01288  -0.00384
   S      1.52840   4.53683  11.06073   0.00042  -0.00024  -0.01246
   S      4.70512   4.53454  11.05720  -0.00046  -0.00101  -0.00858
   S     -3.13427   7.22862  11.04789   0.01269  -0.00735  -0.01034
   S     -0.02220   7.22702  11.05368  -0.01061  -0.00744  -0.00384
   S      3.11916   7.24098  11.04418  -0.00047  -0.01321   0.01677
PRIMCOORD141
     55   1
   Re     3.10250   3.62809   6.72232   0.00002  -0.00001  -0.00093
   Mo     0.00804   1.80712   3.03358   0.00088   0.00123  -0.00552
   Mo     3.13242   1.77725   2.98990   0.00039   0.00138  -0.00687
   Mo     6.25452   1.80837   3.03412  -0.00181   0.00103   0.00044
   Mo    -1.56192   4.50833   3.03079  -0.00013  -0.00182   0.01181
   Mo     1.54287   4.52843   2.98550   0.00078  -0.00046  -0.00568
   Mo     4.72024   4.52764   2.98989  -0.00098  -0.00104  -0.00677
   Mo    -3.13095   7.22665   3.03208  -0.00126   0.00070   0.00521
   Mo     0.00770   7.22719   3.03078   0.00152   0.00099   0.01191
   Mo     3.13199   7.21839   3.03356  -0.00062  -0.00137  -0.00533
   Mo     1.54916   0.90241   9.49105   0.00078  -0.00573   0.00026
   Mo     4.69665   0.90342   9.50063   0.00002  -0.00614  -0.00105
   Mo     7.81726   0.90624   9.47236  -0.00020   0.00009   0.00038
   Mo    -0.02521   3.62034   9.49702  -0.00493   0.00381   0.00035
   Mo     3.11484   3.62098   9.57239  -0.00024   0.00015  -0.01493
   Mo     6.25922   3.61007   9.50062   0.00533   0.00304  -0.00106
   Mo    -1.57660   6.32936   9.48490   0.00038  -0.00024   0.01865
   Mo     1.54518   6.34054   9.49701  -0.00575   0.00236   0.00037
   Mo     4.68616   6.33627   9.49104   0.00533   0.00218   0.00025
   S      1.54859   0.89115   1.46141   0.00085   0.00536   0.00786
   S      4.71322   0.89109   1.46109  -0.00334   0.00727   0.00100
   S      7.82472   0.90188   1.48684   0.00330  -0.00182   0.00420
   S     -0.01724   3.60001   1.46053   0.00809  -0.00407   0.00438
   S      3.13266   3.61063   1.45553   0.00026  -0.00019   0.02066
   S      6.27814   3.60180   1.46108  -0.00788  -0.00071   0.00103
   S     -1.56206   6.32091   1.48160  -0.00286   0.00163  -0.02295
   S      1.56672   6.34372   1.46052   0.00750  -0.00500   0.00415
   S      4.69558   6.34232   1.46140  -0.00412  -0.00340   0.00768
   S      1.58191   0.90761   4.58042  -0.00103  -0.00631   0.00224
   S      4.68094   0.90804   4.57920   0.00341  -0.00768  -0.00814
   S      7.82518   0.90162   4.58722  -0.00166   0.00087   0.01020
   S      0.01788   3.62090   4.57822  -0.00746   0.00345  -0.00493
   S      3.13040   3.61194   4.50665  -0.00023   0.00013   0.00422
   S      6.24732   3.62130   4.57919   0.00830   0.00095  -0.00818
   S     -1.56209   6.32094   4.58393   0.00230  -0.00127  -0.01582
   S      1.56620   6.30288   4.57821  -0.00674   0.00482  -0.00511
   S      4.69799   6.30525   4.58041   0.00494   0.00407   0.00201
   S      0.00080   1.82257   7.93586   0.00141   0.00055  -0.01401
   S      3.12503   1.79379   7.92696  -0.00041  -0.00782   0.00068
   S      6.24181   1.81575   7.93843  -0.00206   0.00121  -0.01042
   S     -1.58070   4.52159   7.93512  -0.00070  -0.01025   0.00221
   S      1.52011   4.54161   7.93156  -0.00647   0.00371   0.00105
   S      4.70226   4.52584   7.92695   0.00655   0.00426   0.00070
   S     -3.14181   7.23296   7.93328  -0.00890   0.00517  -0.00036
   S     -0.01314   7.23690   7.93511   0.00852   0.00575   0.00215
   S      3.11503   7.21700   7.93584   0.00026  -0.00146  -0.01395
   S     -0.01790   1.80701  11.04420   0.00085   0.00031   0.01145
   S      3.11894   1.78697  11.05721  -0.00098  -0.00847   0.02651
   S      6.26595   1.80182  11.04873  -0.00051   0.00030   0.01225
   S     -1.57667   4.53439  11.05369   0.00036   0.00551  -0.02944
   S      1.52840   4.53683  11.06073  -0.00720   0.00417   0.02443
   S      4.70512   4.53454  11.05720   0.00682   0.00506   0.02651
   S     -3.13427   7.22862  11.04789   0.00464  -0.00264  -0.02805
   S     -0.02220   7.22702  11.05368  -0.00453  -0.00302  -0.02942
   S      3.11916   7.24098  11.04418   0.00013  -0.00086   0.01138
PRIMCOORD142
     55   1
   Re     3.10250   3.62809   6.72232   0.00012   0.00001   0.00016
   Mo     0.00804   1.80712   3.03358  -0.00261   0.00097  -0.02299
   Mo     3.13242   1.77725   2.98990   0.00354   0.00075  -0.00062
   Mo     6.25452   1.80837   3.03412  -0.00462   0.00146   0.01368
   Mo    -1.56192   4.50833   3.03079  -0.00116   0.00091   0.00746
   Mo     1.54287   4.52843   2.98550  -0.00072   0.00149   0.00364
   Mo     4.72024   4.52764   2.98989   0.00005  -0.00247  -0.00082
   Mo    -3.13095   7.22665   3.03208   0.00090  -0.00145  -0.01697
   Mo     0.00770   7.22719   3.03078  -0.00127   0.00046   0.02304
   Mo     3.13199   7.21839   3.03356  -0.00294  -0.00065  -0.00709
   Mo     1.54916   0.90241   9.49105   0.00013   0.00190   0.00148
   Mo     4.69665   0.90342   9.50063   0.00064   0.00204  -0.00168
   Mo     7.81726   0.90624   9.47236  -0.00006  -0.00022  -0.00074
   Mo    -0.02521   3.62034   9.49702   0.00252  -0.00151   0.00124
   Mo     3.11484   3.62098   9.57239  -0.00028   0.00015   0.00562
   Mo     6.25922   3.61007   9.50062  -0.00126  -0.00147  -0.00152
   Mo    -1.57660   6.32936   9.48490  -0.00041   0.00017  -0.00609
   Mo     1.54518   6.34054   9.49701   0.00284  -0.00113   0.00014
   Mo     4.68616   6.33627   9.49104  -0.00167  -0.00070   0.00053
   S      1.54859   0.89115   1.46141  -0.01016  -0.00363   0.01971
   S      4.71322   0.89109   1.46109  -0.00461   0.00727  -0.01977
   S      7.82472   0.90188   1.48684   0.02110  -0.00215   0.00631
   S     -0.01724   3.60001   1.46053   0.00303  -0.01395   0.00744
   S      3.13266   3.61063   1.45553   0.00061  -0.00103  -0.00187
   S      6.27814   3.60180   1.46108  -0.00105   0.00409  -0.01198
   S     -1.56206   6.32091   1.48160  -0.01481   0.00203  -0.00637
   S      1.56672   6.34372   1.46052   0.01405  -0.00282  -0.01130
   S      4.69558   6.34232   1.46140   0.00511   0.00811   0.01138
   S      1.58191   0.90761   4.58042   0.00752   0.00076   0.03639
   S      4.68094   0.90804   4.57920   0.00601  -0.00647  -0.03051
   S      7.82518   0.90162   4.58722  -0.00872   0.00024   0.01647
   S      0.01788   3.62090   4.57822  -0.00002   0.01153   0.00880
   S      3.13040   3.61194   4.50665  -0.00071   0.00017  -0.00024
   S      6.24732   3.62130   4.57919   0.00418  -0.00479  -0.01638
   S     -1.56209   6.32094   4.58393   0.01578  -0.00205  -0.01233
   S      1.56620   6.30288   4.57821  -0.00890   0.00074  -0.01620
   S      4.69799   6.30525   4.58041  -0.00201  -0.00254   0.02281
   S      0.00080   1.82257   7.93586  -0.00132  -0.00014   0.00324
   S      3.12503   1.79379   7.92696  -0.00074   0.00322  -0.00040
   S      6.24181   1.81575   7.93843   0.00040  -0.00021   0.00843
   S     -1.58070   4.52159   7.93512  -0.00198   0.00331  -0.00078
   S      1.52011   4.54161   7.93156   0.00286  -0.00197   0.00068
   S      4.70226   4.52584   7.92695  -0.00324  -0.00125  -0.00078
   S     -3.14181   7.23296   7.93328   0.00305  -0.00232  -0.00119
   S     -0.01314   7.23690   7.93511  -0.00352  -0.00039  -0.00004
   S      3.11503   7.21700   7.93584  -0.00051   0.00097   0.00589
   S     -0.01790   1.80701  11.04420  -0.00010   0.00079  -0.00612
   S      3.11894   1.78697  11.05721  -0.00111   0.00326  -0.00928
   S      6.26595   1.80182  11.04873   0.00029  -0.00030  -0.00188
   S     -1.57667   4.53439  11.05369   0.00046  -0.00125   0.01076
   S      1.52840   4.53683  11.06073   0.00198  -0.00160  -0.01214
   S      4.70512   4.53454  11.05720  -0.00354  -0.00120  -0.00824
   S     -3.13427   7.22862  11.04789  -0.00122   0.00103   0.00667
   S     -0.02220   7.22702  11.05368   0.00107   0.00033   0.01240
   S      3.11916   7.24098  11.04418  -0.00089  -0.00001  -0.00547
PRIMCOORD143
     55   1
   Re     3.10250   3.62809   6.72232  -0.00006  -0.00018   0.00006
   Mo     0.00804   1.80712   3.03358   0.00148   0.00318   0.01438
   Mo     3.13242   1.77725   2.98990  -0.00064   0.00097  -0.00057
   Mo     6.25452   1.80837   3.03412  -0.00027   0.00328   0.00532
   Mo    -1.56192   4.50833   3.03079  -0.00026   0.00032   0.02605
   Mo     1.54287   4.52843   2.98550  -0.00166  -0.00176   0.00146
   Mo     4.72024   4.52764   2.98989   0.00161  -0.00240  -0.00009
   Mo    -3.13095   7.22665   3.03208   0.00154   0.00146  -0.00664
   Mo     0.00770   7.22719   3.03078  -0.00063   0.00030  -0.01383
   Mo     3.13199   7.21839   3.03356  -0.00001   0.00331  -0.02636
   Mo     1.54916   0.90241   9.49105  -0.00048   0.00060  -0.00084
   Mo     4.69665   0.90342   9.50063   0.00027   0.00048  -0.00048
   Mo     7.81726   0.90624   9.47236   0.00029   0.00049  -0.00028
   Mo    -0.02521   3.62034   9.49702   0.00082  -0.00114  -0.00111
   Mo     3.11484   3.62098   9.57239  -0.00010   0.00008   0.00216
   Mo     6.25922   3.61007   9.50062  -0.00079  -0.00071  -0.00079
   Mo    -1.57660   6.32936   9.48490  -0.00006   0.00021  -0.00236
   Mo     1.54518   6.34054   9.49701   0.00070  -0.00091   0.00166
   Mo     4.68616   6.33627   9.49104  -0.00051  -0.00086   0.00164
   S      1.54859   0.89115   1.46141   0.00441  -0.00854  -0.00453
   S      4.71322   0.89109   1.46109  -0.00103  -0.00949   0.00369
   S      7.82472   0.90188   1.48684  -0.00452  -0.02310   0.00262
   S     -0.01724   3.60001   1.46053   0.01074  -0.00086  -0.02483
   S      3.13266   3.61063   1.45553   0.00113   0.00104  -0.00067
   S      6.27814   3.60180   1.46108  -0.01167  -0.00398  -0.01617
   S     -1.56206   6.32091   1.48160   0.00249   0.01530  -0.00264
   S      1.56672   6.34372   1.46052   0.00493   0.00947   0.02332
   S      4.69558   6.34232   1.46140  -0.00842   0.00689   0.01690
   S      1.58191   0.90761   4.58042  -0.00637   0.00359  -0.00568
   S      4.68094   0.90804   4.57920   0.00266   0.00511   0.00885
   S      7.82518   0.90162   4.58722   0.00272   0.01075   0.00662
   S      0.01788   3.62090   4.57822  -0.00753  -0.00162  -0.03350
   S      3.13040   3.61194   4.50665   0.00002   0.00056  -0.00007
   S      6.24732   3.62130   4.57919   0.00822   0.00226  -0.02733
   S     -1.56209   6.32094   4.58393  -0.00279  -0.01643  -0.00508
   S      1.56620   6.30288   4.57821  -0.00519  -0.00930   0.03039
   S      4.69799   6.30525   4.58041   0.00682  -0.00740   0.02906
   S      0.00080   1.82257   7.93586  -0.00016   0.00005   0.00510
   S      3.12503   1.79379   7.92696   0.00001   0.00157  -0.00074
   S      6.24181   1.81575   7.93843   0.00010  -0.00019   0.00325
   S     -1.58070   4.52159   7.93512   0.00006   0.00119   0.00072
   S      1.52011   4.54161   7.93156   0.00152  -0.00008   0.00027
   S      4.70226   4.52584   7.92695  -0.00114  -0.00006   0.00027
   S     -3.14181   7.23296   7.93328   0.00191   0.00038  -0.00058
   S     -0.01314   7.23690   7.93511  -0.00189   0.00055  -0.00117
   S      3.11503   7.21700   7.93584  -0.00026   0.00076  -0.00178
   S     -0.01790   1.80701  11.04420  -0.00054   0.00030  -0.00136
   S      3.11894   1.78697  11.05721   0.00011   0.00183  -0.00194
   S      6.26595   1.80182  11.04873   0.00031   0.00017  -0.00068
   S     -1.57667   4.53439  11.05369  -0.00012  -0.00027   0.00661
   S      1.52840   4.53683  11.06073   0.00131   0.00037  -0.00471
   S      4.70512   4.53454  11.05720  -0.00111   0.00036  -0.00480
   S     -3.13427   7.22862  11.04789  -0.00091  -0.00033   0.00268
   S     -0.02220   7.22702  11.05368   0.00071  -0.00005   0.00256
   S      3.11916   7.24098  11.04418  -0.00007  -0.00042  -0.00298
PRIMCOORD144
     55   1
   Re     3.10250   3.62809   6.72232  -0.00013   0.00007   0.00008
   Mo     0.00804   1.80712   3.03358   0.00232   0.00046  -0.00793
   Mo     3.13242   1.77725   2.98990  -0.00078   0.00124  -0.00370
   Mo     6.25452   1.80837   3.03412   0.00025  -0.00015  -0.02496
   Mo    -1.56192   4.50833   3.03079   0.00086   0.00261   0.01113
   Mo     1.54287   4.52843   2.98550   0.00105  -0.00060   0.00023
   Mo     4.72024   4.52764   2.98989  -0.00149   0.00007  -0.00376
   Mo    -3.13095   7.22665   3.03208   0.00282  -0.00163   0.02480
   Mo     0.00770   7.22719   3.03078  -0.00184  -0.00203   0.01127
   Mo     3.13199   7.21839   3.03356   0.00076  -0.00226  -0.00785
   Mo     1.54916   0.90241   9.49105  -0.00014   0.00241  -0.00038
   Mo     4.69665   0.90342   9.50063  -0.00059   0.00263   0.00103
   Mo     7.81726   0.90624   9.47236   0.00016  -0.00009   0.00088
   Mo    -0.02521   3.62034   9.49702   0.00181  -0.00136  -0.00075
   Mo     3.11484   3.62098   9.57239   0.00018  -0.00011   0.00618
   Mo     6.25922   3.61007   9.50062  -0.00258  -0.00080   0.00104
   Mo    -1.57660   6.32936   9.48490  -0.00015   0.00011  -0.00834
   Mo     1.54518   6.34054   9.49701   0.00208  -0.00088  -0.00077
   Mo     4.68616   6.33627   9.49104  -0.00215  -0.00107  -0.00039
   S      1.54859   0.89115   1.46141  -0.00368   0.01430  -0.00851
   S      4.71322   0.89109   1.46109   0.00898   0.01199   0.00909
   S      7.82472   0.90188   1.48684  -0.00864   0.00505   0.02313
   S     -0.01724   3.60001   1.46053   0.00248  -0.00766  -0.00325
   S      3.13266   3.61063   1.45553   0.00222  -0.00125   0.00850
   S      6.27814   3.60180   1.46108  -0.00586  -0.01374   0.00917
   S     -1.56206   6.32091   1.48160   0.00417  -0.00248  -0.02376
   S      1.56672   6.34372   1.46052   0.00792   0.00162  -0.00338
   S      4.69558   6.34232   1.46140  -0.01419  -0.00402  -0.00851
   S      1.58191   0.90761   4.58042   0.00018  -0.01249  -0.00958
   S      4.68094   0.90804   4.57920  -0.00708  -0.01092   0.01565
   S      7.82518   0.90162   4.58722   0.00459  -0.00266   0.03341
   S      0.01788   3.62090   4.57822  -0.00534   0.00507  -0.00173
   S      3.13040   3.61194   4.50665  -0.00076   0.00045   0.00069
   S      6.24732   3.62130   4.57919   0.00589   0.01153   0.01585
   S     -1.56209   6.32094   4.58393  -0.00631   0.00370  -0.04204
   S      1.56620   6.30288   4.57821  -0.00705   0.00212  -0.00190
   S      4.69799   6.30525   4.58041   0.01086   0.00612  -0.00961
   S      0.00080   1.82257   7.93586  -0.00017   0.00019   0.00476
   S      3.12503   1.79379   7.92696   0.00073   0.00345   0.00010
   S      6.24181   1.81575   7.93843   0.00062  -0.00035   0.00094
   S     -1.58070   4.52159   7.93512   0.00104   0.00392  -0.00038
   S      1.52011   4.54161   7.93156   0.00325  -0.00187  -0.00048
   S      4.70226   4.52584   7.92695  -0.00261  -0.00236   0.00008
   S     -3.14181   7.23296   7.93328   0.00348  -0.00204   0.00115
   S     -0.01314   7.23690   7.93511  -0.00288  -0.00289  -0.00031
   S      3.11503   7.21700   7.93584  -0.00025   0.00004   0.00479
   S     -0.01790   1.80701  11.04420  -0.00061  -0.00066  -0.00385
   S      3.11894   1.78697  11.05721   0.00069   0.00298  -0.01214
   S      6.26595   1.80182  11.04873   0.00061  -0.00034  -0.00549
   S     -1.57667   4.53439  11.05369  -0.00022  -0.00204   0.01277
   S      1.52840   4.53683  11.06073   0.00295  -0.00172  -0.00878
   S      4.70512   4.53454  11.05720  -0.00221  -0.00209  -0.01210
   S     -3.13427   7.22862  11.04789  -0.00166   0.00094   0.01310
   S     -0.02220   7.22702  11.05368   0.00161   0.00117   0.01274
   S      3.11916   7.24098  11.04418   0.00029   0.00085  -0.00384
PRIMCOORD145
     55   1
   Re     3.10250   3.62809   6.72232   0.00079  -0.00042  -0.00001
   Mo     0.00804   1.80712   3.03358   0.00182  -0.00304  -0.01116
   Mo     3.13242   1.77725   2.98990  -0.00247  -0.00182   0.01366
   Mo     6.25452   1.80837   3.03412   0.00079  -0.00025   0.01195
   Mo    -1.56192   4.50833   3.03079  -0.00052   0.00217  -0.00321
   Mo     1.54287   4.52843   2.98550   0.00478  -0.00291  -0.02627
   Mo     4.72024   4.52764   2.98989   0.00070   0.00309   0.01566
   Mo    -3.13095   7.22665   3.03208  -0.00032   0.00018   0.01258
   Mo     0.00770   7.22719   3.03078  -0.00226  -0.00074  -0.00418
   Mo     3.13199   7.21839   3.03356   0.00367   0.00001  -0.01022
   Mo     1.54916   0.90241   9.49105  -0.00060  -0.00090  -0.00001
   Mo     4.69665   0.90342   9.50063   0.00209  -0.00041  -0.00054
   Mo     7.81726   0.90624   9.47236  -0.00119   0.00062  -0.00117
   Mo    -0.02521   3.62034   9.49702  -0.00055  -0.00005   0.00042
   Mo     3.11484   3.62098   9.57239   0.00068  -0.00037   0.00126
   Mo     6.25922   3.61007   9.50062   0.00141  -0.00168  -0.00062
   Mo    -1.57660   6.32936   9.48490   0.00026  -0.00008   0.00044
   Mo     1.54518   6.34054   9.49701  -0.00021   0.00055   0.00041
   Mo     4.68616   6.33627   9.49104   0.00041   0.00107  -0.00011
   S      1.54859   0.89115   1.46141  -0.00925   0.00787  -0.00754
   S      4.71322   0.89109   1.46109   0.00381  -0.00741  -0.02270
   S      7.82472   0.90188   1.48684   0.00632  -0.00338   0.00331
   S     -0.01724   3.60001   1.46053   0.00713   0.00396   0.01875
   S      3.13266   3.61063   1.45553  -0.01896   0.00995  -0.00404
   S      6.27814   3.60180   1.46108   0.00852  -0.00040  -0.02417
   S     -1.56206   6.32091   1.48160   0.00900  -0.00462  -0.00217
   S      1.56672   6.34372   1.46052  -0.00056  -0.00795   0.01828
   S      4.69558   6.34232   1.46140  -0.01129   0.00483  -0.00959
   S      1.58191   0.90761   4.58042   0.01005  -0.00201  -0.01422
   S      4.68094   0.90804   4.57920   0.00028   0.00697  -0.00885
   S      7.82518   0.90162   4.58722  -0.01033   0.00546   0.00940
   S      0.01788   3.62090   4.57822  -0.01069  -0.00047   0.03960
   S      3.13040   3.61194   4.50665   0.00485  -0.00250  -0.00022
   S      6.24732   3.62130   4.57919  -0.00654  -0.00317  -0.01173
   S     -1.56209   6.32094   4.58393  -0.00478   0.00245  -0.00459
   S      1.56620   6.30288   4.57821  -0.00431   0.00965   0.04008
   S      4.69799   6.30525   4.58041   0.00634  -0.00837  -0.01642
   S      0.00080   1.82257   7.93586   0.00095  -0.00031   0.00267
   S      3.12503   1.79379   7.92696  -0.00214   0.00178   0.00001
   S      6.24181   1.81575   7.93843   0.00006   0.00009   0.01046
   S     -1.58070   4.52159   7.93512  -0.00008   0.00042   0.00429
   S      1.52011   4.54161   7.93156  -0.00245   0.00131   0.00046
   S      4.70226   4.52584   7.92695  -0.00277   0.00078  -0.00001
   S     -3.14181   7.23296   7.93328  -0.00049   0.00023   0.00405
   S     -0.01314   7.23690   7.93511  -0.00046  -0.00020   0.00444
   S      3.11503   7.21700   7.93584   0.00085  -0.00066   0.00306
   S     -0.01790   1.80701  11.04420   0.00133   0.00060  -0.00247
   S      3.11894   1.78697  11.05721  -0.00044   0.00203  -0.00045
   S      6.26595   1.80182  11.04873  -0.00160   0.00098  -0.00567
   S     -1.57667   4.53439  11.05369  -0.00046   0.00057  -0.00460
   S      1.52840   4.53683  11.06073   0.00065  -0.00039  -0.00312
   S      4.70512   4.53454  11.05720  -0.00201  -0.00064  -0.00013
   S     -3.13427   7.22862  11.04789   0.00001  -0.00005  -0.00541
   S     -0.02220   7.22702  11.05368  -0.00075   0.00008  -0.00481
   S      3.11916   7.24098  11.04418   0.00017  -0.00146  -0.00261
PRIMCOORD146
     55   1
   Re     3.10250   3.62809   6.72232   0.00042   0.00081   0.00000
   Mo     0.00804   1.80712   3.03358   0.00004   0.00191  -0.01196
   Mo     3.13242   1.77725   2.98990  -0.00178   0.00411  -0.02528
   Mo     6.25452   1.80837   3.03412   0.00197   0.00346  -0.00054
   Mo    -1.56192   4.50833   3.03079  -0.00029  -0.00194   0.01131
   Mo     1.54287   4.52843   2.98550  -0.00178  -0.00264   0.00113
   Mo     4.72024   4.52764   2.98989   0.00440   0.00025   0.02411
   Mo    -3.13095   7.22665   3.03208   0.00003   0.00001  -0.00052
   Mo     0.00770   7.22719   3.03078  -0.00139  -0.00117  -0.01103
   Mo     3.13199   7.21839   3.03356   0.00136   0.00100   0.01282
   Mo     1.54916   0.90241   9.49105   0.00120  -0.00027   0.00059
   Mo     4.69665   0.90342   9.50063  -0.00043  -0.00012   0.00009
   Mo     7.81726   0.90624   9.47236  -0.00090  -0.00167   0.00002
   Mo    -0.02521   3.62034   9.49702   0.00036   0.00092   0.00044
   Mo     3.11484   3.62098   9.57239   0.00049   0.00093   0.00001
   Mo     6.25922   3.61007   9.50062   0.00000  -0.00033  -0.00005
   Mo    -1.57660   6.32936   9.48490   0.00041   0.00072  -0.00004
   Mo     1.54518   6.34054   9.49701   0.00064   0.00073  -0.00045
   Mo     4.68616   6.33627   9.49104  -0.00090   0.00084  -0.00061
   S      1.54859   0.89115   1.46141   0.00699   0.00624   0.02661
   S      4.71322   0.89109   1.46109  -0.00971  -0.00195   0.01873
   S      7.82472   0.90188   1.48684   0.00287   0.00559  -0.00012
   S     -0.01724   3.60001   1.46053   0.00603  -0.00677   0.00616
   S      3.13266   3.61063   1.45553  -0.00986  -0.01886   0.00007
   S      6.27814   3.60180   1.46108   0.00251  -0.00944  -0.01685
   S     -1.56206   6.32091   1.48160   0.00542   0.01017   0.00009
   S      1.56672   6.34372   1.46052  -0.00887   0.00258  -0.00789
   S      4.69558   6.34232   1.46140   0.00281   0.00884  -0.02604
   S      1.58191   0.90761   4.58042  -0.00488  -0.00884   0.02783
   S      4.68094   0.90804   4.57920   0.01020  -0.00368   0.03526
   S      7.82518   0.90162   4.58722  -0.00535  -0.01027  -0.00030
   S      0.01788   3.62090   4.57822  -0.00168   0.00804  -0.00656
   S      3.13040   3.61194   4.50665   0.00323   0.00611  -0.00001
   S      6.24732   3.62130   4.57919  -0.00779   0.00734  -0.03425
   S     -1.56209   6.32094   4.58393  -0.00291  -0.00550   0.00021
   S      1.56620   6.30288   4.57821   0.00819   0.00171   0.00341
   S      4.69799   6.30525   4.58041  -0.00577  -0.00801  -0.02648
   S      0.00080   1.82257   7.93586  -0.00002   0.00084  -0.00525
   S      3.12503   1.79379   7.92696  -0.00081  -0.00304   0.00015
   S      6.24181   1.81575   7.93843   0.00068   0.00117  -0.00032
   S     -1.58070   4.52159   7.93512   0.00007  -0.00066  -0.00151
   S      1.52011   4.54161   7.93156  -0.00106  -0.00212  -0.00001
   S      4.70226   4.52584   7.92695  -0.00205  -0.00231  -0.00014
   S     -3.14181   7.23296   7.93328   0.00001  -0.00004  -0.00011
   S     -0.01314   7.23690   7.93511  -0.00061  -0.00027   0.00127
   S      3.11503   7.21700   7.93584   0.00071   0.00046   0.00522
   S     -0.01790   1.80701  11.04420  -0.00018   0.00042   0.00265
   S      3.11894   1.78697  11.05721  -0.00034  -0.00063  -0.00137
   S      6.26595   1.80182  11.04873   0.00066   0.00103   0.00018
   S     -1.57667   4.53439  11.05369  -0.00029  -0.00066   0.00068
   S      1.52840   4.53683  11.06073  -0.00042  -0.00078  -0.00000
   S      4.70512   4.53454  11.05720  -0.00030  -0.00062   0.00125
   S     -3.13427   7.22862  11.04789  -0.00029  -0.00050   0.00024
   S     -0.02220   7.22702  11.05368  -0.00035  -0.00060  -0.00035
   S      3.11916   7.24098  11.04418   0.00043   0.00013  -0.00256
PRIMCOORD147
     55   1
   Re     3.10250   3.62809   6.72232   0.00004  -0.00003  -0.00045
   Mo     0.00804   1.80712   3.03358  -0.00007   0.00102   0.00128
   Mo     3.13242   1.77725   2.98990   0.00069   0.00240  -0.00122
   Mo     6.25452   1.80837   3.03412  -0.00067   0.00040  -0.00407
   Mo    -1.56192   4.50833   3.03079  -0.00008  -0.00033  -0.00001
   Mo     1.54287   4.52843   2.98550   0.00116  -0.00065   0.00576
   Mo     4.72024   4.52764   2.98989  -0.00175  -0.00181  -0.00132
   Mo    -3.13095   7.22665   3.03208   0.00059  -0.00034  -0.00141
   Mo     0.00770   7.22719   3.03078   0.00025   0.00024  -0.00004
   Mo     3.13199   7.21839   3.03356  -0.00094  -0.00047   0.00111
   Mo     1.54916   0.90241   9.49105  -0.00610  -0.00330  -0.00101
   Mo     4.69665   0.90342   9.50063   0.00568  -0.00441  -0.00156
   Mo     7.81726   0.90624   9.47236   0.00120  -0.00070  -0.00313
   Mo    -0.02521   3.62034   9.49702  -0.00521  -0.00308   0.00132
   Mo     3.11484   3.62098   9.57239  -0.00094   0.00053   0.00497
   Mo     6.25922   3.61007   9.50062   0.00668  -0.00274  -0.00163
   Mo    -1.57660   6.32936   9.48490   0.00002  -0.00000   0.00156
   Mo     1.54518   6.34054   9.49701   0.00003   0.00605   0.00134
   Mo     4.68616   6.33627   9.49104  -0.00018   0.00696  -0.00104
   S      1.54859   0.89115   1.46141   0.00002  -0.00196  -0.01037
   S      4.71322   0.89109   1.46109   0.00129   0.00021  -0.00379
   S      7.82472   0.90188   1.48684  -0.00159   0.00085  -0.00970
   S     -0.01724   3.60001   1.46053  -0.00310  -0.00154  -0.01246
   S      3.13266   3.61063   1.45553   0.00298  -0.00167  -0.00346
   S      6.27814   3.60180   1.46108   0.00042  -0.00125  -0.00376
   S     -1.56206   6.32091   1.48160  -0.00119   0.00070  -0.00605
   S      1.56672   6.34372   1.46052  -0.00006   0.00349  -0.01223
   S      4.69558   6.34232   1.46140   0.00163   0.00097  -0.01017
   S      1.58191   0.90761   4.58042  -0.00107  -0.00068   0.01206
   S      4.68094   0.90804   4.57920  -0.00120  -0.00231   0.01148
   S      7.82518   0.90162   4.58722   0.00241  -0.00130   0.01176
   S      0.01788   3.62090   4.57822   0.00170   0.00091   0.00254
   S      3.13040   3.61194   4.50665  -0.00146   0.00083  -0.00071
   S      6.24732   3.62130   4.57919   0.00145   0.00213   0.01156
   S     -1.56209   6.32094   4.58393   0.00019  -0.00012   0.00913
   S      1.56620   6.30288   4.57821   0.00001  -0.00198   0.00257
   S      4.69799   6.30525   4.58041   0.00013   0.00128   0.01224
   S      0.00080   1.82257   7.93586   0.00316   0.00099   0.02622
   S      3.12503   1.79379   7.92696   0.00009   0.00100   0.00058
   S      6.24181   1.81575   7.93843  -0.00451   0.00267   0.02499
   S     -1.58070   4.52159   7.93512  -0.00187   0.00112   0.02496
   S      1.52011   4.54161   7.93156   0.00097  -0.00058   0.00195
   S      4.70226   4.52584   7.92695  -0.00079  -0.00058   0.00059
   S     -3.14181   7.23296   7.93328   0.00106  -0.00066   0.02534
   S     -0.01314   7.23690   7.93511  -0.00188   0.00102   0.02495
   S      3.11503   7.21700   7.93584   0.00076  -0.00322   0.02619
   S     -0.01790   1.80701  11.04420   0.00518   0.00431  -0.02308
   S      3.11894   1.78697  11.05721  -0.00003   0.00776  -0.00066
   S      6.26595   1.80182  11.04873  -0.00665   0.00383  -0.01646
   S     -1.57667   4.53439  11.05369   0.00062   0.00136  -0.02848
   S      1.52840   4.53683  11.06073   0.00635  -0.00366  -0.00945
   S      4.70512   4.53454  11.05720  -0.00677  -0.00387  -0.00052
   S     -3.13427   7.22862  11.04789   0.00250  -0.00143  -0.02619
   S     -0.02220   7.22702  11.05368  -0.00087  -0.00118  -0.02859
   S      3.11916   7.24098  11.04418  -0.00115  -0.00662  -0.02304
PRIMCOORD148
     55   1
   Re     3.10250   3.62809   6.72232  -0.00007   0.00004   0.00031
   Mo     0.00804   1.80712   3.03358  -0.00432  -0.00183  -0.00784
   Mo     3.13242   1.77725   2.98990   0.00101  -0.00103   0.00942
   Mo     6.25452   1.80837   3.03412   0.00319  -0.00184  -0.01033
   Mo    -1.56192   4.50833   3.03079  -0.00009   0.00576  -0.00321
   Mo     1.54287   4.52843   2.98550  -0.00161   0.00093   0.01358
   Mo     4.72024   4.52764   2.98989   0.00139  -0.00035   0.00936
   Mo    -3.13095   7.22665   3.03208   0.00564  -0.00324  -0.00462
   Mo     0.00770   7.22719   3.03078  -0.00504  -0.00280  -0.00315
   Mo     3.13199   7.21839   3.03356  -0.00060   0.00465  -0.00784
   Mo     1.54916   0.90241   9.49105   0.00239  -0.00173   0.00053
   Mo     4.69665   0.90342   9.50063  -0.00212  -0.00196  -0.00009
   Mo     7.81726   0.90624   9.47236  -0.00029   0.00017   0.00207
   Mo    -0.02521   3.62034   9.49702  -0.00066   0.00305   0.00025
   Mo     3.11484   3.62098   9.57239  -0.00002   0.00002  -0.00576
   Mo     6.25922   3.61007   9.50062   0.00066   0.00286  -0.00007
   Mo    -1.57660   6.32936   9.48490   0.00038  -0.00025   0.00442
   Mo     1.54518   6.34054   9.49701  -0.00294  -0.00097   0.00023
   Mo     4.68616   6.33627   9.49104   0.00268  -0.00124   0.00056
   S      1.54859   0.89115   1.46141  -0.00842  -0.00050  -0.01878
   S      4.71322   0.89109   1.46109   0.00840   0.00104  -0.01423
   S      7.82472   0.90188   1.48684   0.00014  -0.00006   0.01797
   S     -0.01724   3.60001   1.46053  -0.00483  -0.00820  -0.01978
   S      3.13266   3.61063   1.45553   0.00168  -0.00095  -0.04113
   S      6.27814   3.60180   1.46108   0.00329  -0.00777  -0.01415
   S     -1.56206   6.32091   1.48160  -0.00083   0.00046   0.01551
   S      1.56672   6.34372   1.46052   0.00470   0.00826  -0.01981
   S      4.69558   6.34232   1.46140  -0.00378   0.00749  -0.01878
   S      1.58191   0.90761   4.58042   0.00673   0.00451   0.02137
   S      4.68094   0.90804   4.57920  -0.00839   0.00361   0.01854
   S      7.82518   0.90162   4.58722   0.00182  -0.00104   0.01637
   S      0.01788   3.62090   4.57822   0.00916   0.00512   0.01443
   S      3.13040   3.61194   4.50665  -0.00092   0.00049  -0.00441
   S      6.24732   3.62130   4.57919  -0.00730   0.00542   0.01863
   S     -1.56209   6.32094   4.58393   0.00040  -0.00021   0.00132
   S      1.56620   6.30288   4.57821   0.00015  -0.01047   0.01437
   S      4.69799   6.30525   4.58041  -0.00055  -0.00806   0.02144
   S      0.00080   1.82257   7.93586   0.00013   0.00004  -0.01579
   S      3.12503   1.79379   7.92696  -0.00004  -0.00415  -0.00034
   S      6.24181   1.81575   7.93843  -0.00024   0.00010  -0.01444
   S     -1.58070   4.52159   7.93512  -0.00033  -0.00402  -0.00322
   S      1.52011   4.54161   7.93156  -0.00290   0.00169  -0.00046
   S      4.70226   4.52584   7.92695   0.00357   0.00210  -0.00033
   S     -3.14181   7.23296   7.93328  -0.00342   0.00201  -0.00539
   S     -0.01314   7.23690   7.93511   0.00331   0.00227  -0.00334
   S      3.11503   7.21700   7.93584   0.00002  -0.00012  -0.01580
   S     -0.01790   1.80701  11.04420  -0.00077  -0.00076   0.01198
   S      3.11894   1.78697  11.05721  -0.00059  -0.00356   0.00973
   S      6.26595   1.80182  11.04873   0.00156  -0.00092   0.01155
   S     -1.57667   4.53439  11.05369   0.00009  -0.00065  -0.00345
   S      1.52840   4.53683  11.06073  -0.00299   0.00173   0.00995
   S      4.70512   4.53454  11.05720   0.00277   0.00230   0.00962
   S     -3.13427   7.22862  11.04789  -0.00101   0.00061  -0.00224
   S     -0.02220   7.22702  11.05368   0.00055   0.00025  -0.00325
   S      3.11916   7.24098  11.04418   0.00029   0.00105   0.01197
PRIMCOORD149
     55   1
   Re     3.10250   3.62809   6.72232  -0.00025  -0.00043  -0.00000
   Mo     0.00804   1.80712   3.03358  -0.00202   0.00015   0.00009
   Mo     3.13242   1.77725   2.98990   0.00084   0.00160   0.00016
   Mo     6.25452   1.80837   3.03412   0.00116   0.00196  -0.00003
   Mo    -1.56192   4.50833   3.03079  -0.00172  -0.00029   0.00033
   Mo     1.54287   4.52843   2.98550   0.00076   0.00145   0.00008
   Mo     4.72024   4.52764   2.98989   0.00099   0.00152  -0.00016
   Mo    -3.13095   7.22665   3.03208  -0.00179  -0.00313  -0.00004
   Mo     0.00770   7.22719   3.03078   0.00062  -0.00164  -0.00032
   Mo     3.13199   7.21839   3.03356   0.00109  -0.00162  -0.00012
   Mo     1.54916   0.90241   9.49105   0.00306   0.00528   0.00959
   Mo     4.69665   0.90342   9.50063  -0.00764  -0.00193   0.01196
   Mo     7.81726   0.90624   9.47236   0.00464   0.00813   0.00001
   Mo    -0.02521   3.62034   9.49702   0.00437  -0.00760  -0.00237
   Mo     3.11484   3.62098   9.57239  -0.00536  -0.00939  -0.00001
   Mo     6.25922   3.61007   9.50062   0.00206  -0.00758  -0.01192
   Mo    -1.57660   6.32936   9.48490   0.00542   0.00959   0.00001
   Mo     1.54518   6.34054   9.49701  -0.00874   0.00007   0.00218
   Mo     4.68616   6.33627   9.49104   0.00320   0.00524  -0.00946
   S      1.54859   0.89115   1.46141   0.00024   0.00002  -0.00773
   S      4.71322   0.89109   1.46109  -0.00028  -0.00057  -0.00324
   S      7.82472   0.90188   1.48684  -0.00002  -0.00010   0.00016
   S     -0.01724   3.60001   1.46053   0.00031  -0.00024  -0.00439
   S      3.13266   3.61063   1.45553  -0.00038  -0.00086  -0.00011
   S      6.27814   3.60180   1.46108  -0.00040  -0.00052   0.00331
   S     -1.56206   6.32091   1.48160   0.00062   0.00114   0.00005
   S      1.56672   6.34372   1.46052  -0.00030   0.00016   0.00444
   S      4.69558   6.34232   1.46140  -0.00010   0.00022   0.00775
   S      1.58191   0.90761   4.58042   0.00132   0.00013   0.00786
   S      4.68094   0.90804   4.57920  -0.00128  -0.00070   0.00444
   S      7.82518   0.90162   4.58722   0.00010   0.00014  -0.00009
   S      0.01788   3.62090   4.57822   0.00073  -0.00027   0.00293
   S      3.13040   3.61194   4.50665  -0.00020  -0.00036  -0.00001
   S      6.24732   3.62130   4.57919  -0.00000  -0.00142  -0.00446
   S     -1.56209   6.32094   4.58393   0.00107   0.00185  -0.00001
   S      1.56620   6.30288   4.57821  -0.00055   0.00037  -0.00320
   S      4.69799   6.30525   4.58041  -0.00059   0.00116  -0.00773
   S      0.00080   1.82257   7.93586  -0.01058   0.00135   0.01209
   S      3.12503   1.79379   7.92696   0.00351   0.00422   0.00395
   S      6.24181   1.81575   7.93843   0.00676   0.01159  -0.00003
   S     -1.58070   4.52159   7.93512  -0.00890  -0.00278  -0.01217
   S      1.52011   4.54161   7.93156   0.00363   0.00634  -0.00002
   S      4.70226   4.52584   7.92695   0.00188   0.00522  -0.00392
   S     -3.14181   7.23296   7.93328  -0.00872  -0.01514   0.00012
   S     -0.01314   7.23690   7.93511   0.00223  -0.00922   0.01202
   S      3.11503   7.21700   7.93584   0.00625  -0.00854  -0.01229
   S     -0.01790   1.80701  11.04420  -0.00299  -0.00401  -0.02200
   S      3.11894   1.78697  11.05721   0.00449   0.00256  -0.04150
   S      6.26595   1.80182  11.04873  -0.00199  -0.00355  -0.00006
   S     -1.57667   4.53439  11.05369  -0.00184   0.00336   0.03308
   S      1.52840   4.53683  11.06073   0.00430   0.00746   0.00036
   S      4.70512   4.53454  11.05720  -0.00007   0.00526   0.04123
   S     -3.13427   7.22862  11.04789  -0.00154  -0.00262  -0.00033
   S     -0.02220   7.22702  11.05368   0.00385   0.00005  -0.03277
   S      3.11916   7.24098  11.04418  -0.00195  -0.00459   0.02222
PRIMCOORD150
     55   1
   Re     3.10250   3.62809   6.72232  -0.00039   0.00022   0.00018
   Mo     0.00804   1.80712   3.03358   0.00066  -0.00251   0.00017
   Mo     3.13242   1.77725   2.98990   0.00106  -0.00122  -0.00025
   Mo     6.25452   1.80837   3.03412  -0.00169   0.00099  -0.00055
   Mo    -1.56192   4.50833   3.03079  -0.00317   0.00053  -0.00013
   Mo     1.54287   4.52843   2.98550   0.00166  -0.00094   0.00013
   Mo     4.72024   4.52764   2.98989   0.00161  -0.00030  -0.00028
   Mo    -3.13095   7.22665   3.03208  -0.00044   0.00022   0.00078
   Mo     0.00770   7.22719   3.03078  -0.00206   0.00244  -0.00011
   Mo     3.13199   7.21839   3.03356   0.00251   0.00066   0.00017
   Mo     1.54916   0.90241   9.49105  -0.00603   0.00622  -0.00848
   Mo     4.69665   0.90342   9.50063  -0.00002  -0.00621  -0.00398
   Mo     7.81726   0.90624   9.47236   0.00660  -0.00372  -0.00020
   Mo    -0.02521   3.62034   9.49702   0.00562   0.00510   0.01277
   Mo     3.11484   3.62098   9.57239  -0.00881   0.00500  -0.00058
   Mo     6.25922   3.61007   9.50062   0.00541   0.00301  -0.00415
   Mo    -1.57660   6.32936   9.48490   0.01061  -0.00606  -0.00049
   Mo     1.54518   6.34054   9.49701  -0.00173  -0.00743   0.01279
   Mo     4.68616   6.33627   9.49104  -0.00835   0.00218  -0.00862
   S      1.54859   0.89115   1.46141  -0.00006   0.00100   0.00114
   S      4.71322   0.89109   1.46109   0.00045   0.00004   0.00793
   S      7.82472   0.90188   1.48684  -0.00062   0.00038   0.00016
   S     -0.01724   3.60001   1.46053  -0.00031   0.00050  -0.00661
   S      3.13266   3.61063   1.45553  -0.00067   0.00040   0.00034
   S      6.27814   3.60180   1.46108   0.00018  -0.00039   0.00801
   S     -1.56206   6.32091   1.48160   0.00156  -0.00083   0.00103
   S      1.56672   6.34372   1.46052  -0.00057   0.00002  -0.00655
   S      4.69558   6.34232   1.46140  -0.00088  -0.00044   0.00125
   S      1.58191   0.90761   4.58042  -0.00093   0.00086  -0.00309
   S      4.68094   0.90804   4.57920   0.00103  -0.00049  -0.00636
   S      7.82518   0.90162   4.58722  -0.00004   0.00002   0.00003
   S      0.01788   3.62090   4.57822   0.00021   0.00149   0.00704
   S      3.13040   3.61194   4.50665  -0.00025   0.00011   0.00022
   S      6.24732   3.62130   4.57919   0.00093  -0.00067  -0.00640
   S     -1.56209   6.32094   4.58393   0.00212  -0.00115  -0.00190
   S      1.56620   6.30288   4.57821  -0.00120  -0.00092   0.00698
   S      4.69799   6.30525   4.58041  -0.00117   0.00042  -0.00317
   S      0.00080   1.82257   7.93586   0.00145  -0.01390   0.00342
   S      3.12503   1.79379   7.92696   0.00653  -0.00143  -0.00282
   S      6.24181   1.81575   7.93843  -0.00837   0.00493  -0.01070
   S     -1.58070   4.52159   7.93512  -0.01509   0.00273   0.00389
   S      1.52011   4.54161   7.93156   0.00262  -0.00144   0.00410
   S      4.70226   4.52584   7.92695   0.00451  -0.00483  -0.00288
   S     -3.14181   7.23296   7.93328  -0.00345   0.00185  -0.01861
   S     -0.01314   7.23690   7.93511  -0.00986   0.01162   0.00401
   S      3.11503   7.21700   7.93584   0.01284   0.00558   0.00319
   S     -0.01790   1.80701  11.04420  -0.00440   0.00125  -0.00843
   S      3.11894   1.78697  11.05721   0.00675  -0.00221   0.02409
   S      6.26595   1.80182  11.04873  -0.00372   0.00211   0.02202
   S     -1.57667   4.53439  11.05369  -0.00267  -0.00165  -0.01581
   S      1.52840   4.53683  11.06073   0.00083  -0.00041  -0.04794
   S      4.70512   4.53454  11.05720   0.00524  -0.00466   0.02469
   S     -3.13427   7.22862  11.04789   0.00220  -0.00128   0.04391
   S     -0.02220   7.22702  11.05368   0.00011   0.00320  -0.01621
   S      3.11916   7.24098  11.04418  -0.00330   0.00313  -0.00805
PRIMCOORD151
     55   1
   Re     3.10250   3.62809   6.72232  -0.00003   0.00001  -0.00008
   Mo     0.00804   1.80712   3.03358   0.00419   0.00243   0.00428
   Mo     3.13242   1.77725   2.98990   0.00043   0.00818  -0.00558
   Mo     6.25452   1.80837   3.03412  -0.00445   0.00256   0.00364
   Mo    -1.56192   4.50833   3.03079  -0.00060  -0.00497   0.00092
   Mo     1.54287   4.52843   2.98550   0.00731  -0.00417  -0.00572
   Mo     4.72024   4.52764   2.98989  -0.00688  -0.00440  -0.00555
   Mo    -3.13095   7.22665   3.03208  -0.00436   0.00248   0.00126
   Mo     0.00770   7.22719   3.03078   0.00404   0.00301   0.00088
   Mo     3.13199   7.21839   3.03356  -0.00004  -0.00488   0.00428
   Mo     1.54916   0.90241   9.49105   0.00160   0.00187   0.00049
   Mo     4.69665   0.90342   9.50063  -0.00160   0.00217   0.00043
   Mo     7.81726   0.90624   9.47236  -0.00012   0.00021   0.00073
   Mo    -0.02521   3.62034   9.49702   0.00233   0.00030   0.00020
   Mo     3.11484   3.62098   9.57239   0.00015  -0.00012  -0.00086
   Mo     6.25922   3.61007   9.50062  -0.00258   0.00034   0.00037
   Mo    -1.57660   6.32936   9.48490  -0.00001  -0.00005  -0.00068
   Mo     1.54518   6.34054   9.49701   0.00089  -0.00229   0.00020
   Mo     4.68616   6.33627   9.49104  -0.00073  -0.00236   0.00047
   S      1.54859   0.89115   1.46141   0.00102  -0.00524  -0.01619
   S      4.71322   0.89109   1.46109  -0.00094  -0.00543  -0.01349
   S      7.82472   0.90188   1.48684  -0.00043   0.00026  -0.04382
   S     -0.01724   3.60001   1.46053  -0.00375   0.00357  -0.01596
   S      3.13266   3.61063   1.45553  -0.00052   0.00026   0.02431
   S      6.27814   3.60180   1.46108   0.00423   0.00347  -0.01361
   S     -1.56206   6.32091   1.48160   0.00047  -0.00025  -0.03501
   S      1.56672   6.34372   1.46052  -0.00495   0.00145  -0.01573
   S      4.69558   6.34232   1.46140   0.00510   0.00174  -0.01608
   S      1.58191   0.90761   4.58042  -0.00473  -0.00622   0.01561
   S      4.68094   0.90804   4.57920   0.00438  -0.00657   0.01464
   S      7.82518   0.90162   4.58722   0.00023  -0.00011   0.02486
   S      0.01788   3.62090   4.57822  -0.00728  -0.00088   0.01623
   S      3.13040   3.61194   4.50665  -0.00026   0.00010   0.00272
   S      6.24732   3.62130   4.57919   0.00789  -0.00055   0.01466
   S     -1.56209   6.32094   4.58393   0.00042  -0.00025   0.02941
   S      1.56620   6.30288   4.57821  -0.00286   0.00672   0.01605
   S      4.69799   6.30525   4.58041   0.00303   0.00720   0.01545
   S      0.00080   1.82257   7.93586  -0.00128  -0.00060  -0.00586
   S      3.12503   1.79379   7.92696   0.00012  -0.00000  -0.00046
   S      6.24181   1.81575   7.93843   0.00135  -0.00083  -0.00567
   S     -1.58070   4.52159   7.93512   0.00012   0.00052  -0.00935
   S      1.52011   4.54161   7.93156   0.00016  -0.00000  -0.00101
   S      4.70226   4.52584   7.92695   0.00008  -0.00005  -0.00042
   S     -3.14181   7.23296   7.93328   0.00039  -0.00024  -0.00958
   S     -0.01314   7.23690   7.93511  -0.00036  -0.00043  -0.00966
   S      3.11503   7.21700   7.93584  -0.00017   0.00134  -0.00630
   S     -0.01790   1.80701  11.04420  -0.00215  -0.00133   0.00525
   S      3.11894   1.78697  11.05721  -0.00007  -0.00325  -0.00142
   S      6.26595   1.80182  11.04873   0.00256  -0.00157   0.00469
   S     -1.57667   4.53439  11.05369   0.00015   0.00017   0.01093
   S      1.52840   4.53683  11.06073  -0.00284   0.00174  -0.00010
   S      4.70512   4.53454  11.05720   0.00272   0.00177  -0.00128
   S     -3.13427   7.22862  11.04789  -0.00029   0.00018   0.01047
   S     -0.02220   7.22702  11.05368  -0.00011  -0.00017   0.01117
   S      3.11916   7.24098  11.04418   0.00003   0.00248   0.00571
PRIMCOORD152
     55   1
   Re     3.10250   3.62809   6.72232   0.00042   0.00073  -0.00000
   Mo     0.00804   1.80712   3.03358   0.00063   0.00159   0.00122
   Mo     3.13242   1.77725   2.98990  -0.00174   0.00006   0.00281
   Mo     6.25452   1.80837   3.03412   0.00099   0.00173   0.00003
   Mo    -1.56192   4.50833   3.03079   0.00051  -0.00154  -0.00159
   Mo     1.54287   4.52843   2.98550  -0.00178  -0.00319  -0.00002
   Mo     4.72024   4.52764   2.98989   0.00083  -0.00154  -0.00287
   Mo    -3.13095   7.22665   3.03208   0.00044   0.00086  -0.00001
   Mo     0.00770   7.22719   3.03078  -0.00151  -0.00026   0.00161
   Mo     3.13199   7.21839   3.03356   0.00109   0.00135  -0.00119
   Mo     1.54916   0.90241   9.49105   0.00852  -0.00399   0.00061
   Mo     4.69665   0.90342   9.50063  -0.00048  -0.00695  -0.00062
   Mo     7.81726   0.90624   9.47236  -0.00871  -0.01523  -0.00001
   Mo    -0.02521   3.62034   9.49702   0.00697   0.00523   0.00122
   Mo     3.11484   3.62098   9.57239   0.00065   0.00114   0.00003
   Mo     6.25922   3.61007   9.50062  -0.00582  -0.00380   0.00061
   Mo    -1.57660   6.32936   9.48490   0.00712   0.01237  -0.00000
   Mo     1.54518   6.34054   9.49701   0.00108   0.00859  -0.00120
   Mo     4.68616   6.33627   9.49104  -0.00766   0.00538  -0.00064
   S      1.54859   0.89115   1.46141  -0.00084  -0.00132  -0.00143
   S      4.71322   0.89109   1.46109   0.00236  -0.00028  -0.00801
   S      7.82472   0.90188   1.48684  -0.00115  -0.00203  -0.00018
   S     -0.01724   3.60001   1.46053  -0.00011   0.00189   0.00667
   S      3.13266   3.61063   1.45553   0.00193   0.00331   0.00013
   S      6.27814   3.60180   1.46108  -0.00138   0.00198   0.00779
   S     -1.56206   6.32091   1.48160  -0.00080  -0.00136  -0.00031
   S      1.56672   6.34372   1.46052   0.00156   0.00085  -0.00697
   S      4.69558   6.34232   1.46140  -0.00062  -0.00137   0.00125
   S      1.58191   0.90761   4.58042   0.00080  -0.00019  -0.00458
   S      4.68094   0.90804   4.57920  -0.00031  -0.00081   0.00180
   S      7.82518   0.90162   4.58722  -0.00061  -0.00105   0.00009
   S      0.01788   3.62090   4.57822   0.00080   0.00010  -0.00662
   S      3.13040   3.61194   4.50665   0.00068   0.00116   0.00001
   S      6.24732   3.62130   4.57919  -0.00047  -0.00063  -0.00161
   S     -1.56209   6.32094   4.58393   0.00085   0.00143   0.00029
   S      1.56620   6.30288   4.57821  -0.00041   0.00077   0.00691
   S      4.69799   6.30525   4.58041  -0.00051   0.00064   0.00483
   S      0.00080   1.82257   7.93586  -0.00089   0.00689  -0.03626
   S      3.12503   1.79379   7.92696  -0.00351  -0.00267   0.00386
   S      6.24181   1.81575   7.93843   0.00580   0.01011  -0.00023
   S     -1.58070   4.52159   7.93512  -0.00238  -0.00621  -0.02744
   S      1.52011   4.54161   7.93156  -0.00351  -0.00614  -0.00001
   S      4.70226   4.52584   7.92695  -0.00054  -0.00439  -0.00385
   S     -3.14181   7.23296   7.93328  -0.00181  -0.00307   0.00005
   S     -0.01314   7.23690   7.93511  -0.00421  -0.00511   0.02727
   S      3.11503   7.21700   7.93584   0.00638   0.00274   0.03623
   S     -0.01790   1.80701  11.04420  -0.00053   0.00563   0.03346
   S      3.11894   1.78697  11.05721  -0.00468   0.00306  -0.00081
   S      6.26595   1.80182  11.04873   0.00496   0.00861   0.00026
   S     -1.57667   4.53439  11.05369  -0.00219  -0.00564   0.02621
   S      1.52840   4.53683  11.06073  -0.00478  -0.00825  -0.00009
   S      4.70512   4.53454  11.05720   0.00499  -0.00259   0.00076
   S     -3.13427   7.22862  11.04789  -0.00193  -0.00336  -0.00001
   S     -0.02220   7.22702  11.05368  -0.00382  -0.00470  -0.02603
   S      3.11916   7.24098  11.04418   0.00508   0.00242  -0.03336
PRIMCOORD153
     55   1
   Re     3.10250   3.62809   6.72232  -0.00056   0.00032   0.00002
   Mo     0.00804   1.80712   3.03358  -0.00245   0.00222  -0.00039
   Mo     3.13242   1.77725   2.98990   0.00410   0.00010   0.00167
   Mo     6.25452   1.80837   3.03412  -0.00148   0.00084   0.00051
   Mo    -1.56192   4.50833   3.03079  -0.00081  -0.00146  -0.00128
   Mo     1.54287   4.52843   2.98550  -0.00058   0.00036  -0.00342
   Mo     4.72024   4.52764   2.98989   0.00197  -0.00358   0.00171
   Mo    -3.13095   7.22665   3.03208   0.00234  -0.00137   0.00271
   Mo     0.00770   7.22719   3.03078   0.00085   0.00144  -0.00132
   Mo     3.13199   7.21839   3.03356  -0.00318   0.00103  -0.00040
   Mo     1.54916   0.90241   9.49105  -0.00489  -0.00463  -0.00153
   Mo     4.69665   0.90342   9.50063  -0.00924  -0.00147   0.00075
   Mo     7.81726   0.90624   9.47236   0.01527  -0.00878   0.00219
   Mo    -0.02521   3.62034   9.49702   0.00328  -0.00748   0.00088
   Mo     3.11484   3.62098   9.57239  -0.00222   0.00129  -0.00199
   Mo     6.25922   3.61007   9.50062  -0.00333   0.00875   0.00076
   Mo    -1.57660   6.32936   9.48490  -0.01115   0.00637   0.00003
   Mo     1.54518   6.34054   9.49701   0.00812   0.00085   0.00088
   Mo     4.68616   6.33627   9.49104   0.00160   0.00651  -0.00152
   S      1.54859   0.89115   1.46141  -0.00238   0.00033  -0.01271
   S      4.71322   0.89109   1.46109  -0.00076  -0.00142   0.00561
   S      7.82472   0.90188   1.48684   0.00229  -0.00138   0.00079
   S     -0.01724   3.60001   1.46053   0.00233   0.00101   0.00792
   S      3.13266   3.61063   1.45553  -0.00358   0.00202  -0.00036
   S      6.27814   3.60180   1.46108   0.00085   0.00134   0.00550
   S     -1.56206   6.32091   1.48160   0.00097  -0.00051  -0.00014
   S      1.56672   6.34372   1.46052   0.00027  -0.00254   0.00803
   S      4.69558   6.34232   1.46140  -0.00147   0.00193  -0.01272
   S      1.58191   0.90761   4.58042  -0.00031  -0.00127   0.00706
   S      4.68094   0.90804   4.57920  -0.00160  -0.00004  -0.00726
   S      7.82518   0.90162   4.58722   0.00227  -0.00131  -0.00035
   S      0.01788   3.62090   4.57822   0.00071  -0.00161  -0.00044
   S      3.13040   3.61194   4.50665  -0.00154   0.00087   0.00043
   S      6.24732   3.62130   4.57919  -0.00077   0.00143  -0.00726
   S     -1.56209   6.32094   4.58393  -0.00268   0.00154  -0.00002
   S      1.56620   6.30288   4.57821   0.00178   0.00016  -0.00046
   S      4.69799   6.30525   4.58041   0.00098   0.00089   0.00704
   S      0.00080   1.82257   7.93586  -0.00534   0.00712   0.01964
   S      3.12503   1.79379   7.92696   0.00530  -0.00296   0.00090
   S      6.24181   1.81575   7.93843  -0.00412   0.00236  -0.04467
   S     -1.58070   4.52159   7.93512   0.00147  -0.00316  -0.01516
   S      1.52011   4.54161   7.93156   0.00165  -0.00091  -0.00335
   S      4.70226   4.52584   7.92695   0.00520  -0.00308   0.00093
   S     -3.14181   7.23296   7.93328   0.00604  -0.00344   0.02706
   S     -0.01314   7.23690   7.93511   0.00353   0.00036  -0.01533
   S      3.11503   7.21700   7.93584  -0.00890   0.00107   0.01948
   S     -0.01790   1.80701  11.04420  -0.00627   0.00652  -0.02158
   S      3.11894   1.78697  11.05721   0.00811  -0.00062   0.00503
   S      6.26595   1.80182  11.04873  -0.00060   0.00034   0.03919
   S     -1.57667   4.53439  11.05369   0.00235  -0.00348   0.01367
   S      1.52840   4.53683  11.06073  -0.00361   0.00212  -0.00018
   S      4.70512   4.53454  11.05720   0.00455  -0.00672   0.00495
   S     -3.13427   7.22862  11.04789   0.00641  -0.00368  -0.02443
   S     -0.02220   7.22702  11.05368   0.00423  -0.00024   0.01386
   S      3.11916   7.24098  11.04418  -0.00880   0.00217  -0.02145
PRIMCOORD154
     55   1
   Re     3.10250   3.62809   6.72232  -0.00003   0.00001  -0.00038
   Mo     0.00804   1.80712   3.03358  -0.01006  -0.00431  -0.00273
   Mo     3.13242   1.77725   2.98990  -0.00029   0.00069   0.00100
   Mo     6.25452   1.80837   3.03412   0.01004  -0.00576  -0.00162
   Mo    -1.56192   4.50833   3.03079   0.00162  -0.01158   0.00225
   Mo     1.54287   4.52843   2.98550  -0.00123   0.00072  -0.00008
   Mo     4.72024   4.52764   2.98989  -0.00071  -0.00007   0.00099
   Mo    -3.13095   7.22665   3.03208  -0.00953   0.00545   0.00219
   Mo     0.00770   7.22719   3.03078   0.01084   0.00435   0.00226
   Mo     3.13199   7.21839   3.03356  -0.00130   0.01085  -0.00274
   Mo     1.54916   0.90241   9.49105   0.00239  -0.00221  -0.00081
   Mo     4.69665   0.90342   9.50063  -0.00295  -0.00299  -0.00070
   Mo     7.81726   0.90624   9.47236   0.00045  -0.00022  -0.00434
   Mo    -0.02521   3.62034   9.49702  -0.00059   0.00393  -0.00020
   Mo     3.11484   3.62098   9.57239  -0.00072   0.00044   0.00910
   Mo     6.25922   3.61007   9.50062   0.00114   0.00408  -0.00069
   Mo    -1.57660   6.32936   9.48490   0.00022  -0.00020  -0.00398
   Mo     1.54518   6.34054   9.49701  -0.00369  -0.00150  -0.00019
   Mo     4.68616   6.33627   9.49104   0.00312  -0.00101  -0.00079
   S      1.54859   0.89115   1.46141   0.00597  -0.00086  -0.00343
   S      4.71322   0.89109   1.46109  -0.00645   0.00001  -0.00529
   S      7.82472   0.90188   1.48684   0.00108  -0.00064   0.04288
   S     -0.01724   3.60001   1.46053   0.00329   0.00503   0.00330
   S      3.13266   3.61063   1.45553   0.00079  -0.00049  -0.00041
   S      6.27814   3.60180   1.46108  -0.00326   0.00556  -0.00515
   S     -1.56206   6.32091   1.48160  -0.00115   0.00071  -0.04792
   S      1.56672   6.34372   1.46052  -0.00270  -0.00534   0.00335
   S      4.69558   6.34232   1.46140   0.00374  -0.00471  -0.00328
   S      1.58191   0.90761   4.58042   0.00923  -0.00314   0.00252
   S      4.68094   0.90804   4.57920  -0.00898  -0.00194   0.00283
   S      7.82518   0.90162   4.58722   0.00002  -0.00001  -0.03134
   S      0.01788   3.62090   4.57822   0.00177   0.00828  -0.00223
   S      3.13040   3.61194   4.50665   0.00135  -0.00083  -0.00127
   S      6.24732   3.62130   4.57919  -0.00283   0.00871   0.00273
   S     -1.56209   6.32094   4.58393  -0.00095   0.00060   0.03761
   S      1.56620   6.30288   4.57821  -0.00631  -0.00564  -0.00228
   S      4.69799   6.30525   4.58041   0.00735  -0.00640   0.00240
   S      0.00080   1.82257   7.93586  -0.00175  -0.00153  -0.00469
   S      3.12503   1.79379   7.92696  -0.00001   0.00280   0.00012
   S      6.24181   1.81575   7.93843   0.00158  -0.00097  -0.00652
   S     -1.58070   4.52159   7.93512  -0.00036  -0.00149   0.00979
   S      1.52011   4.54161   7.93156   0.00291  -0.00166   0.00170
   S      4.70226   4.52584   7.92695  -0.00243  -0.00138   0.00018
   S     -3.14181   7.23296   7.93328  -0.00116   0.00073   0.00889
   S     -0.01314   7.23690   7.93511   0.00114   0.00111   0.00960
   S      3.11503   7.21700   7.93584   0.00044   0.00228  -0.00486
   S     -0.01790   1.80701  11.04420   0.00097   0.00024   0.01160
   S      3.11894   1.78697  11.05721   0.00044   0.00819  -0.01019
   S      6.26595   1.80182  11.04873  -0.00096   0.00052   0.01443
   S     -1.57667   4.53439  11.05369  -0.00043  -0.00342  -0.00297
   S      1.52840   4.53683  11.06073   0.00793  -0.00456  -0.01447
   S      4.70512   4.53454  11.05720  -0.00694  -0.00450  -0.01030
   S     -3.13427   7.22862  11.04789  -0.00250   0.00151  -0.00083
   S     -0.02220   7.22702  11.05368   0.00280   0.00215  -0.00276
   S      3.11916   7.24098  11.04418   0.00026  -0.00095   0.01173
PRIMCOORD155
     55   1
   Re     3.10250   3.62809   6.72232  -0.00031   0.00018  -0.00034
   Mo     0.00804   1.80712   3.03358   0.00730  -0.00927   0.00080
   Mo     3.13242   1.77725   2.98990  -0.00443  -0.00332  -0.00281
   Mo     6.25452   1.80837   3.03412  -0.00234   0.00121   0.00039
   Mo    -1.56192   4.50833   3.03079  -0.00741   0.00497   0.00178
   Mo     1.54287   4.52843   2.98550   0.00729  -0.00420   0.00453
   Mo     4.72024   4.52764   2.98989   0.00051   0.00544  -0.00276
   Mo    -3.13095   7.22665   3.03208  -0.00400   0.00243  -0.00420
   Mo     0.00770   7.22719   3.03078  -0.00800   0.00407   0.00174
   Mo     3.13199   7.21839   3.03356   0.01157  -0.00165   0.00078
   Mo     1.54916   0.90241   9.49105   0.00305  -0.00503   0.00011
   Mo     4.69665   0.90342   9.50063  -0.00593  -0.00315  -0.00039
   Mo     7.81726   0.90624   9.47236   0.00271  -0.00153  -0.00561
   Mo    -0.02521   3.62034   9.49702  -0.00167   0.00300  -0.00194
   Mo     3.11484   3.62098   9.57239   0.00062  -0.00039   0.00943
   Mo     6.25922   3.61007   9.50062  -0.00022   0.00671  -0.00040
   Mo    -1.57660   6.32936   9.48490  -0.00367   0.00211  -0.00280
   Mo     1.54518   6.34054   9.49701  -0.00346  -0.00008  -0.00193
   Mo     4.68616   6.33627   9.49104   0.00591  -0.00013   0.00010
   S      1.54859   0.89115   1.46141   0.00216   0.00408   0.02788
   S      4.71322   0.89109   1.46109   0.00465  -0.00028   0.00547
   S      7.82472   0.90188   1.48684  -0.00653   0.00380  -0.00872
   S     -0.01724   3.60001   1.46053  -0.00453   0.00042  -0.03208
   S      3.13266   3.61063   1.45553  -0.00015   0.00017   0.00326
   S      6.27814   3.60180   1.46108   0.00264  -0.00387   0.00487
   S     -1.56206   6.32091   1.48160   0.00570  -0.00337   0.00738
   S      1.56672   6.34372   1.46052  -0.00258   0.00366  -0.03201
   S      4.69558   6.34232   1.46140  -0.00244  -0.00395   0.02742
   S      1.58191   0.90761   4.58042  -0.00206   0.00560  -0.01746
   S      4.68094   0.90804   4.57920   0.00642  -0.00225  -0.00498
   S      7.82518   0.90162   4.58722  -0.00553   0.00326   0.00471
   S      0.01788   3.62090   4.57822  -0.00049   0.00473   0.02124
   S      3.13040   3.61194   4.50665  -0.00389   0.00234  -0.00253
   S      6.24732   3.62130   4.57919   0.00519  -0.00434  -0.00453
   S     -1.56209   6.32094   4.58393   0.01009  -0.00596  -0.00595
   S      1.56620   6.30288   4.57821  -0.00429  -0.00201   0.02125
   S      4.69799   6.30525   4.58041  -0.00581  -0.00113  -0.01706
   S      0.00080   1.82257   7.93586  -0.00371   0.00134  -0.00274
   S      3.12503   1.79379   7.92696   0.00127   0.00162   0.00209
   S      6.24181   1.81575   7.93843   0.00225  -0.00131  -0.01541
   S     -1.58070   4.52159   7.93512   0.00218  -0.00440   0.00837
   S      1.52011   4.54161   7.93156   0.00356  -0.00205  -0.00078
   S      4.70226   4.52584   7.92695  -0.00074  -0.00192   0.00206
   S     -3.14181   7.23296   7.93328  -0.00093   0.00053   0.01914
   S     -0.01314   7.23690   7.93511   0.00491   0.00032   0.00833
   S      3.11503   7.21700   7.93584  -0.00303   0.00254  -0.00287
   S     -0.01790   1.80701  11.04420  -0.00017   0.00175   0.01342
   S      3.11894   1.78697  11.05721   0.00112   0.01012  -0.01498
   S      6.26595   1.80182  11.04873   0.00028  -0.00016   0.02432
   S     -1.57667   4.53439  11.05369   0.00182  -0.00556  -0.00158
   S      1.52840   4.53683  11.06073   0.00716  -0.00412  -0.00596
   S      4.70512   4.53454  11.05720  -0.00819  -0.00602  -0.01486
   S     -3.13427   7.22862  11.04789  -0.00224   0.00129  -0.01719
   S     -0.02220   7.22702  11.05368   0.00576   0.00120  -0.00158
   S      3.11916   7.24098  11.04418  -0.00161  -0.00074   0.01356
PRIMCOORD156
     55   1
   Re     3.10250   3.62809   6.72232   0.00017  -0.00010  -0.00042
   Mo     0.00804   1.80712   3.03358   0.00101   0.00936   0.00202
   Mo     3.13242   1.77725   2.98990   0.00359   0.00346   0.00066
   Mo     6.25452   1.80837   3.03412  -0.00451   0.00266   0.00226
   Mo    -1.56192   4.50833   3.03079   0.00459   0.00216  -0.00247
   Mo     1.54287   4.52843   2.98550  -0.00346   0.00195  -0.00457
   Mo     4.72024   4.52764   2.98989  -0.00114  -0.00486   0.00064
   Mo    -3.13095   7.22665   3.03208   0.00768  -0.00445   0.00197
   Mo     0.00770   7.22719   3.03078   0.00039  -0.00508  -0.00244
   Mo     3.13199   7.21839   3.03356  -0.00755  -0.00552   0.00201
   Mo     1.54916   0.90241   9.49105   0.00511  -0.00388  -0.00094
   Mo     4.69665   0.90342   9.50063  -0.00451  -0.00566  -0.00178
   Mo     7.81726   0.90624   9.47236  -0.00080   0.00048  -0.00837
   Mo    -0.02521   3.62034   9.49702  -0.00130   0.00794  -0.00041
   Mo     3.11484   3.62098   9.57239  -0.00101   0.00058   0.01314
   Mo     6.25922   3.61007   9.50062   0.00264   0.00674  -0.00177
   Mo    -1.57660   6.32936   9.48490   0.00157  -0.00091  -0.00404
   Mo     1.54518   6.34054   9.49701  -0.00752  -0.00285  -0.00040
   Mo     4.68616   6.33627   9.49104   0.00592  -0.00249  -0.00095
   S      1.54859   0.89115   1.46141  -0.00577  -0.00309  -0.01733
   S      4.71322   0.89109   1.46109   0.00050  -0.00047  -0.00034
   S      7.82472   0.90188   1.48684   0.00417  -0.00245  -0.02256
   S     -0.01724   3.60001   1.46053   0.00062  -0.00312   0.02293
   S      3.13266   3.61063   1.45553  -0.00040   0.00023   0.00664
   S      6.27814   3.60180   1.46108   0.00061  -0.00019  -0.00010
   S     -1.56206   6.32091   1.48160  -0.00351   0.00203   0.02007
   S      1.56672   6.34372   1.46052   0.00303   0.00105   0.02272
   S      4.69558   6.34232   1.46140  -0.00023   0.00654  -0.01730
   S      1.58191   0.90761   4.58042  -0.00457  -0.00285   0.00991
   S      4.68094   0.90804   4.57920   0.00111   0.00249   0.00019
   S      7.82518   0.90162   4.58722   0.00380  -0.00224   0.01206
   S      0.01788   3.62090   4.57822  -0.00168  -0.00832  -0.01509
   S      3.13040   3.61194   4.50665   0.00246  -0.00143  -0.00256
   S      6.24732   3.62130   4.57919  -0.00164  -0.00223   0.00003
   S     -1.56209   6.32094   4.58393  -0.00683   0.00398  -0.01558
   S      1.56620   6.30288   4.57821   0.00633   0.00562  -0.01494
   S      4.69799   6.30525   4.58041   0.00018   0.00539   0.00991
   S      0.00080   1.82257   7.93586  -0.00290  -0.00334  -0.01119
   S      3.12503   1.79379   7.92696  -0.00125   0.00428   0.00027
   S      6.24181   1.81575   7.93843   0.00360  -0.00209  -0.00714
   S     -1.58070   4.52159   7.93512  -0.00111  -0.00424   0.01693
   S      1.52011   4.54161   7.93156   0.00366  -0.00211   0.00412
   S      4.70226   4.52584   7.92695  -0.00433  -0.00103   0.00028
   S     -3.14181   7.23296   7.93328  -0.00417   0.00240   0.01069
   S     -0.01314   7.23690   7.93511   0.00308   0.00311   0.01690
   S      3.11503   7.21700   7.93584   0.00145   0.00417  -0.01125
   S     -0.01790   1.80701  11.04420   0.00103  -0.00114   0.02506
   S      3.11894   1.78697  11.05721  -0.00079   0.01240  -0.01455
   S      6.26595   1.80182  11.04873   0.00029  -0.00017   0.02509
   S     -1.57667   4.53439  11.05369  -0.00118  -0.00648  -0.01012
   S      1.52840   4.53683  11.06073   0.01237  -0.00714  -0.02238
   S      4.70512   4.53454  11.05720  -0.01115  -0.00553  -0.01456
   S     -3.13427   7.22862  11.04789  -0.00632   0.00366  -0.00310
   S     -0.02220   7.22702  11.05368   0.00502   0.00427  -0.01009
   S      3.11916   7.24098  11.04418   0.00150  -0.00033   0.02511
PRIMCOORD157
     55   1
   Re     3.10250   3.62809   6.72232  -0.00015  -0.00026   0.00000
   Mo     0.00804   1.80712   3.03358  -0.00495   0.00597   0.00073
   Mo     3.13242   1.77725   2.98990  -0.00294   0.00880   0.00432
   Mo     6.25452   1.80837   3.03412   0.00815   0.01431  -0.00003
   Mo    -1.56192   4.50833   3.03079  -0.00634  -0.00647  -0.00312
   Mo     1.54287   4.52843   2.98550  -0.00223  -0.00410   0.00003
   Mo     4.72024   4.52764   2.98989   0.00926   0.00180  -0.00436
   Mo    -3.13095   7.22665   3.03208  -0.00585  -0.01013   0.00001
   Mo     0.00770   7.22719   3.03078  -0.00264  -0.00846   0.00311
   Mo     3.13199   7.21839   3.03356   0.00784  -0.00130  -0.00068
   Mo     1.54916   0.90241   9.49105  -0.00137  -0.00073  -0.00131
   Mo     4.69665   0.90342   9.50063   0.00094   0.00071  -0.00115
   Mo     7.81726   0.90624   9.47236   0.00044   0.00079  -0.00002
   Mo    -0.02521   3.62034   9.49702  -0.00156   0.00028  -0.00010
   Mo     3.11484   3.62098   9.57239   0.00088   0.00146   0.00003
   Mo     6.25922   3.61007   9.50062   0.00010   0.00117   0.00116
   Mo    -1.57660   6.32936   9.48490  -0.00146  -0.00246  -0.00001
   Mo     1.54518   6.34054   9.49701   0.00100  -0.00116   0.00005
   Mo     4.68616   6.33627   9.49104   0.00010  -0.00156   0.00133
   S      1.54859   0.89115   1.46141   0.00253  -0.00173  -0.02742
   S      4.71322   0.89109   1.46109   0.00231  -0.00591  -0.04105
   S      7.82472   0.90188   1.48684  -0.00435  -0.00743  -0.00008
   S     -0.01724   3.60001   1.46053   0.00538   0.00210   0.01083
   S      3.13266   3.61063   1.45553  -0.00121  -0.00188   0.00001
   S      6.27814   3.60180   1.46108  -0.00617  -0.00096   0.04181
   S     -1.56206   6.32091   1.48160   0.00478   0.00801   0.00008
   S      1.56672   6.34372   1.46052  -0.00091   0.00571  -0.01158
   S      4.69558   6.34232   1.46140  -0.00292   0.00131   0.02753
   S      1.58191   0.90761   4.58042   0.00670   0.00060   0.02017
   S      4.68094   0.90804   4.57920  -0.00387  -0.00550   0.02916
   S      7.82518   0.90162   4.58722  -0.00345  -0.00599   0.00006
   S      0.01788   3.62090   4.57822   0.00617  -0.00043  -0.00626
   S      3.13040   3.61194   4.50665  -0.00377  -0.00619  -0.00001
   S      6.24732   3.62130   4.57919  -0.00268  -0.00609  -0.02973
   S     -1.56209   6.32094   4.58393   0.00702   0.01195  -0.00006
   S      1.56620   6.30288   4.57821  -0.00345   0.00502   0.00687
   S      4.69799   6.30525   4.58041  -0.00302   0.00614  -0.02029
   S      0.00080   1.82257   7.93586   0.00099  -0.00085   0.00261
   S      3.12503   1.79379   7.92696   0.00068   0.00031  -0.00245
   S      6.24181   1.81575   7.93843  -0.00120  -0.00215   0.00001
   S     -1.58070   4.52159   7.93512   0.00159   0.00088   0.00460
   S      1.52011   4.54161   7.93156   0.00079   0.00136  -0.00005
   S      4.70226   4.52584   7.92695  -0.00010   0.00077   0.00250
   S     -3.14181   7.23296   7.93328   0.00147   0.00253   0.00009
   S     -0.01314   7.23690   7.93511   0.00005   0.00171  -0.00456
   S      3.11503   7.21700   7.93584  -0.00128   0.00042  -0.00261
   S     -0.01790   1.80701  11.04420   0.00059  -0.00034  -0.00008
   S      3.11894   1.78697  11.05721   0.00021  -0.00141   0.00704
   S      6.26595   1.80182  11.04873  -0.00071  -0.00128  -0.00001
   S     -1.57667   4.53439  11.05369   0.00131   0.00066  -0.00681
   S      1.52840   4.53683  11.06073   0.00023   0.00039   0.00010
   S      4.70512   4.53454  11.05720  -0.00141  -0.00052  -0.00724
   S     -3.13427   7.22862  11.04789   0.00106   0.00187  -0.00012
   S     -0.02220   7.22702  11.05368  -0.00001   0.00139   0.00686
   S      3.11916   7.24098  11.04418  -0.00058   0.00030   0.00016
PRIMCOORD158
     55   1
   Re     3.10250   3.62809   6.72232  -0.00053   0.00029   0.00002
   Mo     0.00804   1.80712   3.03358   0.00533   0.00198  -0.00110
   Mo     3.13242   1.77725   2.98990  -0.01343   0.00294  -0.00056
   Mo     6.25452   1.80837   3.03412   0.00743  -0.00406   0.00245
   Mo    -1.56192   4.50833   3.03079   0.01250   0.00337   0.00174
   Mo     1.54287   4.52843   2.98550  -0.00465   0.00225   0.00159
   Mo     4.72024   4.52764   2.98989  -0.00910   0.00984  -0.00070
   Mo    -3.13095   7.22665   3.03208  -0.00330   0.00212  -0.00465
   Mo     0.00770   7.22719   3.03078   0.00296  -0.01252   0.00197
   Mo     3.13199   7.21839   3.03356   0.00115  -0.00531  -0.00102
   Mo     1.54916   0.90241   9.49105  -0.00200   0.00012  -0.00108
   Mo     4.69665   0.90342   9.50063  -0.00186  -0.00151   0.00004
   Mo     7.81726   0.90624   9.47236   0.00428  -0.00234   0.00030
   Mo    -0.02521   3.62034   9.49702   0.00155  -0.00090   0.00116
   Mo     3.11484   3.62098   9.57239  -0.00269   0.00148  -0.00058
   Mo     6.25922   3.61007   9.50062   0.00044   0.00236  -0.00000
   Mo    -1.57660   6.32936   9.48490  -0.00079   0.00041   0.00019
   Mo     1.54518   6.34054   9.49701   0.00148  -0.00097   0.00117
   Mo     4.68616   6.33627   9.49104  -0.00101   0.00165  -0.00109
   S      1.54859   0.89115   1.46141   0.00573  -0.00282   0.02428
   S      4.71322   0.89109   1.46109   0.00296   0.00519  -0.04044
   S      7.82472   0.90188   1.48684  -0.00592   0.00317  -0.00442
   S     -0.01724   3.60001   1.46053  -0.00506  -0.00270   0.01253
   S      3.13266   3.61063   1.45553   0.01126  -0.00623  -0.00078
   S      6.27814   3.60180   1.46108  -0.00328  -0.00497  -0.03928
   S     -1.56206   6.32091   1.48160  -0.00590   0.00338   0.00312
   S      1.56672   6.34372   1.46052   0.00007   0.00595   0.01072
   S      4.69558   6.34232   1.46140   0.00507  -0.00367   0.02363
   S      1.58191   0.90761   4.58042   0.00418  -0.00051  -0.01389
   S      4.68094   0.90804   4.57920   0.00245   0.00575   0.03270
   S      7.82518   0.90162   4.58722  -0.00766   0.00412   0.00368
   S      0.01788   3.62090   4.57822  -0.00592  -0.00066  -0.01485
   S      3.13040   3.61194   4.50665   0.01117  -0.00622   0.00009
   S      6.24732   3.62130   4.57919  -0.00400  -0.00504   0.03211
   S     -1.56209   6.32094   4.58393  -0.00107   0.00078  -0.00184
   S      1.56620   6.30288   4.57821  -0.00225   0.00562  -0.01359
   S      4.69799   6.30525   4.58041   0.00222  -0.00340  -0.01320
   S      0.00080   1.82257   7.93586  -0.00133  -0.00002   0.00511
   S      3.12503   1.79379   7.92696   0.00306  -0.00145  -0.00127
   S      6.24181   1.81575   7.93843  -0.00234   0.00131  -0.01101
   S     -1.58070   4.52159   7.93512  -0.00208  -0.00057  -0.00181
   S      1.52011   4.54161   7.93156   0.00184  -0.00095   0.00231
   S      4.70226   4.52584   7.92695   0.00287  -0.00182  -0.00132
   S     -3.14181   7.23296   7.93328   0.00106  -0.00064   0.00206
   S     -0.01314   7.23690   7.93511  -0.00047   0.00207  -0.00197
   S      3.11503   7.21700   7.93584  -0.00071   0.00109   0.00467
   S     -0.01790   1.80701  11.04420  -0.00219   0.00117  -0.00607
   S      3.11894   1.78697  11.05721   0.00388  -0.00109   0.00451
   S      6.26595   1.80182  11.04873  -0.00166   0.00088   0.01165
   S     -1.57667   4.53439  11.05369  -0.00155  -0.00113   0.00032
   S      1.52840   4.53683  11.06073   0.00048  -0.00016  -0.00692
   S      4.70512   4.53454  11.05720   0.00285  -0.00273   0.00471
   S     -3.13427   7.22862  11.04789   0.00228  -0.00133  -0.00001
   S     -0.02220   7.22702  11.05368   0.00028   0.00196   0.00043
   S      3.11916   7.24098  11.04418  -0.00218   0.00124  -0.00561
PRIMCOORD159
     55   1
   Re     3.10250   3.62809   6.72232  -0.00028  -0.00052   0.00000
   Mo     0.00804   1.80712   3.03358   0.00616   0.00534  -0.00154
   Mo     3.13242   1.77725   2.98990  -0.00789  -0.00379   0.00207
   Mo     6.25452   1.80837   3.03412   0.00147   0.00288  -0.00004
   Mo    -1.56192   4.50833   3.03079   0.00611  -0.00537  -0.00415
   Mo     1.54287   4.52843   2.98550  -0.00818  -0.01440  -0.00005
   Mo     4.72024   4.52764   2.98989   0.00103  -0.00918  -0.00206
   Mo    -3.13095   7.22665   3.03208   0.00663   0.01138   0.00010
   Mo     0.00770   7.22719   3.03078  -0.00778   0.00314   0.00408
   Mo     3.13199   7.21839   3.03356   0.00148   0.00827   0.00157
   Mo     1.54916   0.90241   9.49105  -0.00103   0.00179   0.00043
   Mo     4.69665   0.90342   9.50063  -0.00080   0.00103   0.00096
   Mo     7.81726   0.90624   9.47236   0.00210   0.00383   0.00001
   Mo    -0.02521   3.62034   9.49702  -0.00026  -0.00208  -0.00050
   Mo     3.11484   3.62098   9.57239  -0.00144  -0.00261  -0.00001
   Mo     6.25922   3.61007   9.50062   0.00126  -0.00032  -0.00095
   Mo    -1.57660   6.32936   9.48490  -0.00042  -0.00075   0.00000
   Mo     1.54518   6.34054   9.49701  -0.00169  -0.00121   0.00046
   Mo     4.68616   6.33627   9.49104   0.00207  -0.00004  -0.00038
   S      1.54859   0.89115   1.46141  -0.00112  -0.00524   0.02574
   S      4.71322   0.89109   1.46109   0.00670  -0.00091  -0.01194
   S      7.82472   0.90188   1.48684  -0.00414  -0.00753   0.00010
   S     -0.01724   3.60001   1.46053  -0.00030   0.00748   0.03816
   S      3.13266   3.61063   1.45553   0.00635   0.01156   0.00003
   S      6.27814   3.60180   1.46108  -0.00403   0.00558   0.01349
   S     -1.56206   6.32091   1.48160  -0.00264  -0.00485  -0.00022
   S      1.56672   6.34372   1.46052   0.00661   0.00321  -0.03867
   S      4.69558   6.34232   1.46140  -0.00417  -0.00345  -0.02685
   S      1.58191   0.90761   4.58042  -0.00015  -0.00617  -0.02514
   S      4.68094   0.90804   4.57920   0.00392  -0.00313   0.00269
   S      7.82518   0.90162   4.58722  -0.00463  -0.00838  -0.00009
   S      0.01788   3.62090   4.57822  -0.00038   0.00512  -0.02773
   S      3.13040   3.61194   4.50665   0.00617   0.01122   0.00001
   S      6.24732   3.62130   4.57919  -0.00452   0.00204  -0.00400
   S     -1.56209   6.32094   4.58393   0.00024   0.00034   0.00016
   S      1.56620   6.30288   4.57821   0.00468   0.00199   0.02836
   S      4.69799   6.30525   4.58041  -0.00534  -0.00308   0.02581
   S      0.00080   1.82257   7.93586  -0.00112  -0.00151   0.00820
   S      3.12503   1.79379   7.92696   0.00131   0.00243   0.00220
   S      6.24181   1.81575   7.93843  -0.00054  -0.00104   0.00027
   S     -1.58070   4.52159   7.93512  -0.00110   0.00105   0.00191
   S      1.52011   4.54161   7.93156   0.00160   0.00287  -0.00005
   S      4.70226   4.52584   7.92695   0.00134   0.00243  -0.00215
   S     -3.14181   7.23296   7.93328  -0.00107  -0.00184  -0.00006
   S     -0.01314   7.23690   7.93511   0.00147  -0.00051  -0.00192
   S      3.11503   7.21700   7.93584  -0.00072  -0.00178  -0.00829
   S     -0.01790   1.80701  11.04420  -0.00091  -0.00197  -0.00903
   S      3.11894   1.78697  11.05721   0.00199   0.00093  -0.00564
   S      6.26595   1.80182  11.04873  -0.00124  -0.00222  -0.00031
   S     -1.57667   4.53439  11.05369  -0.00086   0.00196  -0.00064
   S      1.52840   4.53683  11.06073   0.00201   0.00356   0.00018
   S      4.70512   4.53454  11.05720  -0.00025   0.00233   0.00552
   S     -3.13427   7.22862  11.04789  -0.00090  -0.00149   0.00002
   S     -0.02220   7.22702  11.05368   0.00211   0.00012   0.00070
   S      3.11916   7.24098  11.04418  -0.00118  -0.00183   0.00911
PRIMCOORD160
     55   1
   Re     3.10250   3.62809   6.72232  -0.00036   0.00020  -0.00233
   Mo     0.00804   1.80712   3.03358   0.00001   0.00007   0.00203
   Mo     3.13242   1.77725   2.98990   0.00006  -0.00021   0.00203
   Mo     6.25452   1.80837   3.03412  -0.00002   0.00001   0.00214
   Mo    -1.56192   4.50833   3.03079   0.00001   0.00002   0.00202
   Mo     1.54287   4.52843   2.98550  -0.00025   0.00014   0.00180
   Mo     4.72024   4.52764   2.98989   0.00021   0.00005   0.00203
   Mo    -3.13095   7.22665   3.03208   0.00005  -0.00003   0.00209
   Mo     0.00770   7.22719   3.03078  -0.00001  -0.00001   0.00202
   Mo     3.13199   7.21839   3.03356  -0.00005  -0.00004   0.00202
   Mo     1.54916   0.90241   9.49105   0.00278   0.00121   0.01201
   Mo     4.69665   0.90342   9.50063  -0.00288   0.00126   0.01255
   Mo     7.81726   0.90624   9.47236  -0.00004   0.00002   0.01537
   Mo    -0.02521   3.62034   9.49702   0.00217   0.00193   0.01276
   Mo     3.11484   3.62098   9.57239  -0.00033   0.00019   0.01231
   Mo     6.25922   3.61007   9.50062  -0.00254   0.00187   0.01255
   Mo    -1.57660   6.32936   9.48490   0.00005  -0.00003   0.01471
   Mo     1.54518   6.34054   9.49701  -0.00059  -0.00284   0.01276
   Mo     4.68616   6.33627   9.49104   0.00035  -0.00302   0.01201
   S      1.54859   0.89115   1.46141  -0.00030   0.00004  -0.00280
   S      4.71322   0.89109   1.46109   0.00020   0.00002  -0.00283
   S      7.82472   0.90188   1.48684   0.00003  -0.00003  -0.00294
   S     -0.01724   3.60001   1.46053  -0.00001  -0.00026  -0.00258
   S      3.13266   3.61063   1.45553  -0.00006   0.00004  -0.00306
   S      6.27814   3.60180   1.46108   0.00008  -0.00019  -0.00282
   S     -1.56206   6.32091   1.48160  -0.00002   0.00001  -0.00252
   S      1.56672   6.34372   1.46052   0.00023   0.00014  -0.00258
   S      4.69558   6.34232   1.46140  -0.00020   0.00024  -0.00281
   S      1.58191   0.90761   4.58042   0.00012   0.00004  -0.00311
   S      4.68094   0.90804   4.57920  -0.00017   0.00018  -0.00325
   S      7.82518   0.90162   4.58722  -0.00005   0.00003  -0.00330
   S      0.01788   3.62090   4.57822   0.00019   0.00000  -0.00306
   S      3.13040   3.61194   4.50665   0.00019  -0.00011  -0.00165
   S      6.24732   3.62130   4.57919  -0.00025   0.00004  -0.00325
   S     -1.56209   6.32094   4.58393  -0.00009   0.00004  -0.00351
   S      1.56620   6.30288   4.57821   0.00009  -0.00017  -0.00306
   S      4.69799   6.30525   4.58041   0.00002  -0.00013  -0.00310
   S      0.00080   1.82257   7.93586  -0.00007  -0.00026  -0.02068
   S      3.12503   1.79379   7.92696   0.00068  -0.01011   0.00171
   S      6.24181   1.81575   7.93843  -0.00013   0.00007  -0.02129
   S     -1.58070   4.52159   7.93512  -0.00029  -0.00085  -0.01970
   S      1.52011   4.54161   7.93156  -0.00560   0.00322  -0.00107
   S      4.70226   4.52584   7.92695   0.00914   0.00449   0.00175
   S     -3.14181   7.23296   7.93328  -0.00093   0.00054  -0.01933
   S     -0.01314   7.23690   7.93511   0.00060   0.00071  -0.01970
   S      3.11503   7.21700   7.93584   0.00019   0.00020  -0.02069
   S     -0.01790   1.80701  11.04420  -0.00221  -0.00133  -0.02144
   S      3.11894   1.78697  11.05721   0.00037   0.00103  -0.02914
   S      6.26595   1.80182  11.04873   0.00199  -0.00115  -0.02215
   S     -1.57667   4.53439  11.05369   0.00023  -0.00078  -0.02282
   S      1.52840   4.53683  11.06073   0.00126  -0.00073  -0.02927
   S      4.70512   4.53454  11.05720  -0.00070  -0.00083  -0.02915
   S     -3.13427   7.22862  11.04789  -0.00025   0.00015  -0.02159
   S     -0.02220   7.22702  11.05368   0.00080   0.00019  -0.02282
   S      3.11916   7.24098  11.04418   0.00005   0.00259  -0.02143
PRIMCOORD161
     55   1
   Re     3.10250   3.62809   6.72232   0.00069  -0.00038  -0.00246
   Mo     0.00804   1.80712   3.03358  -0.00019   0.00002   0.01379
   Mo     3.13242   1.77725   2.98990  -0.00007  -0.00375   0.01089
   Mo     6.25452   1.80837   3.03412   0.00012  -0.00007   0.01398
   Mo    -1.56192   4.50833   3.03079  -0.00011   0.00061   0.01407
   Mo     1.54287   4.52843   2.98550  -0.00303   0.00175   0.01108
   Mo     4.72024   4.52764   2.98989   0.00321   0.00195   0.01089
   Mo    -3.13095   7.22665   3.03208   0.00067  -0.00039   0.01403
   Mo     0.00770   7.22719   3.03078  -0.00059  -0.00021   0.01408
   Mo     3.13199   7.21839   3.03356  -0.00011   0.00015   0.01379
   Mo     1.54916   0.90241   9.49105  -0.00050  -0.00044  -0.00133
   Mo     4.69665   0.90342   9.50063   0.00039  -0.00042  -0.00131
   Mo     7.81726   0.90624   9.47236   0.00011  -0.00006  -0.00194
   Mo    -0.02521   3.62034   9.49702   0.00006   0.00002  -0.00196
   Mo     3.11484   3.62098   9.57239   0.00035  -0.00019  -0.00156
   Mo     6.25922   3.61007   9.50062   0.00058  -0.00013  -0.00130
   Mo    -1.57660   6.32936   9.48490   0.00001  -0.00000  -0.00179
   Mo     1.54518   6.34054   9.49701   0.00002  -0.00006  -0.00196
   Mo     4.68616   6.33627   9.49104   0.00012   0.00067  -0.00132
   S      1.54859   0.89115   1.46141  -0.00019   0.00127  -0.02209
   S      4.71322   0.89109   1.46109   0.00041   0.00106  -0.02236
   S      7.82472   0.90188   1.48684  -0.00001   0.00001  -0.02210
   S     -0.01724   3.60001   1.46053   0.00080  -0.00109  -0.02229
   S      3.13266   3.61063   1.45553   0.00004  -0.00003  -0.02889
   S      6.27814   3.60180   1.46108  -0.00071  -0.00089  -0.02236
   S     -1.56206   6.32091   1.48160  -0.00002   0.00002  -0.02138
   S      1.56672   6.34372   1.46052   0.00133  -0.00015  -0.02229
   S      4.69558   6.34232   1.46140  -0.00120  -0.00047  -0.02208
   S      1.58191   0.90761   4.58042  -0.00036   0.00089  -0.01825
   S      4.68094   0.90804   4.57920   0.00064   0.00080  -0.01864
   S      7.82518   0.90162   4.58722  -0.00002   0.00001  -0.01987
   S      0.01788   3.62090   4.57822   0.00068  -0.00090  -0.01826
   S      3.13040   3.61194   4.50665  -0.00114   0.00064   0.02270
   S      6.24732   3.62130   4.57919  -0.00037  -0.00096  -0.01864
   S     -1.56209   6.32094   4.58393  -0.00016   0.00010  -0.02141
   S      1.56620   6.30288   4.57821   0.00112  -0.00014  -0.01826
   S      4.69799   6.30525   4.58041  -0.00095  -0.00013  -0.01825
   S      0.00080   1.82257   7.93586  -0.00012   0.00011   0.00222
   S      3.12503   1.79379   7.92696  -0.00024   0.00579  -0.00221
   S      6.24181   1.81575   7.93843   0.00008  -0.00005   0.00189
   S     -1.58070   4.52159   7.93512   0.00043   0.00005   0.00230
   S      1.52011   4.54161   7.93156  -0.00086   0.00050   0.00307
   S      4.70226   4.52584   7.92695  -0.00524  -0.00275  -0.00230
   S     -3.14181   7.23296   7.93328   0.00010  -0.00005   0.00226
   S     -0.01314   7.23690   7.93511   0.00017  -0.00040   0.00230
   S      3.11503   7.21700   7.93584  -0.00016   0.00005   0.00222
   S     -0.01790   1.80701  11.04420   0.00023   0.00014   0.00339
   S      3.11894   1.78697  11.05721  -0.00001   0.00029   0.00433
   S      6.26595   1.80182  11.04873  -0.00035   0.00020   0.00357
   S     -1.57667   4.53439  11.05369  -0.00030   0.00002   0.00319
   S      1.52840   4.53683  11.06073  -0.00022   0.00012   0.00357
   S      4.70512   4.53454  11.05720  -0.00027  -0.00014   0.00434
   S     -3.13427   7.22862  11.04789  -0.00004   0.00002   0.00275
   S     -0.02220   7.22702  11.05368  -0.00018   0.00024   0.00320
   S      3.11916   7.24098  11.04418   0.00000  -0.00027   0.00338
PRIMCOORD162
     55   1
   Re     3.10250   3.62809   6.72232   0.00511   0.00872   0.00001
   Mo     0.00804   1.80712   3.03358   0.00002   0.00004   0.00032
   Mo     3.13242   1.77725   2.98990  -0.00010   0.00090   0.00100
   Mo     6.25452   1.80837   3.03412   0.00001   0.00002  -0.00002
   Mo    -1.56192   4.50833   3.03079  -0.00008   0.00009  -0.00024
   Mo     1.54287   4.52843   2.98550  -0.00013  -0.00024  -0.00001
   Mo     4.72024   4.52764   2.98989   0.00083   0.00037  -0.00104
   Mo    -3.13095   7.22665   3.03208  -0.00010  -0.00017  -0.00002
   Mo     0.00770   7.22719   3.03078   0.00011  -0.00002   0.00020
   Mo     3.13199   7.21839   3.03356   0.00003   0.00003  -0.00036
   Mo     1.54916   0.90241   9.49105   0.00300   0.00358  -0.00455
   Mo     4.69665   0.90342   9.50063  -0.00433   0.00411  -0.00366
   Mo     7.81726   0.90624   9.47236   0.00080   0.00137   0.00001
   Mo    -0.02521   3.62034   9.49702  -0.00064  -0.00103  -0.00084
   Mo     3.11484   3.62098   9.57239   0.00265   0.00452   0.00001
   Mo     6.25922   3.61007   9.50062   0.00575  -0.00169   0.00372
   Mo    -1.57660   6.32936   9.48490   0.00020   0.00035   0.00001
   Mo     1.54518   6.34054   9.49701  -0.00055  -0.00116   0.00079
   Mo     4.68616   6.33627   9.49104   0.00162   0.00444   0.00461
   S      1.54859   0.89115   1.46141  -0.00008  -0.00029  -0.00073
   S      4.71322   0.89109   1.46109   0.00037  -0.00045  -0.00063
   S      7.82472   0.90188   1.48684  -0.00019  -0.00034   0.00003
   S     -0.01724   3.60001   1.46053   0.00027   0.00018   0.00005
   S      3.13266   3.61063   1.45553  -0.00004  -0.00011   0.00004
   S      6.27814   3.60180   1.46108  -0.00058   0.00010   0.00069
   S     -1.56206   6.32091   1.48160  -0.00004  -0.00006   0.00002
   S      1.56672   6.34372   1.46052   0.00002   0.00033  -0.00001
   S      4.69558   6.34232   1.46140  -0.00021  -0.00022   0.00080
   S      1.58191   0.90761   4.58042   0.00043   0.00041  -0.00059
   S      4.68094   0.90804   4.57920  -0.00017  -0.00031  -0.00046
   S      7.82518   0.90162   4.58722   0.00005   0.00009   0.00003
   S      0.01788   3.62090   4.57822   0.00077  -0.00010  -0.00030
   S      3.13040   3.61194   4.50665  -0.00347  -0.00593  -0.00001
   S      6.24732   3.62130   4.57919  -0.00018  -0.00030   0.00053
   S     -1.56209   6.32094   4.58393   0.00014   0.00024   0.00003
   S      1.56620   6.30288   4.57821  -0.00047   0.00061   0.00034
   S      4.69799   6.30525   4.58041   0.00013   0.00058   0.00063
   S      0.00080   1.82257   7.93586   0.00039  -0.00118   0.00353
   S      3.12503   1.79379   7.92696   0.00063  -0.05501   0.04024
   S      6.24181   1.81575   7.93843  -0.00123  -0.00213  -0.00004
   S     -1.58070   4.52159   7.93512   0.00249   0.00014  -0.00019
   S      1.52011   4.54161   7.93156  -0.00013   0.00060   0.00032
   S      4.70226   4.52584   7.92695  -0.04836  -0.02718  -0.04061
   S     -3.14181   7.23296   7.93328   0.00286   0.00496  -0.00001
   S     -0.01314   7.23690   7.93511  -0.00109   0.00219   0.00016
   S      3.11503   7.21700   7.93584  -0.00123  -0.00024  -0.00355
   S     -0.01790   1.80701  11.04420  -0.00070  -0.00073  -0.00097
   S      3.11894   1.78697  11.05721   0.00058  -0.00456  -0.00676
   S      6.26595   1.80182  11.04873  -0.00052  -0.00088  -0.00001
   S     -1.57667   4.53439  11.05369  -0.00215  -0.00013  -0.00142
   S      1.52840   4.53683  11.06073   0.00031   0.00060  -0.00007
   S      4.70512   4.53454  11.05720  -0.00426  -0.00180   0.00677
   S     -3.13427   7.22862  11.04789  -0.00191  -0.00330  -0.00005
   S     -0.02220   7.22702  11.05368   0.00094  -0.00188   0.00139
   S      3.11916   7.24098  11.04418  -0.00030  -0.00096   0.00093
PRIMCOORD163
     55   1
   Re     3.10250   3.62809   6.72232  -0.00883   0.00518  -0.00051
   Mo     0.00804   1.80712   3.03358  -0.00007   0.00006   0.00060
   Mo     3.13242   1.77725   2.98990   0.00034   0.00055   0.00140
   Mo     6.25452   1.80837   3.03412  -0.00003   0.00002   0.00129
   Mo    -1.56192   4.50833   3.03079   0.00015   0.00005   0.00077
   Mo     1.54287   4.52843   2.98550  -0.00112   0.00064  -0.00049
   Mo     4.72024   4.52764   2.98989  -0.00030  -0.00056   0.00138
   Mo    -3.13095   7.22665   3.03208   0.00003  -0.00002   0.00114
   Mo     0.00770   7.22719   3.03078   0.00004  -0.00015   0.00077
   Mo     3.13199   7.21839   3.03356  -0.00009   0.00003   0.00059
   Mo     1.54916   0.90241   9.49105   0.00301   0.00243  -0.00292
   Mo     4.69665   0.90342   9.50063  -0.00106   0.00206  -0.00373
   Mo     7.81726   0.90624   9.47236  -0.00118   0.00070  -0.00065
   Mo    -0.02521   3.62034   9.49702  -0.00613  -0.00162   0.00438
   Mo     3.11484   3.62098   9.57239  -0.00467   0.00274  -0.00007
   Mo     6.25922   3.61007   9.50062  -0.00223  -0.00013  -0.00368
   Mo    -1.57660   6.32936   9.48490  -0.00023   0.00014  -0.00093
   Mo     1.54518   6.34054   9.49701  -0.00168   0.00610   0.00439
   Mo     4.68616   6.33627   9.49104  -0.00057  -0.00376  -0.00285
   S      1.54859   0.89115   1.46141  -0.00050  -0.00034  -0.00186
   S      4.71322   0.89109   1.46109  -0.00014  -0.00011  -0.00182
   S      7.82472   0.90188   1.48684   0.00040  -0.00024  -0.00130
   S     -0.01724   3.60001   1.46053   0.00055  -0.00013  -0.00045
   S      3.13266   3.61063   1.45553   0.00013  -0.00007  -0.00134
   S      6.27814   3.60180   1.46108   0.00002   0.00017  -0.00182
   S     -1.56206   6.32091   1.48160  -0.00004   0.00000  -0.00127
   S      1.56672   6.34372   1.46052   0.00039  -0.00040  -0.00045
   S      4.69558   6.34232   1.46140   0.00004   0.00060  -0.00185
   S      1.58191   0.90761   4.58042  -0.00007  -0.00045  -0.00105
   S      4.68094   0.90804   4.57920  -0.00062   0.00062  -0.00192
   S      7.82518   0.90162   4.58722  -0.00016   0.00009  -0.00118
   S      0.01788   3.62090   4.57822  -0.00015  -0.00030  -0.00055
   S      3.13040   3.61194   4.50665   0.00689  -0.00402  -0.00016
   S      6.24732   3.62130   4.57919  -0.00085   0.00022  -0.00191
   S     -1.56209   6.32094   4.58393  -0.00043   0.00024  -0.00143
   S      1.56620   6.30288   4.57821   0.00018   0.00029  -0.00055
   S      4.69799   6.30525   4.58041   0.00034   0.00029  -0.00104
   S      0.00080   1.82257   7.93586   0.00123  -0.00148  -0.00023
   S      3.12503   1.79379   7.92696   0.00162  -0.03332   0.02582
   S      6.24181   1.81575   7.93843  -0.00023   0.00011   0.00465
   S     -1.58070   4.52159   7.93512  -0.00470   0.00009   0.00121
   S      1.52011   4.54161   7.93156   0.05251  -0.03031  -0.04631
   S      4.70226   4.52584   7.92695   0.02899   0.01487   0.02525
   S     -3.14181   7.23296   7.93328  -0.00045   0.00032   0.00215
   S     -0.01314   7.23690   7.93511  -0.00244   0.00404   0.00122
   S      3.11503   7.21700   7.93584   0.00186  -0.00033  -0.00028
   S     -0.01790   1.80701  11.04420   0.00114  -0.00050   0.00120
   S      3.11894   1.78697  11.05721  -0.00033  -0.00265  -0.00301
   S      6.26595   1.80182  11.04873   0.00066  -0.00039  -0.00052
   S     -1.57667   4.53439  11.05369   0.00318  -0.00019  -0.00029
   S      1.52840   4.53683  11.06073   0.00452  -0.00260   0.00824
   S      4.70512   4.53454  11.05720   0.00208   0.00159  -0.00290
   S     -3.13427   7.22862  11.04789   0.00007  -0.00007   0.00365
   S     -0.02220   7.22702  11.05368   0.00178  -0.00271  -0.00028
   S      3.11916   7.24098  11.04418   0.00098  -0.00076   0.00121
PRIMCOORD164
     55   1
   Re     3.10250   3.62809   6.72232   0.00014  -0.00008  -0.01262
   Mo     0.00804   1.80712   3.03358  -0.00030  -0.00012  -0.00160
   Mo     3.13242   1.77725   2.98990  -0.00004  -0.00466  -0.00543
   Mo     6.25452   1.80837   3.03412   0.00030  -0.00017  -0.00163
   Mo    -1.56192   4.50833   3.03079  -0.00004   0.00025  -0.00197
   Mo     1.54287   4.52843   2.98550  -0.00379   0.00219  -0.00525
   Mo     4.72024   4.52764   2.98989   0.00402   0.00237  -0.00543
   Mo    -3.13095   7.22665   3.03208   0.00032  -0.00018  -0.00197
   Mo     0.00770   7.22719   3.03078  -0.00023  -0.00009  -0.00197
   Mo     3.13199   7.21839   3.03356  -0.00004   0.00032  -0.00160
   Mo     1.54916   0.90241   9.49105   0.00143   0.00176  -0.00246
   Mo     4.69665   0.90342   9.50063  -0.00137   0.00180  -0.00233
   Mo     7.81726   0.90624   9.47236  -0.00002   0.00001  -0.00107
   Mo    -0.02521   3.62034   9.49702   0.00240   0.00075  -0.00272
   Mo     3.11484   3.62098   9.57239  -0.00013   0.00008   0.00366
   Mo     6.25922   3.61007   9.50062  -0.00224   0.00029  -0.00233
   Mo    -1.57660   6.32936   9.48490   0.00001  -0.00001  -0.00108
   Mo     1.54518   6.34054   9.49701   0.00055  -0.00245  -0.00272
   Mo     4.68616   6.33627   9.49104  -0.00080  -0.00212  -0.00246
   S      1.54859   0.89115   1.46141   0.00075   0.00084   0.00253
   S      4.71322   0.89109   1.46109  -0.00066   0.00079   0.00252
   S      7.82472   0.90188   1.48684  -0.00003   0.00002   0.00182
   S     -0.01724   3.60001   1.46053   0.00102   0.00021   0.00238
   S      3.13266   3.61063   1.45553  -0.00007   0.00004  -0.00797
   S      6.27814   3.60180   1.46108  -0.00101   0.00018   0.00252
   S     -1.56206   6.32091   1.48160   0.00001  -0.00001   0.00246
   S      1.56672   6.34372   1.46052   0.00033  -0.00099   0.00238
   S      4.69558   6.34232   1.46140  -0.00036  -0.00107   0.00253
   S      1.58191   0.90761   4.58042  -0.00047   0.00124   0.00470
   S      4.68094   0.90804   4.57920   0.00063   0.00091   0.00464
   S      7.82518   0.90162   4.58722  -0.00001   0.00001   0.00267
   S      0.01788   3.62090   4.57822   0.00065  -0.00097   0.00454
   S      3.13040   3.61194   4.50665  -0.00131   0.00076   0.07487
   S      6.24732   3.62130   4.57919  -0.00047  -0.00101   0.00464
   S     -1.56209   6.32094   4.58393  -0.00009   0.00005   0.00276
   S      1.56620   6.30288   4.57821   0.00116  -0.00007   0.00454
   S      4.69799   6.30525   4.58041  -0.00131  -0.00020   0.00470
   S      0.00080   1.82257   7.93586  -0.00069  -0.00049   0.00310
   S      3.12503   1.79379   7.92696   0.00018  -0.02717   0.02031
   S      6.24181   1.81575   7.93843   0.00067  -0.00038   0.00295
   S     -1.58070   4.52159   7.93512   0.00014  -0.00062   0.00208
   S      1.52011   4.54161   7.93156  -0.02430   0.01403   0.02248
   S      4.70226   4.52584   7.92695   0.02362   0.01343   0.02031
   S     -3.14181   7.23296   7.93328  -0.00039   0.00022   0.00224
   S     -0.01314   7.23690   7.93511   0.00061   0.00019   0.00208
   S      3.11503   7.21700   7.93584   0.00008   0.00085   0.00310
   S     -0.01790   1.80701  11.04420  -0.00072  -0.00063   0.00114
   S      3.11894   1.78697  11.05721   0.00011   0.00020  -0.00403
   S      6.26595   1.80182  11.04873   0.00086  -0.00049   0.00084
   S     -1.57667   4.53439  11.05369  -0.00007   0.00050   0.00184
   S      1.52840   4.53683  11.06073   0.00019  -0.00011  -0.00442
   S      4.70512   4.53454  11.05720  -0.00012  -0.00020  -0.00404
   S     -3.13427   7.22862  11.04789   0.00047  -0.00027   0.00181
   S     -0.02220   7.22702  11.05368  -0.00046  -0.00019   0.00184
   S      3.11916   7.24098  11.04418   0.00018   0.00093   0.00114
PRIMCOORD165
     55   1
   Re     3.10250   3.62809   6.72232   0.00024  -0.00013  -0.00153
   Mo     0.00804   1.80712   3.03358   0.00014   0.00011   0.00146
   Mo     3.13242   1.77725   2.98990   0.00015   0.00345   0.00458
   Mo     6.25452   1.80837   3.03412  -0.00018   0.00011   0.00157
   Mo    -1.56192   4.50833   3.03079   0.00006  -0.00020   0.00188
   Mo     1.54287   4.52843   2.98550   0.00280  -0.00162   0.00447
   Mo     4.72024   4.52764   2.98989  -0.00291  -0.00186   0.00458
   Mo    -3.13095   7.22665   3.03208  -0.00019   0.00011   0.00184
   Mo     0.00770   7.22719   3.03078   0.00020   0.00005   0.00188
   Mo     3.13199   7.21839   3.03356  -0.00003  -0.00018   0.00146
   Mo     1.54916   0.90241   9.49105   0.00085   0.00222  -0.00317
   Mo     4.69665   0.90342   9.50063  -0.00097   0.00233  -0.00315
   Mo     7.81726   0.90624   9.47236   0.00000  -0.00000  -0.00181
   Mo    -0.02521   3.62034   9.49702   0.00289   0.00010  -0.00359
   Mo     3.11484   3.62098   9.57239   0.00016  -0.00009   0.00033
   Mo     6.25922   3.61007   9.50062  -0.00250  -0.00033  -0.00315
   Mo    -1.57660   6.32936   9.48490   0.00008  -0.00005  -0.00180
   Mo     1.54518   6.34054   9.49701   0.00135  -0.00255  -0.00358
   Mo     4.68616   6.33627   9.49104  -0.00149  -0.00184  -0.00317
   S      1.54859   0.89115   1.46141  -0.00041  -0.00064  -0.00240
   S      4.71322   0.89109   1.46109   0.00021  -0.00057  -0.00246
   S      7.82472   0.90188   1.48684   0.00008  -0.00005  -0.00162
   S     -0.01724   3.60001   1.46053  -0.00066   0.00001  -0.00221
   S      3.13266   3.61063   1.45553   0.00003  -0.00001   0.00490
   S      6.27814   3.60180   1.46108   0.00060   0.00011  -0.00246
   S     -1.56206   6.32091   1.48160  -0.00003   0.00002  -0.00239
   S      1.56672   6.34372   1.46052  -0.00031   0.00057  -0.00221
   S      4.69558   6.34232   1.46140   0.00035   0.00067  -0.00240
   S      1.58191   0.90761   4.58042   0.00017  -0.00136  -0.00397
   S      4.68094   0.90804   4.57920  -0.00029  -0.00121  -0.00421
   S      7.82518   0.90162   4.58722   0.00000   0.00000  -0.00217
   S      0.01788   3.62090   4.57822  -0.00101   0.00086  -0.00420
   S      3.13040   3.61194   4.50665   0.00048  -0.00028  -0.05946
   S      6.24732   3.62130   4.57919   0.00090   0.00086  -0.00421
   S     -1.56209   6.32094   4.58393   0.00004  -0.00003  -0.00218
   S      1.56620   6.30288   4.57821  -0.00126   0.00044  -0.00420
   S      4.69799   6.30525   4.58041   0.00127   0.00053  -0.00397
   S      0.00080   1.82257   7.93586  -0.00087  -0.00064   0.00450
   S      3.12503   1.79379   7.92696   0.00079  -0.03420   0.02495
   S      6.24181   1.81575   7.93843   0.00055  -0.00032   0.00431
   S     -1.58070   4.52159   7.93512   0.00007  -0.00039   0.00307
   S      1.52011   4.54161   7.93156  -0.03340   0.01927   0.02906
   S      4.70226   4.52584   7.92695   0.02999   0.01641   0.02494
   S     -3.14181   7.23296   7.93328  -0.00025   0.00014   0.00272
   S     -0.01314   7.23690   7.93511   0.00038   0.00016   0.00307
   S      3.11503   7.21700   7.93584   0.00012   0.00108   0.00450
   S     -0.01790   1.80701  11.04420  -0.00032  -0.00017   0.00129
   S      3.11894   1.78697  11.05721   0.00005  -0.00129  -0.00130
   S      6.26595   1.80182  11.04873   0.00038  -0.00022   0.00116
   S     -1.57667   4.53439  11.05369   0.00002   0.00056   0.00275
   S      1.52840   4.53683  11.06073  -0.00138   0.00079  -0.00169
   S      4.70512   4.53454  11.05720   0.00115   0.00060  -0.00130
   S     -3.13427   7.22862  11.04789   0.00044  -0.00025   0.00267
   S     -0.02220   7.22702  11.05368  -0.00046  -0.00030   0.00275
   S      3.11916   7.24098  11.04418  -0.00002   0.00037   0.00129


==> anc/ModifiedRamanDynFiles/MoSubst.1x1x1.DynMatGamma.dyn <==
Dynamical matrix file
phonons of MoS2 at Gamma                                                   
  3    6   0   5.8957756   0.0000000   0.0000000   0.0000000   0.0000000   0.0000000
Basis vectors
      0.999994415   -0.003342062    0.000000003
     -0.502889921    0.864350468   -0.000000006
      0.000000010   -0.000000020    3.813127735
           1  'Mo  '    87443.9606838445     
           2  'S   '    29226.3710995222     
           3  'Re  '    169717.298176534     
    1    3     -0.0015653866      0.5749100702      0.9532820108
    2    1      0.5008090871      0.2848632468      2.8598457208
    3    2      0.0005945496      0.5736628584      2.3594229313
    4    2      0.4954403649      0.2879630539      0.4564289260
    5    2      0.0005945410      0.5736628673      3.3602684857
    6    2      0.4954403564      0.2879630626      1.4501351202

     Dynamical  Matrix in cartesian axes

     q = (    0.000000000   0.000000000   0.000000000 ) 

    1    1
  0.43239544   0.00000000    -0.00437103   0.00000000    -0.00000000   0.00000000
 -0.00437103   0.00000000     0.42732396   0.00000000     0.00000000   0.00000000
 -0.00000000   0.00000000     0.00000000   0.00000000     0.27949536   0.00000000
    1    2
 -0.00121816   0.00000000     0.00115364   0.00000000    -0.00000000   0.00000000
  0.00115398   0.00000000     0.00011441   0.00000000     0.00000000   0.00000000
 -0.00000000   0.00000000     0.00000000   0.00000000     0.00842203   0.00000000
    1    3
 -0.00193661   0.00000000    -0.00068445   0.00000000    -0.00040384   0.00000000
 -0.00068441   0.00000000    -0.00272721   0.00000000     0.00023341   0.00000000
 -0.00064975   0.00000000     0.00039957   0.00000000    -0.01209366   0.00000000
    1    4
 -0.21371556   0.00000000     0.00229582   0.00000000    -0.00331067   0.00000000
  0.00229574   0.00000000    -0.21106540   0.00000000     0.00191073   0.00000000
 -0.00046633   0.00000000     0.00027499   0.00000000    -0.13200292   0.00000000
    1    5
 -0.00193661   0.00000000    -0.00068445   0.00000000     0.00040384   0.00000000
 -0.00068441   0.00000000    -0.00272721   0.00000000    -0.00023341   0.00000000
  0.00064975   0.00000000    -0.00039957   0.00000000    -0.01209366   0.00000000
    1    6
 -0.21371556   0.00000000     0.00229582   0.00000000     0.00331067   0.00000000
  0.00229574   0.00000000    -0.21106540   0.00000000    -0.00191073   0.00000000
  0.00046634   0.00000000    -0.00027500   0.00000000    -0.13200292   0.00000000
    2    1
 -0.00121816   0.00000000     0.00115398   0.00000000    -0.00000000   0.00000000
  0.00115364   0.00000000     0.00011441   0.00000000     0.00000000   0.00000000
 -0.00000000   0.00000000     0.00000000   0.00000000     0.00842203   0.00000000
    2    2
  0.43938766   0.00000000     0.00269109   0.00000000    -0.00000000   0.00000000
  0.00269109   0.00000000     0.44257561   0.00000000     0.00000001   0.00000000
 -0.00000000   0.00000000     0.00000001   0.00000000     0.61399798   0.00000000
    2    3
 -0.21772677   0.00000000    -0.00118977   0.00000000     0.00181321   0.00000000
 -0.00118974   0.00000000    -0.21909384   0.00000000    -0.00105845   0.00000000
  0.00224250   0.00000000    -0.00129389   0.00000000    -0.30191173   0.00000000
    2    4
 -0.00144429   0.00000000    -0.00069361   0.00000000     0.00001237   0.00000000
 -0.00069355   0.00000000    -0.00224516   0.00000000    -0.00002528   0.00000000
  0.00047616   0.00000000    -0.00025969   0.00000000    -0.00937223   0.00000000
    2    5
 -0.21772677   0.00000000    -0.00118977   0.00000000    -0.00181321   0.00000000
 -0.00118974   0.00000000    -0.21909384   0.00000000     0.00105845   0.00000000
 -0.00224250   0.00000000     0.00129389   0.00000000    -0.30191173   0.00000000
    2    6
 -0.00144429   0.00000000    -0.00069361   0.00000000    -0.00001237   0.00000000
 -0.00069355   0.00000000    -0.00224516   0.00000000     0.00002528   0.00000000
 -0.00047616   0.00000000     0.00025969   0.00000000    -0.00937223   0.00000000
    3    1
 -0.00193661   0.00000000    -0.00068441   0.00000000    -0.00064975   0.00000000
 -0.00068445   0.00000000    -0.00272721   0.00000000     0.00039957   0.00000000
 -0.00040384   0.00000000     0.00023341   0.00000000    -0.01209366   0.00000000
    3    2
 -0.21772677   0.00000000    -0.00118974   0.00000000     0.00224250   0.00000000
 -0.00118977   0.00000000    -0.21909384   0.00000000    -0.00129389   0.00000000
  0.00181321   0.00000000    -0.00105845   0.00000000    -0.30191173   0.00000000
    3    3
  0.21086281   0.00000000     0.00067423   0.00000000    -0.00212724   0.00000000
  0.00067423   0.00000000     0.21163699   0.00000000     0.00122447   0.00000000
 -0.00212724   0.00000000     0.00122447   0.00000000     0.35487157   0.00000000
    3    4
  0.00058402   0.00000000     0.00053747   0.00000000     0.00055197   0.00000000
  0.00053744   0.00000000     0.00120500   0.00000000    -0.00031553   0.00000000
 -0.00006402   0.00000000     0.00004202   0.00000000     0.00727204   0.00000000
    3    5
  0.00998225   0.00000000     0.00024879   0.00000000    -0.00026847   0.00000000
  0.00024879   0.00000000     0.01026302   0.00000000     0.00014172   0.00000000
  0.00026847   0.00000000    -0.00014172   0.00000000    -0.04667180   0.00000000
    3    6
 -0.00168278   0.00000000     0.00041077   0.00000000     0.00025280   0.00000000
  0.00041081   0.00000000    -0.00120848   0.00000000    -0.00014418   0.00000000
  0.00052594   0.00000000    -0.00030456   0.00000000    -0.00153317   0.00000000
    4    1
 -0.21371556   0.00000000     0.00229574   0.00000000    -0.00046633   0.00000000
  0.00229582   0.00000000    -0.21106540   0.00000000     0.00027499   0.00000000
 -0.00331067   0.00000000     0.00191073   0.00000000    -0.13200292   0.00000000
    4    2
 -0.00144429   0.00000000    -0.00069355   0.00000000     0.00047616   0.00000000
 -0.00069361   0.00000000    -0.00224516   0.00000000    -0.00025969   0.00000000
  0.00001237   0.00000000    -0.00002528   0.00000000    -0.00937223   0.00000000
    4    3
  0.00058402   0.00000000     0.00053744   0.00000000    -0.00006402   0.00000000
  0.00053747   0.00000000     0.00120500   0.00000000     0.00004202   0.00000000
  0.00055197   0.00000000    -0.00031553   0.00000000     0.00727204   0.00000000
    4    4
  0.19958964   0.00000000    -0.00271918   0.00000000     0.00180038   0.00000000
 -0.00271918   0.00000000     0.19645183   0.00000000    -0.00103922   0.00000000
  0.00180038   0.00000000    -0.00103922   0.00000000     0.25378240   0.00000000
    4    5
 -0.00168278   0.00000000     0.00041081   0.00000000    -0.00052594   0.00000000
  0.00041077   0.00000000    -0.00120848   0.00000000     0.00030456   0.00000000
 -0.00025280   0.00000000     0.00014418   0.00000000    -0.00153317   0.00000000
    4    6
  0.01672479   0.00000000     0.00016367   0.00000000    -0.00120627   0.00000000
  0.00016367   0.00000000     0.01691504   0.00000000     0.00068475   0.00000000
  0.00120627   0.00000000    -0.00068475   0.00000000    -0.11813756   0.00000000
    5    1
 -0.00193661   0.00000000    -0.00068441   0.00000000     0.00064975   0.00000000
 -0.00068445   0.00000000    -0.00272721   0.00000000    -0.00039957   0.00000000
  0.00040384   0.00000000    -0.00023341   0.00000000    -0.01209366   0.00000000
    5    2
 -0.21772677   0.00000000    -0.00118974   0.00000000    -0.00224250   0.00000000
 -0.00118977   0.00000000    -0.21909384   0.00000000     0.00129389   0.00000000
 -0.00181321   0.00000000     0.00105845   0.00000000    -0.30191173   0.00000000
    5    3
  0.00998225   0.00000000     0.00024879   0.00000000     0.00026847   0.00000000
  0.00024879   0.00000000     0.01026302   0.00000000    -0.00014172   0.00000000
 -0.00026847   0.00000000     0.00014172   0.00000000    -0.04667180   0.00000000
    5    4
 -0.00168278   0.00000000     0.00041077   0.00000000    -0.00025280   0.00000000
  0.00041081   0.00000000    -0.00120848   0.00000000     0.00014418   0.00000000
 -0.00052594   0.00000000     0.00030456   0.00000000    -0.00153317   0.00000000
    5    5
  0.21086281   0.00000000     0.00067423   0.00000000     0.00212724   0.00000000
  0.00067423   0.00000000     0.21163699   0.00000000    -0.00122446   0.00000000
  0.00212724   0.00000000    -0.00122446   0.00000000     0.35487157   0.00000000
    5    6
  0.00058402   0.00000000     0.00053747   0.00000000    -0.00055197   0.00000000
  0.00053744   0.00000000     0.00120500   0.00000000     0.00031553   0.00000000
  0.00006402   0.00000000    -0.00004202   0.00000000     0.00727204   0.00000000
    6    1
 -0.21371556   0.00000000     0.00229574   0.00000000     0.00046634   0.00000000
  0.00229582   0.00000000    -0.21106540   0.00000000    -0.00027500   0.00000000
  0.00331067   0.00000000    -0.00191073   0.00000000    -0.13200292   0.00000000
    6    2
 -0.00144429   0.00000000    -0.00069355   0.00000000    -0.00047616   0.00000000
 -0.00069361   0.00000000    -0.00224516   0.00000000     0.00025969   0.00000000
 -0.00001237   0.00000000     0.00002528   0.00000000    -0.00937223   0.00000000
    6    3
 -0.00168278   0.00000000     0.00041081   0.00000000     0.00052594   0.00000000
  0.00041077   0.00000000    -0.00120848   0.00000000    -0.00030456   0.00000000
  0.00025280   0.00000000    -0.00014418   0.00000000    -0.00153317   0.00000000
    6    4
  0.01672479   0.00000000     0.00016367   0.00000000     0.00120627   0.00000000
  0.00016367   0.00000000     0.01691504   0.00000000    -0.00068475   0.00000000
 -0.00120627   0.00000000     0.00068475   0.00000000    -0.11813756   0.00000000
    6    5
  0.00058402   0.00000000     0.00053744   0.00000000     0.00006402   0.00000000
  0.00053747   0.00000000     0.00120500   0.00000000    -0.00004202   0.00000000
 -0.00055197   0.00000000     0.00031553   0.00000000     0.00727204   0.00000000
    6    6
  0.19958964   0.00000000    -0.00271918   0.00000000    -0.00180038   0.00000000
 -0.00271918   0.00000000     0.19645183   0.00000000     0.00103923   0.00000000
 -0.00180038   0.00000000     0.00103923   0.00000000     0.25378240   0.00000000

     Dielectric Tensor:

         15.263304350355          0.036962553217         -0.000000053923
          0.036962553217         15.306004510098          0.000000105104
         -0.000000053923          0.000000105104          7.361290674181

     Effective Charges E-U: Z_{alpha}{s,beta}

     atom #    1
         -1.136979035626         -0.005770923422          0.000000078099
         -0.005770610105         -1.143643094524         -0.000000153238
          0.000000078099         -0.000000153238         -0.826340338460
     atom #    2
         -1.136979035626         -0.005770923422          0.000000078099
         -0.005770610105         -1.143643094524         -0.000000153238
          0.000000078099         -0.000000153238         -0.826340338460
     atom #    3
          0.567144914729          0.005216217650         -0.009453624567
          0.005216056378          0.573168458771          0.005458497590
         -0.000297661597          0.000172245971          0.413254473104
     atom #    4
          0.567144914679          0.005216217749          0.009453682062
          0.005216056409          0.573168458713         -0.005458610289
          0.000297719093         -0.000172358670          0.413254472995
     atom #    5
          0.567144914679          0.005216217749          0.009453682062
          0.005216056409          0.573168458713         -0.005458610289
          0.000297719093         -0.000172358670          0.413254472995
     atom #    6
          0.567144914729          0.005216217650         -0.009453624567
          0.005216056378          0.573168458771          0.005458497590
         -0.000297661597          0.000172245971          0.413254473104

     Effective Charges U-E: Z_{s,alpha}{beta}

     atom #    1
     -0.113703789456E+01     -0.577146112254E-02      0.780997355814E-07
     -0.577151550678E-02     -0.114370546338E+01     -0.153240010578E-06
      0.780997353067E-07     -0.153240010722E-06     -0.826644427803E+00
     atom #    2
     -0.113703789456E+01     -0.577146112254E-02      0.780997355814E-07
     -0.577151550678E-02     -0.114370546338E+01     -0.153240010578E-06
      0.780997353067E-07     -0.153240010722E-06     -0.826644427803E+00
     atom #    3
      0.567170654620E+00      0.521453701728E-02     -0.301340656035E-03
      0.521455498703E-02      0.573180162402E+00      0.852986087088E-04
     -0.932862475752E-02      0.538056216868E-02      0.413354042910E+00
     atom #    4
      0.567170654570E+00      0.521453704799E-02      0.301398151108E-03
      0.521455508405E-02      0.573180162345E+00     -0.854113069112E-04
      0.932868225259E-02     -0.538067486688E-02      0.413354042804E+00
     atom #    5
      0.567170654570E+00      0.521453704799E-02      0.301398151108E-03
      0.521455508405E-02      0.573180162345E+00     -0.854113069112E-04
      0.932868225259E-02     -0.538067486688E-02      0.413354042804E+00
     atom #    6
      0.567170654620E+00      0.521453701728E-02     -0.301340656035E-03
      0.521455498703E-02      0.573180162402E+00      0.852986087088E-04
     -0.932862475752E-02      0.538056216868E-02      0.413354042910E+00

     Raman tensor (A^2)

     atom #    1    pol.  1
     -0.418200397897E+00     -0.206857460907E+02     -0.104578271011E-06
     -0.206857460907E+02     -0.396282904462E+01      0.361337362627E-07
     -0.104578271011E-06      0.361337362627E-07      0.175735519479E+00
     atom #    1    pol.  2
     -0.173744338398E+02      0.177242948806E+01      0.567404845001E-07
      0.177242948806E+01      0.199039057958E+02      0.944766336932E-07
      0.567404845001E-07      0.944766336932E-07     -0.101454973400E+00
     atom #    1    pol.  3
     -0.881326234047E-07      0.656788167212E-07      0.286048326680E+00
      0.656788167212E-07      0.109347546611E-06     -0.164930872325E+00
      0.286048326680E+00     -0.164930872325E+00     -0.416086954632E-08
     atom #    2    pol.  1
      0.418200397897E+00      0.206857460907E+02      0.104578271011E-06
      0.206857460907E+02      0.396282904462E+01     -0.361337362627E-07
      0.104578271011E-06     -0.361337362627E-07     -0.175735519479E+00
     atom #    2    pol.  2
      0.173744338398E+02     -0.177242948806E+01     -0.567404845001E-07
     -0.177242948806E+01     -0.199039057958E+02     -0.944766336932E-07
     -0.567404845001E-07     -0.944766336932E-07      0.101454973400E+00
     atom #    2    pol.  3
      0.881326234047E-07     -0.656788167212E-07     -0.286048326680E+00
     -0.656788167212E-07     -0.109347546611E-06      0.164930872325E+00
     -0.286048326680E+00      0.164930872325E+00      0.416086954632E-08
     atom #    3    pol.  1
     -0.616515024887E-01     -0.106652082622E+02     -0.980508069354E+00
     -0.106652082622E+02     -0.165305009742E+01      0.194068069699E-01
     -0.980508069354E+00      0.194068069699E-01      0.851315146410E-01
     atom #    3    pol.  2
     -0.925139458891E+01      0.795729986772E+00      0.194223810530E-01
      0.795729986772E+00      0.102414154003E+02     -0.958033131991E+00
      0.194223810530E-01     -0.958033131991E+00     -0.491171009766E-01
     atom #    3    pol.  3
     -0.135884675848E+02     -0.702027035874E+00      0.109911705383E+00
     -0.702027035874E+00     -0.143990324010E+02     -0.635244529183E-01
      0.109911705383E+00     -0.635244529183E-01     -0.375412849108E+02
     atom #    4    pol.  1
      0.616515822210E-01      0.106652082555E+02     -0.980507960921E+00
      0.106652082555E+02      0.165305017166E+01      0.194067659354E-01
     -0.980507960921E+00      0.194067659354E-01     -0.851313113561E-01
     atom #    4    pol.  2
      0.925139444803E+01     -0.795729988927E+00      0.194223225875E-01
     -0.795729988927E+00     -0.102414155693E+02     -0.958033230084E+00
      0.194223225875E-01     -0.958033230084E+00      0.491166927439E-01
     atom #    4    pol.  3
     -0.135884674906E+02     -0.702027101907E+00     -0.109911442560E+00
     -0.702027101907E+00     -0.143990325119E+02      0.635239127040E-01
     -0.109911442560E+00      0.635239127040E-01     -0.375412849074E+02
     atom #    5    pol.  1
     -0.616515822210E-01     -0.106652082555E+02      0.980507960921E+00
     -0.106652082555E+02     -0.165305017166E+01     -0.194067659354E-01
      0.980507960921E+00     -0.194067659354E-01      0.851313113561E-01
     atom #    5    pol.  2
     -0.925139444803E+01      0.795729988927E+00     -0.194223225875E-01
      0.795729988927E+00      0.102414155693E+02      0.958033230084E+00
     -0.194223225875E-01      0.958033230084E+00     -0.491166927439E-01
     atom #    5    pol.  3
      0.135884674906E+02      0.702027101907E+00      0.109911442560E+00
      0.702027101907E+00      0.143990325119E+02     -0.635239127040E-01
      0.109911442560E+00     -0.635239127040E-01      0.375412849074E+02
     atom #    6    pol.  1
      0.616515024887E-01      0.106652082622E+02      0.980508069354E+00
      0.106652082622E+02      0.165305009742E+01     -0.194068069699E-01
      0.980508069354E+00     -0.194068069699E-01     -0.851315146410E-01
     atom #    6    pol.  2
      0.925139458891E+01     -0.795729986772E+00     -0.194223810530E-01
     -0.795729986772E+00     -0.102414154003E+02      0.958033131991E+00
     -0.194223810530E-01      0.958033131991E+00      0.491171009766E-01
     atom #    6    pol.  3
      0.135884675848E+02      0.702027035874E+00     -0.109911705383E+00
      0.702027035874E+00      0.143990324010E+02      0.635244529183E-01
     -0.109911705383E+00      0.635244529183E-01      0.375412849108E+02

     Diagonalizing the dynamical matrix

     q = (    0.000000000   0.000000000   0.000000000 ) 

 **************************************************************************
     freq (    1) =      -0.125030 [THz] =      -4.170545 [cm-1]
 (  0.000000  0.000000 -0.000000  0.000000 -0.407679  0.000000 ) 
 (  0.000000  0.000000 -0.000000  0.000000 -0.408890  0.000000 ) 
 (  0.000002  0.000000  0.000025  0.000000 -0.408900  0.000000 ) 
 (  0.000030  0.000000  0.000018  0.000000 -0.407559  0.000000 ) 
 ( -0.000002  0.000000 -0.000025  0.000000 -0.408900  0.000000 ) 
 ( -0.000030  0.000000 -0.000018  0.000000 -0.407559  0.000000 ) 
     freq (    2) =      -0.037709 [THz] =      -1.257838 [cm-1]
 (  0.379219  0.000000 -0.150622  0.000000  0.000000  0.000000 ) 
 (  0.379878  0.000000 -0.150620  0.000000  0.000000  0.000000 ) 
 (  0.379717  0.000000 -0.150559  0.000000 -0.000014  0.000000 ) 
 (  0.379118  0.000000 -0.150575  0.000000 -0.000011  0.000000 ) 
 (  0.379717  0.000000 -0.150559  0.000000  0.000014  0.000000 ) 
 (  0.379118  0.000000 -0.150575  0.000000  0.000011  0.000000 ) 
     freq (    3) =       0.065166 [THz] =       2.173698 [cm-1]
 (  0.151595  0.000000  0.382109  0.000000 -0.000000  0.000000 ) 
 (  0.149698  0.000000  0.376873  0.000000 -0.000000  0.000000 ) 
 (  0.149675  0.000000  0.376828  0.000000 -0.000000  0.000000 ) 
 (  0.151556  0.000000  0.381986  0.000000  0.000006  0.000000 ) 
 (  0.149675  0.000000  0.376828  0.000000  0.000000  0.000000 ) 
 (  0.151556  0.000000  0.381986  0.000000 -0.000006  0.000000 ) 
     freq (    4) =       1.087157 [THz] =      36.263670 [cm-1]
 (  0.161047  0.000000  0.264546  0.000000 -0.000000  0.000000 ) 
 ( -0.253698  0.000000 -0.419574  0.000000  0.000000  0.000000 ) 
 ( -0.252378  0.000000 -0.417512  0.000000 -0.000007  0.000000 ) 
 (  0.159255  0.000000  0.261656  0.000000 -0.000009  0.000000 ) 
 ( -0.252378  0.000000 -0.417512  0.000000  0.000007  0.000000 ) 
 (  0.159255  0.000000  0.261656  0.000000  0.000009  0.000000 ) 
     freq (    5) =       1.119406 [THz] =      37.339355 [cm-1]
 (  0.268521  0.000000 -0.162130  0.000000  0.000000  0.000000 ) 
 ( -0.418585  0.000000  0.254340  0.000000 -0.000000  0.000000 ) 
 ( -0.414866  0.000000  0.252156  0.000000 -0.000103  0.000000 ) 
 (  0.264058  0.000000 -0.159467  0.000000  0.000841  0.000000 ) 
 ( -0.414866  0.000000  0.252156  0.000000  0.000103  0.000000 ) 
 (  0.264058  0.000000 -0.159467  0.000000 -0.000841  0.000000 ) 
     freq (    6) =       1.667346 [THz] =      55.616679 [cm-1]
 ( -0.000000  0.000000  0.000000  0.000000  0.313998  0.000000 ) 
 (  0.000000  0.000000 -0.000000  0.000000 -0.489623  0.000000 ) 
 ( -0.000557  0.000000  0.000233  0.000000 -0.484891  0.000000 ) 
 ( -0.000502  0.000000  0.000362  0.000000  0.309382  0.000000 ) 
 (  0.000557  0.000000 -0.000233  0.000000 -0.484891  0.000000 ) 
 (  0.000502  0.000000 -0.000362  0.000000  0.309382  0.000000 ) 
     freq (    7) =       8.110113 [THz] =     270.524248 [cm-1]
 ( -0.000000  0.000000  0.000000  0.000000 -0.000751  0.000000 ) 
 ( -0.000000  0.000000  0.000000  0.000000  0.000072  0.000000 ) 
 ( -0.036516  0.000000 -0.063044  0.000000 -0.000039  0.000000 ) 
 (  0.351479  0.000000  0.609221  0.000000  0.002161  0.000000 ) 
 (  0.036516  0.000000  0.063044  0.000000 -0.000039  0.000000 ) 
 ( -0.351479  0.000000 -0.609221  0.000000  0.002161  0.000000 ) 
     freq (    8) =       8.170935 [THz] =     272.553066 [cm-1]
 (  0.000000  0.000000 -0.000000  0.000000  0.230958  0.000000 ) 
 ( -0.000000  0.000000  0.000000  0.000000 -0.012872  0.000000 ) 
 (  0.025962  0.000000 -0.015453  0.000000  0.023064  0.000000 ) 
 (  0.113341  0.000000 -0.062210  0.000000 -0.674600  0.000000 ) 
 ( -0.025962  0.000000  0.015453  0.000000  0.023064  0.000000 ) 
 ( -0.113341  0.000000  0.062210  0.000000 -0.674600  0.000000 ) 
     freq (    9) =       8.262116 [THz] =     275.594538 [cm-1]
 (  0.000000  0.000000 -0.000000  0.000000  0.032598  0.000000 ) 
 ( -0.000000  0.000000  0.000000  0.000000 -0.001281  0.000000 ) 
 (  0.087373  0.000000 -0.050496  0.000000  0.002914  0.000000 ) 
 ( -0.599978  0.000000  0.346615  0.000000 -0.095708  0.000000 ) 
 ( -0.087373  0.000000  0.050496  0.000000  0.002914  0.000000 ) 
 (  0.599978  0.000000 -0.346615  0.000000 -0.095708  0.000000 ) 
     freq (   10) =       8.626744 [THz] =     287.757220 [cm-1]
 ( -0.000000  0.000000  0.000000  0.000000 -0.012580  0.000000 ) 
 ( -0.000000  0.000000  0.000000  0.000000 -0.003703  0.000000 ) 
 (  0.606381  0.000000 -0.348950  0.000000  0.004759  0.000000 ) 
 (  0.082358  0.000000 -0.047456  0.000000  0.037307  0.000000 ) 
 ( -0.606381  0.000000  0.348950  0.000000  0.004759  0.000000 ) 
 ( -0.082358  0.000000  0.047456  0.000000  0.037307  0.000000 ) 
     freq (   11) =       8.646306 [THz] =     288.409729 [cm-1]
 ( -0.000000  0.000000  0.000000  0.000000  0.000070  0.000000 ) 
 (  0.000000  0.000000 -0.000000  0.000000 -0.000029  0.000000 ) 
 (  0.350826  0.000000  0.609600  0.000000  0.000000  0.000000 ) 
 (  0.036306  0.000000  0.063166  0.000000 -0.000117  0.000000 ) 
 ( -0.350826  0.000000 -0.609600  0.000000  0.000000  0.000000 ) 
 ( -0.036306  0.000000 -0.063166  0.000000 -0.000117  0.000000 ) 
     freq (   12) =      10.250762 [THz] =     341.928622 [cm-1]
 ( -0.117800  0.000000 -0.203956  0.000000 -0.000000  0.000000 ) 
 (  0.005025  0.000000  0.008707  0.000000  0.000000  0.000000 ) 
 ( -0.008973  0.000000 -0.015542  0.000000 -0.000013  0.000000 ) 
 (  0.343565  0.000000  0.594856  0.000000 -0.000085  0.000000 ) 
 ( -0.008973  0.000000 -0.015542  0.000000  0.000013  0.000000 ) 
 (  0.343565  0.000000  0.594856  0.000000  0.000085  0.000000 ) 
     freq (   13) =      10.383640 [THz] =     346.360960 [cm-1]
 (  0.203270  0.000000 -0.117400  0.000000 -0.000000  0.000000 ) 
 (  0.003654  0.000000 -0.002104  0.000000  0.000000  0.000000 ) 
 ( -0.001662  0.000000  0.000949  0.000000  0.000950  0.000000 ) 
 ( -0.594164  0.000000  0.343174  0.000000  0.040457  0.000000 ) 
 ( -0.001662  0.000000  0.000949  0.000000 -0.000950  0.000000 ) 
 ( -0.594164  0.000000  0.343174  0.000000 -0.040457  0.000000 ) 
     freq (   14) =      11.614214 [THz] =     387.408493 [cm-1]
 (  0.002124  0.000000 -0.001223  0.000000 -0.000000  0.000000 ) 
 ( -0.359837  0.000000  0.207806  0.000000 -0.000000  0.000000 ) 
 (  0.541250  0.000000 -0.312536  0.000000  0.088620  0.000000 ) 
 ( -0.008879  0.000000  0.005112  0.000000 -0.122780  0.000000 ) 
 (  0.541250  0.000000 -0.312536  0.000000 -0.088620  0.000000 ) 
 ( -0.008879  0.000000  0.005112  0.000000  0.122780  0.000000 ) 
     freq (   15) =      11.689017 [THz] =     389.903650 [cm-1]
 (  0.003498  0.000000  0.006224  0.000000 -0.000000  0.000000 ) 
 (  0.212661  0.000000  0.369254  0.000000 -0.000000  0.000000 ) 
 ( -0.319111  0.000000 -0.554047  0.000000 -0.001080  0.000000 ) 
 ( -0.009260  0.000000 -0.016506  0.000000  0.005346  0.000000 ) 
 ( -0.319111  0.000000 -0.554047  0.000000  0.001080  0.000000 ) 
 ( -0.009260  0.000000 -0.016506  0.000000 -0.005346  0.000000 ) 
     freq (   16) =      11.703171 [THz] =     390.375765 [cm-1]
 (  0.008865  0.000000 -0.005054  0.000000 -0.000000  0.000000 ) 
 (  0.055966  0.000000 -0.029471  0.000000  0.000000  0.000000 ) 
 ( -0.084654  0.000000  0.044638  0.000000  0.177676  0.000000 ) 
 ( -0.024856  0.000000  0.014157  0.000000 -0.675575  0.000000 ) 
 ( -0.084654  0.000000  0.044638  0.000000 -0.177676  0.000000 ) 
 ( -0.024856  0.000000  0.014157  0.000000  0.675575  0.000000 ) 
     freq (   17) =      12.233843 [THz] =     408.077080 [cm-1]
 (  0.002700  0.000000 -0.001549  0.000000 -0.000000  0.000000 ) 
 ( -0.020609  0.000000  0.012067  0.000000 -0.000000  0.000000 ) 
 (  0.030954  0.000000 -0.018111  0.000000 -0.680734  0.000000 ) 
 ( -0.007977  0.000000  0.004566  0.000000 -0.186924  0.000000 ) 
 (  0.030954  0.000000 -0.018111  0.000000  0.680734  0.000000 ) 
 ( -0.007977  0.000000  0.004566  0.000000  0.186924  0.000000 ) 
     freq (   18) =      13.733341 [THz] =     458.094933 [cm-1]
 (  0.000000  0.000000 -0.000000  0.000000 -0.009452  0.000000 ) 
 (  0.000000  0.000000 -0.000000  0.000000 -0.425055  0.000000 ) 
 ( -0.007982  0.000000  0.004572  0.000000  0.639503  0.000000 ) 
 ( -0.001782  0.000000  0.001019  0.000000  0.023796  0.000000 ) 
 (  0.007982  0.000000 -0.004572  0.000000  0.639503  0.000000 ) 
 (  0.001782  0.000000 -0.001019  0.000000  0.023796  0.000000 ) 
 **************************************************************************


==> anc/ModifiedRamanDynFiles/MoSubst.1x1x2.DynMatGamma.dyn <==
Dynamical matrix file
phonons of MoS2 at Gamma                                                   
  3   12   0   5.8918672   0.0000000   0.0000000   0.0000000   0.0000000   0.0000000
Basis vectors
      0.999999531   -0.000968869    0.000000003
     -0.500837231    0.865541483   -0.000000006
      0.000000010   -0.000000020    7.696706600
           1  'Mo  '    87443.9606838445     
           2  'S   '    29226.3710995222     
           3  'Re  '    169717.298176534     
    1    3     -0.0008283844      0.5768606426      0.9620883220
    2    1      0.5001893585      0.2875972358      2.8721451886
    3    2      0.0000326212      0.5763634735      2.3720150998
    4    2      0.4974604303      0.2891728492      0.4636962428
    5    2      0.0001348808      0.5763044387      3.3717579794
    6    2      0.4974604205      0.2891728606      1.4604834854
    7    1     -0.0000403430      0.5764057053      4.8104416218
    8    1      0.5001893635      0.2875972260      6.7487380606
    9    2      0.0001348955      0.5763044176      6.2491252636
   10    2      0.5001040035      0.2876466155      4.3110772300
   11    2      0.0000326165      0.5763634751      7.2488681439
   12    2      0.5001039938      0.2876466269      5.3098090979

     Dynamical  Matrix in cartesian axes

     q = (    0.000000000   0.000000000   0.000000000 ) 

    1    1
  0.42795163   0.00000000    -0.00713056   0.00000000    -0.00000000   0.00000000
 -0.00713056   0.00000000     0.41938610   0.00000000     0.00000000   0.00000000
 -0.00000000   0.00000000     0.00000000   0.00000000     0.26866091   0.00000000
    1    2
 -0.00080997   0.00000000     0.00048093   0.00000000    -0.00005710   0.00000000
  0.00048081   0.00000000    -0.00025483   0.00000000     0.00005128   0.00000000
  0.00046604   0.00000000    -0.00027903   0.00000000     0.00114058   0.00000000
    1    3
 -0.00208245   0.00000000    -0.00017390   0.00000000    -0.00040907   0.00000000
 -0.00017394   0.00000000    -0.00228283   0.00000000     0.00023817   0.00000000
 -0.00065884   0.00000000     0.00038626   0.00000000    -0.00771678   0.00000000
    1    4
 -0.21118728   0.00000000     0.00359691   0.00000000    -0.00083567   0.00000000
  0.00359722   0.00000000    -0.20702397   0.00000000     0.00047762   0.00000000
  0.00791959   0.00000000    -0.00454221   0.00000000    -0.12713838   0.00000000
    1    5
  0.00036570   0.00000000    -0.00032483   0.00000000     0.00020268   0.00000000
 -0.00032476   0.00000000    -0.00000920   0.00000000    -0.00010688   0.00000000
 -0.00013113   0.00000000     0.00005392   0.00000000    -0.00061611   0.00000000
    1    6
 -0.21118728   0.00000000     0.00359691   0.00000000     0.00083567   0.00000000
  0.00359722   0.00000000    -0.20702397   0.00000000    -0.00047763   0.00000000
 -0.00791959   0.00000000     0.00454221   0.00000000    -0.12713838   0.00000000
    1    7
  0.00013297   0.00000000    -0.00007536   0.00000000    -0.00000000   0.00000000
 -0.00007533   0.00000000     0.00004598   0.00000000     0.00000000   0.00000000
 -0.00000000   0.00000000     0.00000000   0.00000000     0.00377148   0.00000000
    1    8
 -0.00080997   0.00000000     0.00048093   0.00000000     0.00005710   0.00000000
  0.00048081   0.00000000    -0.00025483   0.00000000    -0.00005128   0.00000000
 -0.00046604   0.00000000     0.00027903   0.00000000     0.00114058   0.00000000
    1    9
  0.00036570   0.00000000    -0.00032483   0.00000000    -0.00020268   0.00000000
 -0.00032476   0.00000000    -0.00000920   0.00000000     0.00010688   0.00000000
  0.00013113   0.00000000    -0.00005392   0.00000000    -0.00061611   0.00000000
    1   10
 -0.00006612   0.00000000     0.00002915   0.00000000    -0.00004212   0.00000000
  0.00002917   0.00000000    -0.00003244   0.00000000     0.00003365   0.00000000
 -0.00000344   0.00000000     0.00001853   0.00000000    -0.00191500   0.00000000
    1   11
 -0.00208245   0.00000000    -0.00017390   0.00000000     0.00040907   0.00000000
 -0.00017394   0.00000000    -0.00228283   0.00000000    -0.00023817   0.00000000
  0.00065884   0.00000000    -0.00038626   0.00000000    -0.00771678   0.00000000
    1   12
 -0.00006612   0.00000000     0.00002915   0.00000000     0.00004212   0.00000000
  0.00002917   0.00000000    -0.00003244   0.00000000    -0.00003365   0.00000000
  0.00000344   0.00000000    -0.00001853   0.00000000    -0.00191500   0.00000000
    2    1
 -0.00080997   0.00000000     0.00048081   0.00000000     0.00046604   0.00000000
  0.00048093   0.00000000    -0.00025483   0.00000000    -0.00027903   0.00000000
 -0.00005710   0.00000000     0.00005128   0.00000000     0.00114058   0.00000000
    2    2
  0.44282592   0.00000000     0.00079218   0.00000000    -0.00017241   0.00000000
  0.00079218   0.00000000     0.44364213   0.00000000     0.00011159   0.00000000
 -0.00017241   0.00000000     0.00011159   0.00000000     0.64145086   0.00000000
    2    3
 -0.21840901   0.00000000    -0.00032363   0.00000000     0.00052441   0.00000000
 -0.00032361   0.00000000    -0.21877969   0.00000000    -0.00029235   0.00000000
  0.00078908   0.00000000    -0.00048152   0.00000000    -0.31352448   0.00000000
    2    4
  0.00012643   0.00000000    -0.00020732   0.00000000     0.00001610   0.00000000
 -0.00020737   0.00000000    -0.00011264   0.00000000    -0.00001175   0.00000000
 -0.00004684   0.00000000     0.00004988   0.00000000    -0.00117644   0.00000000
    2    5
 -0.22010441   0.00000000    -0.00037892   0.00000000    -0.00055263   0.00000000
 -0.00037888   0.00000000    -0.22051962   0.00000000     0.00031803   0.00000000
 -0.00052547   0.00000000     0.00032181   0.00000000    -0.31992313   0.00000000
    2    6
 -0.00129822   0.00000000    -0.00036132   0.00000000    -0.00027671   0.00000000
 -0.00036135   0.00000000    -0.00171558   0.00000000     0.00015968   0.00000000
  0.00006495   0.00000000     0.00000070   0.00000000    -0.00473452   0.00000000
    2    7
 -0.00045321   0.00000000     0.00004888   0.00000000     0.00000632   0.00000000
  0.00004888   0.00000000    -0.00039677   0.00000000    -0.00000590   0.00000000
 -0.00004171   0.00000000     0.00001754   0.00000000    -0.00415762   0.00000000
    2    8
 -0.00007037   0.00000000     0.00001680   0.00000000     0.00007799   0.00000000
  0.00001680   0.00000000     0.00007254   0.00000000    -0.00002598   0.00000000
 -0.00007799   0.00000000     0.00002598   0.00000000    -0.00272238   0.00000000
    2    9
 -0.00003517   0.00000000     0.00002855   0.00000000    -0.00000665   0.00000000
  0.00002849   0.00000000    -0.00002304   0.00000000    -0.00000211   0.00000000
  0.00001121   0.00000000    -0.00002512   0.00000000     0.00070105   0.00000000
    2   10
 -0.00137932   0.00000000    -0.00004790   0.00000000    -0.00000025   0.00000000
 -0.00004789   0.00000000    -0.00143472   0.00000000     0.00000464   0.00000000
  0.00001998   0.00000000    -0.00001440   0.00000000    -0.00096622   0.00000000
    2   11
 -0.00002800   0.00000000     0.00002974   0.00000000    -0.00002908   0.00000000
  0.00002971   0.00000000    -0.00000501   0.00000000     0.00002482   0.00000000
  0.00002625   0.00000000    -0.00003713   0.00000000     0.00180744   0.00000000
    2   12
  0.00008263   0.00000000    -0.00002254   0.00000000    -0.00003518   0.00000000
 -0.00002253   0.00000000     0.00005672   0.00000000     0.00001179   0.00000000
 -0.00000450   0.00000000    -0.00000036   0.00000000     0.00179449   0.00000000
    3    1
 -0.00208245   0.00000000    -0.00017394   0.00000000    -0.00065884   0.00000000
 -0.00017390   0.00000000    -0.00228283   0.00000000     0.00038626   0.00000000
 -0.00040907   0.00000000     0.00023817   0.00000000    -0.00771678   0.00000000
    3    2
 -0.21840901   0.00000000    -0.00032361   0.00000000     0.00078908   0.00000000
 -0.00032363   0.00000000    -0.21877969   0.00000000    -0.00048152   0.00000000
  0.00052441   0.00000000    -0.00029235   0.00000000    -0.31352448   0.00000000
    3    3
  0.21160521   0.00000000     0.00000595   0.00000000    -0.00072359   0.00000000
  0.00000595   0.00000000     0.21162349   0.00000000     0.00040106   0.00000000
 -0.00072359   0.00000000     0.00040106   0.00000000     0.36115839   0.00000000
    3    4
  0.00035801   0.00000000     0.00004613   0.00000000     0.00030446   0.00000000
  0.00004612   0.00000000     0.00041114   0.00000000    -0.00017730   0.00000000
  0.00009386   0.00000000    -0.00005750   0.00000000     0.00491982   0.00000000
    3    5
  0.00982734   0.00000000     0.00008403   0.00000000     0.00000375   0.00000000
  0.00008401   0.00000000     0.00992342   0.00000000    -0.00000066   0.00000000
  0.00014509   0.00000000    -0.00007839   0.00000000    -0.04145574   0.00000000
    3    6
 -0.00158339   0.00000000     0.00031284   0.00000000     0.00030309   0.00000000
  0.00031285   0.00000000    -0.00122207   0.00000000    -0.00017399   0.00000000
  0.00036761   0.00000000    -0.00019529   0.00000000    -0.00344029   0.00000000
    3    7
  0.00009397   0.00000000    -0.00002493   0.00000000    -0.00001063   0.00000000
 -0.00002493   0.00000000     0.00006518   0.00000000     0.00001458   0.00000000
 -0.00001462   0.00000000     0.00002090   0.00000000     0.00226796   0.00000000
    3    8
 -0.00002800   0.00000000     0.00002971   0.00000000    -0.00002625   0.00000000
  0.00002974   0.00000000    -0.00000501   0.00000000     0.00003713   0.00000000
  0.00002908   0.00000000    -0.00002482   0.00000000     0.00180744   0.00000000
    3    9
  0.00001760   0.00000000    -0.00001050   0.00000000     0.00000061   0.00000000
 -0.00001048   0.00000000     0.00000719   0.00000000    -0.00000151   0.00000000
 -0.00002044   0.00000000     0.00001383   0.00000000    -0.00053593   0.00000000
    3   10
  0.00027228   0.00000000     0.00002164   0.00000000    -0.00001068   0.00000000
  0.00002164   0.00000000     0.00029730   0.00000000     0.00000764   0.00000000
  0.00001320   0.00000000    -0.00000936   0.00000000    -0.00082983   0.00000000
    3   11
  0.00004669   0.00000000     0.00000665   0.00000000     0.00000464   0.00000000
  0.00000665   0.00000000     0.00006320   0.00000000     0.00001602   0.00000000
 -0.00000464   0.00000000    -0.00001602   0.00000000    -0.00137150   0.00000000
    3   12
 -0.00003615   0.00000000     0.00001579   0.00000000     0.00003164   0.00000000
  0.00001578   0.00000000    -0.00001790   0.00000000    -0.00001607   0.00000000
  0.00001841   0.00000000    -0.00000993   0.00000000    -0.00116348   0.00000000
    4    1
 -0.21118728   0.00000000     0.00359722   0.00000000     0.00791959   0.00000000
  0.00359691   0.00000000    -0.20702397   0.00000000    -0.00454221   0.00000000
 -0.00083567   0.00000000     0.00047762   0.00000000    -0.12713838   0.00000000
    4    2
  0.00012643   0.00000000    -0.00020737   0.00000000    -0.00004684   0.00000000
 -0.00020732   0.00000000    -0.00011264   0.00000000     0.00004988   0.00000000
  0.00001610   0.00000000    -0.00001175   0.00000000    -0.00117644   0.00000000
    4    3
  0.00035801   0.00000000     0.00004612   0.00000000     0.00009386   0.00000000
  0.00004613   0.00000000     0.00041114   0.00000000    -0.00005750   0.00000000
  0.00030446   0.00000000    -0.00017730   0.00000000     0.00491982   0.00000000
    4    4
  0.19483825   0.00000000    -0.00235448   0.00000000    -0.00347761   0.00000000
 -0.00235448   0.00000000     0.19209686   0.00000000     0.00201856   0.00000000
 -0.00347761   0.00000000     0.00201856   0.00000000     0.24987112   0.00000000
    4    5
 -0.00007346   0.00000000     0.00012568   0.00000000    -0.00001251   0.00000000
  0.00012564   0.00000000     0.00007155   0.00000000     0.00002052   0.00000000
 -0.00008216   0.00000000     0.00003525   0.00000000     0.00018900   0.00000000
    4    6
  0.01893267   0.00000000    -0.00139473   0.00000000    -0.00414986   0.00000000
 -0.00139473   0.00000000     0.01732379   0.00000000     0.00239569   0.00000000
  0.00414986   0.00000000    -0.00239569   0.00000000    -0.11874101   0.00000000
    4    7
 -0.00006689   0.00000000     0.00003939   0.00000000    -0.00006743   0.00000000
  0.00003938   0.00000000    -0.00002140   0.00000000     0.00003825   0.00000000
  0.00000736   0.00000000    -0.00000734   0.00000000    -0.00209444   0.00000000
    4    8
 -0.00129822   0.00000000    -0.00036135   0.00000000    -0.00006495   0.00000000
 -0.00036132   0.00000000    -0.00171558   0.00000000    -0.00000070   0.00000000
  0.00027671   0.00000000    -0.00015968   0.00000000    -0.00473452   0.00000000
    4    9
 -0.00004577   0.00000000     0.00023992   0.00000000     0.00016027   0.00000000
  0.00023989   0.00000000     0.00023123   0.00000000    -0.00009659   0.00000000
 -0.00007219   0.00000000     0.00003510   0.00000000     0.00033107   0.00000000
    4   10
  0.00004633   0.00000000    -0.00001576   0.00000000     0.00004724   0.00000000
 -0.00001576   0.00000000     0.00002813   0.00000000    -0.00002350   0.00000000
 -0.00000102   0.00000000     0.00000187   0.00000000     0.00113087   0.00000000
    4   11
 -0.00158339   0.00000000     0.00031285   0.00000000    -0.00036761   0.00000000
  0.00031284   0.00000000    -0.00122207   0.00000000     0.00019529   0.00000000
 -0.00030309   0.00000000     0.00017399   0.00000000    -0.00344029   0.00000000
    4   12
  0.00002682   0.00000000    -0.00001584   0.00000000    -0.00000179   0.00000000
 -0.00001586   0.00000000     0.00000851   0.00000000    -0.00000295   0.00000000
  0.00000642   0.00000000    -0.00001247   0.00000000     0.00090517   0.00000000
    5    1
  0.00036570   0.00000000    -0.00032476   0.00000000    -0.00013113   0.00000000
 -0.00032483   0.00000000    -0.00000920   0.00000000     0.00005392   0.00000000
  0.00020268   0.00000000    -0.00010688   0.00000000    -0.00061611   0.00000000
    5    2
 -0.22010441   0.00000000    -0.00037888   0.00000000    -0.00052547   0.00000000
 -0.00037892   0.00000000    -0.22051962   0.00000000     0.00032181   0.00000000
 -0.00055263   0.00000000     0.00031803   0.00000000    -0.31992313   0.00000000
    5    3
  0.00982734   0.00000000     0.00008401   0.00000000     0.00014509   0.00000000
  0.00008403   0.00000000     0.00992342   0.00000000    -0.00007839   0.00000000
  0.00000375   0.00000000    -0.00000066   0.00000000    -0.04145574   0.00000000
    5    4
 -0.00007346   0.00000000     0.00012564   0.00000000    -0.00008216   0.00000000
  0.00012568   0.00000000     0.00007155   0.00000000     0.00003525   0.00000000
 -0.00001251   0.00000000     0.00002052   0.00000000     0.00018900   0.00000000
    5    5
  0.21237536   0.00000000     0.00023653   0.00000000     0.00053030   0.00000000
  0.00023653   0.00000000     0.21266379   0.00000000    -0.00028877   0.00000000
  0.00053030   0.00000000    -0.00028877   0.00000000     0.36786851   0.00000000
    5    6
 -0.00004577   0.00000000     0.00023989   0.00000000     0.00007219   0.00000000
  0.00023992   0.00000000     0.00023123   0.00000000    -0.00003510   0.00000000
 -0.00016027   0.00000000     0.00009659   0.00000000     0.00033107   0.00000000
    5    7
 -0.00137298   0.00000000    -0.00004736   0.00000000    -0.00004777   0.00000000
 -0.00004735   0.00000000    -0.00142764   0.00000000    -0.00003616   0.00000000
  0.00000860   0.00000000    -0.00001963   0.00000000    -0.00121863   0.00000000
    5    8
 -0.00003517   0.00000000     0.00002849   0.00000000    -0.00001121   0.00000000
  0.00002855   0.00000000    -0.00002304   0.00000000     0.00002512   0.00000000
  0.00000665   0.00000000     0.00000211   0.00000000     0.00070105   0.00000000
    5    9
  0.00003795   0.00000000     0.00002668   0.00000000     0.00001743   0.00000000
  0.00002668   0.00000000     0.00002734   0.00000000     0.00000441   0.00000000
 -0.00001743   0.00000000    -0.00000441   0.00000000    -0.00020164   0.00000000
    5   10
 -0.00126328   0.00000000     0.00001680   0.00000000     0.00000453   0.00000000
  0.00001679   0.00000000    -0.00124400   0.00000000    -0.00001764   0.00000000
 -0.00001121   0.00000000     0.00000913   0.00000000    -0.00451528   0.00000000
    5   11
  0.00001760   0.00000000    -0.00001048   0.00000000     0.00002044   0.00000000
 -0.00001050   0.00000000     0.00000719   0.00000000    -0.00001383   0.00000000
 -0.00000061   0.00000000     0.00000151   0.00000000    -0.00053593   0.00000000
    5   12
  0.00027324   0.00000000     0.00002081   0.00000000     0.00001061   0.00000000
  0.00002082   0.00000000     0.00029606   0.00000000    -0.00001316   0.00000000
 -0.00000660   0.00000000     0.00000170   0.00000000    -0.00057668   0.00000000
    6    1
 -0.21118728   0.00000000     0.00359722   0.00000000    -0.00791959   0.00000000
  0.00359691   0.00000000    -0.20702397   0.00000000     0.00454221   0.00000000
  0.00083567   0.00000000    -0.00047763   0.00000000    -0.12713838   0.00000000
    6    2
 -0.00129822   0.00000000    -0.00036135   0.00000000     0.00006495   0.00000000
 -0.00036132   0.00000000    -0.00171558   0.00000000     0.00000070   0.00000000
 -0.00027671   0.00000000     0.00015968   0.00000000    -0.00473452   0.00000000
    6    3
 -0.00158339   0.00000000     0.00031285   0.00000000     0.00036761   0.00000000
  0.00031284   0.00000000    -0.00122207   0.00000000    -0.00019529   0.00000000
  0.00030309   0.00000000    -0.00017399   0.00000000    -0.00344029   0.00000000
    6    4
  0.01893267   0.00000000    -0.00139473   0.00000000     0.00414986   0.00000000
 -0.00139473   0.00000000     0.01732379   0.00000000    -0.00239569   0.00000000
 -0.00414986   0.00000000     0.00239569   0.00000000    -0.11874101   0.00000000
    6    5
 -0.00004577   0.00000000     0.00023992   0.00000000    -0.00016027   0.00000000
  0.00023989   0.00000000     0.00023123   0.00000000     0.00009659   0.00000000
  0.00007219   0.00000000    -0.00003510   0.00000000     0.00033107   0.00000000
    6    6
  0.19483825   0.00000000    -0.00235448   0.00000000     0.00347761   0.00000000
 -0.00235448   0.00000000     0.19209686   0.00000000    -0.00201855   0.00000000
  0.00347761   0.00000000    -0.00201855   0.00000000     0.24987112   0.00000000
    6    7
 -0.00006689   0.00000000     0.00003939   0.00000000     0.00006743   0.00000000
  0.00003938   0.00000000    -0.00002140   0.00000000    -0.00003825   0.00000000
 -0.00000736   0.00000000     0.00000734   0.00000000    -0.00209444   0.00000000
    6    8
  0.00012643   0.00000000    -0.00020737   0.00000000     0.00004684   0.00000000
 -0.00020732   0.00000000    -0.00011264   0.00000000    -0.00004988   0.00000000
 -0.00001610   0.00000000     0.00001175   0.00000000    -0.00117644   0.00000000
    6    9
 -0.00007346   0.00000000     0.00012568   0.00000000     0.00001251   0.00000000
  0.00012564   0.00000000     0.00007155   0.00000000    -0.00002052   0.00000000
  0.00008216   0.00000000    -0.00003525   0.00000000     0.00018900   0.00000000
    6   10
  0.00002682   0.00000000    -0.00001584   0.00000000     0.00000179   0.00000000
 -0.00001586   0.00000000     0.00000851   0.00000000     0.00000295   0.00000000
 -0.00000642   0.00000000     0.00001247   0.00000000     0.00090517   0.00000000
    6   11
  0.00035801   0.00000000     0.00004612   0.00000000    -0.00009386   0.00000000
  0.00004613   0.00000000     0.00041114   0.00000000     0.00005750   0.00000000
 -0.00030446   0.00000000     0.00017730   0.00000000     0.00491982   0.00000000
    6   12
  0.00004633   0.00000000    -0.00001576   0.00000000    -0.00004724   0.00000000
 -0.00001576   0.00000000     0.00002813   0.00000000     0.00002350   0.00000000
  0.00000102   0.00000000    -0.00000187   0.00000000     0.00113087   0.00000000
    7    1
  0.00013297   0.00000000    -0.00007533   0.00000000    -0.00000000   0.00000000
 -0.00007536   0.00000000     0.00004598   0.00000000     0.00000000   0.00000000
 -0.00000000   0.00000000     0.00000000   0.00000000     0.00377148   0.00000000
    7    2
 -0.00045321   0.00000000     0.00004888   0.00000000    -0.00004171   0.00000000
  0.00004888   0.00000000    -0.00039677   0.00000000     0.00001754   0.00000000
  0.00000632   0.00000000    -0.00000590   0.00000000    -0.00415762   0.00000000
    7    3
  0.00009397   0.00000000    -0.00002493   0.00000000    -0.00001462   0.00000000
 -0.00002493   0.00000000     0.00006518   0.00000000     0.00002090   0.00000000
 -0.00001063   0.00000000     0.00001458   0.00000000     0.00226796   0.00000000
    7    4
 -0.00006689   0.00000000     0.00003938   0.00000000     0.00000736   0.00000000
  0.00003939   0.00000000    -0.00002140   0.00000000    -0.00000734   0.00000000
 -0.00006743   0.00000000     0.00003825   0.00000000    -0.00209444   0.00000000
    7    5
 -0.00137298   0.00000000    -0.00004735   0.00000000     0.00000860   0.00000000
 -0.00004736   0.00000000    -0.00142764   0.00000000    -0.00001963   0.00000000
 -0.00004777   0.00000000    -0.00003616   0.00000000    -0.00121863   0.00000000
    7    6
 -0.00006689   0.00000000     0.00003938   0.00000000    -0.00000736   0.00000000
  0.00003939   0.00000000    -0.00002140   0.00000000     0.00000734   0.00000000
  0.00006743   0.00000000    -0.00003825   0.00000000    -0.00209444   0.00000000
    7    7
  0.44454313   0.00000000     0.00057706   0.00000000    -0.00000000   0.00000000
  0.00057706   0.00000000     0.44522348   0.00000000     0.00000000   0.00000000
 -0.00000000   0.00000000     0.00000000   0.00000000     0.65368823   0.00000000
    7    8
 -0.00045321   0.00000000     0.00004888   0.00000000     0.00004171   0.00000000
  0.00004888   0.00000000    -0.00039677   0.00000000    -0.00001754   0.00000000
 -0.00000632   0.00000000     0.00000590   0.00000000    -0.00415762   0.00000000
    7    9
 -0.00137298   0.00000000    -0.00004735   0.00000000    -0.00000860   0.00000000
 -0.00004736   0.00000000    -0.00142764   0.00000000     0.00001963   0.00000000
  0.00004777   0.00000000     0.00003616   0.00000000    -0.00121863   0.00000000
    7   10
 -0.22031461   0.00000000    -0.00020327   0.00000000    -0.00067643   0.00000000
 -0.00020334   0.00000000    -0.22056022   0.00000000     0.00038207   0.00000000
 -0.00065512   0.00000000     0.00035188   0.00000000    -0.32347683   0.00000000
    7   11
  0.00009397   0.00000000    -0.00002493   0.00000000     0.00001462   0.00000000
 -0.00002493   0.00000000     0.00006518   0.00000000    -0.00002090   0.00000000
  0.00001063   0.00000000    -0.00001458   0.00000000     0.00226796   0.00000000
    7   12
 -0.22031461   0.00000000    -0.00020327   0.00000000     0.00067643   0.00000000
 -0.00020334   0.00000000    -0.22056022   0.00000000    -0.00038207   0.00000000
  0.00065512   0.00000000    -0.00035189   0.00000000    -0.32347683   0.00000000
    8    1
 -0.00080997   0.00000000     0.00048081   0.00000000    -0.00046604   0.00000000
  0.00048093   0.00000000    -0.00025483   0.00000000     0.00027903   0.00000000
  0.00005710   0.00000000    -0.00005128   0.00000000     0.00114058   0.00000000
    8    2
 -0.00007037   0.00000000     0.00001680   0.00000000    -0.00007799   0.00000000
  0.00001680   0.00000000     0.00007254   0.00000000     0.00002598   0.00000000
  0.00007799   0.00000000    -0.00002598   0.00000000    -0.00272238   0.00000000
    8    3
 -0.00002800   0.00000000     0.00002974   0.00000000     0.00002908   0.00000000
  0.00002971   0.00000000    -0.00000501   0.00000000    -0.00002482   0.00000000
 -0.00002625   0.00000000     0.00003713   0.00000000     0.00180744   0.00000000
    8    4
 -0.00129822   0.00000000    -0.00036132   0.00000000     0.00027671   0.00000000
 -0.00036135   0.00000000    -0.00171558   0.00000000    -0.00015968   0.00000000
 -0.00006495   0.00000000    -0.00000070   0.00000000    -0.00473452   0.00000000
    8    5
 -0.00003517   0.00000000     0.00002855   0.00000000     0.00000665   0.00000000
  0.00002849   0.00000000    -0.00002304   0.00000000     0.00000211   0.00000000
 -0.00001121   0.00000000     0.00002512   0.00000000     0.00070105   0.00000000
    8    6
  0.00012643   0.00000000    -0.00020732   0.00000000    -0.00001610   0.00000000
 -0.00020737   0.00000000    -0.00011264   0.00000000     0.00001175   0.00000000
  0.00004684   0.00000000    -0.00004988   0.00000000    -0.00117644   0.00000000
    8    7
 -0.00045321   0.00000000     0.00004888   0.00000000    -0.00000632   0.00000000
  0.00004888   0.00000000    -0.00039677   0.00000000     0.00000590   0.00000000
  0.00004171   0.00000000    -0.00001754   0.00000000    -0.00415762   0.00000000
    8    8
  0.44282592   0.00000000     0.00079218   0.00000000     0.00017240   0.00000000
  0.00079218   0.00000000     0.44364213   0.00000000    -0.00011158   0.00000000
  0.00017240   0.00000000    -0.00011158   0.00000000     0.64145086   0.00000000
    8    9
 -0.22010441   0.00000000    -0.00037892   0.00000000     0.00055264   0.00000000
 -0.00037888   0.00000000    -0.22051962   0.00000000    -0.00031804   0.00000000
  0.00052547   0.00000000    -0.00032182   0.00000000    -0.31992313   0.00000000
    8   10
  0.00008263   0.00000000    -0.00002254   0.00000000     0.00003518   0.00000000
 -0.00002253   0.00000000     0.00005672   0.00000000    -0.00001179   0.00000000
  0.00000450   0.00000000     0.00000036   0.00000000     0.00179449   0.00000000
    8   11
 -0.21840901   0.00000000    -0.00032363   0.00000000    -0.00052441   0.00000000
 -0.00032361   0.00000000    -0.21877969   0.00000000     0.00029234   0.00000000
 -0.00078908   0.00000000     0.00048151   0.00000000    -0.31352448   0.00000000
    8   12
 -0.00137932   0.00000000    -0.00004790   0.00000000     0.00000025   0.00000000
 -0.00004789   0.00000000    -0.00143472   0.00000000    -0.00000464   0.00000000
 -0.00001998   0.00000000     0.00001440   0.00000000    -0.00096622   0.00000000
    9    1
  0.00036570   0.00000000    -0.00032476   0.00000000     0.00013113   0.00000000
 -0.00032483   0.00000000    -0.00000920   0.00000000    -0.00005392   0.00000000
 -0.00020268   0.00000000     0.00010688   0.00000000    -0.00061611   0.00000000
    9    2
 -0.00003517   0.00000000     0.00002849   0.00000000     0.00001121   0.00000000
  0.00002855   0.00000000    -0.00002304   0.00000000    -0.00002512   0.00000000
 -0.00000665   0.00000000    -0.00000211   0.00000000     0.00070105   0.00000000
    9    3
  0.00001760   0.00000000    -0.00001048   0.00000000    -0.00002044   0.00000000
 -0.00001050   0.00000000     0.00000719   0.00000000     0.00001383   0.00000000
  0.00000061   0.00000000    -0.00000151   0.00000000    -0.00053593   0.00000000
    9    4
 -0.00004577   0.00000000     0.00023989   0.00000000    -0.00007219   0.00000000
  0.00023992   0.00000000     0.00023123   0.00000000     0.00003510   0.00000000
  0.00016027   0.00000000    -0.00009659   0.00000000     0.00033107   0.00000000
    9    5
  0.00003795   0.00000000     0.00002668   0.00000000    -0.00001743   0.00000000
  0.00002668   0.00000000     0.00002734   0.00000000    -0.00000441   0.00000000
  0.00001743   0.00000000     0.00000441   0.00000000    -0.00020164   0.00000000
    9    6
 -0.00007346   0.00000000     0.00012564   0.00000000     0.00008216   0.00000000
  0.00012568   0.00000000     0.00007155   0.00000000    -0.00003525   0.00000000
  0.00001251   0.00000000    -0.00002052   0.00000000     0.00018900   0.00000000
    9    7
 -0.00137298   0.00000000    -0.00004736   0.00000000     0.00004777   0.00000000
 -0.00004735   0.00000000    -0.00142764   0.00000000     0.00003616   0.00000000
 -0.00000860   0.00000000     0.00001963   0.00000000    -0.00121863   0.00000000
    9    8
 -0.22010441   0.00000000    -0.00037888   0.00000000     0.00052547   0.00000000
 -0.00037892   0.00000000    -0.22051962   0.00000000    -0.00032182   0.00000000
  0.00055264   0.00000000    -0.00031804   0.00000000    -0.31992313   0.00000000
    9    9
  0.21237536   0.00000000     0.00023653   0.00000000    -0.00053030   0.00000000
  0.00023653   0.00000000     0.21266379   0.00000000     0.00028878   0.00000000
 -0.00053030   0.00000000     0.00028878   0.00000000     0.36786851   0.00000000
    9   10
  0.00027324   0.00000000     0.00002081   0.00000000    -0.00001061   0.00000000
  0.00002082   0.00000000     0.00029606   0.00000000     0.00001316   0.00000000
  0.00000660   0.00000000    -0.00000170   0.00000000    -0.00057668   0.00000000
    9   11
  0.00982734   0.00000000     0.00008401   0.00000000    -0.00014509   0.00000000
  0.00008403   0.00000000     0.00992342   0.00000000     0.00007839   0.00000000
 -0.00000375   0.00000000     0.00000066   0.00000000    -0.04145574   0.00000000
    9   12
 -0.00126328   0.00000000     0.00001680   0.00000000    -0.00000453   0.00000000
  0.00001679   0.00000000    -0.00124400   0.00000000     0.00001764   0.00000000
  0.00001121   0.00000000    -0.00000913   0.00000000    -0.00451528   0.00000000
   10    1
 -0.00006612   0.00000000     0.00002917   0.00000000    -0.00000344   0.00000000
  0.00002915   0.00000000    -0.00003244   0.00000000     0.00001853   0.00000000
 -0.00004212   0.00000000     0.00003365   0.00000000    -0.00191500   0.00000000
   10    2
 -0.00137932   0.00000000    -0.00004789   0.00000000     0.00001998   0.00000000
 -0.00004790   0.00000000    -0.00143472   0.00000000    -0.00001440   0.00000000
 -0.00000025   0.00000000     0.00000464   0.00000000    -0.00096622   0.00000000
   10    3
  0.00027228   0.00000000     0.00002164   0.00000000     0.00001320   0.00000000
  0.00002164   0.00000000     0.00029730   0.00000000    -0.00000936   0.00000000
 -0.00001068   0.00000000     0.00000764   0.00000000    -0.00082983   0.00000000
   10    4
  0.00004633   0.00000000    -0.00001576   0.00000000    -0.00000102   0.00000000
 -0.00001576   0.00000000     0.00002813   0.00000000     0.00000187   0.00000000
  0.00004724   0.00000000    -0.00002350   0.00000000     0.00113087   0.00000000
   10    5
 -0.00126328   0.00000000     0.00001679   0.00000000    -0.00001121   0.00000000
  0.00001680   0.00000000    -0.00124400   0.00000000     0.00000913   0.00000000
  0.00000453   0.00000000    -0.00001764   0.00000000    -0.00451528   0.00000000
   10    6
  0.00002682   0.00000000    -0.00001586   0.00000000    -0.00000642   0.00000000
 -0.00001584   0.00000000     0.00000851   0.00000000     0.00001247   0.00000000
  0.00000179   0.00000000     0.00000295   0.00000000     0.00090517   0.00000000
   10    7
 -0.22031461   0.00000000    -0.00020334   0.00000000    -0.00065512   0.00000000
 -0.00020327   0.00000000    -0.22056022   0.00000000     0.00035188   0.00000000
 -0.00067643   0.00000000     0.00038207   0.00000000    -0.32347683   0.00000000
   10    8
  0.00008263   0.00000000    -0.00002253   0.00000000     0.00000450   0.00000000
 -0.00002254   0.00000000     0.00005672   0.00000000     0.00000036   0.00000000
  0.00003518   0.00000000    -0.00001179   0.00000000     0.00179449   0.00000000
   10    9
  0.00027324   0.00000000     0.00002082   0.00000000     0.00000660   0.00000000
  0.00002081   0.00000000     0.00029606   0.00000000    -0.00000170   0.00000000
 -0.00001061   0.00000000     0.00001316   0.00000000    -0.00057668   0.00000000
   10   10
  0.21301737   0.00000000     0.00023638   0.00000000     0.00066401   0.00000000
  0.00023638   0.00000000     0.21323334   0.00000000    -0.00039600   0.00000000
  0.00066401   0.00000000    -0.00039600   0.00000000     0.37000538   0.00000000
   10   11
 -0.00003615   0.00000000     0.00001578   0.00000000    -0.00001841   0.00000000
  0.00001579   0.00000000    -0.00001790   0.00000000     0.00000993   0.00000000
 -0.00003164   0.00000000     0.00001607   0.00000000    -0.00116348   0.00000000
   10   12
  0.00933401   0.00000000     0.00003548   0.00000000    -0.00002371   0.00000000
  0.00003548   0.00000000     0.00931425   0.00000000     0.00000983   0.00000000
  0.00002371   0.00000000    -0.00000983   0.00000000    -0.04032370   0.00000000
   11    1
 -0.00208245   0.00000000    -0.00017394   0.00000000     0.00065884   0.00000000
 -0.00017390   0.00000000    -0.00228283   0.00000000    -0.00038626   0.00000000
  0.00040907   0.00000000    -0.00023817   0.00000000    -0.00771678   0.00000000
   11    2
 -0.00002800   0.00000000     0.00002971   0.00000000     0.00002625   0.00000000
  0.00002974   0.00000000    -0.00000501   0.00000000    -0.00003713   0.00000000
 -0.00002908   0.00000000     0.00002482   0.00000000     0.00180744   0.00000000
   11    3
  0.00004669   0.00000000     0.00000665   0.00000000    -0.00000464   0.00000000
  0.00000665   0.00000000     0.00006320   0.00000000    -0.00001602   0.00000000
  0.00000464   0.00000000     0.00001602   0.00000000    -0.00137150   0.00000000
   11    4
 -0.00158339   0.00000000     0.00031284   0.00000000    -0.00030309   0.00000000
  0.00031285   0.00000000    -0.00122207   0.00000000     0.00017399   0.00000000
 -0.00036761   0.00000000     0.00019529   0.00000000    -0.00344029   0.00000000
   11    5
  0.00001760   0.00000000    -0.00001050   0.00000000    -0.00000061   0.00000000
 -0.00001048   0.00000000     0.00000719   0.00000000     0.00000151   0.00000000
  0.00002044   0.00000000    -0.00001383   0.00000000    -0.00053593   0.00000000
   11    6
  0.00035801   0.00000000     0.00004613   0.00000000    -0.00030446   0.00000000
  0.00004612   0.00000000     0.00041114   0.00000000     0.00017730   0.00000000
 -0.00009386   0.00000000     0.00005750   0.00000000     0.00491982   0.00000000
   11    7
  0.00009397   0.00000000    -0.00002493   0.00000000     0.00001063   0.00000000
 -0.00002493   0.00000000     0.00006518   0.00000000    -0.00001458   0.00000000
  0.00001462   0.00000000    -0.00002090   0.00000000     0.00226796   0.00000000
   11    8
 -0.21840901   0.00000000    -0.00032361   0.00000000    -0.00078908   0.00000000
 -0.00032363   0.00000000    -0.21877969   0.00000000     0.00048151   0.00000000
 -0.00052441   0.00000000     0.00029234   0.00000000    -0.31352448   0.00000000
   11    9
  0.00982734   0.00000000     0.00008403   0.00000000    -0.00000375   0.00000000
  0.00008401   0.00000000     0.00992342   0.00000000     0.00000066   0.00000000
 -0.00014509   0.00000000     0.00007839   0.00000000    -0.04145574   0.00000000
   11   10
 -0.00003615   0.00000000     0.00001579   0.00000000    -0.00003164   0.00000000
  0.00001578   0.00000000    -0.00001790   0.00000000     0.00001607   0.00000000
 -0.00001841   0.00000000     0.00000993   0.00000000    -0.00116348   0.00000000
   11   11
  0.21160521   0.00000000     0.00000595   0.00000000     0.00072359   0.00000000
  0.00000595   0.00000000     0.21162349   0.00000000    -0.00040105   0.00000000
  0.00072359   0.00000000    -0.00040105   0.00000000     0.36115839   0.00000000
   11   12
  0.00027228   0.00000000     0.00002164   0.00000000     0.00001068   0.00000000
  0.00002164   0.00000000     0.00029730   0.00000000    -0.00000764   0.00000000
 -0.00001320   0.00000000     0.00000936   0.00000000    -0.00082983   0.00000000
   12    1
 -0.00006612   0.00000000     0.00002917   0.00000000     0.00000344   0.00000000
  0.00002915   0.00000000    -0.00003244   0.00000000    -0.00001853   0.00000000
  0.00004212   0.00000000    -0.00003365   0.00000000    -0.00191500   0.00000000
   12    2
  0.00008263   0.00000000    -0.00002253   0.00000000    -0.00000450   0.00000000
 -0.00002254   0.00000000     0.00005672   0.00000000    -0.00000036   0.00000000
 -0.00003518   0.00000000     0.00001179   0.00000000     0.00179449   0.00000000
   12    3
 -0.00003615   0.00000000     0.00001578   0.00000000     0.00001841   0.00000000
  0.00001579   0.00000000    -0.00001790   0.00000000    -0.00000993   0.00000000
  0.00003164   0.00000000    -0.00001607   0.00000000    -0.00116348   0.00000000
   12    4
  0.00002682   0.00000000    -0.00001586   0.00000000     0.00000642   0.00000000
 -0.00001584   0.00000000     0.00000851   0.00000000    -0.00001247   0.00000000
 -0.00000179   0.00000000    -0.00000295   0.00000000     0.00090517   0.00000000
   12    5
  0.00027324   0.00000000     0.00002082   0.00000000    -0.00000660   0.00000000
  0.00002081   0.00000000     0.00029606   0.00000000     0.00000170   0.00000000
  0.00001061   0.00000000    -0.00001316   0.00000000    -0.00057668   0.00000000
   12    6
  0.00004633   0.00000000    -0.00001576   0.00000000     0.00000102   0.00000000
 -0.00001576   0.00000000     0.00002813   0.00000000    -0.00000187   0.00000000
 -0.00004724   0.00000000     0.00002350   0.00000000     0.00113087   0.00000000
   12    7
 -0.22031461   0.00000000    -0.00020334   0.00000000     0.00065512   0.00000000
 -0.00020327   0.00000000    -0.22056022   0.00000000    -0.00035189   0.00000000
  0.00067643   0.00000000    -0.00038207   0.00000000    -0.32347683   0.00000000
   12    8
 -0.00137932   0.00000000    -0.00004789   0.00000000    -0.00001998   0.00000000
 -0.00004790   0.00000000    -0.00143472   0.00000000     0.00001440   0.00000000
  0.00000025   0.00000000    -0.00000464   0.00000000    -0.00096622   0.00000000
   12    9
 -0.00126328   0.00000000     0.00001679   0.00000000     0.00001121   0.00000000
  0.00001680   0.00000000    -0.00124400   0.00000000    -0.00000913   0.00000000
 -0.00000453   0.00000000     0.00001764   0.00000000    -0.00451528   0.00000000
   12   10
  0.00933401   0.00000000     0.00003548   0.00000000     0.00002371   0.00000000
  0.00003548   0.00000000     0.00931425   0.00000000    -0.00000983   0.00000000
 -0.00002371   0.00000000     0.00000983   0.00000000    -0.04032370   0.00000000
   12   11
  0.00027228   0.00000000     0.00002164   0.00000000    -0.00001320   0.00000000
  0.00002164   0.00000000     0.00029730   0.00000000     0.00000936   0.00000000
  0.00001068   0.00000000    -0.00000764   0.00000000    -0.00082983   0.00000000
   12   12
  0.21301737   0.00000000     0.00023638   0.00000000    -0.00066401   0.00000000
  0.00023638   0.00000000     0.21323334   0.00000000     0.00039601   0.00000000
 -0.00066401   0.00000000     0.00039601   0.00000000     0.37000538   0.00000000

     Dielectric Tensor:

         15.263304350355          0.036962553217         -0.000000053923
          0.036962553217         15.306004510098          0.000000105104
         -0.000000053923          0.000000105104          7.361290674181

     Effective Charges E-U: Z_{alpha}{s,beta}

     atom #    1
         -1.136979035626         -0.005770923422          0.000000078099
         -0.005770610105         -1.143643094524         -0.000000153238
          0.000000078099         -0.000000153238         -0.826340338460
     atom #    2
         -1.136979035626         -0.005770923422          0.000000078099
         -0.005770610105         -1.143643094524         -0.000000153238
          0.000000078099         -0.000000153238         -0.826340338460
     atom #    3
          0.567144914729          0.005216217650         -0.009453624567
          0.005216056378          0.573168458771          0.005458497590
         -0.000297661597          0.000172245971          0.413254473104
     atom #    4
          0.567144914679          0.005216217749          0.009453682062
          0.005216056409          0.573168458713         -0.005458610289
          0.000297719093         -0.000172358670          0.413254472995
     atom #    5
          0.567144914679          0.005216217749          0.009453682062
          0.005216056409          0.573168458713         -0.005458610289
          0.000297719093         -0.000172358670          0.413254472995
     atom #    6
          0.567144914729          0.005216217650         -0.009453624567
          0.005216056378          0.573168458771          0.005458497590
         -0.000297661597          0.000172245971          0.413254473104
     atom #    7
         -1.136979035626         -0.005770923422          0.000000078099
         -0.005770610105         -1.143643094524         -0.000000153238
          0.000000078099         -0.000000153238         -0.826340338460
     atom #    8
         -1.136979035626         -0.005770923422          0.000000078099
         -0.005770610105         -1.143643094524         -0.000000153238
          0.000000078099         -0.000000153238         -0.826340338460
     atom #    9
          0.567144914729          0.005216217650         -0.009453624567
          0.005216056378          0.573168458771          0.005458497590
         -0.000297661597          0.000172245971          0.413254473104
     atom #    10
          0.567144914679          0.005216217749          0.009453682062
          0.005216056409          0.573168458713         -0.005458610289
          0.000297719093         -0.000172358670          0.413254472995
     atom #    11
          0.567144914679          0.005216217749          0.009453682062
          0.005216056409          0.573168458713         -0.005458610289
          0.000297719093         -0.000172358670          0.413254472995
     atom #    12
          0.567144914729          0.005216217650         -0.009453624567
          0.005216056378          0.573168458771          0.005458497590
         -0.000297661597          0.000172245971          0.413254473104

     Effective Charges U-E: Z_{s,alpha}{beta}

     atom #    1
     -0.113703789456E+01     -0.577146112254E-02      0.780997355814E-07
     -0.577151550678E-02     -0.114370546338E+01     -0.153240010578E-06
      0.780997353067E-07     -0.153240010722E-06     -0.826644427803E+00
     atom #    2
     -0.113703789456E+01     -0.577146112254E-02      0.780997355814E-07
     -0.577151550678E-02     -0.114370546338E+01     -0.153240010578E-06
      0.780997353067E-07     -0.153240010722E-06     -0.826644427803E+00
     atom #    3
      0.567170654620E+00      0.521453701728E-02     -0.301340656035E-03
      0.521455498703E-02      0.573180162402E+00      0.852986087088E-04
     -0.932862475752E-02      0.538056216868E-02      0.413354042910E+00
     atom #    4
      0.567170654570E+00      0.521453704799E-02      0.301398151108E-03
      0.521455508405E-02      0.573180162345E+00     -0.854113069112E-04
      0.932868225259E-02     -0.538067486688E-02      0.413354042804E+00
     atom #    5
      0.567170654570E+00      0.521453704799E-02      0.301398151108E-03
      0.521455508405E-02      0.573180162345E+00     -0.854113069112E-04
      0.932868225259E-02     -0.538067486688E-02      0.413354042804E+00
     atom #    6
      0.567170654620E+00      0.521453701728E-02     -0.301340656035E-03
      0.521455498703E-02      0.573180162402E+00      0.852986087088E-04
     -0.932862475752E-02      0.538056216868E-02      0.413354042910E+00
     atom #    7
     -0.113703789456E+01     -0.577146112254E-02      0.780997355814E-07
     -0.577151550678E-02     -0.114370546338E+01     -0.153240010578E-06
      0.780997353067E-07     -0.153240010722E-06     -0.826644427803E+00
     atom #    8
     -0.113703789456E+01     -0.577146112254E-02      0.780997355814E-07
     -0.577151550678E-02     -0.114370546338E+01     -0.153240010578E-06
      0.780997353067E-07     -0.153240010722E-06     -0.826644427803E+00
     atom #    9
      0.567170654620E+00      0.521453701728E-02     -0.301340656035E-03
      0.521455498703E-02      0.573180162402E+00      0.852986087088E-04
     -0.932862475752E-02      0.538056216868E-02      0.413354042910E+00
     atom #    10
      0.567170654570E+00      0.521453704799E-02      0.301398151108E-03
      0.521455508405E-02      0.573180162345E+00     -0.854113069112E-04
      0.932868225259E-02     -0.538067486688E-02      0.413354042804E+00
     atom #    11
      0.567170654570E+00      0.521453704799E-02      0.301398151108E-03
      0.521455508405E-02      0.573180162345E+00     -0.854113069112E-04
      0.932868225259E-02     -0.538067486688E-02      0.413354042804E+00
     atom #    12
      0.567170654620E+00      0.521453701728E-02     -0.301340656035E-03
      0.521455498703E-02      0.573180162402E+00      0.852986087088E-04
     -0.932862475752E-02      0.538056216868E-02      0.413354042910E+00

     Raman tensor (A^2)

     atom #    1    pol.  1
     -0.418200397897E+00     -0.206857460907E+02     -0.104578271011E-06
     -0.206857460907E+02     -0.396282904462E+01      0.361337362627E-07
     -0.104578271011E-06      0.361337362627E-07      0.175735519479E+00
     atom #    1    pol.  2
     -0.173744338398E+02      0.177242948806E+01      0.567404845001E-07
      0.177242948806E+01      0.199039057958E+02      0.944766336932E-07
      0.567404845001E-07      0.944766336932E-07     -0.101454973400E+00
     atom #    1    pol.  3
     -0.881326234047E-07      0.656788167212E-07      0.286048326680E+00
      0.656788167212E-07      0.109347546611E-06     -0.164930872325E+00
      0.286048326680E+00     -0.164930872325E+00     -0.416086954632E-08
     atom #    2    pol.  1
      0.418200397897E+00      0.206857460907E+02      0.104578271011E-06
      0.206857460907E+02      0.396282904462E+01     -0.361337362627E-07
      0.104578271011E-06     -0.361337362627E-07     -0.175735519479E+00
     atom #    2    pol.  2
      0.173744338398E+02     -0.177242948806E+01     -0.567404845001E-07
     -0.177242948806E+01     -0.199039057958E+02     -0.944766336932E-07
     -0.567404845001E-07     -0.944766336932E-07      0.101454973400E+00
     atom #    2    pol.  3
      0.881326234047E-07     -0.656788167212E-07     -0.286048326680E+00
     -0.656788167212E-07     -0.109347546611E-06      0.164930872325E+00
     -0.286048326680E+00      0.164930872325E+00      0.416086954632E-08
     atom #    3    pol.  1
     -0.616515024887E-01     -0.106652082622E+02     -0.980508069354E+00
     -0.106652082622E+02     -0.165305009742E+01      0.194068069699E-01
     -0.980508069354E+00      0.194068069699E-01      0.851315146410E-01
     atom #    3    pol.  2
     -0.925139458891E+01      0.795729986772E+00      0.194223810530E-01
      0.795729986772E+00      0.102414154003E+02     -0.958033131991E+00
      0.194223810530E-01     -0.958033131991E+00     -0.491171009766E-01
     atom #    3    pol.  3
     -0.135884675848E+02     -0.702027035874E+00      0.109911705383E+00
     -0.702027035874E+00     -0.143990324010E+02     -0.635244529183E-01
      0.109911705383E+00     -0.635244529183E-01     -0.375412849108E+02
     atom #    4    pol.  1
      0.616515822210E-01      0.106652082555E+02     -0.980507960921E+00
      0.106652082555E+02      0.165305017166E+01      0.194067659354E-01
     -0.980507960921E+00      0.194067659354E-01     -0.851313113561E-01
     atom #    4    pol.  2
      0.925139444803E+01     -0.795729988927E+00      0.194223225875E-01
     -0.795729988927E+00     -0.102414155693E+02     -0.958033230084E+00
      0.194223225875E-01     -0.958033230084E+00      0.491166927439E-01
     atom #    4    pol.  3
     -0.135884674906E+02     -0.702027101907E+00     -0.109911442560E+00
     -0.702027101907E+00     -0.143990325119E+02      0.635239127040E-01
     -0.109911442560E+00      0.635239127040E-01     -0.375412849074E+02
     atom #    5    pol.  1
     -0.616515822210E-01     -0.106652082555E+02      0.980507960921E+00
     -0.106652082555E+02     -0.165305017166E+01     -0.194067659354E-01
      0.980507960921E+00     -0.194067659354E-01      0.851313113561E-01
     atom #    5    pol.  2
     -0.925139444803E+01      0.795729988927E+00     -0.194223225875E-01
      0.795729988927E+00      0.102414155693E+02      0.958033230084E+00
     -0.194223225875E-01      0.958033230084E+00     -0.491166927439E-01
     atom #    5    pol.  3
      0.135884674906E+02      0.702027101907E+00      0.109911442560E+00
      0.702027101907E+00      0.143990325119E+02     -0.635239127040E-01
      0.109911442560E+00     -0.635239127040E-01      0.375412849074E+02
     atom #    6    pol.  1
      0.616515024887E-01      0.106652082622E+02      0.980508069354E+00
      0.106652082622E+02      0.165305009742E+01     -0.194068069699E-01
      0.980508069354E+00     -0.194068069699E-01     -0.851315146410E-01
     atom #    6    pol.  2
      0.925139458891E+01     -0.795729986772E+00     -0.194223810530E-01
     -0.795729986772E+00     -0.102414154003E+02      0.958033131991E+00
     -0.194223810530E-01      0.958033131991E+00      0.491171009766E-01
     atom #    6    pol.  3
      0.135884675848E+02      0.702027035874E+00     -0.109911705383E+00
      0.702027035874E+00      0.143990324010E+02      0.635244529183E-01
     -0.109911705383E+00      0.635244529183E-01      0.375412849108E+02
     atom #    7    pol.  1
     -0.418200397897E+00     -0.206857460907E+02     -0.104578271011E-06
     -0.206857460907E+02     -0.396282904462E+01      0.361337362627E-07
     -0.104578271011E-06      0.361337362627E-07      0.175735519479E+00
     atom #    7    pol.  2
     -0.173744338398E+02      0.177242948806E+01      0.567404845001E-07
      0.177242948806E+01      0.199039057958E+02      0.944766336932E-07
      0.567404845001E-07      0.944766336932E-07     -0.101454973400E+00
     atom #    7    pol.  3
     -0.881326234047E-07      0.656788167212E-07      0.286048326680E+00
      0.656788167212E-07      0.109347546611E-06     -0.164930872325E+00
      0.286048326680E+00     -0.164930872325E+00     -0.416086954632E-08
     atom #    8    pol.  1
      0.418200397897E+00      0.206857460907E+02      0.104578271011E-06
      0.206857460907E+02      0.396282904462E+01     -0.361337362627E-07
      0.104578271011E-06     -0.361337362627E-07     -0.175735519479E+00
     atom #    8    pol.  2
      0.173744338398E+02     -0.177242948806E+01     -0.567404845001E-07
     -0.177242948806E+01     -0.199039057958E+02     -0.944766336932E-07
     -0.567404845001E-07     -0.944766336932E-07      0.101454973400E+00
     atom #    8    pol.  3
      0.881326234047E-07     -0.656788167212E-07     -0.286048326680E+00
     -0.656788167212E-07     -0.109347546611E-06      0.164930872325E+00
     -0.286048326680E+00      0.164930872325E+00      0.416086954632E-08
     atom #    9    pol.  1
     -0.616515024887E-01     -0.106652082622E+02     -0.980508069354E+00
     -0.106652082622E+02     -0.165305009742E+01      0.194068069699E-01
     -0.980508069354E+00      0.194068069699E-01      0.851315146410E-01
     atom #    9    pol.  2
     -0.925139458891E+01      0.795729986772E+00      0.194223810530E-01
      0.795729986772E+00      0.102414154003E+02     -0.958033131991E+00
      0.194223810530E-01     -0.958033131991E+00     -0.491171009766E-01
     atom #    9    pol.  3
     -0.135884675848E+02     -0.702027035874E+00      0.109911705383E+00
     -0.702027035874E+00     -0.143990324010E+02     -0.635244529183E-01
      0.109911705383E+00     -0.635244529183E-01     -0.375412849108E+02
     atom #    10    pol.  1
      0.616515822210E-01      0.106652082555E+02     -0.980507960921E+00
      0.106652082555E+02      0.165305017166E+01      0.194067659354E-01
     -0.980507960921E+00      0.194067659354E-01     -0.851313113561E-01
     atom #    10    pol.  2
      0.925139444803E+01     -0.795729988927E+00      0.194223225875E-01
     -0.795729988927E+00     -0.102414155693E+02     -0.958033230084E+00
      0.194223225875E-01     -0.958033230084E+00      0.491166927439E-01
     atom #    10    pol.  3
     -0.135884674906E+02     -0.702027101907E+00     -0.109911442560E+00
     -0.702027101907E+00     -0.143990325119E+02      0.635239127040E-01
     -0.109911442560E+00      0.635239127040E-01     -0.375412849074E+02
     atom #    11    pol.  1
     -0.616515822210E-01     -0.106652082555E+02      0.980507960921E+00
     -0.106652082555E+02     -0.165305017166E+01     -0.194067659354E-01
      0.980507960921E+00     -0.194067659354E-01      0.851313113561E-01
     atom #    11    pol.  2
     -0.925139444803E+01      0.795729988927E+00     -0.194223225875E-01
      0.795729988927E+00      0.102414155693E+02      0.958033230084E+00
     -0.194223225875E-01      0.958033230084E+00     -0.491166927439E-01
     atom #    11    pol.  3
      0.135884674906E+02      0.702027101907E+00      0.109911442560E+00
      0.702027101907E+00      0.143990325119E+02     -0.635239127040E-01
      0.109911442560E+00     -0.635239127040E-01      0.375412849074E+02
     atom #    12    pol.  1
      0.616515024887E-01      0.106652082622E+02      0.980508069354E+00
      0.106652082622E+02      0.165305009742E+01     -0.194068069699E-01
      0.980508069354E+00     -0.194068069699E-01     -0.851315146410E-01
     atom #    12    pol.  2
      0.925139458891E+01     -0.795729986772E+00     -0.194223810530E-01
     -0.795729986772E+00     -0.102414154003E+02      0.958033131991E+00
     -0.194223810530E-01      0.958033131991E+00      0.491171009766E-01
     atom #    12    pol.  3
      0.135884675848E+02      0.702027035874E+00     -0.109911705383E+00
      0.702027035874E+00      0.143990324010E+02      0.635244529183E-01
     -0.109911705383E+00      0.635244529183E-01      0.375412849108E+02

     Diagonalizing the dynamical matrix

     q = (    0.000000000   0.000000000   0.000000000 ) 

 **************************************************************************
     freq (    1) =      -0.035395 [THz] =      -1.180664 [cm-1]
 ( -0.000000  0.000000  0.000000  0.000000 -0.289536  0.000000 ) 
 (  0.000842  0.000000 -0.000503  0.000000 -0.289756  0.000000 ) 
 (  0.000839  0.000000 -0.000477  0.000000 -0.289645  0.000000 ) 
 (  0.000039  0.000000 -0.000000  0.000000 -0.289487  0.000000 ) 
 (  0.000838  0.000000 -0.000555  0.000000 -0.289636  0.000000 ) 
 ( -0.000039  0.000000  0.000000  0.000000 -0.289487  0.000000 ) 
 ( -0.000000  0.000000  0.000000  0.000000 -0.285811  0.000000 ) 
 ( -0.000842  0.000000  0.000503  0.000000 -0.289756  0.000000 ) 
 ( -0.000838  0.000000  0.000555  0.000000 -0.289636  0.000000 ) 
 ( -0.000004  0.000000 -0.000017  0.000000 -0.285820  0.000000 ) 
 ( -0.000839  0.000000  0.000477  0.000000 -0.289645  0.000000 ) 
 (  0.000004  0.000000  0.000017  0.000000 -0.285820  0.000000 ) 
     freq (    2) =       0.165421 [THz] =       5.517861 [cm-1]
 (  0.188834  0.000000 -0.219057  0.000000 -0.000000  0.000000 ) 
 (  0.190072  0.000000 -0.213824  0.000000  0.000502  0.000000 ) 
 (  0.190023  0.000000 -0.213869  0.000000  0.000478  0.000000 ) 
 (  0.188857  0.000000 -0.219008  0.000000 -0.000022  0.000000 ) 
 (  0.190227  0.000000 -0.213951  0.000000  0.000512  0.000000 ) 
 (  0.188857  0.000000 -0.219008  0.000000  0.000022  0.000000 ) 
 (  0.196174  0.000000 -0.217655  0.000000 -0.000000  0.000000 ) 
 (  0.190072  0.000000 -0.213824  0.000000 -0.000502  0.000000 ) 
 (  0.190227  0.000000 -0.213951  0.000000 -0.000512  0.000000 ) 
 (  0.196259  0.000000 -0.217809  0.000000  0.000006  0.000000 ) 
 (  0.190023  0.000000 -0.213869  0.000000 -0.000478  0.000000 ) 
 (  0.196259  0.000000 -0.217809  0.000000 -0.000006  0.000000 ) 
     freq (    3) =       0.203028 [THz] =       6.772293 [cm-1]
 ( -0.220502  0.000000 -0.199114  0.000000 -0.000000  0.000000 ) 
 ( -0.216520  0.000000 -0.189553  0.000000  0.000397  0.000000 ) 
 ( -0.216616  0.000000 -0.189733  0.000000  0.000398  0.000000 ) 
 ( -0.220490  0.000000 -0.199033  0.000000 -0.000029  0.000000 ) 
 ( -0.216571  0.000000 -0.189551  0.000000  0.000401  0.000000 ) 
 ( -0.220490  0.000000 -0.199033  0.000000  0.000029  0.000000 ) 
 ( -0.213392  0.000000 -0.183822  0.000000 -0.000000  0.000000 ) 
 ( -0.216520  0.000000 -0.189553  0.000000 -0.000397  0.000000 ) 
 ( -0.216571  0.000000 -0.189551  0.000000 -0.000401  0.000000 ) 
 ( -0.213476  0.000000 -0.183943  0.000000  0.000010  0.000000 ) 
 ( -0.216616  0.000000 -0.189733  0.000000 -0.000398  0.000000 ) 
 ( -0.213476  0.000000 -0.183943  0.000000 -0.000010  0.000000 ) 
     freq (    4) =       0.730378 [THz] =      24.362795 [cm-1]
 ( -0.131365  0.000000  0.312963  0.000000 -0.000000  0.000000 ) 
 (  0.000696  0.000000 -0.037571  0.000000 -0.001764  0.000000 ) 
 ( -0.002056  0.000000 -0.031673  0.000000 -0.001726  0.000000 ) 
 ( -0.130433  0.000000  0.311077  0.000000 -0.000128  0.000000 ) 
 (  0.003007  0.000000 -0.042922  0.000000 -0.001743  0.000000 ) 
 ( -0.130433  0.000000  0.311077  0.000000  0.000128  0.000000 ) 
 (  0.188057  0.000000 -0.425785  0.000000  0.000000  0.000000 ) 
 (  0.000696  0.000000 -0.037571  0.000000  0.001764  0.000000 ) 
 (  0.003007  0.000000 -0.042922  0.000000  0.001743  0.000000 ) 
 (  0.187709  0.000000 -0.425175  0.000000 -0.000064  0.000000 ) 
 ( -0.002056  0.000000 -0.031673  0.000000  0.001726  0.000000 ) 
 (  0.187709  0.000000 -0.425175  0.000000  0.000064  0.000000 ) 
     freq (    5) =       0.741277 [THz] =      24.726329 [cm-1]
 (  0.313107  0.000000  0.137000  0.000000  0.000000  0.000000 ) 
 ( -0.035248  0.000000 -0.030791  0.000000 -0.002967  0.000000 ) 
 ( -0.029284  0.000000 -0.028466  0.000000 -0.002943  0.000000 ) 
 (  0.311230  0.000000  0.136314  0.000000  0.000208  0.000000 ) 
 ( -0.040598  0.000000 -0.033065  0.000000 -0.002964  0.000000 ) 
 (  0.311230  0.000000  0.136314  0.000000 -0.000208  0.000000 ) 
 ( -0.426950  0.000000 -0.176687  0.000000 -0.000000  0.000000 ) 
 ( -0.035248  0.000000 -0.030791  0.000000  0.002967  0.000000 ) 
 ( -0.040598  0.000000 -0.033065  0.000000  0.002964  0.000000 ) 
 ( -0.426191  0.000000 -0.176450  0.000000 -0.000055  0.000000 ) 
 ( -0.029284  0.000000 -0.028466  0.000000  0.002943  0.000000 ) 
 ( -0.426191  0.000000 -0.176450  0.000000  0.000055  0.000000 ) 
     freq (    6) =       0.806915 [THz] =      26.915777 [cm-1]
 (  0.000000  0.000000  0.000000  0.000000  0.000418  0.000000 ) 
 ( -0.194263  0.000000 -0.359702  0.000000  0.001311  0.000000 ) 
 ( -0.193592  0.000000 -0.358376  0.000000  0.001326  0.000000 ) 
 (  0.003283  0.000000  0.006150  0.000000  0.000373  0.000000 ) 
 ( -0.194193  0.000000 -0.359382  0.000000  0.001267  0.000000 ) 
 ( -0.003283  0.000000 -0.006150  0.000000  0.000373  0.000000 ) 
 ( -0.000000  0.000000 -0.000000  0.000000 -0.003170  0.000000 ) 
 (  0.194263  0.000000  0.359702  0.000000  0.001311  0.000000 ) 
 (  0.194193  0.000000  0.359382  0.000000  0.001267  0.000000 ) 
 ( -0.002626  0.000000 -0.004854  0.000000 -0.003128  0.000000 ) 
 (  0.193592  0.000000  0.358376  0.000000  0.001326  0.000000 ) 
 (  0.002626  0.000000  0.004854  0.000000 -0.003128  0.000000 ) 
     freq (    7) =       0.843260 [THz] =      28.128127 [cm-1]
 (  0.000000  0.000000  0.000000  0.000000 -0.000182  0.000000 ) 
 (  0.359903  0.000000 -0.194442  0.000000  0.000468  0.000000 ) 
 (  0.357911  0.000000 -0.193321  0.000000  0.000551  0.000000 ) 
 ( -0.007191  0.000000  0.003925  0.000000 -0.001955  0.000000 ) 
 (  0.359665  0.000000 -0.194210  0.000000  0.000549  0.000000 ) 
 (  0.007191  0.000000 -0.003925  0.000000 -0.001955  0.000000 ) 
 ( -0.000000  0.000000 -0.000000  0.000000  0.002814  0.000000 ) 
 ( -0.359903  0.000000  0.194442  0.000000  0.000468  0.000000 ) 
 ( -0.359665  0.000000  0.194210  0.000000  0.000549  0.000000 ) 
 (  0.004780  0.000000 -0.002577  0.000000  0.002774  0.000000 ) 
 ( -0.357911  0.000000  0.193321  0.000000  0.000551  0.000000 ) 
 ( -0.004780  0.000000  0.002577  0.000000  0.002774  0.000000 ) 
     freq (    8) =       1.091459 [THz] =      36.407157 [cm-1]
 ( -0.059903  0.000000 -0.192747  0.000000  0.000000  0.000000 ) 
 (  0.098020  0.000000  0.300242  0.000000  0.008135  0.000000 ) 
 (  0.097818  0.000000  0.298648  0.000000  0.008080  0.000000 ) 
 ( -0.059221  0.000000 -0.190193  0.000000 -0.000196  0.000000 ) 
 (  0.097476  0.000000  0.298937  0.000000  0.008041  0.000000 ) 
 ( -0.059221  0.000000 -0.190193  0.000000  0.000196  0.000000 ) 
 ( -0.104260  0.000000 -0.290814  0.000000 -0.000000  0.000000 ) 
 (  0.098020  0.000000  0.300242  0.000000 -0.008135  0.000000 ) 
 (  0.097476  0.000000  0.298937  0.000000 -0.008041  0.000000 ) 
 ( -0.103824  0.000000 -0.289613  0.000000  0.000114  0.000000 ) 
 (  0.097818  0.000000  0.298648  0.000000 -0.008080  0.000000 ) 
 ( -0.103824  0.000000 -0.289613  0.000000 -0.000114  0.000000 ) 
     freq (    9) =       1.099002 [THz] =      36.658761 [cm-1]
 ( -0.210351  0.000000  0.073496  0.000000 -0.000000  0.000000 ) 
 (  0.303452  0.000000 -0.102229  0.000000  0.000694  0.000000 ) 
 (  0.300736  0.000000 -0.101001  0.000000  0.000778  0.000000 ) 
 ( -0.207308  0.000000  0.072331  0.000000 -0.000278  0.000000 ) 
 (  0.302386  0.000000 -0.101976  0.000000  0.000744  0.000000 ) 
 ( -0.207308  0.000000  0.072331  0.000000  0.000278  0.000000 ) 
 ( -0.273592  0.000000  0.083441  0.000000  0.000000  0.000000 ) 
 (  0.303452  0.000000 -0.102229  0.000000 -0.000694  0.000000 ) 
 (  0.302386  0.000000 -0.101976  0.000000 -0.000744  0.000000 ) 
 ( -0.272301  0.000000  0.083047  0.000000  0.000035  0.000000 ) 
 (  0.300736  0.000000 -0.101001  0.000000 -0.000778  0.000000 ) 
 ( -0.272301  0.000000  0.083047  0.000000 -0.000035  0.000000 ) 
     freq (   10) =       1.110199 [THz] =      37.032258 [cm-1]
 (  0.000000  0.000000 -0.000000  0.000000 -0.358598  0.000000 ) 
 ( -0.002573  0.000000 -0.000695  0.000000  0.058617  0.000000 ) 
 ( -0.002734  0.000000 -0.000633  0.000000  0.052267  0.000000 ) 
 (  0.000957  0.000000 -0.000419  0.000000 -0.354570  0.000000 ) 
 ( -0.002814  0.000000 -0.000452  0.000000  0.065016  0.000000 ) 
 ( -0.000957  0.000000  0.000419  0.000000 -0.354570  0.000000 ) 
 (  0.000000  0.000000 -0.000000  0.000000  0.448662  0.000000 ) 
 (  0.002573  0.000000  0.000695  0.000000  0.058617  0.000000 ) 
 (  0.002814  0.000000  0.000452  0.000000  0.065016  0.000000 ) 
 ( -0.000018  0.000000  0.000124  0.000000  0.446000  0.000000 ) 
 (  0.002734  0.000000  0.000633  0.000000  0.052267  0.000000 ) 
 (  0.000018  0.000000 -0.000124  0.000000  0.446000  0.000000 ) 
     freq (   11) =       1.233616 [THz] =      41.149004 [cm-1]
 (  0.003001  0.000000  0.005770  0.000000  0.000000  0.000000 ) 
 ( -0.002457  0.000000 -0.005403  0.000000  0.409903  0.000000 ) 
 ( -0.002610  0.000000 -0.005097  0.000000  0.407389  0.000000 ) 
 (  0.002446  0.000000  0.005897  0.000000 -0.013190  0.000000 ) 
 ( -0.002718  0.000000 -0.005324  0.000000  0.406963  0.000000 ) 
 (  0.002446  0.000000  0.005897  0.000000  0.013190  0.000000 ) 
 (  0.000475  0.000000  0.003030  0.000000 -0.000000  0.000000 ) 
 ( -0.002457  0.000000 -0.005403  0.000000 -0.409903  0.000000 ) 
 ( -0.002718  0.000000 -0.005324  0.000000 -0.406963  0.000000 ) 
 (  0.000380  0.000000  0.003064  0.000000  0.006405  0.000000 ) 
 ( -0.002610  0.000000 -0.005097  0.000000 -0.407389  0.000000 ) 
 (  0.000380  0.000000  0.003064  0.000000 -0.006405  0.000000 ) 
     freq (   12) =       1.653811 [THz] =      55.165191 [cm-1]
 ( -0.000000  0.000000  0.000000  0.000000  0.195036  0.000000 ) 
 ( -0.001530  0.000000 -0.001573  0.000000 -0.312795  0.000000 ) 
 ( -0.001445  0.000000 -0.001717  0.000000 -0.310148  0.000000 ) 
 ( -0.000907  0.000000  0.000473  0.000000  0.190606  0.000000 ) 
 ( -0.001134  0.000000 -0.001591  0.000000 -0.307601  0.000000 ) 
 (  0.000907  0.000000 -0.000473  0.000000  0.190606  0.000000 ) 
 ( -0.000000  0.000000  0.000000  0.000000  0.325683  0.000000 ) 
 (  0.001530  0.000000  0.001573  0.000000 -0.312795  0.000000 ) 
 (  0.001134  0.000000  0.001591  0.000000 -0.307601  0.000000 ) 
 (  0.000056  0.000000 -0.000017  0.000000  0.320857  0.000000 ) 
 (  0.001445  0.000000  0.001717  0.000000 -0.310148  0.000000 ) 
 ( -0.000056  0.000000  0.000017  0.000000  0.320857  0.000000 ) 
     freq (   13) =       7.817764 [THz] =     260.772552 [cm-1]
 (  0.000000  0.000000 -0.000000  0.000000  0.163527  0.000000 ) 
 ( -0.003219  0.000000  0.001863  0.000000 -0.001379  0.000000 ) 
 (  0.017080  0.000000 -0.009894  0.000000  0.007673  0.000000 ) 
 ( -0.436874  0.000000  0.252928  0.000000 -0.480504  0.000000 ) 
 ( -0.017918  0.000000  0.010381  0.000000  0.001691  0.000000 ) 
 (  0.436874  0.000000 -0.252928  0.000000 -0.480504  0.000000 ) 
 ( -0.000000  0.000000  0.000000  0.000000 -0.002276  0.000000 ) 
 (  0.003219  0.000000 -0.001863  0.000000 -0.001379  0.000000 ) 
 (  0.017918  0.000000 -0.010381  0.000000  0.001691  0.000000 ) 
 ( -0.000925  0.000000  0.000590  0.000000  0.003691  0.000000 ) 
 ( -0.017080  0.000000  0.009894  0.000000  0.007673  0.000000 ) 
 (  0.000925  0.000000 -0.000590  0.000000  0.003691  0.000000 ) 
     freq (   14) =       8.031384 [THz] =     267.898142 [cm-1]
 (  0.000000  0.000000 -0.000000  0.000000  0.000178  0.000000 ) 
 ( -0.001273  0.000000 -0.002204  0.000000  0.000016  0.000000 ) 
 (  0.009722  0.000000  0.016786  0.000000 -0.000013  0.000000 ) 
 ( -0.353260  0.000000 -0.611767  0.000000 -0.000664  0.000000 ) 
 ( -0.011902  0.000000 -0.020566  0.000000  0.000059  0.000000 ) 
 (  0.353260  0.000000  0.611767  0.000000 -0.000664  0.000000 ) 
 ( -0.000000  0.000000 -0.000000  0.000000  0.000001  0.000000 ) 
 (  0.001273  0.000000  0.002204  0.000000  0.000016  0.000000 ) 
 (  0.011902  0.000000  0.020566  0.000000  0.000059  0.000000 ) 
 ( -0.000551  0.000000 -0.000950  0.000000  0.000011  0.000000 ) 
 ( -0.009722  0.000000 -0.016786  0.000000 -0.000013  0.000000 ) 
 (  0.000551  0.000000  0.000950  0.000000  0.000011  0.000000 ) 
     freq (   15) =       8.294396 [THz] =     276.671266 [cm-1]
 ( -0.000000  0.000000  0.000000  0.000000 -0.147871  0.000000 ) 
 ( -0.001697  0.000000  0.000979  0.000000  0.001757  0.000000 ) 
 (  0.017848  0.000000 -0.010188  0.000000 -0.007985  0.000000 ) 
 ( -0.475527  0.000000  0.274005  0.000000  0.432196  0.000000 ) 
 ( -0.020564  0.000000  0.011756  0.000000 -0.000000  0.000000 ) 
 (  0.475527  0.000000 -0.274005  0.000000  0.432196  0.000000 ) 
 (  0.000000  0.000000 -0.000000  0.000000  0.002094  0.000000 ) 
 (  0.001697  0.000000 -0.000979  0.000000  0.001757  0.000000 ) 
 (  0.020564  0.000000 -0.011756  0.000000 -0.000000  0.000000 ) 
 ( -0.001353  0.000000  0.000664  0.000000 -0.003287  0.000000 ) 
 ( -0.017848  0.000000  0.010188  0.000000 -0.007985  0.000000 ) 
 (  0.001353  0.000000 -0.000664  0.000000 -0.003287  0.000000 ) 
     freq (   16) =       8.636760 [THz] =     288.091301 [cm-1]
 ( -0.000000  0.000000 -0.000000  0.000000 -0.000121  0.000000 ) 
 ( -0.000694  0.000000  0.000368  0.000000  0.000751  0.000000 ) 
 ( -0.393255  0.000000  0.173537  0.000000 -0.001472  0.000000 ) 
 ( -0.031782  0.000000  0.015011  0.000000  0.000088  0.000000 ) 
 (  0.388397  0.000000 -0.171448  0.000000 -0.000464  0.000000 ) 
 (  0.031782  0.000000 -0.015011  0.000000  0.000088  0.000000 ) 
 (  0.000000  0.000000 -0.000000  0.000000  0.000531  0.000000 ) 
 (  0.000694  0.000000 -0.000368  0.000000  0.000751  0.000000 ) 
 ( -0.388397  0.000000  0.171448  0.000000 -0.000464  0.000000 ) 
 (  0.331960  0.000000 -0.153464  0.000000 -0.000826  0.000000 ) 
 (  0.393255  0.000000 -0.173537  0.000000 -0.001472  0.000000 ) 
 ( -0.331960  0.000000  0.153464  0.000000 -0.000826  0.000000 ) 
     freq (   17) =       8.639074 [THz] =     288.168505 [cm-1]
 ( -0.000000  0.000000  0.000000  0.000000  0.000033  0.000000 ) 
 ( -0.000014  0.000000  0.000098  0.000000  0.000044  0.000000 ) 
 (  0.183431  0.000000  0.405487  0.000000 -0.000211  0.000000 ) 
 (  0.010638  0.000000  0.025454  0.000000 -0.000091  0.000000 ) 
 ( -0.180941  0.000000 -0.400097  0.000000 -0.000043  0.000000 ) 
 ( -0.010638  0.000000 -0.025454  0.000000 -0.000091  0.000000 ) 
 (  0.000000  0.000000  0.000000  0.000000  0.000148  0.000000 ) 
 (  0.000014  0.000000 -0.000098  0.000000  0.000044  0.000000 ) 
 (  0.180941  0.000000  0.400097  0.000000 -0.000043  0.000000 ) 
 ( -0.129623  0.000000 -0.302576  0.000000  0.000028  0.000000 ) 
 ( -0.183431  0.000000 -0.405487  0.000000 -0.000210  0.000000 ) 
 (  0.129623  0.000000  0.302576  0.000000  0.000028  0.000000 ) 
     freq (   18) =       8.652359 [THz] =     288.611627 [cm-1]
 ( -0.002309  0.000000  0.001365  0.000000 -0.000000  0.000000 ) 
 ( -0.000442  0.000000  0.000243  0.000000 -0.000779  0.000000 ) 
 (  0.432258  0.000000 -0.255409  0.000000  0.001682  0.000000 ) 
 ( -0.001116  0.000000  0.000646  0.000000 -0.000589  0.000000 ) 
 ( -0.428649  0.000000  0.253299  0.000000  0.000678  0.000000 ) 
 ( -0.001116  0.000000  0.000646  0.000000  0.000589  0.000000 ) 
 (  0.002567  0.000000 -0.001517  0.000000  0.000000  0.000000 ) 
 ( -0.000442  0.000000  0.000243  0.000000  0.000779  0.000000 ) 
 ( -0.428649  0.000000  0.253299  0.000000 -0.000678  0.000000 ) 
 (  0.001896  0.000000 -0.001121  0.000000  0.000113  0.000000 ) 
 (  0.432258  0.000000 -0.255409  0.000000 -0.001682  0.000000 ) 
 (  0.001896  0.000000 -0.001121  0.000000 -0.000113  0.000000 ) 
     freq (   19) =       8.655481 [THz] =     288.715765 [cm-1]
 (  0.001385  0.000000  0.002345  0.000000 -0.000000  0.000000 ) 
 (  0.000572  0.000000  0.000936  0.000000  0.000052  0.000000 ) 
 ( -0.255600  0.000000 -0.432543  0.000000 -0.000028  0.000000 ) 
 (  0.000172  0.000000  0.000270  0.000000  0.000048  0.000000 ) 
 (  0.253108  0.000000  0.428365  0.000000  0.000075  0.000000 ) 
 (  0.000172  0.000000  0.000270  0.000000 -0.000048  0.000000 ) 
 ( -0.001523  0.000000 -0.002578  0.000000  0.000000  0.000000 ) 
 (  0.000572  0.000000  0.000936  0.000000 -0.000052  0.000000 ) 
 (  0.253108  0.000000  0.428365  0.000000 -0.000075  0.000000 ) 
 ( -0.001177  0.000000 -0.001993  0.000000  0.000016  0.000000 ) 
 ( -0.255600  0.000000 -0.432543  0.000000  0.000028  0.000000 ) 
 ( -0.001177  0.000000 -0.001993  0.000000 -0.000016  0.000000 ) 
     freq (   20) =       8.699278 [THz] =     290.176688 [cm-1]
 (  0.000000  0.000000 -0.000000  0.000000 -0.000026  0.000000 ) 
 ( -0.001752  0.000000  0.000995  0.000000 -0.000440  0.000000 ) 
 (  0.224732  0.000000 -0.127657  0.000000  0.000932  0.000000 ) 
 (  0.016789  0.000000 -0.009561  0.000000  0.000119  0.000000 ) 
 ( -0.225063  0.000000  0.127832  0.000000  0.000314  0.000000 ) 
 ( -0.016789  0.000000  0.009561  0.000000  0.000119  0.000000 ) 
 (  0.000000  0.000000 -0.000000  0.000000  0.000873  0.000000 ) 
 (  0.001752  0.000000 -0.000995  0.000000 -0.000440  0.000000 ) 
 (  0.225063  0.000000 -0.127832  0.000000  0.000314  0.000000 ) 
 (  0.527701  0.000000 -0.295559  0.000000 -0.001322  0.000000 ) 
 ( -0.224732  0.000000  0.127657  0.000000  0.000932  0.000000 ) 
 ( -0.527701  0.000000  0.295559  0.000000 -0.001322  0.000000 ) 
     freq (   21) =       8.707212 [THz] =     290.441332 [cm-1]
 (  0.000000  0.000000 -0.000000  0.000000 -0.000015  0.000000 ) 
 (  0.001146  0.000000  0.002053  0.000000  0.000008  0.000000 ) 
 ( -0.112814  0.000000 -0.202580  0.000000  0.000032  0.000000 ) 
 ( -0.006380  0.000000 -0.011598  0.000000 -0.000065  0.000000 ) 
 (  0.113077  0.000000  0.203036  0.000000  0.000015  0.000000 ) 
 (  0.006380  0.000000  0.011598  0.000000 -0.000065  0.000000 ) 
 (  0.000000  0.000000 -0.000000  0.000000  0.000021  0.000000 ) 
 ( -0.001146  0.000000 -0.002053  0.000000  0.000008  0.000000 ) 
 ( -0.113077  0.000000 -0.203036  0.000000  0.000015  0.000000 ) 
 ( -0.307433  0.000000 -0.545462  0.000000 -0.000014  0.000000 ) 
 (  0.112814  0.000000  0.202580  0.000000  0.000032  0.000000 ) 
 (  0.307433  0.000000  0.545462  0.000000 -0.000014  0.000000 ) 
     freq (   22) =      10.136997 [THz] =     338.133816 [cm-1]
 ( -0.117478  0.000000 -0.204077  0.000000 -0.000000  0.000000 ) 
 (  0.001349  0.000000  0.002328  0.000000  0.000030  0.000000 ) 
 ( -0.003678  0.000000 -0.006372  0.000000  0.000050  0.000000 ) 
 (  0.342783  0.000000  0.595564  0.000000 -0.000078  0.000000 ) 
 ( -0.002077  0.000000 -0.003588  0.000000  0.000035  0.000000 ) 
 (  0.342783  0.000000  0.595564  0.000000  0.000078  0.000000 ) 
 (  0.000036  0.000000  0.000065  0.000000  0.000000  0.000000 ) 
 (  0.001349  0.000000  0.002328  0.000000 -0.000030  0.000000 ) 
 ( -0.002077  0.000000 -0.003588  0.000000 -0.000035  0.000000 ) 
 ( -0.000019  0.000000 -0.000036  0.000000 -0.000019  0.000000 ) 
 ( -0.003678  0.000000 -0.006372  0.000000 -0.000050  0.000000 ) 
 ( -0.000019  0.000000 -0.000036  0.000000  0.000019  0.000000 ) 
     freq (   23) =      10.343797 [THz] =     345.031944 [cm-1]
 (  0.203892  0.000000 -0.117344  0.000000 -0.000000  0.000000 ) 
 (  0.002153  0.000000 -0.001249  0.000000 -0.000322  0.000000 ) 
 ( -0.000587  0.000000  0.000353  0.000000  0.002672  0.000000 ) 
 ( -0.595565  0.000000  0.342812  0.000000  0.009201  0.000000 ) 
 ( -0.002249  0.000000  0.001308  0.000000 -0.002341  0.000000 ) 
 ( -0.595565  0.000000  0.342812  0.000000 -0.009201  0.000000 ) 
 ( -0.000598  0.000000  0.000345  0.000000  0.000000  0.000000 ) 
 (  0.002153  0.000000 -0.001249  0.000000  0.000322  0.000000 ) 
 ( -0.002249  0.000000  0.001308  0.000000  0.002341  0.000000 ) 
 (  0.000903  0.000000 -0.000521  0.000000  0.000282  0.000000 ) 
 ( -0.000587  0.000000  0.000353  0.000000 -0.002672  0.000000 ) 
 (  0.000903  0.000000 -0.000521  0.000000 -0.000282  0.000000 ) 
     freq (   24) =      11.666781 [THz] =     389.161921 [cm-1]
 ( -0.000000  0.000000  0.000000  0.000000  0.000979  0.000000 ) 
 (  0.258989  0.000000 -0.153911  0.000000  0.000171  0.000000 ) 
 ( -0.386619  0.000000  0.229783  0.000000 -0.012655  0.000000 ) 
 ( -0.002369  0.000000  0.001373  0.000000 -0.002177  0.000000 ) 
 ( -0.390745  0.000000  0.232310  0.000000  0.011708  0.000000 ) 
 (  0.002369  0.000000 -0.001373  0.000000 -0.002180  0.000000 ) 
 (  0.000000  0.000000 -0.000000  0.000000 -0.000245  0.000000 ) 
 ( -0.258990  0.000000  0.153912  0.000000  0.000171  0.000000 ) 
 (  0.390746  0.000000 -0.232311  0.000000  0.011707  0.000000 ) 
 (  0.000653  0.000000 -0.000385  0.000000  0.000115  0.000000 ) 
 (  0.386620  0.000000 -0.229784  0.000000 -0.012655  0.000000 ) 
 ( -0.000653  0.000000  0.000385  0.000000  0.000115  0.000000 ) 
     freq (   25) =      11.666960 [THz] =     389.167899 [cm-1]
 ( -0.000880  0.000000  0.000476  0.000000 -0.000000  0.000000 ) 
 ( -0.187701  0.000000  0.106829  0.000000  0.006822  0.000000 ) 
 (  0.280749  0.000000 -0.159804  0.000000 -0.046997  0.000000 ) 
 (  0.000889  0.000000 -0.000415  0.000000  0.479294  0.000000 ) 
 (  0.283194  0.000000 -0.161189  0.000000  0.042348  0.000000 ) 
 (  0.000889  0.000000 -0.000415  0.000000 -0.479294  0.000000 ) 
 (  0.049015  0.000000 -0.028864  0.000000  0.000000  0.000000 ) 
 ( -0.187700  0.000000  0.106828  0.000000 -0.006822  0.000000 ) 
 (  0.283192  0.000000 -0.161188  0.000000 -0.042348  0.000000 ) 
 ( -0.074143  0.000000  0.043617  0.000000  0.005376  0.000000 ) 
 (  0.280747  0.000000 -0.159803  0.000000  0.046997  0.000000 ) 
 ( -0.074143  0.000000  0.043617  0.000000 -0.005376  0.000000 ) 
     freq (   26) =      11.669669 [THz] =     389.258269 [cm-1]
 (  0.002089  0.000000 -0.001171  0.000000  0.000000  0.000000 ) 
 ( -0.144232  0.000000  0.084811  0.000000 -0.008576  0.000000 ) 
 (  0.214947  0.000000 -0.126428  0.000000  0.075166  0.000000 ) 
 ( -0.006948  0.000000  0.003903  0.000000 -0.573531  0.000000 ) 
 (  0.218077  0.000000 -0.128157  0.000000 -0.067656  0.000000 ) 
 ( -0.006948  0.000000  0.003903  0.000000  0.573531  0.000000 ) 
 (  0.041585  0.000000 -0.024772  0.000000  0.000000  0.000000 ) 
 ( -0.144232  0.000000  0.084811  0.000000  0.008576  0.000000 ) 
 (  0.218077  0.000000 -0.128157  0.000000  0.067656  0.000000 ) 
 ( -0.062878  0.000000  0.037460  0.000000 -0.001660  0.000000 ) 
 (  0.214947  0.000000 -0.126428  0.000000 -0.075166  0.000000 ) 
 ( -0.062878  0.000000  0.037460  0.000000  0.001660  0.000000 ) 
     freq (   27) =      11.684787 [THz] =     389.762550 [cm-1]
 ( -0.001501  0.000000 -0.002622  0.000000  0.000000  0.000000 ) 
 ( -0.142797  0.000000 -0.244908  0.000000 -0.000094  0.000000 ) 
 (  0.212647  0.000000  0.364764  0.000000  0.000809  0.000000 ) 
 (  0.003658  0.000000  0.006415  0.000000 -0.005436  0.000000 ) 
 (  0.215868  0.000000  0.370212  0.000000 -0.000762  0.000000 ) 
 (  0.003658  0.000000  0.006415  0.000000  0.005436  0.000000 ) 
 (  0.064539  0.000000  0.129072  0.000000 -0.000000  0.000000 ) 
 ( -0.142797  0.000000 -0.244908  0.000000  0.000094  0.000000 ) 
 (  0.215868  0.000000  0.370212  0.000000  0.000762  0.000000 ) 
 ( -0.097248  0.000000 -0.194275  0.000000 -0.000322  0.000000 ) 
 (  0.212647  0.000000  0.364764  0.000000 -0.000809  0.000000 ) 
 ( -0.097248  0.000000 -0.194275  0.000000  0.000322  0.000000 ) 
     freq (   28) =      11.686054 [THz] =     389.804805 [cm-1]
 ( -0.000000  0.000000  0.000000  0.000000  0.000017  0.000000 ) 
 (  0.154125  0.000000  0.259274  0.000000 -0.000014  0.000000 ) 
 ( -0.229420  0.000000 -0.385980  0.000000 -0.000398  0.000000 ) 
 ( -0.000161  0.000000 -0.000211  0.000000 -0.000023  0.000000 ) 
 ( -0.232640  0.000000 -0.391517  0.000000  0.000389  0.000000 ) 
 (  0.000161  0.000000  0.000211  0.000000 -0.000023  0.000000 ) 
 ( -0.000000  0.000000  0.000000  0.000000  0.000007  0.000000 ) 
 ( -0.154125  0.000000 -0.259274  0.000000 -0.000014  0.000000 ) 
 (  0.232640  0.000000  0.391517  0.000000  0.000389  0.000000 ) 
 (  0.000329  0.000000  0.000548  0.000000  0.000058  0.000000 ) 
 (  0.229420  0.000000  0.385980  0.000000 -0.000398  0.000000 ) 
 ( -0.000329  0.000000 -0.000548  0.000000  0.000058  0.000000 ) 
     freq (   29) =      11.691402 [THz] =     389.983183 [cm-1]
 (  0.000156  0.000000 -0.000192  0.000000  0.000000  0.000000 ) 
 (  0.045884  0.000000 -0.036005  0.000000  0.000021  0.000000 ) 
 ( -0.068288  0.000000  0.053593  0.000000 -0.003852  0.000000 ) 
 ( -0.000108  0.000000  0.000313  0.000000  0.006168  0.000000 ) 
 ( -0.068157  0.000000  0.053687  0.000000  0.003401  0.000000 ) 
 ( -0.000108  0.000000  0.000313  0.000000 -0.006168  0.000000 ) 
 (  0.359328  0.000000 -0.214803  0.000000  0.000000  0.000000 ) 
 (  0.045884  0.000000 -0.036005  0.000000 -0.000021  0.000000 ) 
 ( -0.068157  0.000000  0.053687  0.000000 -0.003401  0.000000 ) 
 ( -0.538442  0.000000  0.321735  0.000000  0.020214  0.000000 ) 
 ( -0.068288  0.000000  0.053593  0.000000  0.003852  0.000000 ) 
 ( -0.538442  0.000000  0.321735  0.000000 -0.020214  0.000000 ) 
     freq (   30) =      11.707865 [THz] =     390.532333 [cm-1]
 ( -0.000561  0.000000 -0.000964  0.000000  0.000000  0.000000 ) 
 ( -0.051761  0.000000 -0.088231  0.000000 -0.000026  0.000000 ) 
 (  0.076910  0.000000  0.131123  0.000000  0.000428  0.000000 ) 
 (  0.001376  0.000000  0.002372  0.000000 -0.001509  0.000000 ) 
 (  0.077600  0.000000  0.132292  0.000000 -0.000411  0.000000 ) 
 (  0.001376  0.000000  0.002372  0.000000  0.001509  0.000000 ) 
 ( -0.209353  0.000000 -0.342950  0.000000  0.000000  0.000000 ) 
 ( -0.051761  0.000000 -0.088231  0.000000  0.000026  0.000000 ) 
 (  0.077600  0.000000  0.132292  0.000000  0.000411  0.000000 ) 
 (  0.313647  0.000000  0.513612  0.000000 -0.000422  0.000000 ) 
 (  0.076910  0.000000  0.131123  0.000000 -0.000428  0.000000 ) 
 (  0.313647  0.000000  0.513612  0.000000  0.000422  0.000000 ) 
     freq (   31) =      12.251661 [THz] =     408.671424 [cm-1]
 ( -0.000955  0.000000  0.000546  0.000000  0.000000  0.000000 ) 
 (  0.004271  0.000000 -0.002424  0.000000 -0.002352  0.000000 ) 
 ( -0.006697  0.000000  0.003734  0.000000  0.431816  0.000000 ) 
 (  0.002797  0.000000 -0.001626  0.000000  0.097639  0.000000 ) 
 ( -0.006096  0.000000  0.003480  0.000000 -0.416340  0.000000 ) 
 (  0.002797  0.000000 -0.001626  0.000000 -0.097639  0.000000 ) 
 (  0.004297  0.000000 -0.002373  0.000000  0.000000  0.000000 ) 
 (  0.004271  0.000000 -0.002424  0.000000  0.002352  0.000000 ) 
 ( -0.006096  0.000000  0.003481  0.000000  0.416340  0.000000 ) 
 ( -0.006407  0.000000  0.003575  0.000000 -0.361177  0.000000 ) 
 ( -0.006697  0.000000  0.003734  0.000000 -0.431816  0.000000 ) 
 ( -0.006407  0.000000  0.003575  0.000000  0.361177  0.000000 ) 
     freq (   32) =      12.255539 [THz] =     408.800782 [cm-1]
 (  0.000000  0.000000 -0.000000  0.000000 -0.004011  0.000000 ) 
 (  0.004723  0.000000 -0.002605  0.000000 -0.010226  0.000000 ) 
 ( -0.007591  0.000000  0.004238  0.000000  0.514803  0.000000 ) 
 ( -0.001235  0.000000  0.000649  0.000000  0.003937  0.000000 ) 
 ( -0.006654  0.000000  0.003621  0.000000 -0.484431  0.000000 ) 
 (  0.001235  0.000000 -0.000649  0.000000  0.003937  0.000000 ) 
 (  0.000000  0.000000 -0.000000  0.000000  0.003988  0.000000 ) 
 ( -0.004723  0.000000  0.002605  0.000000 -0.010226  0.000000 ) 
 (  0.006654  0.000000 -0.003621  0.000000 -0.484431  0.000000 ) 
 ( -0.000005  0.000000 -0.000015  0.000000  0.002067  0.000000 ) 
 (  0.007591  0.000000 -0.004238  0.000000  0.514803  0.000000 ) 
 (  0.000005  0.000000  0.000015  0.000000  0.002067  0.000000 ) 
     freq (   33) =      12.354141 [THz] =     412.089802 [cm-1]
 ( -0.000637  0.000000  0.000367  0.000000 -0.000000  0.000000 ) 
 (  0.002372  0.000000 -0.001283  0.000000 -0.006567  0.000000 ) 
 ( -0.003842  0.000000  0.002067  0.000000  0.258382  0.000000 ) 
 (  0.001880  0.000000 -0.001065  0.000000  0.053130  0.000000 ) 
 ( -0.003324  0.000000  0.001792  0.000000 -0.246704  0.000000 ) 
 (  0.001880  0.000000 -0.001065  0.000000 -0.053130  0.000000 ) 
 ( -0.006556  0.000000  0.003845  0.000000 -0.000000  0.000000 ) 
 (  0.002372  0.000000 -0.001283  0.000000  0.006567  0.000000 ) 
 ( -0.003324  0.000000  0.001792  0.000000  0.246704  0.000000 ) 
 (  0.009865  0.000000 -0.005795  0.000000  0.607705  0.000000 ) 
 ( -0.003842  0.000000  0.002067  0.000000 -0.258382  0.000000 ) 
 (  0.009865  0.000000 -0.005795  0.000000 -0.607705  0.000000 ) 
     freq (   34) =      14.011002 [THz] =     467.356706 [cm-1]
 (  0.000000  0.000000 -0.000000  0.000000 -0.003946  0.000000 ) 
 ( -0.000030  0.000000  0.000002  0.000000 -0.287774  0.000000 ) 
 ( -0.001504  0.000000  0.000886  0.000000  0.411095  0.000000 ) 
 ( -0.000286  0.000000  0.000166  0.000000  0.009233  0.000000 ) 
 (  0.001483  0.000000 -0.000817  0.000000  0.454474  0.000000 ) 
 (  0.000286  0.000000 -0.000166  0.000000  0.009233  0.000000 ) 
 (  0.000000  0.000000 -0.000000  0.000000 -0.124282  0.000000 ) 
 (  0.000030  0.000000 -0.000002  0.000000 -0.287774  0.000000 ) 
 ( -0.001483  0.000000  0.000817  0.000000  0.454474  0.000000 ) 
 (  0.000567  0.000000 -0.000323  0.000000  0.183895  0.000000 ) 
 (  0.001504  0.000000 -0.000886  0.000000  0.411095  0.000000 ) 
 ( -0.000567  0.000000  0.000323  0.000000  0.183895  0.000000 ) 
     freq (   35) =      14.083941 [THz] =     469.789718 [cm-1]
 (  0.000134  0.000000 -0.000079  0.000000 -0.000000  0.000000 ) 
 ( -0.000167  0.000000  0.000094  0.000000  0.300133  0.000000 ) 
 (  0.001809  0.000000 -0.001044  0.000000 -0.436877  0.000000 ) 
 ( -0.000487  0.000000  0.000295  0.000000 -0.015068  0.000000 ) 
 ( -0.001211  0.000000  0.000687  0.000000 -0.467736  0.000000 ) 
 ( -0.000487  0.000000  0.000295  0.000000  0.015068  0.000000 ) 
 ( -0.000040  0.000000  0.000024  0.000000  0.000000  0.000000 ) 
 ( -0.000167  0.000000  0.000094  0.000000 -0.300133  0.000000 ) 
 ( -0.001211  0.000000  0.000687  0.000000  0.467736  0.000000 ) 
 (  0.000046  0.000000 -0.000032  0.000000  0.006898  0.000000 ) 
 (  0.001809  0.000000 -0.001044  0.000000  0.436877  0.000000 ) 
 (  0.000046  0.000000 -0.000032  0.000000 -0.006898  0.000000 ) 
     freq (   36) =      14.215196 [THz] =     474.167907 [cm-1]
 (  0.000000  0.000000 -0.000000  0.000000 -0.000856  0.000000 ) 
 ( -0.000065  0.000000  0.000030  0.000000  0.085824  0.000000 ) 
 (  0.000556  0.000000 -0.000321  0.000000 -0.123890  0.000000 ) 
 (  0.000072  0.000000 -0.000042  0.000000  0.003481  0.000000 ) 
 ( -0.000293  0.000000  0.000206  0.000000 -0.139423  0.000000 ) 
 ( -0.000072  0.000000  0.000042  0.000000  0.003481  0.000000 ) 
 (  0.000000  0.000000 -0.000000  0.000000 -0.405919  0.000000 ) 
 (  0.000065  0.000000 -0.000030  0.000000  0.085824  0.000000 ) 
 (  0.000293  0.000000 -0.000206  0.000000 -0.139423  0.000000 ) 
 (  0.001936  0.000000 -0.001117  0.000000  0.612734  0.000000 ) 
 ( -0.000556  0.000000  0.000321  0.000000 -0.123890  0.000000 ) 
 ( -0.001936  0.000000  0.001117  0.000000  0.612734  0.000000 ) 
 **************************************************************************


==> anc/ModifiedRamanDynFiles/MoSubst.2x2x1.DynMatGamma.dyn <==
Dynamical matrix file
phonons of MoS2 at Gamma                                                   
  3   24   0  11.7539533   0.0000000   0.0000000   0.0000000   0.0000000   0.0000000
Basis vectors
      0.999999819    0.000496475    0.000340347
     -0.499628276    0.868683305   -0.000343824
     -0.000589356    0.000344496    1.939628799
           1  'Mo  '    87443.9606838445     
           2  'S   '    29226.3710995222     
           3  'Re  '    169717.298176534     
    1    3      0.0001667574      0.3080130467      0.4851623968
    2    1     -0.2449862820      0.7154177985      0.4849980906
    3    1      0.4996784541      0.2892898115      0.4853368691
    4    1      0.2454685230      0.7170128056      0.4851653855
    5    1      0.2501608783      0.1454697567      1.4551058798
    6    1     -0.0000604587      0.5797028147      1.4549351779
    7    1      0.7494311933      0.1457981559      1.4552770683
    8    1      0.5000618054      0.5794530411      1.4551065129
    9    2     -0.0000731544      0.2902539828      1.2047584472
   10    2     -0.2500022558      0.7246322517      1.2043184854
   11    2      0.4998244582      0.2902694233      1.2041283508
   12    2      0.2501501308      0.7248311865      1.2046308387
   13    2      0.2441918969      0.1440261762      0.2394194621
   14    2      0.0005591296      0.5817238167      0.2243786578
   15    2      0.7557827161      0.1453175402      0.2393420633
   16    2      0.4999862669      0.5773483218      0.2347389120
   17    2     -0.0002426552      0.2903537320      1.7052262512
   18    2     -0.2501722345      0.7247348822      1.7053236635
   19    2      0.4996514324      0.2903684327      1.7061978311
   20    2      0.2499780103      0.7249324358      1.7053527744
   21    2      0.2440222766      0.1441254312      0.7311381396
   22    2      0.0003793732      0.5818271752      0.7458378187
   23    2      0.7556141584      0.1454185670      0.7315633294
   24    2      0.4998149558      0.5774488241      0.7358199608

     Dynamical  Matrix in cartesian axes

     q = (    0.000000000   0.000000000   0.000000000 ) 

    1    1
  0.44127458   0.00000000    -0.00001043   0.00000000    -0.00002038   0.00000000
 -0.00001043   0.00000000     0.48155038   0.00000000     0.00004275   0.00000000
 -0.00002038   0.00000000     0.00004275   0.00000000     0.53637702   0.00000000
    1    2
 -0.00933232   0.00000000     0.01580020   0.00000000     0.00000395   0.00000000
  0.01759709   0.00000000    -0.02396592   0.00000000     0.00004197   0.00000000
 -0.00002323   0.00000000     0.00007170   0.00000000    -0.00326756   0.00000000
    1    3
  0.02659179   0.00000000    -0.00075201   0.00000000     0.00002511   0.00000000
 -0.00292709   0.00000000    -0.02822023   0.00000000     0.00003537   0.00000000
 -0.00003317   0.00000000     0.00000452   0.00000000    -0.00110277   0.00000000
    1    4
 -0.01015503   0.00000000    -0.01704807   0.00000000     0.00001765   0.00000000
 -0.01083639   0.00000000    -0.02005979   0.00000000     0.00003354   0.00000000
 -0.00001067   0.00000000     0.00005046   0.00000000    -0.00452246   0.00000000
    1    5
  0.00179942   0.00000000    -0.00219655   0.00000000    -0.00000509   0.00000000
  0.00393316   0.00000000     0.00224148   0.00000000    -0.00002982   0.00000000
  0.00004563   0.00000000     0.00000525   0.00000000    -0.00054965   0.00000000
    1    6
 -0.00048063   0.00000000     0.00043299   0.00000000    -0.00001064   0.00000000
  0.00105970   0.00000000     0.00023916   0.00000000    -0.00003201   0.00000000
 -0.00002160   0.00000000    -0.00001384   0.00000000    -0.00221353   0.00000000
    1    7
  0.00103962   0.00000000     0.00092231   0.00000000    -0.00001019   0.00000000
 -0.00511234   0.00000000     0.00190965   0.00000000    -0.00003340   0.00000000
  0.00004885   0.00000000    -0.00002912   0.00000000    -0.00078535   0.00000000
    1    8
 -0.00166200   0.00000000     0.00074452   0.00000000    -0.00001446   0.00000000
 -0.00054150   0.00000000    -0.00359350   0.00000000    -0.00003190   0.00000000
 -0.00001772   0.00000000    -0.00001420   0.00000000     0.00358643   0.00000000
    1    9
 -0.00134862   0.00000000     0.00000325   0.00000000     0.00016131   0.00000000
  0.00009535   0.00000000    -0.00049408   0.00000000    -0.00194510   0.00000000
  0.00006344   0.00000000    -0.00042012   0.00000000     0.00285188   0.00000000
    1   10
 -0.00021772   0.00000000     0.00021609   0.00000000    -0.00060431   0.00000000
  0.00104143   0.00000000    -0.00050107   0.00000000    -0.00398765   0.00000000
  0.00075234   0.00000000     0.00117956   0.00000000    -0.00189658   0.00000000
    1   11
 -0.00004224   0.00000000     0.00021542   0.00000000     0.00016027   0.00000000
  0.00002888   0.00000000    -0.00101480   0.00000000    -0.00261406   0.00000000
 -0.00017842   0.00000000    -0.00157804   0.00000000    -0.00235685   0.00000000
    1   12
 -0.00005987   0.00000000    -0.00028547   0.00000000     0.00023803   0.00000000
 -0.00093803   0.00000000    -0.00034602   0.00000000    -0.00318911   0.00000000
 -0.00093720   0.00000000     0.00079387   0.00000000    -0.00247486   0.00000000
    1   13
 -0.09515938   0.00000000     0.03997523   0.00000000     0.06445899   0.00000000
  0.04231039   0.00000000    -0.04922179   0.00000000    -0.04147039   0.00000000
  0.04866729   0.00000000    -0.03167196   0.00000000    -0.07715756   0.00000000
    1   14
 -0.02716628   0.00000000    -0.00086608   0.00000000    -0.00105085   0.00000000
  0.00108382   0.00000000    -0.11044571   0.00000000     0.08464675   0.00000000
 -0.00034481   0.00000000     0.07103967   0.00000000    -0.09453818   0.00000000
    1   15
 -0.09595718   0.00000000    -0.03992093   0.00000000    -0.06279797   0.00000000
 -0.04364845   0.00000000    -0.05020416   0.00000000    -0.04212737   0.00000000
 -0.04823011   0.00000000    -0.03308995   0.00000000    -0.07766597   0.00000000
    1   16
 -0.00434549   0.00000000     0.00173310   0.00000000     0.00044177   0.00000000
 -0.00154261   0.00000000     0.00747914   0.00000000    -0.00598659   0.00000000
 -0.00062673   0.00000000     0.00504376   0.00000000    -0.01031444   0.00000000
    1   17
 -0.00133909   0.00000000     0.00000271   0.00000000    -0.00016901   0.00000000
  0.00010143   0.00000000    -0.00049335   0.00000000     0.00193143   0.00000000
 -0.00007063   0.00000000     0.00042237   0.00000000     0.00285416   0.00000000
    1   18
 -0.00021812   0.00000000     0.00021701   0.00000000     0.00060036   0.00000000
  0.00103792   0.00000000    -0.00050060   0.00000000     0.00397252   0.00000000
 -0.00075119   0.00000000    -0.00118621   0.00000000    -0.00189740   0.00000000
    1   19
 -0.00002859   0.00000000     0.00020871   0.00000000    -0.00016436   0.00000000
  0.00003417   0.00000000    -0.00101311   0.00000000     0.00259849   0.00000000
  0.00018440   0.00000000     0.00157861   0.00000000    -0.00235802   0.00000000
    1   20
 -0.00006128   0.00000000    -0.00028523   0.00000000    -0.00024088   0.00000000
 -0.00094060   0.00000000    -0.00034536   0.00000000     0.00317371   0.00000000
  0.00094470   0.00000000    -0.00079738   0.00000000    -0.00247942   0.00000000
    1   21
 -0.09508261   0.00000000     0.03992816   0.00000000    -0.06448460   0.00000000
  0.04226368   0.00000000    -0.04919274   0.00000000     0.04150438   0.00000000
 -0.04870682   0.00000000     0.03169873   0.00000000    -0.07727426   0.00000000
    1   22
 -0.02716109   0.00000000    -0.00081606   0.00000000     0.00110187   0.00000000
  0.00115058   0.00000000    -0.11050924   0.00000000    -0.08462714   0.00000000
  0.00035224   0.00000000    -0.07105283   0.00000000    -0.09447196   0.00000000
    1   23
 -0.09603354   0.00000000    -0.03991819   0.00000000     0.06280699   0.00000000
 -0.04365674   0.00000000    -0.05017313   0.00000000     0.04210047   0.00000000
  0.04824360   0.00000000     0.03306624   0.00000000    -0.07761847   0.00000000
    1   24
 -0.00439497   0.00000000     0.00173578   0.00000000    -0.00043263   0.00000000
 -0.00155341   0.00000000     0.00747778   0.00000000     0.00599278   0.00000000
  0.00066646   0.00000000    -0.00507313   0.00000000    -0.01030758   0.00000000
    2    1
 -0.00933232   0.00000000     0.01759709   0.00000000    -0.00002323   0.00000000
  0.01580020   0.00000000    -0.02396592   0.00000000     0.00007170   0.00000000
  0.00000395   0.00000000     0.00004197   0.00000000    -0.00326756   0.00000000
    2    2
  0.48232609   0.00000000     0.01598780   0.00000000    -0.00004071   0.00000000
  0.01598780   0.00000000     0.48772642   0.00000000     0.00007292   0.00000000
 -0.00004071   0.00000000     0.00007292   0.00000000     0.55915781   0.00000000
    2    3
 -0.03682415   0.00000000    -0.01588879   0.00000000    -0.00003040   0.00000000
 -0.01712165   0.00000000    -0.03895213   0.00000000     0.00006853   0.00000000
 -0.00005557   0.00000000     0.00000569   0.00000000     0.01801054   0.00000000
    2    4
 -0.03641522   0.00000000    -0.01732565   0.00000000    -0.00003300   0.00000000
  0.01889842   0.00000000     0.00700181   0.00000000     0.00007471   0.00000000
 -0.00003429   0.00000000     0.00004640   0.00000000     0.02222978   0.00000000
    2    5
 -0.00201507   0.00000000     0.00023884   0.00000000     0.00001754   0.00000000
 -0.00187501   0.00000000    -0.00041565   0.00000000    -0.00006050   0.00000000
  0.00004210   0.00000000     0.00000679   0.00000000    -0.00077342   0.00000000
    2    6
  0.00075623   0.00000000    -0.00223093   0.00000000     0.00001769   0.00000000
 -0.00048651   0.00000000    -0.00055166   0.00000000    -0.00006178   0.00000000
 -0.00001920   0.00000000    -0.00001438   0.00000000    -0.00183303   0.00000000
    2    7
  0.00078541   0.00000000     0.00002602   0.00000000     0.00001627   0.00000000
  0.00290127   0.00000000    -0.00090821   0.00000000    -0.00006052   0.00000000
  0.00004444   0.00000000    -0.00002700   0.00000000    -0.00020159   0.00000000
    2    8
  0.00180313   0.00000000     0.00038628   0.00000000     0.00001665   0.00000000
 -0.00122217   0.00000000     0.00126592   0.00000000    -0.00006260   0.00000000
 -0.00001442   0.00000000    -0.00001531   0.00000000    -0.00028936   0.00000000
    2    9
 -0.00011139   0.00000000    -0.00026638   0.00000000     0.00018054   0.00000000
 -0.00036091   0.00000000    -0.00013063   0.00000000     0.00087305   0.00000000
  0.00090853   0.00000000     0.00036716   0.00000000    -0.00114505   0.00000000
    2   10
 -0.00155909   0.00000000     0.00049406   0.00000000    -0.00180767   0.00000000
  0.00003900   0.00000000    -0.00115472   0.00000000     0.00077790   0.00000000
 -0.00016812   0.00000000     0.00014093   0.00000000     0.00233633   0.00000000
    2   11
 -0.00090013   0.00000000     0.00002640   0.00000000    -0.00113830   0.00000000
  0.00051142   0.00000000     0.00011397   0.00000000     0.00176610   0.00000000
 -0.00094859   0.00000000     0.00068178   0.00000000    -0.00203097   0.00000000
    2   12
 -0.00028559   0.00000000     0.00029168   0.00000000    -0.00074361   0.00000000
  0.00038692   0.00000000    -0.00022143   0.00000000     0.00080697   0.00000000
  0.00016523   0.00000000    -0.00107580   0.00000000    -0.00146945   0.00000000
    2   13
 -0.02671401   0.00000000     0.00160384   0.00000000    -0.01063180   0.00000000
 -0.00442709   0.00000000    -0.11320684   0.00000000     0.07489173   0.00000000
 -0.00641128   0.00000000     0.06744439   0.00000000    -0.08840237   0.00000000
    2   14
 -0.08970375   0.00000000     0.03402609   0.00000000     0.07436375   0.00000000
  0.03736604   0.00000000    -0.04686578   0.00000000    -0.03805305   0.00000000
  0.06360853   0.00000000    -0.03817985   0.00000000    -0.09734613   0.00000000
    2   15
  0.00346620   0.00000000     0.00298295   0.00000000    -0.00353190   0.00000000
 -0.00219164   0.00000000     0.00026759   0.00000000     0.00387581   0.00000000
  0.00345485   0.00000000    -0.00125696   0.00000000    -0.01129953   0.00000000
    2   16
 -0.08414416   0.00000000    -0.03852229   0.00000000    -0.05887003   0.00000000
 -0.04775655   0.00000000    -0.05423992   0.00000000    -0.03615541   0.00000000
 -0.06212800   0.00000000    -0.03475698   0.00000000    -0.09692816   0.00000000
    2   17
 -0.00010436   0.00000000    -0.00026626   0.00000000    -0.00017166   0.00000000
 -0.00035460   0.00000000    -0.00013148   0.00000000    -0.00090348   0.00000000
 -0.00091458   0.00000000    -0.00036458   0.00000000    -0.00115444   0.00000000
    2   18
 -0.00156082   0.00000000     0.00049471   0.00000000     0.00181445   0.00000000
  0.00003907   0.00000000    -0.00115562   0.00000000    -0.00080735   0.00000000
  0.00016550   0.00000000    -0.00014899   0.00000000     0.00232622   0.00000000
    2   19
 -0.00089579   0.00000000     0.00002643   0.00000000     0.00114851   0.00000000
  0.00052175   0.00000000     0.00011196   0.00000000    -0.00179725   0.00000000
  0.00095793   0.00000000    -0.00068021   0.00000000    -0.00204224   0.00000000
    2   20
 -0.00028678   0.00000000     0.00029115   0.00000000     0.00075218   0.00000000
  0.00038757   0.00000000    -0.00022074   0.00000000    -0.00083788   0.00000000
 -0.00016024   0.00000000     0.00107344   0.00000000    -0.00148527   0.00000000
    2   21
 -0.02672691   0.00000000     0.00165462   0.00000000     0.01066175   0.00000000
 -0.00437194   0.00000000    -0.11326408   0.00000000    -0.07485114   0.00000000
  0.00644168   0.00000000    -0.06742310   0.00000000    -0.08834119   0.00000000
    2   22
 -0.08961688   0.00000000     0.03397203   0.00000000    -0.07438376   0.00000000
  0.03733285   0.00000000    -0.04683537   0.00000000     0.03809049   0.00000000
 -0.06367222   0.00000000     0.03816771   0.00000000    -0.09748259   0.00000000
    2   23
  0.00346648   0.00000000     0.00298259   0.00000000     0.00353182   0.00000000
 -0.00219120   0.00000000     0.00026575   0.00000000    -0.00385132   0.00000000
 -0.00343201   0.00000000     0.00126324   0.00000000    -0.01130469   0.00000000
    2   24
 -0.08423192   0.00000000    -0.03852213   0.00000000     0.05888365   0.00000000
 -0.04776716   0.00000000    -0.05421339   0.00000000     0.03613702   0.00000000
  0.06217859   0.00000000     0.03469728   0.00000000    -0.09687045   0.00000000
    3    1
  0.02659179   0.00000000    -0.00292709   0.00000000    -0.00003317   0.00000000
 -0.00075201   0.00000000    -0.02822023   0.00000000     0.00000452   0.00000000
  0.00002511   0.00000000     0.00003537   0.00000000    -0.00110277   0.00000000
    3    2
 -0.03682415   0.00000000    -0.01712165   0.00000000    -0.00005557   0.00000000
 -0.01588879   0.00000000    -0.03895213   0.00000000     0.00000569   0.00000000
 -0.00003040   0.00000000     0.00006853   0.00000000     0.01801054   0.00000000
    3    3
  0.49873267   0.00000000     0.00010809   0.00000000    -0.00006122   0.00000000
  0.00010809   0.00000000     0.54095020   0.00000000     0.00000225   0.00000000
 -0.00006122   0.00000000     0.00000225   0.00000000     0.57188498   0.00000000
    3    4
 -0.03187914   0.00000000     0.01903476   0.00000000    -0.00006382   0.00000000
  0.01910227   0.00000000    -0.03650719   0.00000000     0.00001528   0.00000000
 -0.00003012   0.00000000     0.00006860   0.00000000     0.01723555   0.00000000
    3    5
 -0.00091393   0.00000000     0.00086491   0.00000000     0.00003802   0.00000000
  0.00062781   0.00000000    -0.00158144   0.00000000     0.00000186   0.00000000
  0.00004225   0.00000000     0.00000711   0.00000000    -0.00080926   0.00000000
    3    6
 -0.00067608   0.00000000     0.00063484   0.00000000     0.00004149   0.00000000
  0.00022625   0.00000000     0.00220849   0.00000000     0.00000119   0.00000000
 -0.00001809   0.00000000    -0.00001221   0.00000000    -0.00237567   0.00000000
    3    7
 -0.00079325   0.00000000    -0.00110817   0.00000000     0.00004135   0.00000000
 -0.00114648   0.00000000    -0.00166920   0.00000000     0.00000197   0.00000000
  0.00004384   0.00000000    -0.00002919   0.00000000    -0.00086028   0.00000000
    3    8
  0.00052633   0.00000000     0.00010060   0.00000000     0.00004089   0.00000000
 -0.00020969   0.00000000     0.00102363   0.00000000     0.00000185   0.00000000
 -0.00001637   0.00000000    -0.00001461   0.00000000    -0.00032062   0.00000000
    3    9
  0.00027875   0.00000000     0.00001215   0.00000000    -0.00034089   0.00000000
  0.00022186   0.00000000    -0.00069693   0.00000000    -0.00004646   0.00000000
 -0.00005480   0.00000000    -0.00063176   0.00000000    -0.00110001   0.00000000
    3   10
  0.00004649   0.00000000    -0.00018839   0.00000000     0.00084455   0.00000000
  0.00013819   0.00000000     0.00013855   0.00000000    -0.00047874   0.00000000
 -0.00070620   0.00000000     0.00033655   0.00000000    -0.00193996   0.00000000
    3   11
 -0.00096963   0.00000000    -0.00038206   0.00000000     0.00016923   0.00000000
 -0.00014104   0.00000000    -0.00160838   0.00000000     0.00000044   0.00000000
 -0.00021124   0.00000000    -0.00006486   0.00000000     0.00207858   0.00000000
    3   12
 -0.00051610   0.00000000     0.00014151   0.00000000    -0.00108943   0.00000000
 -0.00002120   0.00000000    -0.00008160   0.00000000    -0.00009597   0.00000000
  0.00069852   0.00000000     0.00041403   0.00000000    -0.00126845   0.00000000
    3   13
 -0.09768957   0.00000000    -0.03691452   0.00000000    -0.06617044   0.00000000
 -0.03676855   0.00000000    -0.05777534   0.00000000    -0.03983867   0.00000000
 -0.07035989   0.00000000    -0.03611608   0.00000000    -0.09515723   0.00000000
    3   14
  0.00773965   0.00000000     0.00184043   0.00000000     0.00137344   0.00000000
  0.00007705   0.00000000     0.01122348   0.00000000    -0.00335597   0.00000000
 -0.00041824   0.00000000    -0.00349878   0.00000000    -0.00576861   0.00000000
    3   15
 -0.09756427   0.00000000     0.03628946   0.00000000     0.06511179   0.00000000
  0.03576196   0.00000000    -0.05802913   0.00000000    -0.03819120   0.00000000
  0.06984963   0.00000000    -0.03610599   0.00000000    -0.09414817   0.00000000
    3   16
 -0.03835095   0.00000000    -0.00060588   0.00000000     0.00008908   0.00000000
 -0.00030109   0.00000000    -0.11169627   0.00000000     0.07622327   0.00000000
  0.00002534   0.00000000     0.07731199   0.00000000    -0.10321622   0.00000000
    3   17
  0.00027360   0.00000000     0.00001185   0.00000000     0.00036200   0.00000000
  0.00021762   0.00000000    -0.00069666   0.00000000     0.00004707   0.00000000
  0.00005928   0.00000000     0.00063000   0.00000000    -0.00110591   0.00000000
    3   18
  0.00004669   0.00000000    -0.00018847   0.00000000    -0.00082316   0.00000000
  0.00013849   0.00000000     0.00013852   0.00000000     0.00047901   0.00000000
  0.00071015   0.00000000    -0.00033621   0.00000000    -0.00194913   0.00000000
    3   19
 -0.00097533   0.00000000    -0.00037993   0.00000000    -0.00015054   0.00000000
 -0.00014608   0.00000000    -0.00160922   0.00000000     0.00000138   0.00000000
  0.00020474   0.00000000     0.00006340   0.00000000     0.00207190   0.00000000
    3   20
 -0.00051591   0.00000000     0.00014205   0.00000000     0.00111049   0.00000000
 -0.00002144   0.00000000    -0.00008230   0.00000000     0.00009638   0.00000000
 -0.00069495   0.00000000    -0.00041747   0.00000000    -0.00127131   0.00000000
    3   21
 -0.09778282   0.00000000    -0.03691113   0.00000000     0.06616068   0.00000000
 -0.03676657   0.00000000    -0.05774374   0.00000000     0.03979676   0.00000000
  0.07036677   0.00000000     0.03608612   0.00000000    -0.09507659   0.00000000
    3   22
  0.00772348   0.00000000     0.00183678   0.00000000    -0.00138477   0.00000000
  0.00007092   0.00000000     0.01122619   0.00000000     0.00334828   0.00000000
  0.00041818   0.00000000     0.00349240   0.00000000    -0.00576490   0.00000000
    3   23
 -0.09747573   0.00000000     0.03624050   0.00000000    -0.06515401   0.00000000
  0.03571004   0.00000000    -0.05799995   0.00000000     0.03820232   0.00000000
 -0.06986541   0.00000000     0.03610203   0.00000000    -0.09427263   0.00000000
    3   24
 -0.03832842   0.00000000    -0.00055275   0.00000000    -0.00006563   0.00000000
 -0.00024742   0.00000000    -0.11175744   0.00000000    -0.07622017   0.00000000
  0.00002519   0.00000000    -0.07731976   0.00000000    -0.10314413   0.00000000
    4    1
 -0.01015503   0.00000000    -0.01083639   0.00000000    -0.00001067   0.00000000
 -0.01704807   0.00000000    -0.02005979   0.00000000     0.00005046   0.00000000
  0.00001765   0.00000000     0.00003354   0.00000000    -0.00452246   0.00000000
    4    2
 -0.03641522   0.00000000     0.01889842   0.00000000    -0.00003429   0.00000000
 -0.01732565   0.00000000     0.00700181   0.00000000     0.00004640   0.00000000
 -0.00003300   0.00000000     0.00007471   0.00000000     0.02222978   0.00000000
    4    3
 -0.03187914   0.00000000     0.01910227   0.00000000    -0.00003012   0.00000000
  0.01903476   0.00000000    -0.03650719   0.00000000     0.00006860   0.00000000
 -0.00006382   0.00000000     0.00001528   0.00000000     0.01723555   0.00000000
    4    4
  0.46736927   0.00000000    -0.02736683   0.00000000    -0.00002802   0.00000000
 -0.02736683   0.00000000     0.48496743   0.00000000     0.00005123   0.00000000
 -0.00002802   0.00000000     0.00005123   0.00000000     0.54890792   0.00000000
    4    5
  0.00186825   0.00000000     0.00032740   0.00000000     0.00000947   0.00000000
 -0.00096003   0.00000000    -0.00031134   0.00000000    -0.00005293   0.00000000
  0.00004352   0.00000000     0.00000614   0.00000000     0.00081290   0.00000000
    4    6
 -0.00001190   0.00000000     0.00164250   0.00000000     0.00001110   0.00000000
  0.00060503   0.00000000    -0.00040579   0.00000000    -0.00005157   0.00000000
 -0.00001873   0.00000000    -0.00001032   0.00000000    -0.00180957   0.00000000
    4    7
 -0.00238085   0.00000000     0.00145485   0.00000000     0.00000952   0.00000000
  0.00070559   0.00000000     0.00016252   0.00000000    -0.00005248   0.00000000
  0.00004294   0.00000000    -0.00002936   0.00000000    -0.00113995   0.00000000
    4    8
  0.00021291   0.00000000    -0.00196744   0.00000000     0.00001190   0.00000000
  0.00177057   0.00000000    -0.00032719   0.00000000    -0.00005041   0.00000000
 -0.00001608   0.00000000    -0.00001489   0.00000000    -0.00050252   0.00000000
    4    9
 -0.00014420   0.00000000    -0.00000181   0.00000000     0.00004146   0.00000000
 -0.00005598   0.00000000    -0.00039564   0.00000000     0.00054290   0.00000000
 -0.00089798   0.00000000     0.00042727   0.00000000    -0.00159813   0.00000000
    4   10
 -0.00057003   0.00000000    -0.00032660   0.00000000     0.00213918   0.00000000
 -0.00105137   0.00000000    -0.00028055   0.00000000     0.00189638   0.00000000
 -0.00022339   0.00000000    -0.00096823   0.00000000    -0.00146193   0.00000000
    4   11
 -0.00010476   0.00000000     0.00027717   0.00000000     0.00024734   0.00000000
 -0.00049765   0.00000000     0.00042761   0.00000000     0.00059616   0.00000000
  0.00069562   0.00000000     0.00053485   0.00000000    -0.00161863   0.00000000
    4   12
 -0.00092322   0.00000000    -0.00072799   0.00000000     0.00129077   0.00000000
  0.00021651   0.00000000    -0.00120915   0.00000000     0.00145446   0.00000000
  0.00032189   0.00000000     0.00019252   0.00000000     0.00232666   0.00000000
    4   13
  0.00397162   0.00000000    -0.00273726   0.00000000     0.00508035   0.00000000
  0.00295801   0.00000000     0.00189906   0.00000000     0.00351427   0.00000000
 -0.00327843   0.00000000    -0.00018072   0.00000000    -0.01078211   0.00000000
    4   14
 -0.08981841   0.00000000    -0.03618212   0.00000000    -0.07711360   0.00000000
 -0.03615582   0.00000000    -0.05041591   0.00000000    -0.03800881   0.00000000
 -0.06176099   0.00000000    -0.03776854   0.00000000    -0.09601482   0.00000000
    4   15
 -0.02468270   0.00000000     0.00046354   0.00000000     0.00803090   0.00000000
  0.00574106   0.00000000    -0.11260682   0.00000000     0.07599970   0.00000000
  0.00672861   0.00000000     0.06586348   0.00000000    -0.08591830   0.00000000
    4   16
 -0.08145181   0.00000000     0.03858766   0.00000000     0.05912422   0.00000000
  0.04911229   0.00000000    -0.05459010   0.00000000    -0.03551912   0.00000000
  0.05967645   0.00000000    -0.03455289   0.00000000    -0.09536765   0.00000000
    4   17
 -0.00014868   0.00000000    -0.00000163   0.00000000    -0.00003538   0.00000000
 -0.00005517   0.00000000    -0.00039677   0.00000000    -0.00056946   0.00000000
  0.00090093   0.00000000    -0.00043262   0.00000000    -0.00160395   0.00000000
    4   18
 -0.00056839   0.00000000    -0.00032845   0.00000000    -0.00213366   0.00000000
 -0.00104997   0.00000000    -0.00028100   0.00000000    -0.00192323   0.00000000
  0.00022692   0.00000000     0.00097108   0.00000000    -0.00146721   0.00000000
    4   19
 -0.00010868   0.00000000     0.00027701   0.00000000    -0.00024175   0.00000000
 -0.00049750   0.00000000     0.00042884   0.00000000    -0.00062251   0.00000000
 -0.00069673   0.00000000    -0.00054228   0.00000000    -0.00162462   0.00000000
    4   20
 -0.00092189   0.00000000    -0.00072884   0.00000000    -0.00128751   0.00000000
  0.00021757   0.00000000    -0.00120927   0.00000000    -0.00148030   0.00000000
 -0.00032241   0.00000000    -0.00019019   0.00000000     0.00232584   0.00000000
    4   21
  0.00397330   0.00000000    -0.00273938   0.00000000    -0.00507291   0.00000000
  0.00296120   0.00000000     0.00189709   0.00000000    -0.00349128   0.00000000
  0.00328551   0.00000000     0.00017587   0.00000000    -0.01077498   0.00000000
    4   22
 -0.08992153   0.00000000    -0.03617724   0.00000000     0.07712535   0.00000000
 -0.03615253   0.00000000    -0.05038565   0.00000000     0.03799148   0.00000000
  0.06178833   0.00000000     0.03773319   0.00000000    -0.09595082   0.00000000
    4   23
 -0.02467339   0.00000000     0.00050538   0.00000000    -0.00799417   0.00000000
  0.00578971   0.00000000    -0.11266319   0.00000000    -0.07595468   0.00000000
 -0.00668883   0.00000000    -0.06587189   0.00000000    -0.08587136   0.00000000
    4   24
 -0.08137252   0.00000000     0.03854213   0.00000000    -0.05913859   0.00000000
  0.04907661   0.00000000    -0.05456391   0.00000000     0.03556327   0.00000000
 -0.05967315   0.00000000     0.03455822   0.00000000    -0.09548477   0.00000000
    5    1
  0.00179942   0.00000000     0.00393316   0.00000000     0.00004563   0.00000000
 -0.00219655   0.00000000     0.00224148   0.00000000     0.00000525   0.00000000
 -0.00000509   0.00000000    -0.00002982   0.00000000    -0.00054965   0.00000000
    5    2
 -0.00201507   0.00000000    -0.00187501   0.00000000     0.00004210   0.00000000
  0.00023884   0.00000000    -0.00041565   0.00000000     0.00000679   0.00000000
  0.00001754   0.00000000    -0.00006050   0.00000000    -0.00077342   0.00000000
    5    3
 -0.00091393   0.00000000     0.00062781   0.00000000     0.00004225   0.00000000
  0.00086491   0.00000000    -0.00158144   0.00000000     0.00000711   0.00000000
  0.00003802   0.00000000     0.00000186   0.00000000    -0.00080926   0.00000000
    5    4
  0.00186825   0.00000000    -0.00096003   0.00000000     0.00004352   0.00000000
  0.00032740   0.00000000    -0.00031134   0.00000000     0.00000614   0.00000000
  0.00000947   0.00000000    -0.00005293   0.00000000     0.00081290   0.00000000
    5    5
  0.54353088   0.00000000    -0.00164794   0.00000000    -0.00005229   0.00000000
 -0.00164794   0.00000000     0.53987109   0.00000000     0.00000059   0.00000000
 -0.00005229   0.00000000     0.00000059   0.00000000     0.57922019   0.00000000
    5    6
 -0.02325329   0.00000000     0.01611018   0.00000000    -0.00006160   0.00000000
  0.01520524   0.00000000    -0.04241516   0.00000000     0.00001218   0.00000000
  0.00000183   0.00000000     0.00003043   0.00000000     0.02131288   0.00000000
    5    7
 -0.05255297   0.00000000    -0.00396606   0.00000000    -0.00006725   0.00000000
  0.00221858   0.00000000    -0.01483933   0.00000000     0.00000168   0.00000000
 -0.00007005   0.00000000     0.00003334   0.00000000     0.02127370   0.00000000
    5    8
 -0.02376953   0.00000000    -0.01071700   0.00000000    -0.00005606   0.00000000
 -0.01537050   0.00000000    -0.03887722   0.00000000     0.00000015   0.00000000
  0.00000412   0.00000000     0.00002230   0.00000000     0.01969725   0.00000000
    5    9
 -0.09652694   0.00000000     0.03714739   0.00000000    -0.06639511   0.00000000
  0.03642705   0.00000000    -0.05501473   0.00000000     0.03847779   0.00000000
 -0.06585470   0.00000000     0.03792530   0.00000000    -0.10162132   0.00000000
    5   10
 -0.03325226   0.00000000    -0.00027260   0.00000000     0.00002510   0.00000000
  0.00069161   0.00000000    -0.11677094   0.00000000    -0.07603064   0.00000000
 -0.00054226   0.00000000    -0.07513552   0.00000000    -0.10075711   0.00000000
    5   11
 -0.09651232   0.00000000    -0.03665335   0.00000000     0.06721711   0.00000000
 -0.03709953   0.00000000    -0.05429008   0.00000000     0.03875411   0.00000000
  0.06600869   0.00000000     0.03835867   0.00000000    -0.10181592   0.00000000
    5   12
  0.00634450   0.00000000     0.00019923   0.00000000     0.00026722   0.00000000
  0.00001652   0.00000000     0.00630562   0.00000000     0.00016198   0.00000000
  0.00042840   0.00000000     0.00003517   0.00000000    -0.01279956   0.00000000
    5   13
 -0.00136236   0.00000000    -0.00040529   0.00000000    -0.00007457   0.00000000
  0.00017414   0.00000000    -0.00128888   0.00000000     0.00013080   0.00000000
  0.00034693   0.00000000    -0.00014021   0.00000000     0.00202335   0.00000000
    5   14
 -0.00036902   0.00000000    -0.00058619   0.00000000     0.00034282   0.00000000
 -0.00022237   0.00000000     0.00054392   0.00000000    -0.00058574   0.00000000
 -0.00134433   0.00000000    -0.00117866   0.00000000    -0.00158418   0.00000000
    5   15
 -0.00004864   0.00000000    -0.00045263   0.00000000     0.00008025   0.00000000
  0.00039055   0.00000000    -0.00065421   0.00000000    -0.00017985   0.00000000
 -0.00042605   0.00000000     0.00133980   0.00000000    -0.00178071   0.00000000
    5   16
 -0.00026777   0.00000000     0.00026822   0.00000000     0.00021250   0.00000000
 -0.00018893   0.00000000    -0.00021099   0.00000000     0.00028163   0.00000000
  0.00089059   0.00000000    -0.00051460   0.00000000    -0.00165108   0.00000000
    5   17
 -0.09661174   0.00000000     0.03719964   0.00000000     0.06636205   0.00000000
  0.03647746   0.00000000    -0.05504500   0.00000000    -0.03847406   0.00000000
  0.06584511   0.00000000    -0.03791658   0.00000000    -0.10149823   0.00000000
    5   18
 -0.03325235   0.00000000    -0.00032388   0.00000000    -0.00000117   0.00000000
  0.00063994   0.00000000    -0.11670819   0.00000000     0.07603557   0.00000000
  0.00058725   0.00000000     0.07514151   0.00000000    -0.10081707   0.00000000
    5   19
 -0.09640881   0.00000000    -0.03665406   0.00000000    -0.06722123   0.00000000
 -0.03710046   0.00000000    -0.05432076   0.00000000    -0.03880150   0.00000000
 -0.06598870   0.00000000    -0.03840039   0.00000000    -0.10187425   0.00000000
    5   20
  0.00634443   0.00000000     0.00019976   0.00000000    -0.00027564   0.00000000
  0.00001692   0.00000000     0.00630550   0.00000000    -0.00017271   0.00000000
 -0.00042170   0.00000000    -0.00003992   0.00000000    -0.01279782   0.00000000
    5   21
 -0.00136214   0.00000000    -0.00040487   0.00000000     0.00009424   0.00000000
  0.00017445   0.00000000    -0.00128839   0.00000000    -0.00012665   0.00000000
 -0.00034865   0.00000000     0.00014427   0.00000000     0.00202535   0.00000000
    5   22
 -0.00037092   0.00000000    -0.00058696   0.00000000    -0.00032085   0.00000000
 -0.00022465   0.00000000     0.00054501   0.00000000     0.00058783   0.00000000
  0.00137955   0.00000000     0.00118200   0.00000000    -0.00158544   0.00000000
    5   23
 -0.00004891   0.00000000    -0.00045156   0.00000000    -0.00005773   0.00000000
  0.00039046   0.00000000    -0.00065455   0.00000000     0.00018302   0.00000000
  0.00042571   0.00000000    -0.00134666   0.00000000    -0.00178411   0.00000000
    5   24
 -0.00026781   0.00000000     0.00026845   0.00000000    -0.00019069   0.00000000
 -0.00019226   0.00000000    -0.00021023   0.00000000    -0.00027925   0.00000000
 -0.00092634   0.00000000     0.00053059   0.00000000    -0.00165298   0.00000000
    6    1
 -0.00048063   0.00000000     0.00105970   0.00000000    -0.00002160   0.00000000
  0.00043299   0.00000000     0.00023916   0.00000000    -0.00001384   0.00000000
 -0.00001064   0.00000000    -0.00003201   0.00000000    -0.00221353   0.00000000
    6    2
  0.00075623   0.00000000    -0.00048651   0.00000000    -0.00001920   0.00000000
 -0.00223093   0.00000000    -0.00055166   0.00000000    -0.00001438   0.00000000
  0.00001769   0.00000000    -0.00006178   0.00000000    -0.00183303   0.00000000
    6    3
 -0.00067608   0.00000000     0.00022625   0.00000000    -0.00001809   0.00000000
  0.00063484   0.00000000     0.00220849   0.00000000    -0.00001221   0.00000000
  0.00004149   0.00000000     0.00000119   0.00000000    -0.00237567   0.00000000
    6    4
 -0.00001190   0.00000000     0.00060503   0.00000000    -0.00001873   0.00000000
  0.00164250   0.00000000    -0.00040579   0.00000000    -0.00001032   0.00000000
  0.00001110   0.00000000    -0.00005157   0.00000000    -0.00180957   0.00000000
    6    5
 -0.02325329   0.00000000     0.01520524   0.00000000     0.00000183   0.00000000
  0.01611018   0.00000000    -0.04241516   0.00000000     0.00003043   0.00000000
 -0.00006160   0.00000000     0.00001218   0.00000000     0.02131288   0.00000000
    6    6
  0.54972141   0.00000000     0.00131681   0.00000000     0.00000854   0.00000000
  0.00131681   0.00000000     0.54696131   0.00000000     0.00001840   0.00000000
  0.00000854   0.00000000     0.00001840   0.00000000     0.58808915   0.00000000
    6    7
 -0.02565817   0.00000000    -0.01745778   0.00000000     0.00000738   0.00000000
 -0.01828139   0.00000000    -0.04620059   0.00000000     0.00001862   0.00000000
 -0.00005553   0.00000000     0.00003563   0.00000000     0.02208384   0.00000000
    6    8
 -0.05343200   0.00000000     0.00033600   0.00000000    -0.00000551   0.00000000
  0.00011884   0.00000000    -0.01335209   0.00000000     0.00001784   0.00000000
 -0.00000957   0.00000000     0.00002119   0.00000000     0.02030729   0.00000000
    6    9
 -0.03414418   0.00000000     0.00010737   0.00000000     0.00011611   0.00000000
  0.00004280   0.00000000    -0.11669066   0.00000000    -0.07690762   0.00000000
  0.00012532   0.00000000    -0.07585662   0.00000000    -0.10311867   0.00000000
    6   10
 -0.09671251   0.00000000     0.03627425   0.00000000    -0.06657240   0.00000000
  0.03598691   0.00000000    -0.05511069   0.00000000     0.03838144   0.00000000
 -0.06599525   0.00000000     0.03814737   0.00000000    -0.10337593   0.00000000
    6   11
  0.00674222   0.00000000     0.00031310   0.00000000    -0.00010950   0.00000000
  0.00028760   0.00000000     0.00706075   0.00000000    -0.00000646   0.00000000
  0.00004723   0.00000000    -0.00004944   0.00000000    -0.01322166   0.00000000
    6   12
 -0.09638623   0.00000000    -0.03647415   0.00000000     0.06612883   0.00000000
 -0.03594833   0.00000000    -0.05470338   0.00000000     0.03850800   0.00000000
  0.06591587   0.00000000     0.03812786   0.00000000    -0.10325424   0.00000000
    6   13
 -0.00016149   0.00000000     0.00001296   0.00000000     0.00114945   0.00000000
 -0.00018686   0.00000000    -0.00007840   0.00000000    -0.00008456   0.00000000
 -0.00061039   0.00000000    -0.00035937   0.00000000    -0.00032500   0.00000000
    6   14
 -0.00201351   0.00000000    -0.00023108   0.00000000    -0.00012432   0.00000000
 -0.00044882   0.00000000    -0.00312503   0.00000000     0.00071522   0.00000000
 -0.00003566   0.00000000    -0.00016967   0.00000000     0.00269601   0.00000000
    6   15
  0.00008310   0.00000000    -0.00013302   0.00000000    -0.00081918   0.00000000
  0.00009549   0.00000000     0.00032438   0.00000000    -0.00010417   0.00000000
  0.00067562   0.00000000    -0.00044024   0.00000000    -0.00048903   0.00000000
    6   16
 -0.00024523   0.00000000    -0.00027276   0.00000000    -0.00039088   0.00000000
  0.00028812   0.00000000    -0.00032441   0.00000000    -0.00043612   0.00000000
  0.00003742   0.00000000     0.00068301   0.00000000    -0.00053284   0.00000000
    6   17
 -0.03414357   0.00000000     0.00005575   0.00000000    -0.00006124   0.00000000
 -0.00000093   0.00000000    -0.11663030   0.00000000     0.07691987   0.00000000
 -0.00007672   0.00000000     0.07586148   0.00000000    -0.10318388   0.00000000
    6   18
 -0.09680188   0.00000000     0.03632682   0.00000000     0.06657001   0.00000000
  0.03603975   0.00000000    -0.05514209   0.00000000    -0.03836974   0.00000000
  0.06597829   0.00000000    -0.03813990   0.00000000    -0.10325659   0.00000000
    6   19
  0.00673819   0.00000000     0.00031397   0.00000000     0.00013203   0.00000000
  0.00029698   0.00000000     0.00706179   0.00000000     0.00000483   0.00000000
 -0.00003772   0.00000000     0.00004699   0.00000000    -0.01322626   0.00000000
    6   20
 -0.09629406   0.00000000    -0.03647375   0.00000000    -0.06610072   0.00000000
 -0.03594803   0.00000000    -0.05473324   0.00000000    -0.03854526   0.00000000
 -0.06589499   0.00000000    -0.03817083   0.00000000    -0.10331733   0.00000000
    6   21
 -0.00016094   0.00000000     0.00001213   0.00000000    -0.00115818   0.00000000
 -0.00018661   0.00000000    -0.00007801   0.00000000     0.00007849   0.00000000
  0.00061033   0.00000000     0.00035564   0.00000000    -0.00031628   0.00000000
    6   22
 -0.00201180   0.00000000    -0.00023055   0.00000000     0.00011310   0.00000000
 -0.00044512   0.00000000    -0.00312449   0.00000000    -0.00071926   0.00000000
  0.00005835   0.00000000     0.00017484   0.00000000     0.00270387   0.00000000
    6   23
  0.00008301   0.00000000    -0.00013314   0.00000000     0.00081070   0.00000000
  0.00009525   0.00000000     0.00032462   0.00000000     0.00009749   0.00000000
 -0.00067470   0.00000000     0.00044093   0.00000000    -0.00047993   0.00000000
    6   24
 -0.00025102   0.00000000    -0.00027216   0.00000000     0.00038187   0.00000000
  0.00028727   0.00000000    -0.00032452   0.00000000     0.00042985   0.00000000
 -0.00006298   0.00000000    -0.00066626   0.00000000    -0.00052436   0.00000000
    7    1
  0.00103962   0.00000000    -0.00511234   0.00000000     0.00004885   0.00000000
  0.00092231   0.00000000     0.00190965   0.00000000    -0.00002912   0.00000000
 -0.00001019   0.00000000    -0.00003340   0.00000000    -0.00078535   0.00000000
    7    2
  0.00078541   0.00000000     0.00290127   0.00000000     0.00004444   0.00000000
  0.00002602   0.00000000    -0.00090821   0.00000000    -0.00002700   0.00000000
  0.00001627   0.00000000    -0.00006052   0.00000000    -0.00020159   0.00000000
    7    3
 -0.00079325   0.00000000    -0.00114648   0.00000000     0.00004384   0.00000000
 -0.00110817   0.00000000    -0.00166920   0.00000000    -0.00002919   0.00000000
  0.00004135   0.00000000     0.00000197   0.00000000    -0.00086028   0.00000000
    7    4
 -0.00238085   0.00000000     0.00070559   0.00000000     0.00004294   0.00000000
  0.00145485   0.00000000     0.00016252   0.00000000    -0.00002936   0.00000000
  0.00000952   0.00000000    -0.00005248   0.00000000    -0.00113995   0.00000000
    7    5
 -0.05255297   0.00000000     0.00221858   0.00000000    -0.00007005   0.00000000
 -0.00396606   0.00000000    -0.01483933   0.00000000     0.00003334   0.00000000
 -0.00006725   0.00000000     0.00000168   0.00000000     0.02127370   0.00000000
    7    6
 -0.02565817   0.00000000    -0.01828139   0.00000000    -0.00005553   0.00000000
 -0.01745778   0.00000000    -0.04620059   0.00000000     0.00003563   0.00000000
  0.00000738   0.00000000     0.00001862   0.00000000     0.02208384   0.00000000
    7    7
  0.54833366   0.00000000     0.00274960   0.00000000    -0.00005270   0.00000000
  0.00274960   0.00000000     0.54594290   0.00000000     0.00003390   0.00000000
 -0.00005270   0.00000000     0.00003390   0.00000000     0.57970125   0.00000000
    7    8
 -0.02302734   0.00000000     0.01283927   0.00000000    -0.00006038   0.00000000
  0.01707706   0.00000000    -0.04057209   0.00000000     0.00004609   0.00000000
 -0.00000187   0.00000000     0.00003103   0.00000000     0.01980765   0.00000000
    7    9
 -0.09676899   0.00000000    -0.03675705   0.00000000     0.06615920   0.00000000
 -0.03600987   0.00000000    -0.05482596   0.00000000     0.03822644   0.00000000
  0.06605581   0.00000000     0.03791804   0.00000000    -0.10195847   0.00000000
    7   10
  0.00649278   0.00000000     0.00030053   0.00000000    -0.00037149   0.00000000
  0.00039107   0.00000000     0.00701402   0.00000000     0.00047356   0.00000000
 -0.00030438   0.00000000     0.00014612   0.00000000    -0.01329983   0.00000000
    7   11
 -0.09749225   0.00000000     0.03654534   0.00000000    -0.06718549   0.00000000
  0.03698569   0.00000000    -0.05497179   0.00000000     0.03906695   0.00000000
 -0.06605509   0.00000000     0.03855085   0.00000000    -0.10173043   0.00000000
    7   12
 -0.03389756   0.00000000     0.00008599   0.00000000    -0.00015610   0.00000000
 -0.00064880   0.00000000    -0.11703071   0.00000000    -0.07607187   0.00000000
  0.00050060   0.00000000    -0.07542034   0.00000000    -0.10103632   0.00000000
    7   13
  0.00019116   0.00000000     0.00042876   0.00000000    -0.00013223   0.00000000
 -0.00046472   0.00000000    -0.00038635   0.00000000    -0.00029766   0.00000000
  0.00038730   0.00000000     0.00117984   0.00000000    -0.00146808   0.00000000
    7   14
  0.00019944   0.00000000     0.00072219   0.00000000    -0.00020609   0.00000000
  0.00062686   0.00000000     0.00051849   0.00000000    -0.00005202   0.00000000
  0.00149739   0.00000000    -0.00090972   0.00000000    -0.00162044   0.00000000
    7   15
 -0.00119994   0.00000000     0.00028741   0.00000000    -0.00009671   0.00000000
 -0.00030939   0.00000000    -0.00150647   0.00000000     0.00009863   0.00000000
 -0.00022443   0.00000000    -0.00010100   0.00000000     0.00240748   0.00000000
    7   16
 -0.00002275   0.00000000    -0.00004807   0.00000000     0.00005798   0.00000000
 -0.00042229   0.00000000    -0.00012221   0.00000000     0.00044565   0.00000000
 -0.00072735   0.00000000    -0.00062365   0.00000000    -0.00115000   0.00000000
    7   17
 -0.09669027   0.00000000    -0.03675766   0.00000000    -0.06616292   0.00000000
 -0.03601593   0.00000000    -0.05485638   0.00000000    -0.03825518   0.00000000
 -0.06604051   0.00000000    -0.03795812   0.00000000    -0.10201344   0.00000000
    7   18
  0.00649247   0.00000000     0.00030100   0.00000000     0.00036335   0.00000000
  0.00039184   0.00000000     0.00701462   0.00000000    -0.00046807   0.00000000
  0.00031569   0.00000000    -0.00015408   0.00000000    -0.01329435   0.00000000
    7   19
 -0.09758813   0.00000000     0.03659822   0.00000000     0.06715066   0.00000000
  0.03703111   0.00000000    -0.05500284   0.00000000    -0.03904505   0.00000000
  0.06604038   0.00000000    -0.03853944   0.00000000    -0.10159910   0.00000000
    7   20
 -0.03389699   0.00000000     0.00003383   0.00000000     0.00018009   0.00000000
 -0.00070152   0.00000000    -0.11696908   0.00000000     0.07609192   0.00000000
 -0.00045929   0.00000000     0.07542675   0.00000000    -0.10109368   0.00000000
    7   21
  0.00019152   0.00000000     0.00042949   0.00000000     0.00015494   0.00000000
 -0.00046529   0.00000000    -0.00038628   0.00000000     0.00028261   0.00000000
 -0.00038658   0.00000000    -0.00118014   0.00000000    -0.00147014   0.00000000
    7   22
  0.00020086   0.00000000     0.00072191   0.00000000     0.00022714   0.00000000
  0.00062276   0.00000000     0.00051857   0.00000000     0.00003827   0.00000000
 -0.00146531   0.00000000     0.00090692   0.00000000    -0.00162191   0.00000000
    7   23
 -0.00120013   0.00000000     0.00028774   0.00000000     0.00011659   0.00000000
 -0.00030866   0.00000000    -0.00150573   0.00000000    -0.00011197   0.00000000
  0.00022197   0.00000000     0.00010849   0.00000000     0.00240574   0.00000000
    7   24
 -0.00002212   0.00000000    -0.00004892   0.00000000    -0.00003587   0.00000000
 -0.00041835   0.00000000    -0.00012155   0.00000000    -0.00045981   0.00000000
  0.00070307   0.00000000     0.00063673   0.00000000    -0.00115075   0.00000000
    8    1
 -0.00166200   0.00000000    -0.00054150   0.00000000    -0.00001772   0.00000000
  0.00074452   0.00000000    -0.00359350   0.00000000    -0.00001420   0.00000000
 -0.00001446   0.00000000    -0.00003190   0.00000000     0.00358643   0.00000000
    8    2
  0.00180313   0.00000000    -0.00122217   0.00000000    -0.00001442   0.00000000
  0.00038628   0.00000000     0.00126592   0.00000000    -0.00001531   0.00000000
  0.00001665   0.00000000    -0.00006260   0.00000000    -0.00028936   0.00000000
    8    3
  0.00052633   0.00000000    -0.00020969   0.00000000    -0.00001637   0.00000000
  0.00010060   0.00000000     0.00102363   0.00000000    -0.00001461   0.00000000
  0.00004089   0.00000000     0.00000185   0.00000000    -0.00032062   0.00000000
    8    4
  0.00021291   0.00000000     0.00177057   0.00000000    -0.00001608   0.00000000
 -0.00196744   0.00000000    -0.00032719   0.00000000    -0.00001489   0.00000000
  0.00001190   0.00000000    -0.00005041   0.00000000    -0.00050252   0.00000000
    8    5
 -0.02376953   0.00000000    -0.01537050   0.00000000     0.00000412   0.00000000
 -0.01071700   0.00000000    -0.03887722   0.00000000     0.00002230   0.00000000
 -0.00005606   0.00000000     0.00000015   0.00000000     0.01969725   0.00000000
    8    6
 -0.05343200   0.00000000     0.00011884   0.00000000    -0.00000957   0.00000000
  0.00033600   0.00000000    -0.01335209   0.00000000     0.00002119   0.00000000
 -0.00000551   0.00000000     0.00001784   0.00000000     0.02030729   0.00000000
    8    7
 -0.02302734   0.00000000     0.01707706   0.00000000    -0.00000187   0.00000000
  0.01283927   0.00000000    -0.04057209   0.00000000     0.00003103   0.00000000
 -0.00006038   0.00000000     0.00004609   0.00000000     0.01980765   0.00000000
    8    8
  0.54339500   0.00000000    -0.00132492   0.00000000     0.00000705   0.00000000
 -0.00132492   0.00000000     0.53651290   0.00000000     0.00001996   0.00000000
  0.00000705   0.00000000     0.00001996   0.00000000     0.57369346   0.00000000
    8    9
  0.00660202   0.00000000     0.00000931   0.00000000     0.00022038   0.00000000
 -0.00014181   0.00000000     0.00635658   0.00000000    -0.00026748   0.00000000
  0.00016202   0.00000000    -0.00044437   0.00000000    -0.01273146   0.00000000
    8   10
 -0.09639155   0.00000000    -0.03634018   0.00000000     0.06547087   0.00000000
 -0.03685576   0.00000000    -0.05487690   0.00000000     0.03784402   0.00000000
  0.06452327   0.00000000     0.03787717   0.00000000    -0.10005338   0.00000000
    8   11
 -0.03292410   0.00000000    -0.00008318   0.00000000     0.00024145   0.00000000
 -0.00030317   0.00000000    -0.11667561   0.00000000    -0.07612390   0.00000000
  0.00022763   0.00000000    -0.07421496   0.00000000    -0.09945010   0.00000000
    8   12
 -0.09686591   0.00000000     0.03610461   0.00000000    -0.06565996   0.00000000
  0.03668164   0.00000000    -0.05445919   0.00000000     0.03826612   0.00000000
 -0.06462286   0.00000000     0.03799870   0.00000000    -0.10018697   0.00000000
    8   13
 -0.00048139   0.00000000    -0.00014046   0.00000000    -0.00091183   0.00000000
  0.00031498   0.00000000     0.00032557   0.00000000     0.00029000   0.00000000
  0.00206263   0.00000000    -0.00096852   0.00000000    -0.00264017   0.00000000
    8   14
  0.00043764   0.00000000     0.00023718   0.00000000     0.00024800   0.00000000
 -0.00008859   0.00000000    -0.00028991   0.00000000    -0.00015857   0.00000000
  0.00037294   0.00000000     0.00290717   0.00000000    -0.00269601   0.00000000
    8   15
 -0.00055669   0.00000000    -0.00001722   0.00000000     0.00110857   0.00000000
 -0.00015433   0.00000000     0.00049815   0.00000000     0.00013797   0.00000000
 -0.00212280   0.00000000    -0.00088148   0.00000000    -0.00235867   0.00000000
    8   16
 -0.00122609   0.00000000     0.00008158   0.00000000     0.00003662   0.00000000
  0.00035131   0.00000000    -0.00127194   0.00000000    -0.00044249   0.00000000
  0.00001483   0.00000000    -0.00002854   0.00000000     0.00217125   0.00000000
    8   17
  0.00660887   0.00000000     0.00000899   0.00000000    -0.00019966   0.00000000
 -0.00014343   0.00000000     0.00635715   0.00000000     0.00026723   0.00000000
 -0.00014100   0.00000000     0.00043242   0.00000000    -0.01273259   0.00000000
    8   18
 -0.09630215   0.00000000    -0.03634071   0.00000000    -0.06544623   0.00000000
 -0.03685624   0.00000000    -0.05490796   0.00000000    -0.03787919   0.00000000
 -0.06451185   0.00000000    -0.03791037   0.00000000    -0.10011509   0.00000000
    8   19
 -0.03292567   0.00000000    -0.00013511   0.00000000    -0.00018867   0.00000000
 -0.00035701   0.00000000    -0.11661541   0.00000000     0.07613860   0.00000000
 -0.00019081   0.00000000     0.07422319   0.00000000    -0.09951529   0.00000000
    8   20
 -0.09695392   0.00000000     0.03615597   0.00000000     0.06565275   0.00000000
  0.03673318   0.00000000    -0.05448915   0.00000000    -0.03825118   0.00000000
  0.06461048   0.00000000    -0.03799143   0.00000000    -0.10006231   0.00000000
    8   21
 -0.00048067   0.00000000    -0.00014061   0.00000000     0.00090519   0.00000000
  0.00031453   0.00000000     0.00032580   0.00000000    -0.00029800   0.00000000
 -0.00206330   0.00000000     0.00096229   0.00000000    -0.00263498   0.00000000
    8   22
  0.00043669   0.00000000     0.00023902   0.00000000    -0.00025349   0.00000000
 -0.00008488   0.00000000    -0.00029075   0.00000000     0.00015022   0.00000000
 -0.00035175   0.00000000    -0.00290951   0.00000000    -0.00268962   0.00000000
    8   23
 -0.00055727   0.00000000    -0.00001827   0.00000000    -0.00111549   0.00000000
 -0.00015318   0.00000000     0.00049845   0.00000000    -0.00014639   0.00000000
  0.00212676   0.00000000     0.00088850   0.00000000    -0.00234926   0.00000000
    8   24
 -0.00122076   0.00000000     0.00008202   0.00000000    -0.00004598   0.00000000
  0.00035187   0.00000000    -0.00127213   0.00000000     0.00043630   0.00000000
 -0.00003676   0.00000000     0.00004617   0.00000000     0.00218002   0.00000000
    9    1
 -0.00134862   0.00000000     0.00009535   0.00000000     0.00006344   0.00000000
  0.00000325   0.00000000    -0.00049408   0.00000000    -0.00042012   0.00000000
  0.00016131   0.00000000    -0.00194510   0.00000000     0.00285188   0.00000000
    9    2
 -0.00011139   0.00000000    -0.00036091   0.00000000     0.00090853   0.00000000
 -0.00026638   0.00000000    -0.00013063   0.00000000     0.00036716   0.00000000
  0.00018054   0.00000000     0.00087305   0.00000000    -0.00114505   0.00000000
    9    3
  0.00027875   0.00000000     0.00022186   0.00000000    -0.00005480   0.00000000
  0.00001215   0.00000000    -0.00069693   0.00000000    -0.00063176   0.00000000
 -0.00034089   0.00000000    -0.00004646   0.00000000    -0.00110001   0.00000000
    9    4
 -0.00014420   0.00000000    -0.00005598   0.00000000    -0.00089798   0.00000000
 -0.00000181   0.00000000    -0.00039564   0.00000000     0.00042727   0.00000000
  0.00004146   0.00000000     0.00054290   0.00000000    -0.00159813   0.00000000
    9    5
 -0.09652694   0.00000000     0.03642705   0.00000000    -0.06585470   0.00000000
  0.03714739   0.00000000    -0.05501473   0.00000000     0.03792530   0.00000000
 -0.06639511   0.00000000     0.03847779   0.00000000    -0.10162132   0.00000000
    9    6
 -0.03414418   0.00000000     0.00004280   0.00000000     0.00012532   0.00000000
  0.00010737   0.00000000    -0.11669066   0.00000000    -0.07585662   0.00000000
  0.00011611   0.00000000    -0.07690762   0.00000000    -0.10311867   0.00000000
    9    7
 -0.09676899   0.00000000    -0.03600987   0.00000000     0.06605581   0.00000000
 -0.03675705   0.00000000    -0.05482596   0.00000000     0.03791804   0.00000000
  0.06615920   0.00000000     0.03822644   0.00000000    -0.10195847   0.00000000
    9    8
  0.00660202   0.00000000    -0.00014181   0.00000000     0.00016202   0.00000000
  0.00000931   0.00000000     0.00635658   0.00000000    -0.00044437   0.00000000
  0.00022038   0.00000000    -0.00026748   0.00000000    -0.01273146   0.00000000
    9    9
  0.25064376   0.00000000    -0.00029135   0.00000000    -0.00000379   0.00000000
 -0.00029135   0.00000000     0.25032682   0.00000000    -0.00000078   0.00000000
 -0.00000379   0.00000000    -0.00000078   0.00000000     0.32288736   0.00000000
    9   10
 -0.00349773   0.00000000     0.01530425   0.00000000     0.00173066   0.00000000
  0.01522613   0.00000000    -0.02117981   0.00000000     0.00100291   0.00000000
  0.00174682   0.00000000     0.00082472   0.00000000     0.01527647   0.00000000
    9   11
 -0.03062416   0.00000000     0.00008040   0.00000000    -0.00017644   0.00000000
 -0.00001725   0.00000000     0.00527750   0.00000000    -0.00170043   0.00000000
  0.00015161   0.00000000    -0.00215702   0.00000000     0.01479057   0.00000000
    9   12
 -0.00318861   0.00000000    -0.01531104   0.00000000    -0.00162860   0.00000000
 -0.01533324   0.00000000    -0.02106067   0.00000000     0.00105003   0.00000000
 -0.00179115   0.00000000     0.00117181   0.00000000     0.01509760   0.00000000
    9   13
  0.00019074   0.00000000     0.00013402   0.00000000     0.00006989   0.00000000
  0.00020718   0.00000000     0.00005247   0.00000000    -0.00009920   0.00000000
 -0.00003859   0.00000000     0.00015500   0.00000000    -0.00036320   0.00000000
    9   14
  0.00034267   0.00000000     0.00006433   0.00000000    -0.00002134   0.00000000
  0.00007006   0.00000000     0.00016364   0.00000000    -0.00018419   0.00000000
 -0.00000471   0.00000000    -0.00011006   0.00000000    -0.00002687   0.00000000
    9   15
  0.00018996   0.00000000    -0.00004869   0.00000000     0.00005778   0.00000000
 -0.00020837   0.00000000     0.00012278   0.00000000    -0.00025241   0.00000000
  0.00023397   0.00000000    -0.00007329   0.00000000    -0.00035412   0.00000000
    9   16
  0.00005515   0.00000000    -0.00000787   0.00000000     0.00000287   0.00000000
 -0.00002536   0.00000000     0.00022028   0.00000000     0.00002274   0.00000000
  0.00005939   0.00000000    -0.00009622   0.00000000     0.00034418   0.00000000
    9   17
  0.00725468   0.00000000     0.00001247   0.00000000    -0.00004649   0.00000000
  0.00001580   0.00000000     0.00719261   0.00000000    -0.00006313   0.00000000
  0.00009862   0.00000000     0.00004591   0.00000000    -0.03608134   0.00000000
    9   18
  0.00458971   0.00000000     0.00634314   0.00000000    -0.00602893   0.00000000
  0.00627159   0.00000000    -0.00293321   0.00000000    -0.00336621   0.00000000
  0.00578206   0.00000000     0.00337809   0.00000000    -0.00170038   0.00000000
    9   19
 -0.00648712   0.00000000    -0.00007855   0.00000000    -0.00009267   0.00000000
 -0.00007580   0.00000000     0.00819982   0.00000000     0.00716467   0.00000000
 -0.00000570   0.00000000    -0.00668972   0.00000000    -0.00201601   0.00000000
    9   20
  0.00469400   0.00000000    -0.00647162   0.00000000     0.00581004   0.00000000
 -0.00638571   0.00000000    -0.00299982   0.00000000    -0.00330224   0.00000000
 -0.00584080   0.00000000     0.00355786   0.00000000    -0.00161091   0.00000000
    9   21
 -0.00109418   0.00000000     0.00068933   0.00000000     0.00186387   0.00000000
  0.00084384   0.00000000    -0.00013658   0.00000000    -0.00124287   0.00000000
  0.00250513   0.00000000    -0.00101432   0.00000000    -0.00263673   0.00000000
    9   22
  0.00016768   0.00000000     0.00005709   0.00000000    -0.00000302   0.00000000
  0.00014854   0.00000000    -0.00146176   0.00000000     0.00309607   0.00000000
 -0.00021936   0.00000000     0.00317289   0.00000000    -0.00228098   0.00000000
    9   23
 -0.00106638   0.00000000    -0.00060045   0.00000000    -0.00204718   0.00000000
 -0.00073947   0.00000000    -0.00014858   0.00000000    -0.00128823   0.00000000
 -0.00258862   0.00000000    -0.00116443   0.00000000    -0.00209008   0.00000000
    9   24
  0.00037174   0.00000000    -0.00011083   0.00000000     0.00001140   0.00000000
  0.00000637   0.00000000     0.00047414   0.00000000    -0.00013826   0.00000000
 -0.00013219   0.00000000     0.00000469   0.00000000     0.00145432   0.00000000
   10    1
 -0.00021772   0.00000000     0.00104143   0.00000000     0.00075234   0.00000000
  0.00021609   0.00000000    -0.00050107   0.00000000     0.00117956   0.00000000
 -0.00060431   0.00000000    -0.00398765   0.00000000    -0.00189658   0.00000000
   10    2
 -0.00155909   0.00000000     0.00003900   0.00000000    -0.00016812   0.00000000
  0.00049406   0.00000000    -0.00115472   0.00000000     0.00014093   0.00000000
 -0.00180767   0.00000000     0.00077790   0.00000000     0.00233633   0.00000000
   10    3
  0.00004649   0.00000000     0.00013819   0.00000000    -0.00070620   0.00000000
 -0.00018839   0.00000000     0.00013855   0.00000000     0.00033655   0.00000000
  0.00084455   0.00000000    -0.00047874   0.00000000    -0.00193996   0.00000000
   10    4
 -0.00057003   0.00000000    -0.00105137   0.00000000    -0.00022339   0.00000000
 -0.00032660   0.00000000    -0.00028055   0.00000000    -0.00096823   0.00000000
  0.00213918   0.00000000     0.00189638   0.00000000    -0.00146193   0.00000000
   10    5
 -0.03325226   0.00000000     0.00069161   0.00000000    -0.00054226   0.00000000
 -0.00027260   0.00000000    -0.11677094   0.00000000    -0.07513552   0.00000000
  0.00002510   0.00000000    -0.07603064   0.00000000    -0.10075711   0.00000000
   10    6
 -0.09671251   0.00000000     0.03598691   0.00000000    -0.06599525   0.00000000
  0.03627425   0.00000000    -0.05511069   0.00000000     0.03814737   0.00000000
 -0.06657240   0.00000000     0.03838144   0.00000000    -0.10337593   0.00000000
   10    7
  0.00649278   0.00000000     0.00039107   0.00000000    -0.00030438   0.00000000
  0.00030053   0.00000000     0.00701402   0.00000000     0.00014612   0.00000000
 -0.00037149   0.00000000     0.00047356   0.00000000    -0.01329983   0.00000000
   10    8
 -0.09639155   0.00000000    -0.03685576   0.00000000     0.06452327   0.00000000
 -0.03634018   0.00000000    -0.05487690   0.00000000     0.03787717   0.00000000
  0.06547087   0.00000000     0.03784402   0.00000000    -0.10005338   0.00000000
   10    9
 -0.00349773   0.00000000     0.01522613   0.00000000     0.00174682   0.00000000
  0.01530425   0.00000000    -0.02117981   0.00000000     0.00082472   0.00000000
  0.00173066   0.00000000     0.00100291   0.00000000     0.01527647   0.00000000
   10   10
  0.25018766   0.00000000    -0.00058641   0.00000000     0.00125056   0.00000000
 -0.00058641   0.00000000     0.24944372   0.00000000    -0.00017488   0.00000000
  0.00125056   0.00000000    -0.00017488   0.00000000     0.32024790   0.00000000
   10   11
 -0.00348626   0.00000000    -0.01516399   0.00000000    -0.00165311   0.00000000
 -0.01499510   0.00000000    -0.02096049   0.00000000     0.00094423   0.00000000
 -0.00211658   0.00000000     0.00114148   0.00000000     0.01458639   0.00000000
   10   12
 -0.03062370   0.00000000    -0.00000969   0.00000000     0.00025504   0.00000000
  0.00010536   0.00000000     0.00536121   0.00000000    -0.00192535   0.00000000
 -0.00020038   0.00000000    -0.00190895   0.00000000     0.01534141   0.00000000
   10   13
  0.00039229   0.00000000    -0.00008490   0.00000000    -0.00021575   0.00000000
  0.00009725   0.00000000     0.00012011   0.00000000     0.00004597   0.00000000
 -0.00031304   0.00000000     0.00047307   0.00000000    -0.00068032   0.00000000
   10   14
  0.00019170   0.00000000    -0.00003799   0.00000000    -0.00014566   0.00000000
 -0.00000572   0.00000000     0.00039507   0.00000000    -0.00008001   0.00000000
 -0.00004921   0.00000000     0.00015872   0.00000000     0.00023528   0.00000000
   10   15
  0.00006599   0.00000000     0.00007920   0.00000000    -0.00029708   0.00000000
  0.00008906   0.00000000     0.00012675   0.00000000     0.00004026   0.00000000
 -0.00012803   0.00000000     0.00055854   0.00000000     0.00098828   0.00000000
   10   16
  0.00019336   0.00000000     0.00006056   0.00000000    -0.00000585   0.00000000
 -0.00001667   0.00000000     0.00027407   0.00000000    -0.00004258   0.00000000
 -0.00019975   0.00000000     0.00015241   0.00000000    -0.00037194   0.00000000
   10   17
  0.00462138   0.00000000     0.00626734   0.00000000    -0.00577995   0.00000000
  0.00635633   0.00000000    -0.00293319   0.00000000    -0.00337274   0.00000000
  0.00603126   0.00000000     0.00337100   0.00000000    -0.00170019   0.00000000
   10   18
  0.00724576   0.00000000     0.00014550   0.00000000     0.00002851   0.00000000
  0.00014598   0.00000000     0.00728667   0.00000000    -0.00004580   0.00000000
  0.00000106   0.00000000     0.00002916   0.00000000    -0.03584123   0.00000000
   10   19
  0.00436264   0.00000000    -0.00660865   0.00000000     0.00651926   0.00000000
 -0.00637863   0.00000000    -0.00309051   0.00000000    -0.00365609   0.00000000
 -0.00594168   0.00000000     0.00357746   0.00000000    -0.00206876   0.00000000
   10   20
 -0.00637610   0.00000000     0.00009042   0.00000000     0.00010500   0.00000000
 -0.00015812   0.00000000     0.00829267   0.00000000     0.00701219   0.00000000
  0.00025780   0.00000000    -0.00702740   0.00000000    -0.00193436   0.00000000
   10   21
  0.00017986   0.00000000    -0.00002000   0.00000000     0.00006436   0.00000000
 -0.00026077   0.00000000    -0.00097844   0.00000000     0.00153709   0.00000000
  0.00061979   0.00000000     0.00209671   0.00000000    -0.00021175   0.00000000
   10   22
 -0.00109633   0.00000000     0.00080548   0.00000000     0.00265036   0.00000000
  0.00079306   0.00000000    -0.00051854   0.00000000    -0.00161780   0.00000000
  0.00208737   0.00000000    -0.00114172   0.00000000    -0.00243905   0.00000000
   10   23
  0.00059111   0.00000000     0.00009092   0.00000000     0.00017028   0.00000000
  0.00004600   0.00000000     0.00051205   0.00000000    -0.00007513   0.00000000
 -0.00040928   0.00000000     0.00009196   0.00000000     0.00107044   0.00000000
   10   24
 -0.00051868   0.00000000    -0.00067144   0.00000000    -0.00204474   0.00000000
 -0.00065882   0.00000000    -0.00023540   0.00000000    -0.00112288   0.00000000
 -0.00164971   0.00000000    -0.00130803   0.00000000    -0.00180751   0.00000000
   11    1
 -0.00004224   0.00000000     0.00002888   0.00000000    -0.00017842   0.00000000
  0.00021542   0.00000000    -0.00101480   0.00000000    -0.00157804   0.00000000
  0.00016027   0.00000000    -0.00261406   0.00000000    -0.00235685   0.00000000
   11    2
 -0.00090013   0.00000000     0.00051142   0.00000000    -0.00094859   0.00000000
  0.00002640   0.00000000     0.00011397   0.00000000     0.00068178   0.00000000
 -0.00113830   0.00000000     0.00176610   0.00000000    -0.00203097   0.00000000
   11    3
 -0.00096963   0.00000000    -0.00014104   0.00000000    -0.00021124   0.00000000
 -0.00038206   0.00000000    -0.00160838   0.00000000    -0.00006486   0.00000000
  0.00016923   0.00000000     0.00000044   0.00000000     0.00207858   0.00000000
   11    4
 -0.00010476   0.00000000    -0.00049765   0.00000000     0.00069562   0.00000000
  0.00027717   0.00000000     0.00042761   0.00000000     0.00053485   0.00000000
  0.00024734   0.00000000     0.00059616   0.00000000    -0.00161863   0.00000000
   11    5
 -0.09651232   0.00000000    -0.03709953   0.00000000     0.06600869   0.00000000
 -0.03665335   0.00000000    -0.05429008   0.00000000     0.03835867   0.00000000
  0.06721711   0.00000000     0.03875411   0.00000000    -0.10181592   0.00000000
   11    6
  0.00674222   0.00000000     0.00028760   0.00000000     0.00004723   0.00000000
  0.00031310   0.00000000     0.00706075   0.00000000    -0.00004944   0.00000000
 -0.00010950   0.00000000    -0.00000646   0.00000000    -0.01322166   0.00000000
   11    7
 -0.09749225   0.00000000     0.03698569   0.00000000    -0.06605509   0.00000000
  0.03654534   0.00000000    -0.05497179   0.00000000     0.03855085   0.00000000
 -0.06718549   0.00000000     0.03906695   0.00000000    -0.10173043   0.00000000
   11    8
 -0.03292410   0.00000000    -0.00030317   0.00000000     0.00022763   0.00000000
 -0.00008318   0.00000000    -0.11667561   0.00000000    -0.07421496   0.00000000
  0.00024145   0.00000000    -0.07612390   0.00000000    -0.09945010   0.00000000
   11    9
 -0.03062416   0.00000000    -0.00001725   0.00000000     0.00015161   0.00000000
  0.00008040   0.00000000     0.00527750   0.00000000    -0.00215702   0.00000000
 -0.00017644   0.00000000    -0.00170043   0.00000000     0.01479057   0.00000000
   11   10
 -0.00348626   0.00000000    -0.01499510   0.00000000    -0.00211658   0.00000000
 -0.01516399   0.00000000    -0.02096049   0.00000000     0.00114148   0.00000000
 -0.00165311   0.00000000     0.00094423   0.00000000     0.01458639   0.00000000
   11   11
  0.25017181   0.00000000     0.00008144   0.00000000    -0.00000217   0.00000000
  0.00008144   0.00000000     0.24854627   0.00000000    -0.00255533   0.00000000
 -0.00000217   0.00000000    -0.00255533   0.00000000     0.31968528   0.00000000
   11   12
 -0.00358517   0.00000000     0.01507074   0.00000000     0.00167983   0.00000000
  0.01518407   0.00000000    -0.02110376   0.00000000     0.00090132   0.00000000
  0.00130426   0.00000000     0.00081079   0.00000000     0.01458489   0.00000000
   11   13
 -0.00000711   0.00000000    -0.00007529   0.00000000    -0.00004877   0.00000000
 -0.00012013   0.00000000     0.00033576   0.00000000    -0.00001469   0.00000000
  0.00000798   0.00000000     0.00024258   0.00000000     0.00013270   0.00000000
   11   14
 -0.00007106   0.00000000    -0.00002267   0.00000000     0.00003693   0.00000000
  0.00008636   0.00000000     0.00013660   0.00000000     0.00025615   0.00000000
 -0.00018334   0.00000000    -0.00050272   0.00000000     0.00095272   0.00000000
   11   15
  0.00013538   0.00000000     0.00006086   0.00000000     0.00010859   0.00000000
 -0.00002600   0.00000000     0.00013850   0.00000000     0.00003641   0.00000000
  0.00020516   0.00000000     0.00053056   0.00000000    -0.00035262   0.00000000
   11   16
  0.00029315   0.00000000     0.00005998   0.00000000     0.00004491   0.00000000
  0.00002288   0.00000000     0.00006953   0.00000000     0.00005128   0.00000000
  0.00003240   0.00000000    -0.00012420   0.00000000    -0.00033138   0.00000000
   11   17
 -0.00647291   0.00000000    -0.00007478   0.00000000     0.00002557   0.00000000
 -0.00011958   0.00000000     0.00820396   0.00000000     0.00668379   0.00000000
  0.00009018   0.00000000    -0.00716896   0.00000000    -0.00201568   0.00000000
   11   18
  0.00433184   0.00000000    -0.00639226   0.00000000     0.00595139   0.00000000
 -0.00660598   0.00000000    -0.00309534   0.00000000    -0.00358319   0.00000000
 -0.00651099   0.00000000     0.00365285   0.00000000    -0.00206911   0.00000000
   11   19
  0.00716711   0.00000000     0.00007549   0.00000000     0.00000071   0.00000000
  0.00004672   0.00000000     0.00725290   0.00000000    -0.00011100   0.00000000
  0.00002851   0.00000000     0.00009401   0.00000000    -0.03580532   0.00000000
   11   20
  0.00463983   0.00000000     0.00646716   0.00000000    -0.00605379   0.00000000
  0.00646508   0.00000000    -0.00298990   0.00000000    -0.00363305   0.00000000
  0.00649553   0.00000000     0.00354985   0.00000000    -0.00261744   0.00000000
   11   21
 -0.00030314   0.00000000    -0.00048404   0.00000000    -0.00103498   0.00000000
 -0.00023404   0.00000000    -0.00013140   0.00000000    -0.00072630   0.00000000
 -0.00096955   0.00000000    -0.00082562   0.00000000    -0.00056515   0.00000000
   11   22
  0.00054412   0.00000000     0.00005180   0.00000000     0.00005801   0.00000000
  0.00006033   0.00000000     0.00076968   0.00000000    -0.00018154   0.00000000
  0.00039575   0.00000000    -0.00035294   0.00000000     0.00163868   0.00000000
   11   23
 -0.00070892   0.00000000     0.00049159   0.00000000     0.00144906   0.00000000
  0.00014113   0.00000000    -0.00023624   0.00000000    -0.00060600   0.00000000
  0.00114576   0.00000000    -0.00034549   0.00000000    -0.00037096   0.00000000
   11   24
  0.00042060   0.00000000    -0.00006070   0.00000000     0.00015900   0.00000000
 -0.00016900   0.00000000    -0.00092108   0.00000000     0.00228102   0.00000000
  0.00029198   0.00000000     0.00229751   0.00000000    -0.00186071   0.00000000
   12    1
 -0.00005987   0.00000000    -0.00093803   0.00000000    -0.00093720   0.00000000
 -0.00028547   0.00000000    -0.00034602   0.00000000     0.00079387   0.00000000
  0.00023803   0.00000000    -0.00318911   0.00000000    -0.00247486   0.00000000
   12    2
 -0.00028559   0.00000000     0.00038692   0.00000000     0.00016523   0.00000000
  0.00029168   0.00000000    -0.00022143   0.00000000    -0.00107580   0.00000000
 -0.00074361   0.00000000     0.00080697   0.00000000    -0.00146945   0.00000000
   12    3
 -0.00051610   0.00000000    -0.00002120   0.00000000     0.00069852   0.00000000
  0.00014151   0.00000000    -0.00008160   0.00000000     0.00041403   0.00000000
 -0.00108943   0.00000000    -0.00009597   0.00000000    -0.00126845   0.00000000
   12    4
 -0.00092322   0.00000000     0.00021651   0.00000000     0.00032189   0.00000000
 -0.00072799   0.00000000    -0.00120915   0.00000000     0.00019252   0.00000000
  0.00129077   0.00000000     0.00145446   0.00000000     0.00232666   0.00000000
   12    5
  0.00634450   0.00000000     0.00001652   0.00000000     0.00042840   0.00000000
  0.00019923   0.00000000     0.00630562   0.00000000     0.00003517   0.00000000
  0.00026722   0.00000000     0.00016198   0.00000000    -0.01279956   0.00000000
   12    6
 -0.09638623   0.00000000    -0.03594833   0.00000000     0.06591587   0.00000000
 -0.03647415   0.00000000    -0.05470338   0.00000000     0.03812786   0.00000000
  0.06612883   0.00000000     0.03850800   0.00000000    -0.10325424   0.00000000
   12    7
 -0.03389756   0.00000000    -0.00064880   0.00000000     0.00050060   0.00000000
  0.00008599   0.00000000    -0.11703071   0.00000000    -0.07542034   0.00000000
 -0.00015610   0.00000000    -0.07607187   0.00000000    -0.10103632   0.00000000
   12    8
 -0.09686591   0.00000000     0.03668164   0.00000000    -0.06462286   0.00000000
  0.03610461   0.00000000    -0.05445919   0.00000000     0.03799870   0.00000000
 -0.06565996   0.00000000     0.03826612   0.00000000    -0.10018697   0.00000000
   12    9
 -0.00318861   0.00000000    -0.01533324   0.00000000    -0.00179115   0.00000000
 -0.01531104   0.00000000    -0.02106067   0.00000000     0.00117181   0.00000000
 -0.00162860   0.00000000     0.00105003   0.00000000     0.01509760   0.00000000
   12   10
 -0.03062370   0.00000000     0.00010536   0.00000000    -0.00020038   0.00000000
 -0.00000969   0.00000000     0.00536121   0.00000000    -0.00190895   0.00000000
  0.00025504   0.00000000    -0.00192535   0.00000000     0.01534141   0.00000000
   12   11
 -0.00358517   0.00000000     0.01518407   0.00000000     0.00130426   0.00000000
  0.01507074   0.00000000    -0.02110376   0.00000000     0.00081079   0.00000000
  0.00167983   0.00000000     0.00090132   0.00000000     0.01458489   0.00000000
   12   12
  0.25074605   0.00000000     0.00048723   0.00000000    -0.00076361   0.00000000
  0.00048723   0.00000000     0.24938492   0.00000000    -0.00042083   0.00000000
 -0.00076361   0.00000000    -0.00042083   0.00000000     0.32056924   0.00000000
   12   13
  0.00007157   0.00000000     0.00012506   0.00000000     0.00012264   0.00000000
  0.00002368   0.00000000     0.00009309   0.00000000    -0.00001970   0.00000000
  0.00001340   0.00000000     0.00053079   0.00000000     0.00086856   0.00000000
   12   14
  0.00008180   0.00000000    -0.00006225   0.00000000     0.00018211   0.00000000
 -0.00004793   0.00000000     0.00044633   0.00000000    -0.00011707   0.00000000
  0.00009700   0.00000000    -0.00005781   0.00000000     0.00036231   0.00000000
   12   15
  0.00035385   0.00000000     0.00010009   0.00000000     0.00029175   0.00000000
  0.00008096   0.00000000     0.00021405   0.00000000     0.00019525   0.00000000
  0.00046169   0.00000000     0.00018937   0.00000000    -0.00015474   0.00000000
   12   16
  0.00015670   0.00000000    -0.00007099   0.00000000     0.00001634   0.00000000
  0.00008659   0.00000000     0.00031481   0.00000000    -0.00008915   0.00000000
 -0.00010277   0.00000000    -0.00011086   0.00000000    -0.00058830   0.00000000
   12   17
  0.00466446   0.00000000    -0.00638499   0.00000000     0.00584788   0.00000000
 -0.00645302   0.00000000    -0.00299915   0.00000000    -0.00356001   0.00000000
 -0.00579760   0.00000000     0.00329802   0.00000000    -0.00161060   0.00000000
   12   18
 -0.00637303   0.00000000    -0.00015214   0.00000000    -0.00025993   0.00000000
  0.00008505   0.00000000     0.00829043   0.00000000     0.00702435   0.00000000
 -0.00010730   0.00000000    -0.00701575   0.00000000    -0.00193435   0.00000000
   12   19
  0.00460673   0.00000000     0.00646055   0.00000000    -0.00649178   0.00000000
  0.00648961   0.00000000    -0.00298812   0.00000000    -0.00354357   0.00000000
  0.00605791   0.00000000     0.00363407   0.00000000    -0.00261758   0.00000000
   12   20
  0.00728179   0.00000000    -0.00007815   0.00000000    -0.00003150   0.00000000
 -0.00007819   0.00000000     0.00725449   0.00000000     0.00005677   0.00000000
  0.00006196   0.00000000    -0.00007395   0.00000000    -0.03583753   0.00000000
   12   21
  0.00048578   0.00000000    -0.00002721   0.00000000    -0.00000835   0.00000000
  0.00000711   0.00000000     0.00027964   0.00000000     0.00002940   0.00000000
  0.00039427   0.00000000     0.00027673   0.00000000     0.00094188   0.00000000
   12   22
 -0.00104403   0.00000000    -0.00068930   0.00000000    -0.00259688   0.00000000
 -0.00066834   0.00000000    -0.00011286   0.00000000    -0.00137069   0.00000000
 -0.00193198   0.00000000    -0.00082269   0.00000000    -0.00209168   0.00000000
   12   23
  0.00013594   0.00000000    -0.00009729   0.00000000    -0.00008070   0.00000000
  0.00016100   0.00000000    -0.00108094   0.00000000     0.00164903   0.00000000
 -0.00037788   0.00000000     0.00208648   0.00000000    -0.00074716   0.00000000
   12   24
 -0.00089047   0.00000000     0.00072477   0.00000000     0.00200571   0.00000000
  0.00074933   0.00000000    -0.00020459   0.00000000    -0.00095927   0.00000000
  0.00148134   0.00000000    -0.00141761   0.00000000    -0.00178197   0.00000000
   13    1
 -0.09515938   0.00000000     0.04231039   0.00000000     0.04866729   0.00000000
  0.03997523   0.00000000    -0.04922179   0.00000000    -0.03167196   0.00000000
  0.06445899   0.00000000    -0.04147039   0.00000000    -0.07715756   0.00000000
   13    2
 -0.02671401   0.00000000    -0.00442709   0.00000000    -0.00641128   0.00000000
  0.00160384   0.00000000    -0.11320684   0.00000000     0.06744439   0.00000000
 -0.01063180   0.00000000     0.07489173   0.00000000    -0.08840237   0.00000000
   13    3
 -0.09768957   0.00000000    -0.03676855   0.00000000    -0.07035989   0.00000000
 -0.03691452   0.00000000    -0.05777534   0.00000000    -0.03611608   0.00000000
 -0.06617044   0.00000000    -0.03983867   0.00000000    -0.09515723   0.00000000
   13    4
  0.00397162   0.00000000     0.00295801   0.00000000    -0.00327843   0.00000000
 -0.00273726   0.00000000     0.00189906   0.00000000    -0.00018072   0.00000000
  0.00508035   0.00000000     0.00351427   0.00000000    -0.01078211   0.00000000
   13    5
 -0.00136236   0.00000000     0.00017414   0.00000000     0.00034693   0.00000000
 -0.00040529   0.00000000    -0.00128888   0.00000000    -0.00014021   0.00000000
 -0.00007457   0.00000000     0.00013080   0.00000000     0.00202335   0.00000000
   13    6
 -0.00016149   0.00000000    -0.00018686   0.00000000    -0.00061039   0.00000000
  0.00001296   0.00000000    -0.00007840   0.00000000    -0.00035937   0.00000000
  0.00114945   0.00000000    -0.00008456   0.00000000    -0.00032500   0.00000000
   13    7
  0.00019116   0.00000000    -0.00046472   0.00000000     0.00038730   0.00000000
  0.00042876   0.00000000    -0.00038635   0.00000000     0.00117984   0.00000000
 -0.00013223   0.00000000    -0.00029766   0.00000000    -0.00146808   0.00000000
   13    8
 -0.00048139   0.00000000     0.00031498   0.00000000     0.00206263   0.00000000
 -0.00014046   0.00000000     0.00032557   0.00000000    -0.00096852   0.00000000
 -0.00091183   0.00000000     0.00029000   0.00000000    -0.00264017   0.00000000
   13    9
  0.00019074   0.00000000     0.00020718   0.00000000    -0.00003859   0.00000000
  0.00013402   0.00000000     0.00005247   0.00000000     0.00015500   0.00000000
  0.00006989   0.00000000    -0.00009920   0.00000000    -0.00036320   0.00000000
   13   10
  0.00039229   0.00000000     0.00009725   0.00000000    -0.00031304   0.00000000
 -0.00008490   0.00000000     0.00012011   0.00000000     0.00047307   0.00000000
 -0.00021575   0.00000000     0.00004597   0.00000000    -0.00068032   0.00000000
   13   11
 -0.00000711   0.00000000    -0.00012013   0.00000000     0.00000798   0.00000000
 -0.00007529   0.00000000     0.00033576   0.00000000     0.00024258   0.00000000
 -0.00004877   0.00000000    -0.00001469   0.00000000     0.00013270   0.00000000
   13   12
  0.00007157   0.00000000     0.00002368   0.00000000     0.00001340   0.00000000
  0.00012506   0.00000000     0.00009309   0.00000000     0.00053079   0.00000000
  0.00012264   0.00000000    -0.00001970   0.00000000     0.00086856   0.00000000
   13   13
  0.23867162   0.00000000    -0.00314912   0.00000000     0.01708632   0.00000000
 -0.00314912   0.00000000     0.24415552   0.00000000     0.00442047   0.00000000
  0.01708632   0.00000000     0.00442047   0.00000000     0.29134704   0.00000000
   13   14
 -0.00409880   0.00000000     0.01230606   0.00000000     0.00161310   0.00000000
  0.01419822   0.00000000    -0.01904617   0.00000000     0.00068698   0.00000000
 -0.00131475   0.00000000     0.00205437   0.00000000     0.00682621   0.00000000
   13   15
 -0.02681036   0.00000000     0.00029459   0.00000000     0.00523330   0.00000000
 -0.00072980   0.00000000     0.00624675   0.00000000     0.00231062   0.00000000
 -0.00537574   0.00000000     0.00178484   0.00000000     0.01444222   0.00000000
   13   16
 -0.00315800   0.00000000    -0.01429431   0.00000000     0.00194476   0.00000000
 -0.01344543   0.00000000    -0.01990367   0.00000000    -0.00026950   0.00000000
  0.00360885   0.00000000    -0.00256027   0.00000000     0.01424303   0.00000000
   13   17
 -0.00107666   0.00000000     0.00084075   0.00000000    -0.00250227   0.00000000
  0.00069027   0.00000000    -0.00013559   0.00000000     0.00101185   0.00000000
 -0.00184747   0.00000000     0.00124097   0.00000000    -0.00263642   0.00000000
   13   18
  0.00018111   0.00000000    -0.00026034   0.00000000    -0.00062019   0.00000000
 -0.00001870   0.00000000    -0.00098134   0.00000000    -0.00209988   0.00000000
 -0.00006371   0.00000000    -0.00154071   0.00000000    -0.00021393   0.00000000
   13   19
 -0.00029272   0.00000000    -0.00023410   0.00000000     0.00097119   0.00000000
 -0.00048133   0.00000000    -0.00013635   0.00000000     0.00082604   0.00000000
  0.00104783   0.00000000     0.00073114   0.00000000    -0.00056703   0.00000000
   13   20
  0.00048623   0.00000000     0.00000767   0.00000000    -0.00039507   0.00000000
 -0.00002698   0.00000000     0.00027824   0.00000000    -0.00027708   0.00000000
  0.00000813   0.00000000    -0.00002919   0.00000000     0.00094189   0.00000000
   13   21
  0.00902884   0.00000000    -0.00099521   0.00000000     0.00114301   0.00000000
 -0.00099500   0.00000000     0.00837062   0.00000000    -0.00098653   0.00000000
 -0.00111048   0.00000000     0.00096870   0.00000000    -0.03870496   0.00000000
   13   22
  0.00429279   0.00000000     0.00859999   0.00000000     0.01185568   0.00000000
  0.00546862   0.00000000    -0.00632592   0.00000000     0.00162767   0.00000000
 -0.00722098   0.00000000    -0.00771986   0.00000000    -0.00670445   0.00000000
   13   23
 -0.00577357   0.00000000    -0.00101758   0.00000000    -0.00175415   0.00000000
  0.00088897   0.00000000     0.00817032   0.00000000    -0.00924712   0.00000000
 -0.00190074   0.00000000     0.00748524   0.00000000    -0.00370849   0.00000000
   13   24
  0.00512831   0.00000000    -0.00622865   0.00000000    -0.00506674   0.00000000
 -0.00429075   0.00000000    -0.00171542   0.00000000     0.00141764   0.00000000
  0.00439160   0.00000000    -0.00387193   0.00000000    -0.00123328   0.00000000
   14    1
 -0.02716628   0.00000000     0.00108382   0.00000000    -0.00034481   0.00000000
 -0.00086608   0.00000000    -0.11044571   0.00000000     0.07103967   0.00000000
 -0.00105085   0.00000000     0.08464675   0.00000000    -0.09453818   0.00000000
   14    2
 -0.08970375   0.00000000     0.03736604   0.00000000     0.06360853   0.00000000
  0.03402609   0.00000000    -0.04686578   0.00000000    -0.03817985   0.00000000
  0.07436375   0.00000000    -0.03805305   0.00000000    -0.09734613   0.00000000
   14    3
  0.00773965   0.00000000     0.00007705   0.00000000    -0.00041824   0.00000000
  0.00184043   0.00000000     0.01122348   0.00000000    -0.00349878   0.00000000
  0.00137344   0.00000000    -0.00335597   0.00000000    -0.00576861   0.00000000
   14    4
 -0.08981841   0.00000000    -0.03615582   0.00000000    -0.06176099   0.00000000
 -0.03618212   0.00000000    -0.05041591   0.00000000    -0.03776854   0.00000000
 -0.07711360   0.00000000    -0.03800881   0.00000000    -0.09601482   0.00000000
   14    5
 -0.00036902   0.00000000    -0.00022237   0.00000000    -0.00134433   0.00000000
 -0.00058619   0.00000000     0.00054392   0.00000000    -0.00117866   0.00000000
  0.00034282   0.00000000    -0.00058574   0.00000000    -0.00158418   0.00000000
   14    6
 -0.00201351   0.00000000    -0.00044882   0.00000000    -0.00003566   0.00000000
 -0.00023108   0.00000000    -0.00312503   0.00000000    -0.00016967   0.00000000
 -0.00012432   0.00000000     0.00071522   0.00000000     0.00269601   0.00000000
   14    7
  0.00019944   0.00000000     0.00062686   0.00000000     0.00149739   0.00000000
  0.00072219   0.00000000     0.00051849   0.00000000    -0.00090972   0.00000000
 -0.00020609   0.00000000    -0.00005202   0.00000000    -0.00162044   0.00000000
   14    8
  0.00043764   0.00000000    -0.00008859   0.00000000     0.00037294   0.00000000
  0.00023718   0.00000000    -0.00028991   0.00000000     0.00290717   0.00000000
  0.00024800   0.00000000    -0.00015857   0.00000000    -0.00269601   0.00000000
   14    9
  0.00034267   0.00000000     0.00007006   0.00000000    -0.00000471   0.00000000
  0.00006433   0.00000000     0.00016364   0.00000000    -0.00011006   0.00000000
 -0.00002134   0.00000000    -0.00018419   0.00000000    -0.00002687   0.00000000
   14   10
  0.00019170   0.00000000    -0.00000572   0.00000000    -0.00004921   0.00000000
 -0.00003799   0.00000000     0.00039507   0.00000000     0.00015872   0.00000000
 -0.00014566   0.00000000    -0.00008001   0.00000000     0.00023528   0.00000000
   14   11
 -0.00007106   0.00000000     0.00008636   0.00000000    -0.00018334   0.00000000
 -0.00002267   0.00000000     0.00013660   0.00000000    -0.00050272   0.00000000
  0.00003693   0.00000000     0.00025615   0.00000000     0.00095272   0.00000000
   14   12
  0.00008180   0.00000000    -0.00004793   0.00000000     0.00009700   0.00000000
 -0.00006225   0.00000000     0.00044633   0.00000000    -0.00005781   0.00000000
  0.00018211   0.00000000    -0.00011707   0.00000000     0.00036231   0.00000000
   14   13
 -0.00409880   0.00000000     0.01419822   0.00000000    -0.00131475   0.00000000
  0.01230606   0.00000000    -0.01904617   0.00000000     0.00205437   0.00000000
  0.00161310   0.00000000     0.00068698   0.00000000     0.00682621   0.00000000
   14   14
  0.23310784   0.00000000    -0.00170115   0.00000000    -0.00119589   0.00000000
 -0.00170115   0.00000000     0.22971483   0.00000000    -0.00551621   0.00000000
 -0.00119589   0.00000000    -0.00551621   0.00000000     0.31661170   0.00000000
   14   15
 -0.00312397   0.00000000    -0.01415600   0.00000000     0.00267480   0.00000000
 -0.01132618   0.00000000    -0.01804859   0.00000000     0.00016074   0.00000000
 -0.00054398   0.00000000     0.00006175   0.00000000     0.00634431   0.00000000
   14   16
 -0.02985345   0.00000000     0.00020171   0.00000000    -0.00134398   0.00000000
  0.00122425   0.00000000     0.00284693   0.00000000     0.00183046   0.00000000
  0.00032326   0.00000000    -0.00130437   0.00000000     0.00679185   0.00000000
   14   17
  0.00018775   0.00000000     0.00015770   0.00000000     0.00022340   0.00000000
  0.00007245   0.00000000    -0.00146638   0.00000000    -0.00317660   0.00000000
  0.00002243   0.00000000    -0.00309965   0.00000000    -0.00228245   0.00000000
   14   18
 -0.00108756   0.00000000     0.00078576   0.00000000    -0.00207683   0.00000000
  0.00080215   0.00000000    -0.00051822   0.00000000     0.00113986   0.00000000
 -0.00264753   0.00000000     0.00161503   0.00000000    -0.00243813   0.00000000
   14   19
  0.00056223   0.00000000     0.00005337   0.00000000    -0.00039076   0.00000000
  0.00006682   0.00000000     0.00077108   0.00000000     0.00035412   0.00000000
 -0.00004184   0.00000000     0.00018379   0.00000000     0.00163890   0.00000000
   14   20
 -0.00105190   0.00000000    -0.00067421   0.00000000     0.00192908   0.00000000
 -0.00069035   0.00000000    -0.00011017   0.00000000     0.00082445   0.00000000
  0.00260034   0.00000000     0.00137230   0.00000000    -0.00209376   0.00000000
   14   21
  0.00430063   0.00000000     0.00547380   0.00000000     0.00720220   0.00000000
  0.00858974   0.00000000    -0.00632389   0.00000000     0.00772534   0.00000000
 -0.01185160   0.00000000    -0.00162297   0.00000000    -0.00670962   0.00000000
   14   22
  0.00639116   0.00000000    -0.00053928   0.00000000     0.00001550   0.00000000
 -0.00051751   0.00000000     0.00620672   0.00000000     0.00125239   0.00000000
  0.00000702   0.00000000    -0.00126393   0.00000000    -0.02157419   0.00000000
   14   23
  0.00440783   0.00000000    -0.00565804   0.00000000    -0.00749530   0.00000000
 -0.00808341   0.00000000    -0.00458704   0.00000000     0.00825020   0.00000000
  0.01365385   0.00000000    -0.00278776   0.00000000    -0.00584672   0.00000000
   14   24
 -0.00925946   0.00000000    -0.00042433   0.00000000     0.00034944   0.00000000
  0.00038616   0.00000000     0.00804641   0.00000000    -0.00664049   0.00000000
  0.00023149   0.00000000     0.00669904   0.00000000    -0.00169816   0.00000000
   15    1
 -0.09595718   0.00000000    -0.04364845   0.00000000    -0.04823011   0.00000000
 -0.03992093   0.00000000    -0.05020416   0.00000000    -0.03308995   0.00000000
 -0.06279797   0.00000000    -0.04212737   0.00000000    -0.07766597   0.00000000
   15    2
  0.00346620   0.00000000    -0.00219164   0.00000000     0.00345485   0.00000000
  0.00298295   0.00000000     0.00026759   0.00000000    -0.00125696   0.00000000
 -0.00353190   0.00000000     0.00387581   0.00000000    -0.01129953   0.00000000
   15    3
 -0.09756427   0.00000000     0.03576196   0.00000000     0.06984963   0.00000000
  0.03628946   0.00000000    -0.05802913   0.00000000    -0.03610599   0.00000000
  0.06511179   0.00000000    -0.03819120   0.00000000    -0.09414817   0.00000000
   15    4
 -0.02468270   0.00000000     0.00574106   0.00000000     0.00672861   0.00000000
  0.00046354   0.00000000    -0.11260682   0.00000000     0.06586348   0.00000000
  0.00803090   0.00000000     0.07599970   0.00000000    -0.08591830   0.00000000
   15    5
 -0.00004864   0.00000000     0.00039055   0.00000000    -0.00042605   0.00000000
 -0.00045263   0.00000000    -0.00065421   0.00000000     0.00133980   0.00000000
  0.00008025   0.00000000    -0.00017985   0.00000000    -0.00178071   0.00000000
   15    6
  0.00008310   0.00000000     0.00009549   0.00000000     0.00067562   0.00000000
 -0.00013302   0.00000000     0.00032438   0.00000000    -0.00044024   0.00000000
 -0.00081918   0.00000000    -0.00010417   0.00000000    -0.00048903   0.00000000
   15    7
 -0.00119994   0.00000000    -0.00030939   0.00000000    -0.00022443   0.00000000
  0.00028741   0.00000000    -0.00150647   0.00000000    -0.00010100   0.00000000
 -0.00009671   0.00000000     0.00009863   0.00000000     0.00240748   0.00000000
   15    8
 -0.00055669   0.00000000    -0.00015433   0.00000000    -0.00212280   0.00000000
 -0.00001722   0.00000000     0.00049815   0.00000000    -0.00088148   0.00000000
  0.00110857   0.00000000     0.00013797   0.00000000    -0.00235867   0.00000000
   15    9
  0.00018996   0.00000000    -0.00020837   0.00000000     0.00023397   0.00000000
 -0.00004869   0.00000000     0.00012278   0.00000000    -0.00007329   0.00000000
  0.00005778   0.00000000    -0.00025241   0.00000000    -0.00035412   0.00000000
   15   10
  0.00006599   0.00000000     0.00008906   0.00000000    -0.00012803   0.00000000
  0.00007920   0.00000000     0.00012675   0.00000000     0.00055854   0.00000000
 -0.00029708   0.00000000     0.00004026   0.00000000     0.00098828   0.00000000
   15   11
  0.00013538   0.00000000    -0.00002600   0.00000000     0.00020516   0.00000000
  0.00006086   0.00000000     0.00013850   0.00000000     0.00053056   0.00000000
  0.00010859   0.00000000     0.00003641   0.00000000    -0.00035262   0.00000000
   15   12
  0.00035385   0.00000000     0.00008096   0.00000000     0.00046169   0.00000000
  0.00010009   0.00000000     0.00021405   0.00000000     0.00018937   0.00000000
  0.00029175   0.00000000     0.00019525   0.00000000    -0.00015474   0.00000000
   15   13
 -0.02681036   0.00000000    -0.00072980   0.00000000    -0.00537574   0.00000000
  0.00029459   0.00000000     0.00624675   0.00000000     0.00178484   0.00000000
  0.00523330   0.00000000     0.00231062   0.00000000     0.01444222   0.00000000
   15   14
 -0.00312397   0.00000000    -0.01132618   0.00000000    -0.00054398   0.00000000
 -0.01415600   0.00000000    -0.01804859   0.00000000     0.00006175   0.00000000
  0.00267480   0.00000000     0.00016074   0.00000000     0.00634431   0.00000000
   15   15
  0.23762986   0.00000000     0.00355750   0.00000000    -0.01741401   0.00000000
  0.00355750   0.00000000     0.24295284   0.00000000     0.00473907   0.00000000
 -0.01741401   0.00000000     0.00473907   0.00000000     0.28977679   0.00000000
   15   16
 -0.00335535   0.00000000     0.01433298   0.00000000    -0.00140401   0.00000000
  0.01293241   0.00000000    -0.01947757   0.00000000     0.00125578   0.00000000
 -0.00309703   0.00000000    -0.00377446   0.00000000     0.01397156   0.00000000
   15   17
 -0.00108314   0.00000000    -0.00074021   0.00000000     0.00259147   0.00000000
 -0.00061737   0.00000000    -0.00014771   0.00000000     0.00116588   0.00000000
  0.00207353   0.00000000     0.00128868   0.00000000    -0.00209158   0.00000000
   15   18
  0.00059062   0.00000000     0.00004712   0.00000000     0.00040864   0.00000000
  0.00009209   0.00000000     0.00051288   0.00000000    -0.00009110   0.00000000
 -0.00017122   0.00000000     0.00007453   0.00000000     0.00107091   0.00000000
   15   19
 -0.00072058   0.00000000     0.00013861   0.00000000    -0.00114403   0.00000000
  0.00047052   0.00000000    -0.00023135   0.00000000     0.00034499   0.00000000
 -0.00142404   0.00000000     0.00060346   0.00000000    -0.00036934   0.00000000
   15   20
  0.00013605   0.00000000     0.00016198   0.00000000     0.00037783   0.00000000
 -0.00009483   0.00000000    -0.00108544   0.00000000    -0.00208867   0.00000000
  0.00008065   0.00000000    -0.00165131   0.00000000    -0.00074837   0.00000000
   15   21
 -0.00577606   0.00000000     0.00088320   0.00000000     0.00189837   0.00000000
 -0.00101208   0.00000000     0.00817203   0.00000000    -0.00749091   0.00000000
  0.00175280   0.00000000     0.00924307   0.00000000    -0.00370671   0.00000000
   15   22
  0.00441253   0.00000000    -0.00808295   0.00000000    -0.01364375   0.00000000
 -0.00570529   0.00000000    -0.00458928   0.00000000     0.00278239   0.00000000
  0.00750117   0.00000000    -0.00825605   0.00000000    -0.00584901   0.00000000
   15   23
  0.00911441   0.00000000     0.00002405   0.00000000    -0.00096852   0.00000000
  0.00002473   0.00000000     0.00856181   0.00000000    -0.00051794   0.00000000
  0.00100119   0.00000000     0.00049762   0.00000000    -0.03919468   0.00000000
   15   24
  0.00439783   0.00000000     0.00614769   0.00000000     0.00475962   0.00000000
  0.00446502   0.00000000    -0.00186827   0.00000000     0.00152082   0.00000000
 -0.00538360   0.00000000    -0.00471899   0.00000000    -0.00226878   0.00000000
   16    1
 -0.00434549   0.00000000    -0.00154261   0.00000000    -0.00062673   0.00000000
  0.00173310   0.00000000     0.00747914   0.00000000     0.00504376   0.00000000
  0.00044177   0.00000000    -0.00598659   0.00000000    -0.01031444   0.00000000
   16    2
 -0.08414416   0.00000000    -0.04775655   0.00000000    -0.06212800   0.00000000
 -0.03852229   0.00000000    -0.05423992   0.00000000    -0.03475698   0.00000000
 -0.05887003   0.00000000    -0.03615541   0.00000000    -0.09692816   0.00000000
   16    3
 -0.03835095   0.00000000    -0.00030109   0.00000000     0.00002534   0.00000000
 -0.00060588   0.00000000    -0.11169627   0.00000000     0.07731199   0.00000000
  0.00008908   0.00000000     0.07622327   0.00000000    -0.10321622   0.00000000
   16    4
 -0.08145181   0.00000000     0.04911229   0.00000000     0.05967645   0.00000000
  0.03858766   0.00000000    -0.05459010   0.00000000    -0.03455289   0.00000000
  0.05912422   0.00000000    -0.03551912   0.00000000    -0.09536765   0.00000000
   16    5
 -0.00026777   0.00000000    -0.00018893   0.00000000     0.00089059   0.00000000
  0.00026822   0.00000000    -0.00021099   0.00000000    -0.00051460   0.00000000
  0.00021250   0.00000000     0.00028163   0.00000000    -0.00165108   0.00000000
   16    6
 -0.00024523   0.00000000     0.00028812   0.00000000     0.00003742   0.00000000
 -0.00027276   0.00000000    -0.00032441   0.00000000     0.00068301   0.00000000
 -0.00039088   0.00000000    -0.00043612   0.00000000    -0.00053284   0.00000000
   16    7
 -0.00002275   0.00000000    -0.00042229   0.00000000    -0.00072735   0.00000000
 -0.00004807   0.00000000    -0.00012221   0.00000000    -0.00062365   0.00000000
  0.00005798   0.00000000     0.00044565   0.00000000    -0.00115000   0.00000000
   16    8
 -0.00122609   0.00000000     0.00035131   0.00000000     0.00001483   0.00000000
  0.00008158   0.00000000    -0.00127194   0.00000000    -0.00002854   0.00000000
  0.00003662   0.00000000    -0.00044249   0.00000000     0.00217125   0.00000000
   16    9
  0.00005515   0.00000000    -0.00002536   0.00000000     0.00005939   0.00000000
 -0.00000787   0.00000000     0.00022028   0.00000000    -0.00009622   0.00000000
  0.00000287   0.00000000     0.00002274   0.00000000     0.00034418   0.00000000
   16   10
  0.00019336   0.00000000    -0.00001667   0.00000000    -0.00019975   0.00000000
  0.00006056   0.00000000     0.00027407   0.00000000     0.00015241   0.00000000
 -0.00000585   0.00000000    -0.00004258   0.00000000    -0.00037194   0.00000000
   16   11
  0.00029315   0.00000000     0.00002288   0.00000000     0.00003240   0.00000000
  0.00005998   0.00000000     0.00006953   0.00000000    -0.00012420   0.00000000
  0.00004491   0.00000000     0.00005128   0.00000000    -0.00033138   0.00000000
   16   12
  0.00015670   0.00000000     0.00008659   0.00000000    -0.00010277   0.00000000
 -0.00007099   0.00000000     0.00031481   0.00000000    -0.00011086   0.00000000
  0.00001634   0.00000000    -0.00008915   0.00000000    -0.00058830   0.00000000
   16   13
 -0.00315800   0.00000000    -0.01344543   0.00000000     0.00360885   0.00000000
 -0.01429431   0.00000000    -0.01990367   0.00000000    -0.00256027   0.00000000
  0.00194476   0.00000000    -0.00026950   0.00000000     0.01424303   0.00000000
   16   14
 -0.02985345   0.00000000     0.00122425   0.00000000     0.00032326   0.00000000
  0.00020171   0.00000000     0.00284693   0.00000000    -0.00130437   0.00000000
 -0.00134398   0.00000000     0.00183046   0.00000000     0.00679185   0.00000000
   16   15
 -0.00335535   0.00000000     0.01293241   0.00000000    -0.00309703   0.00000000
  0.01433298   0.00000000    -0.01947757   0.00000000    -0.00377446   0.00000000
 -0.00140401   0.00000000     0.00125578   0.00000000     0.01397156   0.00000000
   16   16
  0.24167354   0.00000000    -0.00055128   0.00000000     0.00082045   0.00000000
 -0.00055128   0.00000000     0.24091549   0.00000000    -0.00590692   0.00000000
  0.00082045   0.00000000    -0.00590692   0.00000000     0.31643516   0.00000000
   16   17
  0.00035283   0.00000000     0.00000620   0.00000000     0.00013302   0.00000000
 -0.00011089   0.00000000     0.00047337   0.00000000    -0.00000226   0.00000000
  0.00001736   0.00000000     0.00013860   0.00000000     0.00145474   0.00000000
   16   18
 -0.00051994   0.00000000    -0.00065921   0.00000000     0.00165284   0.00000000
 -0.00067439   0.00000000    -0.00023363   0.00000000     0.00131043   0.00000000
  0.00204750   0.00000000     0.00112195   0.00000000    -0.00180912   0.00000000
   16   19
  0.00040199   0.00000000    -0.00016018   0.00000000    -0.00028786   0.00000000
 -0.00006021   0.00000000    -0.00092381   0.00000000    -0.00230017   0.00000000
 -0.00012937   0.00000000    -0.00228213   0.00000000    -0.00186296   0.00000000
   16   20
 -0.00088736   0.00000000     0.00074841   0.00000000    -0.00147291   0.00000000
  0.00072315   0.00000000    -0.00020276   0.00000000     0.00141859   0.00000000
 -0.00200334   0.00000000     0.00095876   0.00000000    -0.00178091   0.00000000
   16   21
  0.00513439   0.00000000    -0.00424813   0.00000000    -0.00436920   0.00000000
 -0.00623197   0.00000000    -0.00172121   0.00000000     0.00386698   0.00000000
  0.00507329   0.00000000    -0.00141942   0.00000000    -0.00123382   0.00000000
   16   22
 -0.00922189   0.00000000     0.00038791   0.00000000    -0.00024553   0.00000000
 -0.00039358   0.00000000     0.00805064   0.00000000    -0.00670842   0.00000000
 -0.00035419   0.00000000     0.00663617   0.00000000    -0.00169832   0.00000000
   16   23
  0.00438870   0.00000000     0.00442115   0.00000000     0.00535290   0.00000000
  0.00614538   0.00000000    -0.00187359   0.00000000     0.00472274   0.00000000
 -0.00475753   0.00000000    -0.00151808   0.00000000    -0.00226945   0.00000000
   16   24
  0.00409215   0.00000000    -0.00033809   0.00000000     0.00061702   0.00000000
 -0.00033585   0.00000000     0.00641472   0.00000000    -0.00114168   0.00000000
 -0.00060463   0.00000000     0.00112211   0.00000000    -0.03415352   0.00000000
   17    1
 -0.00133909   0.00000000     0.00010143   0.00000000    -0.00007063   0.00000000
  0.00000271   0.00000000    -0.00049335   0.00000000     0.00042237   0.00000000
 -0.00016901   0.00000000     0.00193143   0.00000000     0.00285416   0.00000000
   17    2
 -0.00010436   0.00000000    -0.00035460   0.00000000    -0.00091458   0.00000000
 -0.00026626   0.00000000    -0.00013148   0.00000000    -0.00036458   0.00000000
 -0.00017166   0.00000000    -0.00090348   0.00000000    -0.00115444   0.00000000
   17    3
  0.00027360   0.00000000     0.00021762   0.00000000     0.00005928   0.00000000
  0.00001185   0.00000000    -0.00069666   0.00000000     0.00063000   0.00000000
  0.00036200   0.00000000     0.00004707   0.00000000    -0.00110591   0.00000000
   17    4
 -0.00014868   0.00000000    -0.00005517   0.00000000     0.00090093   0.00000000
 -0.00000163   0.00000000    -0.00039677   0.00000000    -0.00043262   0.00000000
 -0.00003538   0.00000000    -0.00056946   0.00000000    -0.00160395   0.00000000
   17    5
 -0.09661174   0.00000000     0.03647746   0.00000000     0.06584511   0.00000000
  0.03719964   0.00000000    -0.05504500   0.00000000    -0.03791658   0.00000000
  0.06636205   0.00000000    -0.03847406   0.00000000    -0.10149823   0.00000000
   17    6
 -0.03414357   0.00000000    -0.00000093   0.00000000    -0.00007672   0.00000000
  0.00005575   0.00000000    -0.11663030   0.00000000     0.07586148   0.00000000
 -0.00006124   0.00000000     0.07691987   0.00000000    -0.10318388   0.00000000
   17    7
 -0.09669027   0.00000000    -0.03601593   0.00000000    -0.06604051   0.00000000
 -0.03675766   0.00000000    -0.05485638   0.00000000    -0.03795812   0.00000000
 -0.06616292   0.00000000    -0.03825518   0.00000000    -0.10201344   0.00000000
   17    8
  0.00660887   0.00000000    -0.00014343   0.00000000    -0.00014100   0.00000000
  0.00000899   0.00000000     0.00635715   0.00000000     0.00043242   0.00000000
 -0.00019966   0.00000000     0.00026723   0.00000000    -0.01273259   0.00000000
   17    9
  0.00725468   0.00000000     0.00001580   0.00000000     0.00009862   0.00000000
  0.00001247   0.00000000     0.00719261   0.00000000     0.00004591   0.00000000
 -0.00004649   0.00000000    -0.00006313   0.00000000    -0.03608134   0.00000000
   17   10
  0.00462138   0.00000000     0.00635633   0.00000000     0.00603126   0.00000000
  0.00626734   0.00000000    -0.00293319   0.00000000     0.00337100   0.00000000
 -0.00577995   0.00000000    -0.00337274   0.00000000    -0.00170019   0.00000000
   17   11
 -0.00647291   0.00000000    -0.00011958   0.00000000     0.00009018   0.00000000
 -0.00007478   0.00000000     0.00820396   0.00000000    -0.00716896   0.00000000
  0.00002557   0.00000000     0.00668379   0.00000000    -0.00201568   0.00000000
   17   12
  0.00466446   0.00000000    -0.00645302   0.00000000    -0.00579760   0.00000000
 -0.00638499   0.00000000    -0.00299915   0.00000000     0.00329802   0.00000000
  0.00584788   0.00000000    -0.00356001   0.00000000    -0.00161060   0.00000000
   17   13
 -0.00107666   0.00000000     0.00069027   0.00000000    -0.00184747   0.00000000
  0.00084075   0.00000000    -0.00013559   0.00000000     0.00124097   0.00000000
 -0.00250227   0.00000000     0.00101185   0.00000000    -0.00263642   0.00000000
   17   14
  0.00018775   0.00000000     0.00007245   0.00000000     0.00002243   0.00000000
  0.00015770   0.00000000    -0.00146638   0.00000000    -0.00309965   0.00000000
  0.00022340   0.00000000    -0.00317660   0.00000000    -0.00228245   0.00000000
   17   15
 -0.00108314   0.00000000    -0.00061737   0.00000000     0.00207353   0.00000000
 -0.00074021   0.00000000    -0.00014771   0.00000000     0.00128868   0.00000000
  0.00259147   0.00000000     0.00116588   0.00000000    -0.00209158   0.00000000
   17   16
  0.00035283   0.00000000    -0.00011089   0.00000000     0.00001736   0.00000000
  0.00000620   0.00000000     0.00047337   0.00000000     0.00013860   0.00000000
  0.00013302   0.00000000    -0.00000226   0.00000000     0.00145474   0.00000000
   17   17
  0.25052859   0.00000000    -0.00028498   0.00000000    -0.00006940   0.00000000
 -0.00028498   0.00000000     0.25033261   0.00000000     0.00003081   0.00000000
 -0.00006940   0.00000000     0.00003081   0.00000000     0.32289128   0.00000000
   17   18
 -0.00346332   0.00000000     0.01531073   0.00000000    -0.00174834   0.00000000
  0.01522529   0.00000000    -0.02118096   0.00000000    -0.00097882   0.00000000
 -0.00176669   0.00000000    -0.00079978   0.00000000     0.01527477   0.00000000
   17   19
 -0.03061653   0.00000000     0.00005104   0.00000000     0.00014600   0.00000000
 -0.00001483   0.00000000     0.00527466   0.00000000     0.00170435   0.00000000
 -0.00020555   0.00000000     0.00216351   0.00000000     0.01478876   0.00000000
   17   20
 -0.00322078   0.00000000    -0.01528667   0.00000000     0.00161670   0.00000000
 -0.01533316   0.00000000    -0.02106373   0.00000000    -0.00104595   0.00000000
  0.00178362   0.00000000    -0.00116874   0.00000000     0.01510027   0.00000000
   17   21
  0.00020389   0.00000000     0.00013738   0.00000000    -0.00008325   0.00000000
  0.00020713   0.00000000     0.00005276   0.00000000     0.00009947   0.00000000
  0.00003917   0.00000000    -0.00015541   0.00000000    -0.00036309   0.00000000
   17   22
  0.00035648   0.00000000     0.00007752   0.00000000     0.00000255   0.00000000
  0.00006430   0.00000000     0.00016361   0.00000000     0.00018438   0.00000000
  0.00001446   0.00000000     0.00010964   0.00000000    -0.00002691   0.00000000
   17   23
  0.00017646   0.00000000    -0.00006474   0.00000000    -0.00008172   0.00000000
 -0.00020859   0.00000000     0.00012265   0.00000000     0.00025259   0.00000000
 -0.00023328   0.00000000     0.00007412   0.00000000    -0.00035425   0.00000000
   17   24
  0.00003918   0.00000000    -0.00001013   0.00000000    -0.00003309   0.00000000
 -0.00002583   0.00000000     0.00022166   0.00000000    -0.00002240   0.00000000
 -0.00007390   0.00000000     0.00010200   0.00000000     0.00034411   0.00000000
   18    1
 -0.00021812   0.00000000     0.00103792   0.00000000    -0.00075119   0.00000000
  0.00021701   0.00000000    -0.00050060   0.00000000    -0.00118621   0.00000000
  0.00060036   0.00000000     0.00397252   0.00000000    -0.00189740   0.00000000
   18    2
 -0.00156082   0.00000000     0.00003907   0.00000000     0.00016550   0.00000000
  0.00049471   0.00000000    -0.00115562   0.00000000    -0.00014899   0.00000000
  0.00181445   0.00000000    -0.00080735   0.00000000     0.00232622   0.00000000
   18    3
  0.00004669   0.00000000     0.00013849   0.00000000     0.00071015   0.00000000
 -0.00018847   0.00000000     0.00013852   0.00000000    -0.00033621   0.00000000
 -0.00082316   0.00000000     0.00047901   0.00000000    -0.00194913   0.00000000
   18    4
 -0.00056839   0.00000000    -0.00104997   0.00000000     0.00022692   0.00000000
 -0.00032845   0.00000000    -0.00028100   0.00000000     0.00097108   0.00000000
 -0.00213366   0.00000000    -0.00192323   0.00000000    -0.00146721   0.00000000
   18    5
 -0.03325235   0.00000000     0.00063994   0.00000000     0.00058725   0.00000000
 -0.00032388   0.00000000    -0.11670819   0.00000000     0.07514151   0.00000000
 -0.00000117   0.00000000     0.07603557   0.00000000    -0.10081707   0.00000000
   18    6
 -0.09680188   0.00000000     0.03603975   0.00000000     0.06597829   0.00000000
  0.03632682   0.00000000    -0.05514209   0.00000000    -0.03813990   0.00000000
  0.06657001   0.00000000    -0.03836974   0.00000000    -0.10325659   0.00000000
   18    7
  0.00649247   0.00000000     0.00039184   0.00000000     0.00031569   0.00000000
  0.00030100   0.00000000     0.00701462   0.00000000    -0.00015408   0.00000000
  0.00036335   0.00000000    -0.00046807   0.00000000    -0.01329435   0.00000000
   18    8
 -0.09630215   0.00000000    -0.03685624   0.00000000    -0.06451185   0.00000000
 -0.03634071   0.00000000    -0.05490796   0.00000000    -0.03791037   0.00000000
 -0.06544623   0.00000000    -0.03787919   0.00000000    -0.10011509   0.00000000
   18    9
  0.00458971   0.00000000     0.00627159   0.00000000     0.00578206   0.00000000
  0.00634314   0.00000000    -0.00293321   0.00000000     0.00337809   0.00000000
 -0.00602893   0.00000000    -0.00336621   0.00000000    -0.00170038   0.00000000
   18   10
  0.00724576   0.00000000     0.00014598   0.00000000     0.00000106   0.00000000
  0.00014550   0.00000000     0.00728667   0.00000000     0.00002916   0.00000000
  0.00002851   0.00000000    -0.00004580   0.00000000    -0.03584123   0.00000000
   18   11
  0.00433184   0.00000000    -0.00660598   0.00000000    -0.00651099   0.00000000
 -0.00639226   0.00000000    -0.00309534   0.00000000     0.00365285   0.00000000
  0.00595139   0.00000000    -0.00358319   0.00000000    -0.00206911   0.00000000
   18   12
 -0.00637303   0.00000000     0.00008505   0.00000000    -0.00010730   0.00000000
 -0.00015214   0.00000000     0.00829043   0.00000000    -0.00701575   0.00000000
 -0.00025993   0.00000000     0.00702435   0.00000000    -0.00193435   0.00000000
   18   13
  0.00018111   0.00000000    -0.00001870   0.00000000    -0.00006371   0.00000000
 -0.00026034   0.00000000    -0.00098134   0.00000000    -0.00154071   0.00000000
 -0.00062019   0.00000000    -0.00209988   0.00000000    -0.00021393   0.00000000
   18   14
 -0.00108756   0.00000000     0.00080215   0.00000000    -0.00264753   0.00000000
  0.00078576   0.00000000    -0.00051822   0.00000000     0.00161503   0.00000000
 -0.00207683   0.00000000     0.00113986   0.00000000    -0.00243813   0.00000000
   18   15
  0.00059062   0.00000000     0.00009209   0.00000000    -0.00017122   0.00000000
  0.00004712   0.00000000     0.00051288   0.00000000     0.00007453   0.00000000
  0.00040864   0.00000000    -0.00009110   0.00000000     0.00107091   0.00000000
   18   16
 -0.00051994   0.00000000    -0.00067439   0.00000000     0.00204750   0.00000000
 -0.00065921   0.00000000    -0.00023363   0.00000000     0.00112195   0.00000000
  0.00165284   0.00000000     0.00131043   0.00000000    -0.00180912   0.00000000
   18   17
 -0.00346332   0.00000000     0.01522529   0.00000000    -0.00176669   0.00000000
  0.01531073   0.00000000    -0.02118096   0.00000000    -0.00079978   0.00000000
 -0.00174834   0.00000000    -0.00097882   0.00000000     0.01527477   0.00000000
   18   18
  0.25018146   0.00000000    -0.00058513   0.00000000    -0.00130271   0.00000000
 -0.00058513   0.00000000     0.24944340   0.00000000     0.00020570   0.00000000
 -0.00130271   0.00000000     0.00020570   0.00000000     0.32024752   0.00000000
   18   19
 -0.00345790   0.00000000    -0.01516386   0.00000000     0.00164471   0.00000000
 -0.01498300   0.00000000    -0.02095531   0.00000000    -0.00094021   0.00000000
  0.00210810   0.00000000    -0.00113495   0.00000000     0.01458949   0.00000000
   18   20
 -0.03062412   0.00000000    -0.00001111   0.00000000    -0.00028753   0.00000000
  0.00010427   0.00000000     0.00536416   0.00000000     0.00192963   0.00000000
  0.00016792   0.00000000     0.00191263   0.00000000     0.01534000   0.00000000
   18   21
  0.00039208   0.00000000    -0.00008492   0.00000000     0.00021714   0.00000000
  0.00009708   0.00000000     0.00012013   0.00000000    -0.00004619   0.00000000
  0.00031357   0.00000000    -0.00047356   0.00000000    -0.00067994   0.00000000
   18   22
  0.00018682   0.00000000    -0.00003795   0.00000000     0.00014704   0.00000000
 -0.00000324   0.00000000     0.00039450   0.00000000     0.00007997   0.00000000
  0.00006104   0.00000000    -0.00015879   0.00000000     0.00023537   0.00000000
   18   23
  0.00006564   0.00000000     0.00008040   0.00000000     0.00029811   0.00000000
  0.00008953   0.00000000     0.00012692   0.00000000    -0.00003987   0.00000000
  0.00012764   0.00000000    -0.00055744   0.00000000     0.00098904   0.00000000
   18   24
  0.00019269   0.00000000     0.00006217   0.00000000     0.00000754   0.00000000
 -0.00001724   0.00000000     0.00027309   0.00000000     0.00004307   0.00000000
  0.00018744   0.00000000    -0.00014650   0.00000000    -0.00037171   0.00000000
   19    1
 -0.00002859   0.00000000     0.00003417   0.00000000     0.00018440   0.00000000
  0.00020871   0.00000000    -0.00101311   0.00000000     0.00157861   0.00000000
 -0.00016436   0.00000000     0.00259849   0.00000000    -0.00235802   0.00000000
   19    2
 -0.00089579   0.00000000     0.00052175   0.00000000     0.00095793   0.00000000
  0.00002643   0.00000000     0.00011196   0.00000000    -0.00068021   0.00000000
  0.00114851   0.00000000    -0.00179725   0.00000000    -0.00204224   0.00000000
   19    3
 -0.00097533   0.00000000    -0.00014608   0.00000000     0.00020474   0.00000000
 -0.00037993   0.00000000    -0.00160922   0.00000000     0.00006340   0.00000000
 -0.00015054   0.00000000     0.00000138   0.00000000     0.00207190   0.00000000
   19    4
 -0.00010868   0.00000000    -0.00049750   0.00000000    -0.00069673   0.00000000
  0.00027701   0.00000000     0.00042884   0.00000000    -0.00054228   0.00000000
 -0.00024175   0.00000000    -0.00062251   0.00000000    -0.00162462   0.00000000
   19    5
 -0.09640881   0.00000000    -0.03710046   0.00000000    -0.06598870   0.00000000
 -0.03665406   0.00000000    -0.05432076   0.00000000    -0.03840039   0.00000000
 -0.06722123   0.00000000    -0.03880150   0.00000000    -0.10187425   0.00000000
   19    6
  0.00673819   0.00000000     0.00029698   0.00000000    -0.00003772   0.00000000
  0.00031397   0.00000000     0.00706179   0.00000000     0.00004699   0.00000000
  0.00013203   0.00000000     0.00000483   0.00000000    -0.01322626   0.00000000
   19    7
 -0.09758813   0.00000000     0.03703111   0.00000000     0.06604038   0.00000000
  0.03659822   0.00000000    -0.05500284   0.00000000    -0.03853944   0.00000000
  0.06715066   0.00000000    -0.03904505   0.00000000    -0.10159910   0.00000000
   19    8
 -0.03292567   0.00000000    -0.00035701   0.00000000    -0.00019081   0.00000000
 -0.00013511   0.00000000    -0.11661541   0.00000000     0.07422319   0.00000000
 -0.00018867   0.00000000     0.07613860   0.00000000    -0.09951529   0.00000000
   19    9
 -0.00648712   0.00000000    -0.00007580   0.00000000    -0.00000570   0.00000000
 -0.00007855   0.00000000     0.00819982   0.00000000    -0.00668972   0.00000000
 -0.00009267   0.00000000     0.00716467   0.00000000    -0.00201601   0.00000000
   19   10
  0.00436264   0.00000000    -0.00637863   0.00000000    -0.00594168   0.00000000
 -0.00660865   0.00000000    -0.00309051   0.00000000     0.00357746   0.00000000
  0.00651926   0.00000000    -0.00365609   0.00000000    -0.00206876   0.00000000
   19   11
  0.00716711   0.00000000     0.00004672   0.00000000     0.00002851   0.00000000
  0.00007549   0.00000000     0.00725290   0.00000000     0.00009401   0.00000000
  0.00000071   0.00000000    -0.00011100   0.00000000    -0.03580532   0.00000000
   19   12
  0.00460673   0.00000000     0.00648961   0.00000000     0.00605791   0.00000000
  0.00646055   0.00000000    -0.00298812   0.00000000     0.00363407   0.00000000
 -0.00649178   0.00000000    -0.00354357   0.00000000    -0.00261758   0.00000000
   19   13
 -0.00029272   0.00000000    -0.00048133   0.00000000     0.00104783   0.00000000
 -0.00023410   0.00000000    -0.00013635   0.00000000     0.00073114   0.00000000
  0.00097119   0.00000000     0.00082604   0.00000000    -0.00056703   0.00000000
   19   14
  0.00056223   0.00000000     0.00006682   0.00000000    -0.00004184   0.00000000
  0.00005337   0.00000000     0.00077108   0.00000000     0.00018379   0.00000000
 -0.00039076   0.00000000     0.00035412   0.00000000     0.00163890   0.00000000
   19   15
 -0.00072058   0.00000000     0.00047052   0.00000000    -0.00142404   0.00000000
  0.00013861   0.00000000    -0.00023135   0.00000000     0.00060346   0.00000000
 -0.00114403   0.00000000     0.00034499   0.00000000    -0.00036934   0.00000000
   19   16
  0.00040199   0.00000000    -0.00006021   0.00000000    -0.00012937   0.00000000
 -0.00016018   0.00000000    -0.00092381   0.00000000    -0.00228213   0.00000000
 -0.00028786   0.00000000    -0.00230017   0.00000000    -0.00186296   0.00000000
   19   17
 -0.03061653   0.00000000    -0.00001483   0.00000000    -0.00020555   0.00000000
  0.00005104   0.00000000     0.00527466   0.00000000     0.00216351   0.00000000
  0.00014600   0.00000000     0.00170435   0.00000000     0.01478876   0.00000000
   19   18
 -0.00345790   0.00000000    -0.01498300   0.00000000     0.00210810   0.00000000
 -0.01516386   0.00000000    -0.02095531   0.00000000    -0.00113495   0.00000000
  0.00164471   0.00000000    -0.00094021   0.00000000     0.01458949   0.00000000
   19   19
  0.25026822   0.00000000     0.00004561   0.00000000    -0.00004721   0.00000000
  0.00004561   0.00000000     0.24855401   0.00000000     0.00258497   0.00000000
 -0.00004721   0.00000000     0.00258497   0.00000000     0.31968614   0.00000000
   19   20
 -0.00361669   0.00000000     0.01508697   0.00000000    -0.00170131   0.00000000
  0.01518712   0.00000000    -0.02110512   0.00000000    -0.00087239   0.00000000
 -0.00132486   0.00000000    -0.00078738   0.00000000     0.01458348   0.00000000
   19   21
  0.00000639   0.00000000    -0.00007120   0.00000000     0.00003895   0.00000000
 -0.00011942   0.00000000     0.00032987   0.00000000     0.00000971   0.00000000
 -0.00000809   0.00000000    -0.00024250   0.00000000     0.00013279   0.00000000
   19   22
 -0.00004865   0.00000000    -0.00000816   0.00000000    -0.00005427   0.00000000
  0.00007550   0.00000000     0.00013748   0.00000000    -0.00025849   0.00000000
  0.00019003   0.00000000     0.00050308   0.00000000     0.00095270   0.00000000
   19   23
  0.00012184   0.00000000     0.00004190   0.00000000    -0.00013114   0.00000000
 -0.00002671   0.00000000     0.00014310   0.00000000    -0.00003627   0.00000000
 -0.00020428   0.00000000    -0.00053014   0.00000000    -0.00035272   0.00000000
   19   24
  0.00027325   0.00000000     0.00006050   0.00000000    -0.00007277   0.00000000
  0.00003371   0.00000000     0.00006897   0.00000000    -0.00005449   0.00000000
 -0.00004840   0.00000000     0.00013108   0.00000000    -0.00033131   0.00000000
   20    1
 -0.00006128   0.00000000    -0.00094060   0.00000000     0.00094470   0.00000000
 -0.00028523   0.00000000    -0.00034536   0.00000000    -0.00079738   0.00000000
 -0.00024088   0.00000000     0.00317371   0.00000000    -0.00247942   0.00000000
   20    2
 -0.00028678   0.00000000     0.00038757   0.00000000    -0.00016024   0.00000000
  0.00029115   0.00000000    -0.00022074   0.00000000     0.00107344   0.00000000
  0.00075218   0.00000000    -0.00083788   0.00000000    -0.00148527   0.00000000
   20    3
 -0.00051591   0.00000000    -0.00002144   0.00000000    -0.00069495   0.00000000
  0.00014205   0.00000000    -0.00008230   0.00000000    -0.00041747   0.00000000
  0.00111049   0.00000000     0.00009638   0.00000000    -0.00127131   0.00000000
   20    4
 -0.00092189   0.00000000     0.00021757   0.00000000    -0.00032241   0.00000000
 -0.00072884   0.00000000    -0.00120927   0.00000000    -0.00019019   0.00000000
 -0.00128751   0.00000000    -0.00148030   0.00000000     0.00232584   0.00000000
   20    5
  0.00634443   0.00000000     0.00001692   0.00000000    -0.00042170   0.00000000
  0.00019976   0.00000000     0.00630550   0.00000000    -0.00003992   0.00000000
 -0.00027564   0.00000000    -0.00017271   0.00000000    -0.01279782   0.00000000
   20    6
 -0.09629406   0.00000000    -0.03594803   0.00000000    -0.06589499   0.00000000
 -0.03647375   0.00000000    -0.05473324   0.00000000    -0.03817083   0.00000000
 -0.06610072   0.00000000    -0.03854526   0.00000000    -0.10331733   0.00000000
   20    7
 -0.03389699   0.00000000    -0.00070152   0.00000000    -0.00045929   0.00000000
  0.00003383   0.00000000    -0.11696908   0.00000000     0.07542675   0.00000000
  0.00018009   0.00000000     0.07609192   0.00000000    -0.10109368   0.00000000
   20    8
 -0.09695392   0.00000000     0.03673318   0.00000000     0.06461048   0.00000000
  0.03615597   0.00000000    -0.05448915   0.00000000    -0.03799143   0.00000000
  0.06565275   0.00000000    -0.03825118   0.00000000    -0.10006231   0.00000000
   20    9
  0.00469400   0.00000000    -0.00638571   0.00000000    -0.00584080   0.00000000
 -0.00647162   0.00000000    -0.00299982   0.00000000     0.00355786   0.00000000
  0.00581004   0.00000000    -0.00330224   0.00000000    -0.00161091   0.00000000
   20   10
 -0.00637610   0.00000000    -0.00015812   0.00000000     0.00025780   0.00000000
  0.00009042   0.00000000     0.00829267   0.00000000    -0.00702740   0.00000000
  0.00010500   0.00000000     0.00701219   0.00000000    -0.00193436   0.00000000
   20   11
  0.00463983   0.00000000     0.00646508   0.00000000     0.00649553   0.00000000
  0.00646716   0.00000000    -0.00298990   0.00000000     0.00354985   0.00000000
 -0.00605379   0.00000000    -0.00363305   0.00000000    -0.00261744   0.00000000
   20   12
  0.00728179   0.00000000    -0.00007819   0.00000000     0.00006196   0.00000000
 -0.00007815   0.00000000     0.00725449   0.00000000    -0.00007395   0.00000000
 -0.00003150   0.00000000     0.00005677   0.00000000    -0.03583753   0.00000000
   20   13
  0.00048623   0.00000000    -0.00002698   0.00000000     0.00000813   0.00000000
  0.00000767   0.00000000     0.00027824   0.00000000    -0.00002919   0.00000000
 -0.00039507   0.00000000    -0.00027708   0.00000000     0.00094189   0.00000000
   20   14
 -0.00105190   0.00000000    -0.00069035   0.00000000     0.00260034   0.00000000
 -0.00067421   0.00000000    -0.00011017   0.00000000     0.00137230   0.00000000
  0.00192908   0.00000000     0.00082445   0.00000000    -0.00209376   0.00000000
   20   15
  0.00013605   0.00000000    -0.00009483   0.00000000     0.00008065   0.00000000
  0.00016198   0.00000000    -0.00108544   0.00000000    -0.00165131   0.00000000
  0.00037783   0.00000000    -0.00208867   0.00000000    -0.00074837   0.00000000
   20   16
 -0.00088736   0.00000000     0.00072315   0.00000000    -0.00200334   0.00000000
  0.00074841   0.00000000    -0.00020276   0.00000000     0.00095876   0.00000000
 -0.00147291   0.00000000     0.00141859   0.00000000    -0.00178091   0.00000000
   20   17
 -0.00322078   0.00000000    -0.01533316   0.00000000     0.00178362   0.00000000
 -0.01528667   0.00000000    -0.02106373   0.00000000    -0.00116874   0.00000000
  0.00161670   0.00000000    -0.00104595   0.00000000     0.01510027   0.00000000
   20   18
 -0.03062412   0.00000000     0.00010427   0.00000000     0.00016792   0.00000000
 -0.00001111   0.00000000     0.00536416   0.00000000     0.00191263   0.00000000
 -0.00028753   0.00000000     0.00192963   0.00000000     0.01534000   0.00000000
   20   19
 -0.00361669   0.00000000     0.01518712   0.00000000    -0.00132486   0.00000000
  0.01508697   0.00000000    -0.02110512   0.00000000    -0.00078738   0.00000000
 -0.00170131   0.00000000    -0.00087239   0.00000000     0.01458348   0.00000000
   20   20
  0.25074997   0.00000000     0.00049039   0.00000000     0.00071060   0.00000000
  0.00049039   0.00000000     0.24939029   0.00000000     0.00045099   0.00000000
  0.00071060   0.00000000     0.00045099   0.00000000     0.32057132   0.00000000
   20   21
  0.00007201   0.00000000     0.00012489   0.00000000    -0.00012238   0.00000000
  0.00002394   0.00000000     0.00009142   0.00000000     0.00001934   0.00000000
 -0.00001400   0.00000000    -0.00053070   0.00000000     0.00086887   0.00000000
   20   22
  0.00008435   0.00000000    -0.00006226   0.00000000    -0.00018099   0.00000000
 -0.00004265   0.00000000     0.00044811   0.00000000     0.00011569   0.00000000
 -0.00008219   0.00000000     0.00005827   0.00000000     0.00036254   0.00000000
   20   23
  0.00035392   0.00000000     0.00010099   0.00000000    -0.00029019   0.00000000
  0.00008080   0.00000000     0.00021248   0.00000000    -0.00019635   0.00000000
 -0.00046150   0.00000000    -0.00018888   0.00000000    -0.00015482   0.00000000
   20   24
  0.00015941   0.00000000    -0.00007324   0.00000000    -0.00001446   0.00000000
  0.00008565   0.00000000     0.00031640   0.00000000     0.00008716   0.00000000
  0.00008405   0.00000000     0.00011579   0.00000000    -0.00058837   0.00000000
   21    1
 -0.09508261   0.00000000     0.04226368   0.00000000    -0.04870682   0.00000000
  0.03992816   0.00000000    -0.04919274   0.00000000     0.03169873   0.00000000
 -0.06448460   0.00000000     0.04150438   0.00000000    -0.07727426   0.00000000
   21    2
 -0.02672691   0.00000000    -0.00437194   0.00000000     0.00644168   0.00000000
  0.00165462   0.00000000    -0.11326408   0.00000000    -0.06742310   0.00000000
  0.01066175   0.00000000    -0.07485114   0.00000000    -0.08834119   0.00000000
   21    3
 -0.09778282   0.00000000    -0.03676657   0.00000000     0.07036677   0.00000000
 -0.03691113   0.00000000    -0.05774374   0.00000000     0.03608612   0.00000000
  0.06616068   0.00000000     0.03979676   0.00000000    -0.09507659   0.00000000
   21    4
  0.00397330   0.00000000     0.00296120   0.00000000     0.00328551   0.00000000
 -0.00273938   0.00000000     0.00189709   0.00000000     0.00017587   0.00000000
 -0.00507291   0.00000000    -0.00349128   0.00000000    -0.01077498   0.00000000
   21    5
 -0.00136214   0.00000000     0.00017445   0.00000000    -0.00034865   0.00000000
 -0.00040487   0.00000000    -0.00128839   0.00000000     0.00014427   0.00000000
  0.00009424   0.00000000    -0.00012665   0.00000000     0.00202535   0.00000000
   21    6
 -0.00016094   0.00000000    -0.00018661   0.00000000     0.00061033   0.00000000
  0.00001213   0.00000000    -0.00007801   0.00000000     0.00035564   0.00000000
 -0.00115818   0.00000000     0.00007849   0.00000000    -0.00031628   0.00000000
   21    7
  0.00019152   0.00000000    -0.00046529   0.00000000    -0.00038658   0.00000000
  0.00042949   0.00000000    -0.00038628   0.00000000    -0.00118014   0.00000000
  0.00015494   0.00000000     0.00028261   0.00000000    -0.00147014   0.00000000
   21    8
 -0.00048067   0.00000000     0.00031453   0.00000000    -0.00206330   0.00000000
 -0.00014061   0.00000000     0.00032580   0.00000000     0.00096229   0.00000000
  0.00090519   0.00000000    -0.00029800   0.00000000    -0.00263498   0.00000000
   21    9
 -0.00109418   0.00000000     0.00084384   0.00000000     0.00250513   0.00000000
  0.00068933   0.00000000    -0.00013658   0.00000000    -0.00101432   0.00000000
  0.00186387   0.00000000    -0.00124287   0.00000000    -0.00263673   0.00000000
   21   10
  0.00017986   0.00000000    -0.00026077   0.00000000     0.00061979   0.00000000
 -0.00002000   0.00000000    -0.00097844   0.00000000     0.00209671   0.00000000
  0.00006436   0.00000000     0.00153709   0.00000000    -0.00021175   0.00000000
   21   11
 -0.00030314   0.00000000    -0.00023404   0.00000000    -0.00096955   0.00000000
 -0.00048404   0.00000000    -0.00013140   0.00000000    -0.00082562   0.00000000
 -0.00103498   0.00000000    -0.00072630   0.00000000    -0.00056515   0.00000000
   21   12
  0.00048578   0.00000000     0.00000711   0.00000000     0.00039427   0.00000000
 -0.00002721   0.00000000     0.00027964   0.00000000     0.00027673   0.00000000
 -0.00000835   0.00000000     0.00002940   0.00000000     0.00094188   0.00000000
   21   13
  0.00902884   0.00000000    -0.00099500   0.00000000    -0.00111048   0.00000000
 -0.00099521   0.00000000     0.00837062   0.00000000     0.00096870   0.00000000
  0.00114301   0.00000000    -0.00098653   0.00000000    -0.03870496   0.00000000
   21   14
  0.00430063   0.00000000     0.00858974   0.00000000    -0.01185160   0.00000000
  0.00547380   0.00000000    -0.00632389   0.00000000    -0.00162297   0.00000000
  0.00720220   0.00000000     0.00772534   0.00000000    -0.00670962   0.00000000
   21   15
 -0.00577606   0.00000000    -0.00101208   0.00000000     0.00175280   0.00000000
  0.00088320   0.00000000     0.00817203   0.00000000     0.00924307   0.00000000
  0.00189837   0.00000000    -0.00749091   0.00000000    -0.00370671   0.00000000
   21   16
  0.00513439   0.00000000    -0.00623197   0.00000000     0.00507329   0.00000000
 -0.00424813   0.00000000    -0.00172121   0.00000000    -0.00141942   0.00000000
 -0.00436920   0.00000000     0.00386698   0.00000000    -0.00123382   0.00000000
   21   17
  0.00020389   0.00000000     0.00020713   0.00000000     0.00003917   0.00000000
  0.00013738   0.00000000     0.00005276   0.00000000    -0.00015541   0.00000000
 -0.00008325   0.00000000     0.00009947   0.00000000    -0.00036309   0.00000000
   21   18
  0.00039208   0.00000000     0.00009708   0.00000000     0.00031357   0.00000000
 -0.00008492   0.00000000     0.00012013   0.00000000    -0.00047356   0.00000000
  0.00021714   0.00000000    -0.00004619   0.00000000    -0.00067994   0.00000000
   21   19
  0.00000639   0.00000000    -0.00011942   0.00000000    -0.00000809   0.00000000
 -0.00007120   0.00000000     0.00032987   0.00000000    -0.00024250   0.00000000
  0.00003895   0.00000000     0.00000971   0.00000000     0.00013279   0.00000000
   21   20
  0.00007201   0.00000000     0.00002394   0.00000000    -0.00001400   0.00000000
  0.00012489   0.00000000     0.00009142   0.00000000    -0.00053070   0.00000000
 -0.00012238   0.00000000     0.00001934   0.00000000     0.00086887   0.00000000
   21   21
  0.23869452   0.00000000    -0.00315785   0.00000000    -0.01711842   0.00000000
 -0.00315785   0.00000000     0.24414961   0.00000000    -0.00440420   0.00000000
 -0.01711842   0.00000000    -0.00440420   0.00000000     0.29132708   0.00000000
   21   22
 -0.00410283   0.00000000     0.01230694   0.00000000    -0.00162448   0.00000000
  0.01420316   0.00000000    -0.01904698   0.00000000    -0.00066762   0.00000000
  0.00131530   0.00000000    -0.00203623   0.00000000     0.00682735   0.00000000
   21   23
 -0.02681082   0.00000000     0.00029358   0.00000000    -0.00526020   0.00000000
 -0.00072622   0.00000000     0.00624629   0.00000000    -0.00230745   0.00000000
  0.00534798   0.00000000    -0.00178214   0.00000000     0.01444371   0.00000000
   21   24
 -0.00316156   0.00000000    -0.01429337   0.00000000    -0.00195005   0.00000000
 -0.01348542   0.00000000    -0.01989603   0.00000000     0.00027359   0.00000000
 -0.00361779   0.00000000     0.00255679   0.00000000     0.01423823   0.00000000
   22    1
 -0.02716109   0.00000000     0.00115058   0.00000000     0.00035224   0.00000000
 -0.00081606   0.00000000    -0.11050924   0.00000000    -0.07105283   0.00000000
  0.00110187   0.00000000    -0.08462714   0.00000000    -0.09447196   0.00000000
   22    2
 -0.08961688   0.00000000     0.03733285   0.00000000    -0.06367222   0.00000000
  0.03397203   0.00000000    -0.04683537   0.00000000     0.03816771   0.00000000
 -0.07438376   0.00000000     0.03809049   0.00000000    -0.09748259   0.00000000
   22    3
  0.00772348   0.00000000     0.00007092   0.00000000     0.00041818   0.00000000
  0.00183678   0.00000000     0.01122619   0.00000000     0.00349240   0.00000000
 -0.00138477   0.00000000     0.00334828   0.00000000    -0.00576490   0.00000000
   22    4
 -0.08992153   0.00000000    -0.03615253   0.00000000     0.06178833   0.00000000
 -0.03617724   0.00000000    -0.05038565   0.00000000     0.03773319   0.00000000
  0.07712535   0.00000000     0.03799148   0.00000000    -0.09595082   0.00000000
   22    5
 -0.00037092   0.00000000    -0.00022465   0.00000000     0.00137955   0.00000000
 -0.00058696   0.00000000     0.00054501   0.00000000     0.00118200   0.00000000
 -0.00032085   0.00000000     0.00058783   0.00000000    -0.00158544   0.00000000
   22    6
 -0.00201180   0.00000000    -0.00044512   0.00000000     0.00005835   0.00000000
 -0.00023055   0.00000000    -0.00312449   0.00000000     0.00017484   0.00000000
  0.00011310   0.00000000    -0.00071926   0.00000000     0.00270387   0.00000000
   22    7
  0.00020086   0.00000000     0.00062276   0.00000000    -0.00146531   0.00000000
  0.00072191   0.00000000     0.00051857   0.00000000     0.00090692   0.00000000
  0.00022714   0.00000000     0.00003827   0.00000000    -0.00162191   0.00000000
   22    8
  0.00043669   0.00000000    -0.00008488   0.00000000    -0.00035175   0.00000000
  0.00023902   0.00000000    -0.00029075   0.00000000    -0.00290951   0.00000000
 -0.00025349   0.00000000     0.00015022   0.00000000    -0.00268962   0.00000000
   22    9
  0.00016768   0.00000000     0.00014854   0.00000000    -0.00021936   0.00000000
  0.00005709   0.00000000    -0.00146176   0.00000000     0.00317289   0.00000000
 -0.00000302   0.00000000     0.00309607   0.00000000    -0.00228098   0.00000000
   22   10
 -0.00109633   0.00000000     0.00079306   0.00000000     0.00208737   0.00000000
  0.00080548   0.00000000    -0.00051854   0.00000000    -0.00114172   0.00000000
  0.00265036   0.00000000    -0.00161780   0.00000000    -0.00243905   0.00000000
   22   11
  0.00054412   0.00000000     0.00006033   0.00000000     0.00039575   0.00000000
  0.00005180   0.00000000     0.00076968   0.00000000    -0.00035294   0.00000000
  0.00005801   0.00000000    -0.00018154   0.00000000     0.00163868   0.00000000
   22   12
 -0.00104403   0.00000000    -0.00066834   0.00000000    -0.00193198   0.00000000
 -0.00068930   0.00000000    -0.00011286   0.00000000    -0.00082269   0.00000000
 -0.00259688   0.00000000    -0.00137069   0.00000000    -0.00209168   0.00000000
   22   13
  0.00429279   0.00000000     0.00546862   0.00000000    -0.00722098   0.00000000
  0.00859999   0.00000000    -0.00632592   0.00000000    -0.00771986   0.00000000
  0.01185568   0.00000000     0.00162767   0.00000000    -0.00670445   0.00000000
   22   14
  0.00639116   0.00000000    -0.00051751   0.00000000     0.00000702   0.00000000
 -0.00053928   0.00000000     0.00620672   0.00000000    -0.00126393   0.00000000
  0.00001550   0.00000000     0.00125239   0.00000000    -0.02157419   0.00000000
   22   15
  0.00441253   0.00000000    -0.00570529   0.00000000     0.00750117   0.00000000
 -0.00808295   0.00000000    -0.00458928   0.00000000    -0.00825605   0.00000000
 -0.01364375   0.00000000     0.00278239   0.00000000    -0.00584901   0.00000000
   22   16
 -0.00922189   0.00000000    -0.00039358   0.00000000    -0.00035419   0.00000000
  0.00038791   0.00000000     0.00805064   0.00000000     0.00663617   0.00000000
 -0.00024553   0.00000000    -0.00670842   0.00000000    -0.00169832   0.00000000
   22   17
  0.00035648   0.00000000     0.00006430   0.00000000     0.00001446   0.00000000
  0.00007752   0.00000000     0.00016361   0.00000000     0.00010964   0.00000000
  0.00000255   0.00000000     0.00018438   0.00000000    -0.00002691   0.00000000
   22   18
  0.00018682   0.00000000    -0.00000324   0.00000000     0.00006104   0.00000000
 -0.00003795   0.00000000     0.00039450   0.00000000    -0.00015879   0.00000000
  0.00014704   0.00000000     0.00007997   0.00000000     0.00023537   0.00000000
   22   19
 -0.00004865   0.00000000     0.00007550   0.00000000     0.00019003   0.00000000
 -0.00000816   0.00000000     0.00013748   0.00000000     0.00050308   0.00000000
 -0.00005427   0.00000000    -0.00025849   0.00000000     0.00095270   0.00000000
   22   20
  0.00008435   0.00000000    -0.00004265   0.00000000    -0.00008219   0.00000000
 -0.00006226   0.00000000     0.00044811   0.00000000     0.00005827   0.00000000
 -0.00018099   0.00000000     0.00011569   0.00000000     0.00036254   0.00000000
   22   21
 -0.00410283   0.00000000     0.01420316   0.00000000     0.00131530   0.00000000
  0.01230694   0.00000000    -0.01904698   0.00000000    -0.00203623   0.00000000
 -0.00162448   0.00000000    -0.00066762   0.00000000     0.00682735   0.00000000
   22   22
  0.23285452   0.00000000    -0.00168902   0.00000000     0.00112390   0.00000000
 -0.00168902   0.00000000     0.22971665   0.00000000     0.00555163   0.00000000
  0.00112390   0.00000000     0.00555163   0.00000000     0.31660697   0.00000000
   22   23
 -0.00312182   0.00000000    -0.01421227   0.00000000    -0.00268852   0.00000000
 -0.01132476   0.00000000    -0.01804717   0.00000000    -0.00015814   0.00000000
  0.00054203   0.00000000    -0.00006245   0.00000000     0.00634259   0.00000000
   22   24
 -0.02998313   0.00000000     0.00022767   0.00000000     0.00130603   0.00000000
  0.00121899   0.00000000     0.00284269   0.00000000    -0.00182790   0.00000000
 -0.00032716   0.00000000     0.00130418   0.00000000     0.00679304   0.00000000
   23    1
 -0.09603354   0.00000000    -0.04365674   0.00000000     0.04824360   0.00000000
 -0.03991819   0.00000000    -0.05017313   0.00000000     0.03306624   0.00000000
  0.06280699   0.00000000     0.04210047   0.00000000    -0.07761847   0.00000000
   23    2
  0.00346648   0.00000000    -0.00219120   0.00000000    -0.00343201   0.00000000
  0.00298259   0.00000000     0.00026575   0.00000000     0.00126324   0.00000000
  0.00353182   0.00000000    -0.00385132   0.00000000    -0.01130469   0.00000000
   23    3
 -0.09747573   0.00000000     0.03571004   0.00000000    -0.06986541   0.00000000
  0.03624050   0.00000000    -0.05799995   0.00000000     0.03610203   0.00000000
 -0.06515401   0.00000000     0.03820232   0.00000000    -0.09427263   0.00000000
   23    4
 -0.02467339   0.00000000     0.00578971   0.00000000    -0.00668883   0.00000000
  0.00050538   0.00000000    -0.11266319   0.00000000    -0.06587189   0.00000000
 -0.00799417   0.00000000    -0.07595468   0.00000000    -0.08587136   0.00000000
   23    5
 -0.00004891   0.00000000     0.00039046   0.00000000     0.00042571   0.00000000
 -0.00045156   0.00000000    -0.00065455   0.00000000    -0.00134666   0.00000000
 -0.00005773   0.00000000     0.00018302   0.00000000    -0.00178411   0.00000000
   23    6
  0.00008301   0.00000000     0.00009525   0.00000000    -0.00067470   0.00000000
 -0.00013314   0.00000000     0.00032462   0.00000000     0.00044093   0.00000000
  0.00081070   0.00000000     0.00009749   0.00000000    -0.00047993   0.00000000
   23    7
 -0.00120013   0.00000000    -0.00030866   0.00000000     0.00022197   0.00000000
  0.00028774   0.00000000    -0.00150573   0.00000000     0.00010849   0.00000000
  0.00011659   0.00000000    -0.00011197   0.00000000     0.00240574   0.00000000
   23    8
 -0.00055727   0.00000000    -0.00015318   0.00000000     0.00212676   0.00000000
 -0.00001827   0.00000000     0.00049845   0.00000000     0.00088850   0.00000000
 -0.00111549   0.00000000    -0.00014639   0.00000000    -0.00234926   0.00000000
   23    9
 -0.00106638   0.00000000    -0.00073947   0.00000000    -0.00258862   0.00000000
 -0.00060045   0.00000000    -0.00014858   0.00000000    -0.00116443   0.00000000
 -0.00204718   0.00000000    -0.00128823   0.00000000    -0.00209008   0.00000000
   23   10
  0.00059111   0.00000000     0.00004600   0.00000000    -0.00040928   0.00000000
  0.00009092   0.00000000     0.00051205   0.00000000     0.00009196   0.00000000
  0.00017028   0.00000000    -0.00007513   0.00000000     0.00107044   0.00000000
   23   11
 -0.00070892   0.00000000     0.00014113   0.00000000     0.00114576   0.00000000
  0.00049159   0.00000000    -0.00023624   0.00000000    -0.00034549   0.00000000
  0.00144906   0.00000000    -0.00060600   0.00000000    -0.00037096   0.00000000
   23   12
  0.00013594   0.00000000     0.00016100   0.00000000    -0.00037788   0.00000000
 -0.00009729   0.00000000    -0.00108094   0.00000000     0.00208648   0.00000000
 -0.00008070   0.00000000     0.00164903   0.00000000    -0.00074716   0.00000000
   23   13
 -0.00577357   0.00000000     0.00088897   0.00000000    -0.00190074   0.00000000
 -0.00101758   0.00000000     0.00817032   0.00000000     0.00748524   0.00000000
 -0.00175415   0.00000000    -0.00924712   0.00000000    -0.00370849   0.00000000
   23   14
  0.00440783   0.00000000    -0.00808341   0.00000000     0.01365385   0.00000000
 -0.00565804   0.00000000    -0.00458704   0.00000000    -0.00278776   0.00000000
 -0.00749530   0.00000000     0.00825020   0.00000000    -0.00584672   0.00000000
   23   15
  0.00911441   0.00000000     0.00002473   0.00000000     0.00100119   0.00000000
  0.00002405   0.00000000     0.00856181   0.00000000     0.00049762   0.00000000
 -0.00096852   0.00000000    -0.00051794   0.00000000    -0.03919468   0.00000000
   23   16
  0.00438870   0.00000000     0.00614538   0.00000000    -0.00475753   0.00000000
  0.00442115   0.00000000    -0.00187359   0.00000000    -0.00151808   0.00000000
  0.00535290   0.00000000     0.00472274   0.00000000    -0.00226945   0.00000000
   23   17
  0.00017646   0.00000000    -0.00020859   0.00000000    -0.00023328   0.00000000
 -0.00006474   0.00000000     0.00012265   0.00000000     0.00007412   0.00000000
 -0.00008172   0.00000000     0.00025259   0.00000000    -0.00035425   0.00000000
   23   18
  0.00006564   0.00000000     0.00008953   0.00000000     0.00012764   0.00000000
  0.00008040   0.00000000     0.00012692   0.00000000    -0.00055744   0.00000000
  0.00029811   0.00000000    -0.00003987   0.00000000     0.00098904   0.00000000
   23   19
  0.00012184   0.00000000    -0.00002671   0.00000000    -0.00020428   0.00000000
  0.00004190   0.00000000     0.00014310   0.00000000    -0.00053014   0.00000000
 -0.00013114   0.00000000    -0.00003627   0.00000000    -0.00035272   0.00000000
   23   20
  0.00035392   0.00000000     0.00008080   0.00000000    -0.00046150   0.00000000
  0.00010099   0.00000000     0.00021248   0.00000000    -0.00018888   0.00000000
 -0.00029019   0.00000000    -0.00019635   0.00000000    -0.00015482   0.00000000
   23   21
 -0.02681082   0.00000000    -0.00072622   0.00000000     0.00534798   0.00000000
  0.00029358   0.00000000     0.00624629   0.00000000    -0.00178214   0.00000000
 -0.00526020   0.00000000    -0.00230745   0.00000000     0.01444371   0.00000000
   23   22
 -0.00312182   0.00000000    -0.01132476   0.00000000     0.00054203   0.00000000
 -0.01421227   0.00000000    -0.01804717   0.00000000    -0.00006245   0.00000000
 -0.00268852   0.00000000    -0.00015814   0.00000000     0.00634259   0.00000000
   23   23
  0.23761284   0.00000000     0.00356252   0.00000000     0.01737767   0.00000000
  0.00356252   0.00000000     0.24294876   0.00000000    -0.00472127   0.00000000
  0.01737767   0.00000000    -0.00472127   0.00000000     0.28980188   0.00000000
   23   24
 -0.00334948   0.00000000     0.01432810   0.00000000     0.00138646   0.00000000
  0.01298085   0.00000000    -0.01947001   0.00000000    -0.00123469   0.00000000
  0.00312634   0.00000000     0.00378984   0.00000000     0.01397363   0.00000000
   24    1
 -0.00439497   0.00000000    -0.00155341   0.00000000     0.00066646   0.00000000
  0.00173578   0.00000000     0.00747778   0.00000000    -0.00507313   0.00000000
 -0.00043263   0.00000000     0.00599278   0.00000000    -0.01030758   0.00000000
   24    2
 -0.08423192   0.00000000    -0.04776716   0.00000000     0.06217859   0.00000000
 -0.03852213   0.00000000    -0.05421339   0.00000000     0.03469728   0.00000000
  0.05888365   0.00000000     0.03613702   0.00000000    -0.09687045   0.00000000
   24    3
 -0.03832842   0.00000000    -0.00024742   0.00000000     0.00002519   0.00000000
 -0.00055275   0.00000000    -0.11175744   0.00000000    -0.07731976   0.00000000
 -0.00006563   0.00000000    -0.07622017   0.00000000    -0.10314413   0.00000000
   24    4
 -0.08137252   0.00000000     0.04907661   0.00000000    -0.05967315   0.00000000
  0.03854213   0.00000000    -0.05456391   0.00000000     0.03455822   0.00000000
 -0.05913859   0.00000000     0.03556327   0.00000000    -0.09548477   0.00000000
   24    5
 -0.00026781   0.00000000    -0.00019226   0.00000000    -0.00092634   0.00000000
  0.00026845   0.00000000    -0.00021023   0.00000000     0.00053059   0.00000000
 -0.00019069   0.00000000    -0.00027925   0.00000000    -0.00165298   0.00000000
   24    6
 -0.00025102   0.00000000     0.00028727   0.00000000    -0.00006298   0.00000000
 -0.00027216   0.00000000    -0.00032452   0.00000000    -0.00066626   0.00000000
  0.00038187   0.00000000     0.00042985   0.00000000    -0.00052436   0.00000000
   24    7
 -0.00002212   0.00000000    -0.00041835   0.00000000     0.00070307   0.00000000
 -0.00004892   0.00000000    -0.00012155   0.00000000     0.00063673   0.00000000
 -0.00003587   0.00000000    -0.00045981   0.00000000    -0.00115075   0.00000000
   24    8
 -0.00122076   0.00000000     0.00035187   0.00000000    -0.00003676   0.00000000
  0.00008202   0.00000000    -0.00127213   0.00000000     0.00004617   0.00000000
 -0.00004598   0.00000000     0.00043630   0.00000000     0.00218002   0.00000000
   24    9
  0.00037174   0.00000000     0.00000637   0.00000000    -0.00013219   0.00000000
 -0.00011083   0.00000000     0.00047414   0.00000000     0.00000469   0.00000000
  0.00001140   0.00000000    -0.00013826   0.00000000     0.00145432   0.00000000
   24   10
 -0.00051868   0.00000000    -0.00065882   0.00000000    -0.00164971   0.00000000
 -0.00067144   0.00000000    -0.00023540   0.00000000    -0.00130803   0.00000000
 -0.00204474   0.00000000    -0.00112288   0.00000000    -0.00180751   0.00000000
   24   11
  0.00042060   0.00000000    -0.00016900   0.00000000     0.00029198   0.00000000
 -0.00006070   0.00000000    -0.00092108   0.00000000     0.00229751   0.00000000
  0.00015900   0.00000000     0.00228102   0.00000000    -0.00186071   0.00000000
   24   12
 -0.00089047   0.00000000     0.00074933   0.00000000     0.00148134   0.00000000
  0.00072477   0.00000000    -0.00020459   0.00000000    -0.00141761   0.00000000
  0.00200571   0.00000000    -0.00095927   0.00000000    -0.00178197   0.00000000
   24   13
  0.00512831   0.00000000    -0.00429075   0.00000000     0.00439160   0.00000000
 -0.00622865   0.00000000    -0.00171542   0.00000000    -0.00387193   0.00000000
 -0.00506674   0.00000000     0.00141764   0.00000000    -0.00123328   0.00000000
   24   14
 -0.00925946   0.00000000     0.00038616   0.00000000     0.00023149   0.00000000
 -0.00042433   0.00000000     0.00804641   0.00000000     0.00669904   0.00000000
  0.00034944   0.00000000    -0.00664049   0.00000000    -0.00169816   0.00000000
   24   15
  0.00439783   0.00000000     0.00446502   0.00000000    -0.00538360   0.00000000
  0.00614769   0.00000000    -0.00186827   0.00000000    -0.00471899   0.00000000
  0.00475962   0.00000000     0.00152082   0.00000000    -0.00226878   0.00000000
   24   16
  0.00409215   0.00000000    -0.00033585   0.00000000    -0.00060463   0.00000000
 -0.00033809   0.00000000     0.00641472   0.00000000     0.00112211   0.00000000
  0.00061702   0.00000000    -0.00114168   0.00000000    -0.03415352   0.00000000
   24   17
  0.00003918   0.00000000    -0.00002583   0.00000000    -0.00007390   0.00000000
 -0.00001013   0.00000000     0.00022166   0.00000000     0.00010200   0.00000000
 -0.00003309   0.00000000    -0.00002240   0.00000000     0.00034411   0.00000000
   24   18
  0.00019269   0.00000000    -0.00001724   0.00000000     0.00018744   0.00000000
  0.00006217   0.00000000     0.00027309   0.00000000    -0.00014650   0.00000000
  0.00000754   0.00000000     0.00004307   0.00000000    -0.00037171   0.00000000
   24   19
  0.00027325   0.00000000     0.00003371   0.00000000    -0.00004840   0.00000000
  0.00006050   0.00000000     0.00006897   0.00000000     0.00013108   0.00000000
 -0.00007277   0.00000000    -0.00005449   0.00000000    -0.00033131   0.00000000
   24   20
  0.00015941   0.00000000     0.00008565   0.00000000     0.00008405   0.00000000
 -0.00007324   0.00000000     0.00031640   0.00000000     0.00011579   0.00000000
 -0.00001446   0.00000000     0.00008716   0.00000000    -0.00058837   0.00000000
   24   21
 -0.00316156   0.00000000    -0.01348542   0.00000000    -0.00361779   0.00000000
 -0.01429337   0.00000000    -0.01989603   0.00000000     0.00255679   0.00000000
 -0.00195005   0.00000000     0.00027359   0.00000000     0.01423823   0.00000000
   24   22
 -0.02998313   0.00000000     0.00121899   0.00000000    -0.00032716   0.00000000
  0.00022767   0.00000000     0.00284269   0.00000000     0.00130418   0.00000000
  0.00130603   0.00000000    -0.00182790   0.00000000     0.00679304   0.00000000
   24   23
 -0.00334948   0.00000000     0.01298085   0.00000000     0.00312634   0.00000000
  0.01432810   0.00000000    -0.01947001   0.00000000     0.00378984   0.00000000
  0.00138646   0.00000000    -0.00123469   0.00000000     0.01397363   0.00000000
   24   24
  0.24191416   0.00000000    -0.00055869   0.00000000    -0.00084306   0.00000000
 -0.00055869   0.00000000     0.24090263   0.00000000     0.00593276   0.00000000
 -0.00084306   0.00000000     0.00593276   0.00000000     0.31642725   0.00000000

     Dielectric Tensor:

          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000

     Effective Charges E-U: Z_{alpha}{s,beta}

     atom #    1
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    2
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    3
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    4
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    5
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    6
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    7
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    8
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    9
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    10
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    11
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    12
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    13
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    14
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    15
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    16
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    17
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    18
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    19
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    20
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    21
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    22
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    23
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    24
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000

     Effective Charges E-U: Z_{alpha}{s,beta}\n
     atom #    1
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    2
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    3
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    4
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    5
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    6
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    7
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    8
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    9
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    10
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    11
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    12
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    13
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    14
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    15
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    16
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    17
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    18
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    19
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    20
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    21
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    22
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    23
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    24
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000


     Raman tensor (A^2)

     atom #    1    pol.  1
     -0.418200397897E+00     -0.206857460907E+02     -0.104578271011E-06
     -0.206857460907E+02     -0.396282904462E+01      0.361337362627E-07
     -0.104578271011E-06      0.361337362627E-07      0.175735519479E+00
     atom #    1    pol.  2
     -0.173744338398E+02      0.177242948806E+01      0.567404845001E-07
      0.177242948806E+01      0.199039057958E+02      0.944766336932E-07
      0.567404845001E-07      0.944766336932E-07     -0.101454973400E+00
     atom #    1    pol.  3
     -0.881326234047E-07      0.656788167212E-07      0.286048326680E+00
      0.656788167212E-07      0.109347546611E-06     -0.164930872325E+00
      0.286048326680E+00     -0.164930872325E+00     -0.416086954632E-08
     atom #    2    pol.  1
     -0.418200397897E+00     -0.206857460907E+02     -0.104578271011E-06
     -0.206857460907E+02     -0.396282904462E+01      0.361337362627E-07
     -0.104578271011E-06      0.361337362627E-07      0.175735519479E+00
     atom #    2    pol.  2
     -0.173744338398E+02      0.177242948806E+01      0.567404845001E-07
      0.177242948806E+01      0.199039057958E+02      0.944766336932E-07
      0.567404845001E-07      0.944766336932E-07     -0.101454973400E+00
     atom #    2    pol.  3
     -0.881326234047E-07      0.656788167212E-07      0.286048326680E+00
      0.656788167212E-07      0.109347546611E-06     -0.164930872325E+00
      0.286048326680E+00     -0.164930872325E+00     -0.416086954632E-08
     atom #    3    pol.  1
     -0.418200397897E+00     -0.206857460907E+02     -0.104578271011E-06
     -0.206857460907E+02     -0.396282904462E+01      0.361337362627E-07
     -0.104578271011E-06      0.361337362627E-07      0.175735519479E+00
     atom #    3    pol.  2
     -0.173744338398E+02      0.177242948806E+01      0.567404845001E-07
      0.177242948806E+01      0.199039057958E+02      0.944766336932E-07
      0.567404845001E-07      0.944766336932E-07     -0.101454973400E+00
     atom #    3    pol.  3
     -0.881326234047E-07      0.656788167212E-07      0.286048326680E+00
      0.656788167212E-07      0.109347546611E-06     -0.164930872325E+00
      0.286048326680E+00     -0.164930872325E+00     -0.416086954632E-08
     atom #    4    pol.  1
     -0.418200397897E+00     -0.206857460907E+02     -0.104578271011E-06
     -0.206857460907E+02     -0.396282904462E+01      0.361337362627E-07
     -0.104578271011E-06      0.361337362627E-07      0.175735519479E+00
     atom #    4    pol.  2
     -0.173744338398E+02      0.177242948806E+01      0.567404845001E-07
      0.177242948806E+01      0.199039057958E+02      0.944766336932E-07
      0.567404845001E-07      0.944766336932E-07     -0.101454973400E+00
     atom #    4    pol.  3
     -0.881326234047E-07      0.656788167212E-07      0.286048326680E+00
      0.656788167212E-07      0.109347546611E-06     -0.164930872325E+00
      0.286048326680E+00     -0.164930872325E+00     -0.416086954632E-08
     atom #    5    pol.  1
      0.418200397897E+00      0.206857460907E+02      0.104578271011E-06
      0.206857460907E+02      0.396282904462E+01     -0.361337362627E-07
      0.104578271011E-06     -0.361337362627E-07     -0.175735519479E+00
     atom #    5    pol.  2
      0.173744338398E+02     -0.177242948806E+01     -0.567404845001E-07
     -0.177242948806E+01     -0.199039057958E+02     -0.944766336932E-07
     -0.567404845001E-07     -0.944766336932E-07      0.101454973400E+00
     atom #    5    pol.  3
      0.881326234047E-07     -0.656788167212E-07     -0.286048326680E+00
     -0.656788167212E-07     -0.109347546611E-06      0.164930872325E+00
     -0.286048326680E+00      0.164930872325E+00      0.416086954632E-08
     atom #    6    pol.  1
      0.418200397897E+00      0.206857460907E+02      0.104578271011E-06
      0.206857460907E+02      0.396282904462E+01     -0.361337362627E-07
      0.104578271011E-06     -0.361337362627E-07     -0.175735519479E+00
     atom #    6    pol.  2
      0.173744338398E+02     -0.177242948806E+01     -0.567404845001E-07
     -0.177242948806E+01     -0.199039057958E+02     -0.944766336932E-07
     -0.567404845001E-07     -0.944766336932E-07      0.101454973400E+00
     atom #    6    pol.  3
      0.881326234047E-07     -0.656788167212E-07     -0.286048326680E+00
     -0.656788167212E-07     -0.109347546611E-06      0.164930872325E+00
     -0.286048326680E+00      0.164930872325E+00      0.416086954632E-08
     atom #    7    pol.  1
      0.418200397897E+00      0.206857460907E+02      0.104578271011E-06
      0.206857460907E+02      0.396282904462E+01     -0.361337362627E-07
      0.104578271011E-06     -0.361337362627E-07     -0.175735519479E+00
     atom #    7    pol.  2
      0.173744338398E+02     -0.177242948806E+01     -0.567404845001E-07
     -0.177242948806E+01     -0.199039057958E+02     -0.944766336932E-07
     -0.567404845001E-07     -0.944766336932E-07      0.101454973400E+00
     atom #    7    pol.  3
      0.881326234047E-07     -0.656788167212E-07     -0.286048326680E+00
     -0.656788167212E-07     -0.109347546611E-06      0.164930872325E+00
     -0.286048326680E+00      0.164930872325E+00      0.416086954632E-08
     atom #    8    pol.  1
      0.418200397897E+00      0.206857460907E+02      0.104578271011E-06
      0.206857460907E+02      0.396282904462E+01     -0.361337362627E-07
      0.104578271011E-06     -0.361337362627E-07     -0.175735519479E+00
     atom #    8    pol.  2
      0.173744338398E+02     -0.177242948806E+01     -0.567404845001E-07
     -0.177242948806E+01     -0.199039057958E+02     -0.944766336932E-07
     -0.567404845001E-07     -0.944766336932E-07      0.101454973400E+00
     atom #    8    pol.  3
      0.881326234047E-07     -0.656788167212E-07     -0.286048326680E+00
     -0.656788167212E-07     -0.109347546611E-06      0.164930872325E+00
     -0.286048326680E+00      0.164930872325E+00      0.416086954632E-08
     atom #    9    pol.  1
     -0.616515024887E-01     -0.106652082622E+02     -0.980508069354E+00
     -0.106652082622E+02     -0.165305009742E+01      0.194068069699E-01
     -0.980508069354E+00      0.194068069699E-01      0.851315146410E-01
     atom #    9    pol.  2
     -0.925139458891E+01      0.795729986772E+00      0.194223810530E-01
      0.795729986772E+00      0.102414154003E+02     -0.958033131991E+00
      0.194223810530E-01     -0.958033131991E+00     -0.491171009766E-01
     atom #    9    pol.  3
     -0.135884675848E+02     -0.702027035874E+00      0.109911705383E+00
     -0.702027035874E+00     -0.143990324010E+02     -0.635244529183E-01
      0.109911705383E+00     -0.635244529183E-01     -0.375412849108E+02
     atom #    10    pol.  1
     -0.616515024887E-01     -0.106652082622E+02     -0.980508069354E+00
     -0.106652082622E+02     -0.165305009742E+01      0.194068069699E-01
     -0.980508069354E+00      0.194068069699E-01      0.851315146410E-01
     atom #    10    pol.  2
     -0.925139458891E+01      0.795729986772E+00      0.194223810530E-01
      0.795729986772E+00      0.102414154003E+02     -0.958033131991E+00
      0.194223810530E-01     -0.958033131991E+00     -0.491171009766E-01
     atom #    10    pol.  3
     -0.135884675848E+02     -0.702027035874E+00      0.109911705383E+00
     -0.702027035874E+00     -0.143990324010E+02     -0.635244529183E-01
      0.109911705383E+00     -0.635244529183E-01     -0.375412849108E+02
     atom #    11    pol.  1
     -0.616515024887E-01     -0.106652082622E+02     -0.980508069354E+00
     -0.106652082622E+02     -0.165305009742E+01      0.194068069699E-01
     -0.980508069354E+00      0.194068069699E-01      0.851315146410E-01
     atom #    11    pol.  2
     -0.925139458891E+01      0.795729986772E+00      0.194223810530E-01
      0.795729986772E+00      0.102414154003E+02     -0.958033131991E+00
      0.194223810530E-01     -0.958033131991E+00     -0.491171009766E-01
     atom #    11    pol.  3
     -0.135884675848E+02     -0.702027035874E+00      0.109911705383E+00
     -0.702027035874E+00     -0.143990324010E+02     -0.635244529183E-01
      0.109911705383E+00     -0.635244529183E-01     -0.375412849108E+02
     atom #    12    pol.  1
     -0.616515024887E-01     -0.106652082622E+02     -0.980508069354E+00
     -0.106652082622E+02     -0.165305009742E+01      0.194068069699E-01
     -0.980508069354E+00      0.194068069699E-01      0.851315146410E-01
     atom #    12    pol.  2
     -0.925139458891E+01      0.795729986772E+00      0.194223810530E-01
      0.795729986772E+00      0.102414154003E+02     -0.958033131991E+00
      0.194223810530E-01     -0.958033131991E+00     -0.491171009766E-01
     atom #    12    pol.  3
     -0.135884675848E+02     -0.702027035874E+00      0.109911705383E+00
     -0.702027035874E+00     -0.143990324010E+02     -0.635244529183E-01
      0.109911705383E+00     -0.635244529183E-01     -0.375412849108E+02
     atom #    13    pol.  1
      0.616515822210E-01      0.106652082555E+02     -0.980507960921E+00
      0.106652082555E+02      0.165305017166E+01      0.194067659354E-01
     -0.980507960921E+00      0.194067659354E-01     -0.851313113561E-01
     atom #    13    pol.  2
      0.925139444803E+01     -0.795729988927E+00      0.194223225875E-01
     -0.795729988927E+00     -0.102414155693E+02     -0.958033230084E+00
      0.194223225875E-01     -0.958033230084E+00      0.491166927439E-01
     atom #    13    pol.  3
     -0.135884674906E+02     -0.702027101907E+00     -0.109911442560E+00
     -0.702027101907E+00     -0.143990325119E+02      0.635239127040E-01
     -0.109911442560E+00      0.635239127040E-01     -0.375412849074E+02
     atom #    14    pol.  1
      0.616515822210E-01      0.106652082555E+02     -0.980507960921E+00
      0.106652082555E+02      0.165305017166E+01      0.194067659354E-01
     -0.980507960921E+00      0.194067659354E-01     -0.851313113561E-01
     atom #    14    pol.  2
      0.925139444803E+01     -0.795729988927E+00      0.194223225875E-01
     -0.795729988927E+00     -0.102414155693E+02     -0.958033230084E+00
      0.194223225875E-01     -0.958033230084E+00      0.491166927439E-01
     atom #    14    pol.  3
     -0.135884674906E+02     -0.702027101907E+00     -0.109911442560E+00
     -0.702027101907E+00     -0.143990325119E+02      0.635239127040E-01
     -0.109911442560E+00      0.635239127040E-01     -0.375412849074E+02
     atom #    15    pol.  1
      0.616515822210E-01      0.106652082555E+02     -0.980507960921E+00
      0.106652082555E+02      0.165305017166E+01      0.194067659354E-01
     -0.980507960921E+00      0.194067659354E-01     -0.851313113561E-01
     atom #    15    pol.  2
      0.925139444803E+01     -0.795729988927E+00      0.194223225875E-01
     -0.795729988927E+00     -0.102414155693E+02     -0.958033230084E+00
      0.194223225875E-01     -0.958033230084E+00      0.491166927439E-01
     atom #    15    pol.  3
     -0.135884674906E+02     -0.702027101907E+00     -0.109911442560E+00
     -0.702027101907E+00     -0.143990325119E+02      0.635239127040E-01
     -0.109911442560E+00      0.635239127040E-01     -0.375412849074E+02
     atom #    16    pol.  1
      0.616515822210E-01      0.106652082555E+02     -0.980507960921E+00
      0.106652082555E+02      0.165305017166E+01      0.194067659354E-01
     -0.980507960921E+00      0.194067659354E-01     -0.851313113561E-01
     atom #    16    pol.  2
      0.925139444803E+01     -0.795729988927E+00      0.194223225875E-01
     -0.795729988927E+00     -0.102414155693E+02     -0.958033230084E+00
      0.194223225875E-01     -0.958033230084E+00      0.491166927439E-01
     atom #    16    pol.  3
     -0.135884674906E+02     -0.702027101907E+00     -0.109911442560E+00
     -0.702027101907E+00     -0.143990325119E+02      0.635239127040E-01
     -0.109911442560E+00      0.635239127040E-01     -0.375412849074E+02
     atom #    17    pol.  1
     -0.616515822210E-01     -0.106652082555E+02      0.980507960921E+00
     -0.106652082555E+02     -0.165305017166E+01     -0.194067659354E-01
      0.980507960921E+00     -0.194067659354E-01      0.851313113561E-01
     atom #    17    pol.  2
     -0.925139444803E+01      0.795729988927E+00     -0.194223225875E-01
      0.795729988927E+00      0.102414155693E+02      0.958033230084E+00
     -0.194223225875E-01      0.958033230084E+00     -0.491166927439E-01
     atom #    17    pol.  3
      0.135884674906E+02      0.702027101907E+00      0.109911442560E+00
      0.702027101907E+00      0.143990325119E+02     -0.635239127040E-01
      0.109911442560E+00     -0.635239127040E-01      0.375412849074E+02
     atom #    18    pol.  1
     -0.616515822210E-01     -0.106652082555E+02      0.980507960921E+00
     -0.106652082555E+02     -0.165305017166E+01     -0.194067659354E-01
      0.980507960921E+00     -0.194067659354E-01      0.851313113561E-01
     atom #    18    pol.  2
     -0.925139444803E+01      0.795729988927E+00     -0.194223225875E-01
      0.795729988927E+00      0.102414155693E+02      0.958033230084E+00
     -0.194223225875E-01      0.958033230084E+00     -0.491166927439E-01
     atom #    18    pol.  3
      0.135884674906E+02      0.702027101907E+00      0.109911442560E+00
      0.702027101907E+00      0.143990325119E+02     -0.635239127040E-01
      0.109911442560E+00     -0.635239127040E-01      0.375412849074E+02
     atom #    19    pol.  1
     -0.616515822210E-01     -0.106652082555E+02      0.980507960921E+00
     -0.106652082555E+02     -0.165305017166E+01     -0.194067659354E-01
      0.980507960921E+00     -0.194067659354E-01      0.851313113561E-01
     atom #    19    pol.  2
     -0.925139444803E+01      0.795729988927E+00     -0.194223225875E-01
      0.795729988927E+00      0.102414155693E+02      0.958033230084E+00
     -0.194223225875E-01      0.958033230084E+00     -0.491166927439E-01
     atom #    19    pol.  3
      0.135884674906E+02      0.702027101907E+00      0.109911442560E+00
      0.702027101907E+00      0.143990325119E+02     -0.635239127040E-01
      0.109911442560E+00     -0.635239127040E-01      0.375412849074E+02
     atom #    20    pol.  1
     -0.616515822210E-01     -0.106652082555E+02      0.980507960921E+00
     -0.106652082555E+02     -0.165305017166E+01     -0.194067659354E-01
      0.980507960921E+00     -0.194067659354E-01      0.851313113561E-01
     atom #    20    pol.  2
     -0.925139444803E+01      0.795729988927E+00     -0.194223225875E-01
      0.795729988927E+00      0.102414155693E+02      0.958033230084E+00
     -0.194223225875E-01      0.958033230084E+00     -0.491166927439E-01
     atom #    20    pol.  3
      0.135884674906E+02      0.702027101907E+00      0.109911442560E+00
      0.702027101907E+00      0.143990325119E+02     -0.635239127040E-01
      0.109911442560E+00     -0.635239127040E-01      0.375412849074E+02
     atom #    21    pol.  1
      0.616515024887E-01      0.106652082622E+02      0.980508069354E+00
      0.106652082622E+02      0.165305009742E+01     -0.194068069699E-01
      0.980508069354E+00     -0.194068069699E-01     -0.851315146410E-01
     atom #    21    pol.  2
      0.925139458891E+01     -0.795729986772E+00     -0.194223810530E-01
     -0.795729986772E+00     -0.102414154003E+02      0.958033131991E+00
     -0.194223810530E-01      0.958033131991E+00      0.491171009766E-01
     atom #    21    pol.  3
      0.135884675848E+02      0.702027035874E+00     -0.109911705383E+00
      0.702027035874E+00      0.143990324010E+02      0.635244529183E-01
     -0.109911705383E+00      0.635244529183E-01      0.375412849108E+02
     atom #    22    pol.  1
      0.616515024887E-01      0.106652082622E+02      0.980508069354E+00
      0.106652082622E+02      0.165305009742E+01     -0.194068069699E-01
      0.980508069354E+00     -0.194068069699E-01     -0.851315146410E-01
     atom #    22    pol.  2
      0.925139458891E+01     -0.795729986772E+00     -0.194223810530E-01
     -0.795729986772E+00     -0.102414154003E+02      0.958033131991E+00
     -0.194223810530E-01      0.958033131991E+00      0.491171009766E-01
     atom #    22    pol.  3
      0.135884675848E+02      0.702027035874E+00     -0.109911705383E+00
      0.702027035874E+00      0.143990324010E+02      0.635244529183E-01
     -0.109911705383E+00      0.635244529183E-01      0.375412849108E+02
     atom #    23    pol.  1
      0.616515024887E-01      0.106652082622E+02      0.980508069354E+00
      0.106652082622E+02      0.165305009742E+01     -0.194068069699E-01
      0.980508069354E+00     -0.194068069699E-01     -0.851315146410E-01
     atom #    23    pol.  2
      0.925139458891E+01     -0.795729986772E+00     -0.194223810530E-01
     -0.795729986772E+00     -0.102414154003E+02      0.958033131991E+00
     -0.194223810530E-01      0.958033131991E+00      0.491171009766E-01
     atom #    23    pol.  3
      0.135884675848E+02      0.702027035874E+00     -0.109911705383E+00
      0.702027035874E+00      0.143990324010E+02      0.635244529183E-01
     -0.109911705383E+00      0.635244529183E-01      0.375412849108E+02
     atom #    24    pol.  1
      0.616515024887E-01      0.106652082622E+02      0.980508069354E+00
      0.106652082622E+02      0.165305009742E+01     -0.194068069699E-01
      0.980508069354E+00     -0.194068069699E-01     -0.851315146410E-01
     atom #    24    pol.  2
      0.925139458891E+01     -0.795729986772E+00     -0.194223810530E-01
     -0.795729986772E+00     -0.102414154003E+02      0.958033131991E+00
     -0.194223810530E-01      0.958033131991E+00      0.491171009766E-01
     atom #    24    pol.  3
      0.135884675848E+02      0.702027035874E+00     -0.109911705383E+00
      0.702027035874E+00      0.143990324010E+02      0.635244529183E-01
     -0.109911705383E+00      0.635244529183E-01      0.375412849108E+02

     Diagonalizing the dynamical matrix

     q = (    0.000000000   0.000000000   0.000000000 ) 

 **************************************************************************
     freq (    1) =       0.227738 [THz] =       7.596524 [cm-1]
 ( -0.000271  0.000000  0.000115  0.000000  0.204259  0.000000 ) 
 ( -0.000258  0.000000  0.000114  0.000000  0.204080  0.000000 ) 
 ( -0.000253  0.000000  0.000113  0.000000  0.203914  0.000000 ) 
 ( -0.000260  0.000000  0.000117  0.000000  0.204053  0.000000 ) 
 ( -0.000254  0.000000  0.000136  0.000000  0.204217  0.000000 ) 
 ( -0.000254  0.000000  0.000138  0.000000  0.204164  0.000000 ) 
 ( -0.000257  0.000000  0.000138  0.000000  0.204244  0.000000 ) 
 ( -0.000251  0.000000  0.000137  0.000000  0.204310  0.000000 ) 
 ( -0.000267  0.000000  0.000129  0.000000  0.204118  0.000000 ) 
 ( -0.000278  0.000000  0.000117  0.000000  0.204164  0.000000 ) 
 ( -0.000244  0.000000  0.000159  0.000000  0.204199  0.000000 ) 
 ( -0.000228  0.000000  0.000126  0.000000  0.204177  0.000000 ) 
 ( -0.000337  0.000000  0.000107  0.000000  0.204140  0.000000 ) 
 ( -0.000279  0.000000  0.000061  0.000000  0.204081  0.000000 ) 
 ( -0.000203  0.000000  0.000122  0.000000  0.203979  0.000000 ) 
 ( -0.000244  0.000000  0.000152  0.000000  0.204008  0.000000 ) 
 ( -0.000246  0.000000  0.000147  0.000000  0.204124  0.000000 ) 
 ( -0.000222  0.000000  0.000157  0.000000  0.204178  0.000000 ) 
 ( -0.000262  0.000000  0.000112  0.000000  0.204211  0.000000 ) 
 ( -0.000283  0.000000  0.000148  0.000000  0.204185  0.000000 ) 
 ( -0.000172  0.000000  0.000112  0.000000  0.204120  0.000000 ) 
 ( -0.000257  0.000000  0.000186  0.000000  0.204075  0.000000 ) 
 ( -0.000340  0.000000  0.000109  0.000000  0.203985  0.000000 ) 
 ( -0.000259  0.000000  0.000075  0.000000  0.203991  0.000000 ) 
     freq (    2) =       0.249457 [THz] =       8.320982 [cm-1]
 ( -0.012877  0.000000  0.215219  0.000000 -0.000773  0.000000 ) 
 ( -0.013001  0.000000  0.214802  0.000000 -0.000766  0.000000 ) 
 ( -0.012951  0.000000  0.214744  0.000000 -0.000762  0.000000 ) 
 ( -0.012637  0.000000  0.215055  0.000000 -0.000757  0.000000 ) 
 ( -0.011680  0.000000  0.191919  0.000000  0.000571  0.000000 ) 
 ( -0.011676  0.000000  0.191930  0.000000  0.000575  0.000000 ) 
 ( -0.011611  0.000000  0.191755  0.000000  0.000573  0.000000 ) 
 ( -0.011656  0.000000  0.191574  0.000000  0.000575  0.000000 ) 
 ( -0.011674  0.000000  0.192097  0.000000  0.000556  0.000000 ) 
 ( -0.011760  0.000000  0.191899  0.000000  0.000650  0.000000 ) 
 ( -0.011622  0.000000  0.191724  0.000000  0.000481  0.000000 ) 
 ( -0.011584  0.000000  0.191810  0.000000  0.000596  0.000000 ) 
 ( -0.013027  0.000000  0.214960  0.000000 -0.000706  0.000000 ) 
 ( -0.012760  0.000000  0.215330  0.000000 -0.000756  0.000000 ) 
 ( -0.012856  0.000000  0.215261  0.000000 -0.000768  0.000000 ) 
 ( -0.012859  0.000000  0.214515  0.000000 -0.000794  0.000000 ) 
 ( -0.011683  0.000000  0.192100  0.000000  0.000557  0.000000 ) 
 ( -0.011759  0.000000  0.191909  0.000000  0.000472  0.000000 ) 
 ( -0.011629  0.000000  0.191710  0.000000  0.000653  0.000000 ) 
 ( -0.011585  0.000000  0.191811  0.000000  0.000527  0.000000 ) 
 ( -0.013038  0.000000  0.214967  0.000000 -0.000814  0.000000 ) 
 ( -0.012806  0.000000  0.215314  0.000000 -0.000742  0.000000 ) 
 ( -0.012845  0.000000  0.215266  0.000000 -0.000751  0.000000 ) 
 ( -0.012851  0.000000  0.214511  0.000000 -0.000703  0.000000 ) 
     freq (    3) =       0.269859 [THz] =       9.001538 [cm-1]
 (  0.212051  0.000000  0.012863  0.000000  0.000260  0.000000 ) 
 (  0.210514  0.000000  0.012942  0.000000  0.000344  0.000000 ) 
 (  0.211250  0.000000  0.012772  0.000000  0.000253  0.000000 ) 
 (  0.210585  0.000000  0.012604  0.000000  0.000169  0.000000 ) 
 (  0.196076  0.000000  0.011702  0.000000  0.000209  0.000000 ) 
 (  0.195818  0.000000  0.011717  0.000000  0.000242  0.000000 ) 
 (  0.196045  0.000000  0.011747  0.000000  0.000278  0.000000 ) 
 (  0.195758  0.000000  0.011676  0.000000  0.000246  0.000000 ) 
 (  0.196030  0.000000  0.011743  0.000000  0.000210  0.000000 ) 
 (  0.195895  0.000000  0.011642  0.000000  0.000181  0.000000 ) 
 (  0.196103  0.000000  0.011717  0.000000  0.000157  0.000000 ) 
 (  0.195906  0.000000  0.011753  0.000000  0.000241  0.000000 ) 
 (  0.211767  0.000000  0.012751  0.000000  0.000018  0.000000 ) 
 (  0.210372  0.000000  0.012840  0.000000  0.000216  0.000000 ) 
 (  0.211912  0.000000  0.012880  0.000000  0.000487  0.000000 ) 
 (  0.211113  0.000000  0.012721  0.000000  0.000196  0.000000 ) 
 (  0.196123  0.000000  0.011744  0.000000  0.000275  0.000000 ) 
 (  0.195895  0.000000  0.011665  0.000000  0.000269  0.000000 ) 
 (  0.195996  0.000000  0.011719  0.000000  0.000331  0.000000 ) 
 (  0.195898  0.000000  0.011732  0.000000  0.000285  0.000000 ) 
 (  0.211789  0.000000  0.012778  0.000000  0.000565  0.000000 ) 
 (  0.210819  0.000000  0.012845  0.000000  0.000299  0.000000 ) 
 (  0.211923  0.000000  0.012854  0.000000 -0.000038  0.000000 ) 
 (  0.211023  0.000000  0.012718  0.000000  0.000313  0.000000 ) 
     freq (    4) =       1.078760 [THz] =      35.983544 [cm-1]
 ( -0.157434  0.000000  0.102179  0.000000 -0.002742  0.000000 ) 
 ( -0.147172  0.000000  0.098195  0.000000 -0.002665  0.000000 ) 
 ( -0.148803  0.000000  0.099476  0.000000 -0.002615  0.000000 ) 
 ( -0.147955  0.000000  0.100751  0.000000 -0.002559  0.000000 ) 
 (  0.187068  0.000000 -0.128016  0.000000  0.003027  0.000000 ) 
 (  0.184115  0.000000 -0.127537  0.000000  0.003066  0.000000 ) 
 (  0.187864  0.000000 -0.129186  0.000000  0.003096  0.000000 ) 
 (  0.186074  0.000000 -0.129546  0.000000  0.003059  0.000000 ) 
 (  0.185749  0.000000 -0.126972  0.000000  0.002662  0.000000 ) 
 (  0.183484  0.000000 -0.126882  0.000000  0.003665  0.000000 ) 
 (  0.187466  0.000000 -0.129113  0.000000  0.002804  0.000000 ) 
 (  0.184910  0.000000 -0.129193  0.000000  0.003186  0.000000 ) 
 ( -0.152187  0.000000  0.100041  0.000000  0.001249  0.000000 ) 
 ( -0.145973  0.000000  0.099331  0.000000 -0.003805  0.000000 ) 
 ( -0.151871  0.000000  0.099311  0.000000 -0.005345  0.000000 ) 
 ( -0.148001  0.000000  0.099079  0.000000 -0.002397  0.000000 ) 
 (  0.185848  0.000000 -0.126955  0.000000  0.003342  0.000000 ) 
 (  0.183493  0.000000 -0.126841  0.000000  0.002344  0.000000 ) 
 (  0.187370  0.000000 -0.129135  0.000000  0.003282  0.000000 ) 
 (  0.184911  0.000000 -0.129193  0.000000  0.002867  0.000000 ) 
 ( -0.152273  0.000000  0.100083  0.000000 -0.006543  0.000000 ) 
 ( -0.146280  0.000000  0.099212  0.000000 -0.001370  0.000000 ) 
 ( -0.151788  0.000000  0.099372  0.000000  0.000101  0.000000 ) 
 ( -0.147940  0.000000  0.099053  0.000000 -0.002718  0.000000 ) 
     freq (    5) =       1.084259 [THz] =      36.167000 [cm-1]
 ( -0.107602  0.000000 -0.151106  0.000000  0.001051  0.000000 ) 
 ( -0.099224  0.000000 -0.147282  0.000000  0.000965  0.000000 ) 
 ( -0.100400  0.000000 -0.145979  0.000000  0.001011  0.000000 ) 
 ( -0.100829  0.000000 -0.145859  0.000000  0.001052  0.000000 ) 
 (  0.126591  0.000000  0.189129  0.000000 -0.001205  0.000000 ) 
 (  0.125092  0.000000  0.187448  0.000000 -0.001196  0.000000 ) 
 (  0.126621  0.000000  0.188555  0.000000 -0.001179  0.000000 ) 
 (  0.126437  0.000000  0.190767  0.000000 -0.001190  0.000000 ) 
 (  0.125789  0.000000  0.186931  0.000000 -0.001329  0.000000 ) 
 (  0.126305  0.000000  0.188781  0.000000 -0.001865  0.000000 ) 
 (  0.126484  0.000000  0.189482  0.000000  0.000139  0.000000 ) 
 (  0.123955  0.000000  0.187789  0.000000 -0.001583  0.000000 ) 
 ( -0.102573  0.000000 -0.146050  0.000000  0.002564  0.000000 ) 
 ( -0.099721  0.000000 -0.148157  0.000000  0.001828  0.000000 ) 
 ( -0.103867  0.000000 -0.147662  0.000000 -0.002245  0.000000 ) 
 ( -0.100435  0.000000 -0.144838  0.000000  0.001503  0.000000 ) 
 (  0.125848  0.000000  0.186917  0.000000 -0.001008  0.000000 ) 
 (  0.126306  0.000000  0.188769  0.000000 -0.000487  0.000000 ) 
 (  0.126441  0.000000  0.189476  0.000000 -0.002506  0.000000 ) 
 (  0.123951  0.000000  0.187769  0.000000 -0.000757  0.000000 ) 
 ( -0.102559  0.000000 -0.146091  0.000000 -0.000577  0.000000 ) 
 ( -0.099923  0.000000 -0.148125  0.000000  0.000165  0.000000 ) 
 ( -0.103911  0.000000 -0.147670  0.000000  0.004307  0.000000 ) 
 ( -0.100402  0.000000 -0.144834  0.000000  0.000472  0.000000 ) 
     freq (    6) =       1.633441 [THz] =      54.485714 [cm-1]
 (  0.001944  0.000000 -0.002980  0.000000 -0.203547  0.000000 ) 
 (  0.001366  0.000000 -0.002578  0.000000 -0.186532  0.000000 ) 
 (  0.001365  0.000000 -0.003103  0.000000 -0.187435  0.000000 ) 
 (  0.001539  0.000000 -0.002824  0.000000 -0.187641  0.000000 ) 
 ( -0.001613  0.000000  0.002363  0.000000  0.218999  0.000000 ) 
 ( -0.002170  0.000000  0.002203  0.000000  0.220317  0.000000 ) 
 ( -0.001610  0.000000  0.002069  0.000000  0.220468  0.000000 ) 
 ( -0.002111  0.000000  0.002204  0.000000  0.219269  0.000000 ) 
 ( -0.002178  0.000000  0.001596  0.000000  0.215863  0.000000 ) 
 ( -0.001973  0.000000  0.001102  0.000000  0.216273  0.000000 ) 
 ( -0.001053  0.000000  0.002969  0.000000  0.218584  0.000000 ) 
 ( -0.002210  0.000000  0.001801  0.000000  0.216918  0.000000 ) 
 (  0.006183  0.000000 -0.006100  0.000000 -0.190484  0.000000 ) 
 (  0.001128  0.000000  0.003818  0.000000 -0.187657  0.000000 ) 
 ( -0.003409  0.000000 -0.005534  0.000000 -0.191676  0.000000 ) 
 (  0.001625  0.000000 -0.001876  0.000000 -0.182919  0.000000 ) 
 ( -0.001318  0.000000  0.002845  0.000000  0.215844  0.000000 ) 
 ( -0.002192  0.000000  0.003506  0.000000  0.216241  0.000000 ) 
 ( -0.002206  0.000000  0.001468  0.000000  0.218559  0.000000 ) 
 ( -0.001979  0.000000  0.002458  0.000000  0.216956  0.000000 ) 
 ( -0.002944  0.000000  0.000268  0.000000 -0.189961  0.000000 ) 
 (  0.001561  0.000000 -0.009531  0.000000 -0.187892  0.000000 ) 
 (  0.006828  0.000000 -0.000329  0.000000 -0.191850  0.000000 ) 
 (  0.001625  0.000000 -0.004265  0.000000 -0.183041  0.000000 ) 
     freq (    7) =       3.626040 [THz] =     120.951678 [cm-1]
 ( -0.371988  0.000000 -0.041141  0.000000 -0.000251  0.000000 ) 
 (  0.172638  0.000000  0.261328  0.000000  0.000012  0.000000 ) 
 (  0.295962  0.000000  0.044456  0.000000  0.000035  0.000000 ) 
 (  0.099437  0.000000 -0.240465  0.000000 -0.000058  0.000000 ) 
 ( -0.000821  0.000000  0.011046  0.000000  0.000092  0.000000 ) 
 ( -0.009940  0.000000 -0.004414  0.000000  0.000086  0.000000 ) 
 ( -0.010151  0.000000 -0.010266  0.000000  0.000090  0.000000 ) 
 (  0.009268  0.000000  0.001387  0.000000  0.000093  0.000000 ) 
 ( -0.016115  0.000000 -0.005371  0.000000  0.000610  0.000000 ) 
 (  0.002424  0.000000  0.016507  0.000000 -0.001698  0.000000 ) 
 (  0.001238  0.000000  0.004695  0.000000 -0.002648  0.000000 ) 
 ( -0.001477  0.000000 -0.017537  0.000000  0.003722  0.000000 ) 
 (  0.016440  0.000000  0.309992  0.000000  0.087638  0.000000 ) 
 ( -0.022490  0.000000 -0.047110  0.000000 -0.007858  0.000000 ) 
 ( -0.037952  0.000000 -0.292429  0.000000 -0.092304  0.000000 ) 
 (  0.309021  0.000000  0.057551  0.000000  0.008158  0.000000 ) 
 ( -0.016095  0.000000 -0.005368  0.000000 -0.000434  0.000000 ) 
 (  0.002426  0.000000  0.016512  0.000000  0.001873  0.000000 ) 
 (  0.001267  0.000000  0.004685  0.000000  0.002833  0.000000 ) 
 ( -0.001474  0.000000 -0.017544  0.000000 -0.003539  0.000000 ) 
 (  0.016453  0.000000  0.310002  0.000000 -0.087868  0.000000 ) 
 ( -0.022432  0.000000 -0.047155  0.000000  0.007684  0.000000 ) 
 ( -0.037983  0.000000 -0.292410  0.000000  0.092172  0.000000 ) 
 (  0.308690  0.000000  0.057555  0.000000 -0.008088  0.000000 ) 
     freq (    8) =       3.849286 [THz] =     128.398354 [cm-1]
 (  0.036778  0.000000 -0.396867  0.000000  0.000051  0.000000 ) 
 (  0.132735  0.000000  0.104695  0.000000  0.000021  0.000000 ) 
 ( -0.043431  0.000000  0.308020  0.000000 -0.000085  0.000000 ) 
 ( -0.141751  0.000000  0.191172  0.000000 -0.000100  0.000000 ) 
 (  0.020116  0.000000 -0.001406  0.000000  0.000030  0.000000 ) 
 (  0.004395  0.000000 -0.027561  0.000000  0.000030  0.000000 ) 
 ( -0.022039  0.000000  0.007718  0.000000  0.000023  0.000000 ) 
 ( -0.003400  0.000000  0.014469  0.000000  0.000012  0.000000 ) 
 (  0.003025  0.000000 -0.028902  0.000000 -0.000607  0.000000 ) 
 (  0.019350  0.000000 -0.009117  0.000000 -0.002389  0.000000 ) 
 ( -0.003572  0.000000  0.025743  0.000000 -0.010639  0.000000 ) 
 ( -0.017945  0.000000  0.003344  0.000000 -0.002399  0.000000 ) 
 (  0.194718  0.000000  0.031393  0.000000 -0.071449  0.000000 ) 
 (  0.022093  0.000000 -0.261552  0.000000  0.094690  0.000000 ) 
 ( -0.210185  0.000000  0.127517  0.000000 -0.064047  0.000000 ) 
 ( -0.034115  0.000000  0.372094  0.000000  0.011897  0.000000 ) 
 (  0.003039  0.000000 -0.028900  0.000000  0.000672  0.000000 ) 
 (  0.019341  0.000000 -0.009119  0.000000  0.002438  0.000000 ) 
 ( -0.003573  0.000000  0.025759  0.000000  0.010680  0.000000 ) 
 ( -0.017943  0.000000  0.003335  0.000000  0.002444  0.000000 ) 
 (  0.194656  0.000000  0.031437  0.000000  0.071538  0.000000 ) 
 (  0.022194  0.000000 -0.261621  0.000000 -0.094614  0.000000 ) 
 ( -0.210195  0.000000  0.127550  0.000000  0.063802  0.000000 ) 
 ( -0.034084  0.000000  0.372091  0.000000 -0.012086  0.000000 ) 
     freq (    9) =       4.138426 [THz] =     138.043027 [cm-1]
 (  0.202555  0.000000  0.002541  0.000000  0.000236  0.000000 ) 
 ( -0.228321  0.000000  0.229133  0.000000 -0.000438  0.000000 ) 
 (  0.181670  0.000000  0.029010  0.000000  0.000090  0.000000 ) 
 ( -0.312487  0.000000 -0.257596  0.000000  0.000370  0.000000 ) 
 (  0.021344  0.000000  0.017558  0.000000 -0.000059  0.000000 ) 
 ( -0.021989  0.000000 -0.004690  0.000000 -0.000106  0.000000 ) 
 (  0.014188  0.000000 -0.010242  0.000000 -0.000133  0.000000 ) 
 ( -0.001098  0.000000 -0.002665  0.000000 -0.000087  0.000000 ) 
 (  0.010928  0.000000 -0.003706  0.000000 -0.000647  0.000000 ) 
 ( -0.016687  0.000000  0.017904  0.000000  0.003832  0.000000 ) 
 (  0.029973  0.000000  0.003684  0.000000 -0.004920  0.000000 ) 
 ( -0.017346  0.000000 -0.017662  0.000000  0.003326  0.000000 ) 
 (  0.217634  0.000000  0.166493  0.000000 -0.077969  0.000000 ) 
 ( -0.389490  0.000000 -0.037782  0.000000 -0.034391  0.000000 ) 
 (  0.198751  0.000000 -0.165233  0.000000  0.098984  0.000000 ) 
 ( -0.109100  0.000000  0.029189  0.000000  0.004947  0.000000 ) 
 (  0.010876  0.000000 -0.003709  0.000000  0.000444  0.000000 ) 
 ( -0.016664  0.000000  0.017863  0.000000 -0.003967  0.000000 ) 
 (  0.030004  0.000000  0.003680  0.000000  0.004739  0.000000 ) 
 ( -0.017346  0.000000 -0.017619  0.000000 -0.003585  0.000000 ) 
 (  0.217596  0.000000  0.166311  0.000000  0.077881  0.000000 ) 
 ( -0.390733  0.000000 -0.037702  0.000000  0.034327  0.000000 ) 
 (  0.198668  0.000000 -0.165100  0.000000 -0.098273  0.000000 ) 
 ( -0.108736  0.000000  0.029183  0.000000 -0.004955  0.000000 ) 
     freq (   10) =       4.617811 [THz] =     154.033587 [cm-1]
 (  0.000201  0.000000  0.000032  0.000000 -0.445416  0.000000 ) 
 ( -0.000131  0.000000 -0.000012  0.000000  0.206781  0.000000 ) 
 ( -0.000002  0.000000  0.000167  0.000000  0.276592  0.000000 ) 
 ( -0.000254  0.000000 -0.000014  0.000000  0.226444  0.000000 ) 
 ( -0.000443  0.000000 -0.000229  0.000000  0.032172  0.000000 ) 
 (  0.000574  0.000000 -0.000063  0.000000  0.025681  0.000000 ) 
 ( -0.000474  0.000000  0.000201  0.000000  0.023657  0.000000 ) 
 (  0.000447  0.000000  0.000001  0.000000 -0.110369  0.000000 ) 
 (  0.002774  0.000000 -0.002368  0.000000  0.055332  0.000000 ) 
 (  0.049027  0.000000  0.029755  0.000000 -0.023058  0.000000 ) 
 ( -0.002792  0.000000 -0.056666  0.000000 -0.025722  0.000000 ) 
 ( -0.047962  0.000000  0.026538  0.000000 -0.028632  0.000000 ) 
 (  0.225825  0.000000 -0.084422  0.000000  0.001920  0.000000 ) 
 (  0.008531  0.000000  0.283777  0.000000 -0.021610  0.000000 ) 
 ( -0.226167  0.000000 -0.091259  0.000000  0.010394  0.000000 ) 
 ( -0.007794  0.000000 -0.000787  0.000000  0.307955  0.000000 ) 
 ( -0.003494  0.000000  0.002252  0.000000  0.055357  0.000000 ) 
 ( -0.047940  0.000000 -0.030227  0.000000 -0.023028  0.000000 ) 
 (  0.001653  0.000000  0.056701  0.000000 -0.025733  0.000000 ) 
 (  0.048963  0.000000 -0.026193  0.000000 -0.028633  0.000000 ) 
 ( -0.225693  0.000000  0.084497  0.000000  0.001588  0.000000 ) 
 ( -0.008779  0.000000 -0.283788  0.000000 -0.021314  0.000000 ) 
 (  0.226296  0.000000  0.091372  0.000000  0.010421  0.000000 ) 
 (  0.007363  0.000000  0.001052  0.000000  0.308009  0.000000 ) 
     freq (   11) =       4.795577 [THz] =     159.963218 [cm-1]
 ( -0.019461  0.000000 -0.005373  0.000000 -0.000302  0.000000 ) 
 (  0.013165  0.000000 -0.013503  0.000000  0.000395  0.000000 ) 
 (  0.017990  0.000000  0.003869  0.000000  0.000395  0.000000 ) 
 (  0.002851  0.000000  0.016146  0.000000  0.000210  0.000000 ) 
 (  0.199975  0.000000 -0.111015  0.000000 -0.000306  0.000000 ) 
 ( -0.178893  0.000000  0.093485  0.000000 -0.000153  0.000000 ) 
 (  0.295976  0.000000  0.114090  0.000000  0.000275  0.000000 ) 
 ( -0.320964  0.000000 -0.094321  0.000000 -0.000350  0.000000 ) 
 (  0.333556  0.000000  0.096375  0.000000  0.002486  0.000000 ) 
 ( -0.321840  0.000000 -0.122787  0.000000  0.003789  0.000000 ) 
 (  0.195259  0.000000 -0.096293  0.000000 -0.004355  0.000000 ) 
 ( -0.209793  0.000000  0.123131  0.000000 -0.002500  0.000000 ) 
 (  0.006900  0.000000 -0.004227  0.000000  0.014694  0.000000 ) 
 (  0.007284  0.000000 -0.003396  0.000000 -0.000879  0.000000 ) 
 (  0.001948  0.000000  0.005171  0.000000 -0.015438  0.000000 ) 
 ( -0.003678  0.000000  0.004627  0.000000  0.001628  0.000000 ) 
 (  0.334123  0.000000  0.096350  0.000000 -0.002417  0.000000 ) 
 ( -0.321969  0.000000 -0.122629  0.000000 -0.004547  0.000000 ) 
 (  0.194788  0.000000 -0.096161  0.000000  0.004192  0.000000 ) 
 ( -0.209658  0.000000  0.122866  0.000000  0.002278  0.000000 ) 
 (  0.006477  0.000000 -0.004019  0.000000 -0.014347  0.000000 ) 
 (  0.007436  0.000000 -0.003918  0.000000  0.001051  0.000000 ) 
 (  0.002389  0.000000  0.005250  0.000000  0.015571  0.000000 ) 
 ( -0.003795  0.000000  0.004658  0.000000 -0.000825  0.000000 ) 
     freq (   12) =       4.818648 [THz] =     160.732783 [cm-1]
 (  0.000839  0.000000 -0.009958  0.000000 -0.000219  0.000000 ) 
 (  0.010184  0.000000 -0.015144  0.000000  0.000297  0.000000 ) 
 ( -0.019156  0.000000  0.003319  0.000000  0.000317  0.000000 ) 
 (  0.015103  0.000000  0.024765  0.000000  0.000207  0.000000 ) 
 (  0.046676  0.000000  0.322923  0.000000 -0.000231  0.000000 ) 
 ( -0.261072  0.000000  0.059697  0.000000 -0.000162  0.000000 ) 
 (  0.115070  0.000000 -0.317518  0.000000  0.000097  0.000000 ) 
 (  0.094528  0.000000 -0.063565  0.000000 -0.000188  0.000000 ) 
 ( -0.108118  0.000000  0.065526  0.000000 -0.000561  0.000000 ) 
 ( -0.125835  0.000000  0.337270  0.000000  0.005286  0.000000 ) 
 (  0.282434  0.000000 -0.066213  0.000000 -0.002718  0.000000 ) 
 ( -0.050643  0.000000 -0.336392  0.000000 -0.003006  0.000000 ) 
 ( -0.008167  0.000000 -0.012292  0.000000 -0.000210  0.000000 ) 
 (  0.019619  0.000000  0.000108  0.000000  0.006870  0.000000 ) 
 ( -0.013894  0.000000  0.015309  0.000000 -0.005288  0.000000 ) 
 ( -0.000187  0.000000  0.003322  0.000000 -0.000873  0.000000 ) 
 ( -0.108089  0.000000  0.065503  0.000000  0.000344  0.000000 ) 
 ( -0.125971  0.000000  0.337288  0.000000 -0.005875  0.000000 ) 
 (  0.282146  0.000000 -0.066097  0.000000  0.002632  0.000000 ) 
 ( -0.050532  0.000000 -0.336485  0.000000  0.002921  0.000000 ) 
 ( -0.008516  0.000000 -0.012153  0.000000  0.000481  0.000000 ) 
 (  0.019718  0.000000 -0.000309  0.000000 -0.006700  0.000000 ) 
 ( -0.013533  0.000000  0.015398  0.000000  0.005437  0.000000 ) 
 ( -0.000225  0.000000  0.003350  0.000000  0.001530  0.000000 ) 
     freq (   13) =       4.822957 [THz] =     160.876522 [cm-1]
 ( -0.006399  0.000000  0.030034  0.000000 -0.000109  0.000000 ) 
 (  0.006707  0.000000 -0.026816  0.000000  0.000158  0.000000 ) 
 (  0.001232  0.000000 -0.009915  0.000000  0.000135  0.000000 ) 
 (  0.004322  0.000000 -0.002666  0.000000  0.000056  0.000000 ) 
 (  0.266640  0.000000  0.022985  0.000000 -0.000076  0.000000 ) 
 ( -0.102208  0.000000 -0.318173  0.000000 -0.000001  0.000000 ) 
 ( -0.095014  0.000000 -0.034656  0.000000  0.000050  0.000000 ) 
 ( -0.071416  0.000000  0.325934  0.000000 -0.000155  0.000000 ) 
 (  0.074162  0.000000 -0.340373  0.000000  0.000754  0.000000 ) 
 (  0.103362  0.000000  0.029044  0.000000 -0.002160  0.000000 ) 
 (  0.109663  0.000000  0.341654  0.000000  0.007082  0.000000 ) 
 ( -0.288047  0.000000 -0.031210  0.000000 -0.003938  0.000000 ) 
 ( -0.009504  0.000000 -0.012755  0.000000  0.015218  0.000000 ) 
 (  0.008400  0.000000  0.002693  0.000000 -0.015202  0.000000 ) 
 (  0.007071  0.000000  0.001453  0.000000  0.003312  0.000000 ) 
 ( -0.002448  0.000000 -0.012247  0.000000 -0.000411  0.000000 ) 
 (  0.074361  0.000000 -0.340375  0.000000 -0.000627  0.000000 ) 
 (  0.103337  0.000000  0.029122  0.000000  0.002011  0.000000 ) 
 (  0.109454  0.000000  0.341652  0.000000 -0.007254  0.000000 ) 
 ( -0.288016  0.000000 -0.031296  0.000000  0.003767  0.000000 ) 
 ( -0.009638  0.000000 -0.012678  0.000000 -0.015088  0.000000 ) 
 (  0.008486  0.000000  0.002531  0.000000  0.015259  0.000000 ) 
 (  0.007229  0.000000  0.001464  0.000000 -0.003275  0.000000 ) 
 ( -0.002510  0.000000 -0.012240  0.000000  0.000692  0.000000 ) 
     freq (   14) =       5.196672 [THz] =     173.342305 [cm-1]
 (  0.000044  0.000000  0.000013  0.000000 -0.015316  0.000000 ) 
 ( -0.000170  0.000000  0.000104  0.000000  0.281557  0.000000 ) 
 (  0.000113  0.000000 -0.000058  0.000000 -0.352243  0.000000 ) 
 ( -0.000152  0.000000 -0.000055  0.000000  0.088614  0.000000 ) 
 ( -0.000088  0.000000  0.000027  0.000000  0.054587  0.000000 ) 
 (  0.000130  0.000000 -0.000050  0.000000 -0.265536  0.000000 ) 
 ( -0.000153  0.000000  0.000041  0.000000  0.258477  0.000000 ) 
 (  0.000069  0.000000 -0.000020  0.000000 -0.049141  0.000000 ) 
 ( -0.070174  0.000000 -0.170084  0.000000  0.022480  0.000000 ) 
 ( -0.073581  0.000000  0.083491  0.000000 -0.135168  0.000000 ) 
 (  0.068783  0.000000 -0.080643  0.000000  0.138543  0.000000 ) 
 (  0.074663  0.000000  0.165772  0.000000 -0.030099  0.000000 ) 
 ( -0.128472  0.000000 -0.171811  0.000000 -0.031562  0.000000 ) 
 ( -0.075241  0.000000  0.101593  0.000000  0.181704  0.000000 ) 
 (  0.117774  0.000000 -0.096974  0.000000 -0.137506  0.000000 ) 
 (  0.062580  0.000000  0.226395  0.000000  0.010931  0.000000 ) 
 (  0.070047  0.000000  0.170098  0.000000  0.022454  0.000000 ) 
 (  0.073763  0.000000 -0.083503  0.000000 -0.135101  0.000000 ) 
 ( -0.069002  0.000000  0.080680  0.000000  0.138463  0.000000 ) 
 ( -0.074536  0.000000 -0.165819  0.000000 -0.030092  0.000000 ) 
 (  0.128540  0.000000  0.171854  0.000000 -0.031471  0.000000 ) 
 (  0.074944  0.000000 -0.101550  0.000000  0.181887  0.000000 ) 
 ( -0.117660  0.000000  0.096890  0.000000 -0.137682  0.000000 ) 
 ( -0.062644  0.000000 -0.226390  0.000000  0.011005  0.000000 ) 
     freq (   15) =       5.210801 [THz] =     173.813596 [cm-1]
 (  0.000140  0.000000  0.000051  0.000000 -0.003009  0.000000 ) 
 ( -0.000274  0.000000  0.000178  0.000000  0.225842  0.000000 ) 
 ( -0.000068  0.000000  0.000083  0.000000  0.134477  0.000000 ) 
 ( -0.000280  0.000000 -0.000326  0.000000 -0.350593  0.000000 ) 
 ( -0.000137  0.000000 -0.000071  0.000000 -0.325612  0.000000 ) 
 (  0.000147  0.000000  0.000036  0.000000  0.087518  0.000000 ) 
 ( -0.000315  0.000000  0.000059  0.000000  0.217680  0.000000 ) 
 (  0.000197  0.000000 -0.000026  0.000000  0.018055  0.000000 ) 
 ( -0.186492  0.000000  0.056538  0.000000 -0.009061  0.000000 ) 
 (  0.024783  0.000000 -0.150742  0.000000 -0.111434  0.000000 ) 
 (  0.185834  0.000000  0.028355  0.000000 -0.047462  0.000000 ) 
 ( -0.022950  0.000000  0.066550  0.000000  0.167532  0.000000 ) 
 (  0.034910  0.000000 -0.063796  0.000000  0.187988  0.000000 ) 
 ( -0.220140  0.000000 -0.033454  0.000000 -0.065919  0.000000 ) 
 ( -0.066457  0.000000  0.159178  0.000000 -0.124351  0.000000 ) 
 (  0.180338  0.000000 -0.081321  0.000000  0.000354  0.000000 ) 
 (  0.186081  0.000000 -0.056507  0.000000 -0.008935  0.000000 ) 
 ( -0.024329  0.000000  0.150714  0.000000 -0.111513  0.000000 ) 
 ( -0.186285  0.000000 -0.028422  0.000000 -0.047566  0.000000 ) 
 (  0.023248  0.000000 -0.066488  0.000000  0.167530  0.000000 ) 
 ( -0.034903  0.000000  0.063966  0.000000  0.188054  0.000000 ) 
 (  0.219618  0.000000  0.033288  0.000000 -0.065549  0.000000 ) 
 (  0.066620  0.000000 -0.159333  0.000000 -0.124496  0.000000 ) 
 ( -0.180438  0.000000  0.081396  0.000000  0.000193  0.000000 ) 
     freq (   16) =       5.393743 [THz] =     179.915905 [cm-1]
 (  0.000002  0.000000 -0.000108  0.000000  0.077476  0.000000 ) 
 ( -0.000197  0.000000  0.000203  0.000000 -0.071147  0.000000 ) 
 ( -0.000077  0.000000 -0.000112  0.000000  0.041135  0.000000 ) 
 (  0.000269  0.000000  0.000034  0.000000 -0.087410  0.000000 ) 
 ( -0.000062  0.000000  0.000020  0.000000  0.192877  0.000000 ) 
 ( -0.000021  0.000000  0.000009  0.000000  0.140452  0.000000 ) 
 ( -0.000088  0.000000  0.000050  0.000000  0.181221  0.000000 ) 
 (  0.000171  0.000000 -0.000062  0.000000 -0.510402  0.000000 ) 
 (  0.004219  0.000000 -0.017298  0.000000  0.251830  0.000000 ) 
 (  0.221575  0.000000  0.149175  0.000000 -0.085313  0.000000 ) 
 ( -0.004110  0.000000 -0.274517  0.000000 -0.069824  0.000000 ) 
 ( -0.220547  0.000000  0.144446  0.000000 -0.090652  0.000000 ) 
 ( -0.001911  0.000000  0.040912  0.000000  0.016574  0.000000 ) 
 ( -0.005364  0.000000 -0.057051  0.000000 -0.044732  0.000000 ) 
 ( -0.000384  0.000000  0.046996  0.000000  0.009079  0.000000 ) 
 (  0.004996  0.000000 -0.054676  0.000000 -0.042100  0.000000 ) 
 ( -0.004389  0.000000  0.017349  0.000000  0.251800  0.000000 ) 
 ( -0.221453  0.000000 -0.149230  0.000000 -0.085401  0.000000 ) 
 (  0.004088  0.000000  0.274542  0.000000 -0.069961  0.000000 ) 
 (  0.220601  0.000000 -0.144433  0.000000 -0.090414  0.000000 ) 
 (  0.001793  0.000000 -0.040763  0.000000  0.016915  0.000000 ) 
 (  0.005355  0.000000  0.057306  0.000000 -0.045206  0.000000 ) 
 (  0.000395  0.000000 -0.047031  0.000000  0.009191  0.000000 ) 
 ( -0.004862  0.000000  0.054432  0.000000 -0.042047  0.000000 ) 
     freq (   17) =       5.479911 [THz] =     182.790168 [cm-1]
 ( -0.025401  0.000000  0.188326  0.000000 -0.000067  0.000000 ) 
 (  0.369866  0.000000 -0.287738  0.000000  0.003878  0.000000 ) 
 (  0.034735  0.000000  0.162932  0.000000  0.000014  0.000000 ) 
 ( -0.368033  0.000000 -0.133792  0.000000 -0.004285  0.000000 ) 
 ( -0.014964  0.000000  0.011449  0.000000  0.004725  0.000000 ) 
 (  0.004609  0.000000  0.008810  0.000000 -0.000269  0.000000 ) 
 ( -0.000385  0.000000  0.004146  0.000000 -0.003965  0.000000 ) 
 (  0.007423  0.000000 -0.020836  0.000000 -0.000024  0.000000 ) 
 ( -0.008422  0.000000  0.007284  0.000000  0.000573  0.000000 ) 
 ( -0.005055  0.000000  0.007628  0.000000  0.019658  0.000000 ) 
 ( -0.008189  0.000000 -0.010080  0.000000 -0.004548  0.000000 ) 
 (  0.019903  0.000000 -0.002997  0.000000  0.011101  0.000000 ) 
 (  0.049257  0.000000 -0.108092  0.000000  0.195308  0.000000 ) 
 (  0.031938  0.000000 -0.222711  0.000000 -0.363967  0.000000 ) 
 ( -0.029275  0.000000 -0.005080  0.000000  0.099581  0.000000 ) 
 ( -0.027028  0.000000  0.170439  0.000000  0.065028  0.000000 ) 
 ( -0.014285  0.000000  0.007779  0.000000 -0.000229  0.000000 ) 
 ( -0.004907  0.000000  0.003813  0.000000 -0.015559  0.000000 ) 
 ( -0.002261  0.000000 -0.009736  0.000000  0.005191  0.000000 ) 
 (  0.019745  0.000000 -0.000024  0.000000 -0.015268  0.000000 ) 
 (  0.049805  0.000000 -0.105413  0.000000 -0.191369  0.000000 ) 
 (  0.037651  0.000000 -0.222279  0.000000  0.363744  0.000000 ) 
 ( -0.028743  0.000000 -0.008219  0.000000 -0.103609  0.000000 ) 
 ( -0.031847  0.000000  0.170633  0.000000 -0.065496  0.000000 ) 
     freq (   18) =       5.486217 [THz] =     183.000485 [cm-1]
 (  0.000250  0.000000 -0.001479  0.000000  0.000611  0.000000 ) 
 ( -0.003086  0.000000  0.002327  0.000000  0.060121  0.000000 ) 
 ( -0.000317  0.000000 -0.001229  0.000000  0.230422  0.000000 ) 
 (  0.002828  0.000000  0.000933  0.000000 -0.291119  0.000000 ) 
 (  0.000120  0.000000 -0.000028  0.000000  0.327704  0.000000 ) 
 ( -0.000006  0.000000 -0.000135  0.000000 -0.337917  0.000000 ) 
 (  0.000128  0.000000 -0.000036  0.000000 -0.057838  0.000000 ) 
 ( -0.000137  0.000000  0.000174  0.000000  0.070333  0.000000 ) 
 (  0.129971  0.000000 -0.185117  0.000000 -0.035881  0.000000 ) 
 ( -0.137243  0.000000  0.180759  0.000000  0.026037  0.000000 ) 
 ( -0.130665  0.000000 -0.023822  0.000000  0.166584  0.000000 ) 
 (  0.137636  0.000000  0.030730  0.000000 -0.157764  0.000000 ) 
 (  0.070262  0.000000  0.018556  0.000000  0.138543  0.000000 ) 
 ( -0.128275  0.000000 -0.060294  0.000000 -0.102741  0.000000 ) 
 ( -0.090287  0.000000  0.148671  0.000000 -0.036198  0.000000 ) 
 (  0.107525  0.000000 -0.143366  0.000000 -0.003089  0.000000 ) 
 ( -0.129589  0.000000  0.184980  0.000000 -0.036066  0.000000 ) 
 (  0.137147  0.000000 -0.180834  0.000000  0.026503  0.000000 ) 
 (  0.130822  0.000000  0.024051  0.000000  0.166586  0.000000 ) 
 ( -0.137980  0.000000 -0.030770  0.000000 -0.157685  0.000000 ) 
 ( -0.071049  0.000000 -0.016824  0.000000  0.141571  0.000000 ) 
 (  0.127486  0.000000  0.063728  0.000000 -0.108365  0.000000 ) 
 (  0.090857  0.000000 -0.148549  0.000000 -0.034477  0.000000 ) 
 ( -0.107117  0.000000  0.140676  0.000000 -0.002185  0.000000 ) 
     freq (   19) =       5.490404 [THz] =     183.140154 [cm-1]
 (  0.000305  0.000000 -0.001705  0.000000 -0.007771  0.000000 ) 
 ( -0.003663  0.000000  0.002776  0.000000  0.332731  0.000000 ) 
 ( -0.000260  0.000000 -0.001493  0.000000 -0.181821  0.000000 ) 
 (  0.003180  0.000000  0.001068  0.000000 -0.141384  0.000000 ) 
 (  0.000231  0.000000 -0.000082  0.000000  0.143535  0.000000 ) 
 ( -0.000204  0.000000 -0.000036  0.000000  0.246692  0.000000 ) 
 (  0.000241  0.000000 -0.000085  0.000000 -0.350838  0.000000 ) 
 ( -0.000126  0.000000  0.000170  0.000000 -0.040614  0.000000 ) 
 (  0.166677  0.000000  0.137407  0.000000  0.020898  0.000000 ) 
 (  0.097689  0.000000  0.014884  0.000000  0.166951  0.000000 ) 
 ( -0.168637  0.000000  0.022993  0.000000 -0.120761  0.000000 ) 
 ( -0.096655  0.000000 -0.177960  0.000000 -0.067708  0.000000 ) 
 ( -0.075464  0.000000 -0.156304  0.000000  0.076959  0.000000 ) 
 ( -0.177040  0.000000  0.052124  0.000000  0.089526  0.000000 ) 
 (  0.050055  0.000000  0.020284  0.000000 -0.159891  0.000000 ) 
 (  0.148372  0.000000  0.113484  0.000000  0.003754  0.000000 ) 
 ( -0.166246  0.000000 -0.137532  0.000000  0.020840  0.000000 ) 
 ( -0.097864  0.000000 -0.014937  0.000000  0.167213  0.000000 ) 
 (  0.169013  0.000000 -0.022854  0.000000 -0.120675  0.000000 ) 
 (  0.096160  0.000000  0.177968  0.000000 -0.067499  0.000000 ) 
 (  0.074593  0.000000  0.158344  0.000000  0.080543  0.000000 ) 
 (  0.175989  0.000000 -0.048104  0.000000  0.083130  0.000000 ) 
 ( -0.049369  0.000000 -0.020202  0.000000 -0.158170  0.000000 ) 
 ( -0.147895  0.000000 -0.116609  0.000000  0.004917  0.000000 ) 
     freq (   20) =       5.840937 [THz] =     194.832696 [cm-1]
 ( -0.129146  0.000000 -0.025551  0.000000 -0.000044  0.000000 ) 
 ( -0.171416  0.000000 -0.240498  0.000000 -0.000054  0.000000 ) 
 (  0.449111  0.000000 -0.025324  0.000000  0.000037  0.000000 ) 
 ( -0.064830  0.000000  0.302165  0.000000 -0.000239  0.000000 ) 
 ( -0.016287  0.000000 -0.003890  0.000000  0.000035  0.000000 ) 
 ( -0.003660  0.000000  0.001064  0.000000  0.000120  0.000000 ) 
 ( -0.012553  0.000000 -0.002081  0.000000  0.000113  0.000000 ) 
 (  0.027097  0.000000  0.003444  0.000000  0.000039  0.000000 ) 
 ( -0.015038  0.000000  0.001175  0.000000  0.000520  0.000000 ) 
 (  0.012161  0.000000  0.007594  0.000000 -0.015416  0.000000 ) 
 ( -0.012744  0.000000 -0.000266  0.000000  0.002887  0.000000 ) 
 (  0.011933  0.000000 -0.008552  0.000000  0.008269  0.000000 ) 
 (  0.193041  0.000000 -0.062952  0.000000  0.232755  0.000000 ) 
 ( -0.073590  0.000000  0.029662  0.000000  0.046900  0.000000 ) 
 (  0.206363  0.000000  0.083012  0.000000 -0.275803  0.000000 ) 
 ( -0.258317  0.000000 -0.028237  0.000000 -0.010066  0.000000 ) 
 ( -0.014926  0.000000  0.001148  0.000000 -0.000345  0.000000 ) 
 (  0.012090  0.000000  0.007632  0.000000  0.015547  0.000000 ) 
 ( -0.012711  0.000000 -0.000258  0.000000 -0.002777  0.000000 ) 
 (  0.012009  0.000000 -0.008600  0.000000 -0.008051  0.000000 ) 
 (  0.193281  0.000000 -0.063013  0.000000 -0.232677  0.000000 ) 
 ( -0.073562  0.000000  0.029739  0.000000 -0.047095  0.000000 ) 
 (  0.206089  0.000000  0.083048  0.000000  0.275699  0.000000 ) 
 ( -0.258508  0.000000 -0.028249  0.000000  0.009647  0.000000 ) 
     freq (   21) =       6.739207 [THz] =     224.795734 [cm-1]
 (  0.003357  0.000000 -0.020644  0.000000  0.000029  0.000000 ) 
 (  0.256592  0.000000  0.239002  0.000000  0.000128  0.000000 ) 
 ( -0.002614  0.000000 -0.449645  0.000000  0.000162  0.000000 ) 
 ( -0.259904  0.000000  0.240212  0.000000 -0.000071  0.000000 ) 
 (  0.128308  0.000000 -0.009597  0.000000 -0.000024  0.000000 ) 
 ( -0.005153  0.000000  0.077923  0.000000 -0.000079  0.000000 ) 
 ( -0.130010  0.000000 -0.004665  0.000000 -0.000116  0.000000 ) 
 (  0.006247  0.000000 -0.061532  0.000000 -0.000049  0.000000 ) 
 ( -0.000770  0.000000 -0.010640  0.000000  0.113987  0.000000 ) 
 ( -0.009472  0.000000  0.000276  0.000000 -0.011752  0.000000 ) 
 ( -0.001347  0.000000  0.011641  0.000000 -0.103927  0.000000 ) 
 (  0.012255  0.000000 -0.004577  0.000000 -0.002351  0.000000 ) 
 ( -0.059966  0.000000  0.010116  0.000000 -0.165999  0.000000 ) 
 (  0.005465  0.000000  0.044887  0.000000 -0.096726  0.000000 ) 
 (  0.055487  0.000000  0.012671  0.000000 -0.170455  0.000000 ) 
 ( -0.001304  0.000000 -0.051971  0.000000  0.388326  0.000000 ) 
 ( -0.000868  0.000000 -0.010696  0.000000 -0.114124  0.000000 ) 
 ( -0.009511  0.000000  0.000278  0.000000  0.011619  0.000000 ) 
 ( -0.001600  0.000000  0.011679  0.000000  0.103775  0.000000 ) 
 (  0.012226  0.000000 -0.004574  0.000000  0.002207  0.000000 ) 
 ( -0.060122  0.000000  0.010234  0.000000  0.166082  0.000000 ) 
 (  0.005310  0.000000  0.044859  0.000000  0.096821  0.000000 ) 
 (  0.055418  0.000000  0.012745  0.000000  0.170583  0.000000 ) 
 ( -0.001039  0.000000 -0.052114  0.000000 -0.388132  0.000000 ) 
     freq (   22) =       6.847152 [THz] =     228.396416 [cm-1]
 (  0.003110  0.000000 -0.005656  0.000000  0.000001  0.000000 ) 
 (  0.062538  0.000000  0.048692  0.000000  0.000051  0.000000 ) 
 ( -0.001652  0.000000 -0.078371  0.000000  0.000020  0.000000 ) 
 ( -0.062364  0.000000  0.041981  0.000000 -0.000038  0.000000 ) 
 ( -0.284005  0.000000 -0.260398  0.000000 -0.000052  0.000000 ) 
 ( -0.017144  0.000000  0.096173  0.000000 -0.000027  0.000000 ) 
 (  0.284871  0.000000 -0.244984  0.000000  0.000127  0.000000 ) 
 (  0.011998  0.000000  0.405943  0.000000 -0.000083  0.000000 ) 
 (  0.004085  0.000000  0.041498  0.000000 -0.050309  0.000000 ) 
 (  0.017303  0.000000 -0.017517  0.000000 -0.192612  0.000000 ) 
 (  0.003663  0.000000 -0.000637  0.000000  0.421487  0.000000 ) 
 ( -0.020608  0.000000 -0.022638  0.000000 -0.170887  0.000000 ) 
 ( -0.002155  0.000000  0.007309  0.000000 -0.036102  0.000000 ) 
 ( -0.003936  0.000000 -0.002525  0.000000 -0.019388  0.000000 ) 
 (  0.003062  0.000000 -0.003566  0.000000 -0.029276  0.000000 ) 
 ( -0.001686  0.000000  0.001458  0.000000  0.080380  0.000000 ) 
 (  0.004069  0.000000  0.041504  0.000000  0.050273  0.000000 ) 
 (  0.017177  0.000000 -0.017438  0.000000  0.192621  0.000000 ) 
 (  0.003976  0.000000 -0.000823  0.000000 -0.421501  0.000000 ) 
 ( -0.020713  0.000000 -0.022561  0.000000  0.170857  0.000000 ) 
 ( -0.002200  0.000000  0.007367  0.000000  0.036130  0.000000 ) 
 ( -0.004013  0.000000 -0.002545  0.000000  0.019416  0.000000 ) 
 (  0.003026  0.000000 -0.003564  0.000000  0.029275  0.000000 ) 
 ( -0.001680  0.000000  0.001448  0.000000 -0.080361  0.000000 ) 
     freq (   23) =       6.949542 [THz] =     231.811772 [cm-1]
 (  0.005730  0.000000  0.004730  0.000000 -0.000004  0.000000 ) 
 ( -0.025660  0.000000 -0.027096  0.000000 -0.000055  0.000000 ) 
 ( -0.015575  0.000000  0.058225  0.000000 -0.000055  0.000000 ) 
 (  0.032538  0.000000 -0.038896  0.000000  0.000027  0.000000 ) 
 (  0.140719  0.000000 -0.314485  0.000000  0.000125  0.000000 ) 
 ( -0.383060  0.000000  0.180426  0.000000 -0.000143  0.000000 ) 
 ( -0.131067  0.000000  0.116474  0.000000 -0.000039  0.000000 ) 
 (  0.374206  0.000000  0.017225  0.000000  0.000140  0.000000 ) 
 (  0.030326  0.000000  0.001673  0.000000  0.188502  0.000000 ) 
 ( -0.014644  0.000000  0.016456  0.000000 -0.394334  0.000000 ) 
 ( -0.026468  0.000000  0.012771  0.000000 -0.045699  0.000000 ) 
 (  0.008442  0.000000 -0.029772  0.000000  0.248550  0.000000 ) 
 (  0.000362  0.000000  0.000852  0.000000  0.016798  0.000000 ) 
 (  0.006387  0.000000 -0.009167  0.000000  0.005059  0.000000 ) 
 ( -0.011960  0.000000 -0.001921  0.000000  0.026052  0.000000 ) 
 (  0.002711  0.000000  0.007855  0.000000 -0.046897  0.000000 ) 
 (  0.030367  0.000000  0.001603  0.000000 -0.188434  0.000000 ) 
 ( -0.014925  0.000000  0.016626  0.000000  0.394343  0.000000 ) 
 ( -0.026583  0.000000  0.012809  0.000000  0.045713  0.000000 ) 
 (  0.008605  0.000000 -0.029874  0.000000 -0.248475  0.000000 ) 
 (  0.000399  0.000000  0.000793  0.000000 -0.016868  0.000000 ) 
 (  0.006414  0.000000 -0.009151  0.000000 -0.005095  0.000000 ) 
 ( -0.011981  0.000000 -0.001886  0.000000 -0.026072  0.000000 ) 
 (  0.002676  0.000000  0.007855  0.000000  0.046844  0.000000 ) 
     freq (   24) =       7.027394 [THz] =     234.408622 [cm-1]
 (  0.002870  0.000000 -0.005664  0.000000  0.000012  0.000000 ) 
 (  0.053390  0.000000  0.055430  0.000000  0.000010  0.000000 ) 
 ( -0.007419  0.000000 -0.094873  0.000000  0.000024  0.000000 ) 
 ( -0.047744  0.000000  0.051517  0.000000 -0.000012  0.000000 ) 
 ( -0.252775  0.000000  0.106684  0.000000 -0.000122  0.000000 ) 
 ( -0.192358  0.000000 -0.366500  0.000000  0.000002  0.000000 ) 
 (  0.257965  0.000000  0.322831  0.000000  0.000019  0.000000 ) 
 (  0.185433  0.000000 -0.065049  0.000000  0.000062  0.000000 ) 
 (  0.019033  0.000000 -0.003130  0.000000 -0.378246  0.000000 ) 
 (  0.013222  0.000000  0.021825  0.000000 -0.002831  0.000000 ) 
 ( -0.009551  0.000000 -0.025720  0.000000  0.059902  0.000000 ) 
 ( -0.022562  0.000000  0.008387  0.000000  0.322427  0.000000 ) 
 ( -0.013420  0.000000  0.000386  0.000000 -0.035270  0.000000 ) 
 (  0.002613  0.000000  0.009995  0.000000 -0.012918  0.000000 ) 
 (  0.003814  0.000000  0.000007  0.000000 -0.035611  0.000000 ) 
 (  0.003479  0.000000 -0.010440  0.000000  0.077167  0.000000 ) 
 (  0.019003  0.000000 -0.002986  0.000000  0.378234  0.000000 ) 
 (  0.013252  0.000000  0.021825  0.000000  0.002803  0.000000 ) 
 ( -0.009292  0.000000 -0.025723  0.000000 -0.059923  0.000000 ) 
 ( -0.022306  0.000000  0.008267  0.000000 -0.322454  0.000000 ) 
 ( -0.013440  0.000000  0.000380  0.000000  0.035262  0.000000 ) 
 (  0.002624  0.000000  0.009987  0.000000  0.012939  0.000000 ) 
 (  0.003782  0.000000  0.000049  0.000000  0.035646  0.000000 ) 
 (  0.003484  0.000000 -0.010461  0.000000 -0.077142  0.000000 ) 
     freq (   25) =       8.419980 [THz] =     280.860295 [cm-1]
 ( -0.000023  0.000000 -0.000004  0.000000  0.001327  0.000000 ) 
 ( -0.000083  0.000000  0.000076  0.000000 -0.037624  0.000000 ) 
 (  0.000039  0.000000 -0.000007  0.000000 -0.001178  0.000000 ) 
 ( -0.000115  0.000000 -0.000081  0.000000  0.037140  0.000000 ) 
 ( -0.000011  0.000000 -0.000004  0.000000 -0.000026  0.000000 ) 
 (  0.000002  0.000000 -0.000006  0.000000 -0.000181  0.000000 ) 
 (  0.000014  0.000000  0.000004  0.000000 -0.000477  0.000000 ) 
 ( -0.000005  0.000000  0.000010  0.000000  0.000659  0.000000 ) 
 (  0.046675  0.000000 -0.001868  0.000000  0.002656  0.000000 ) 
 (  0.044555  0.000000  0.000072  0.000000  0.000757  0.000000 ) 
 (  0.042860  0.000000  0.000540  0.000000 -0.002126  0.000000 ) 
 (  0.045926  0.000000 -0.002361  0.000000 -0.001967  0.000000 ) 
 ( -0.378155  0.000000 -0.001953  0.000000  0.077150  0.000000 ) 
 ( -0.261472  0.000000  0.011304  0.000000 -0.004068  0.000000 ) 
 ( -0.379441  0.000000  0.029321  0.000000 -0.074958  0.000000 ) 
 ( -0.349683  0.000000  0.015627  0.000000  0.000845  0.000000 ) 
 ( -0.046706  0.000000  0.001901  0.000000  0.002656  0.000000 ) 
 ( -0.044491  0.000000 -0.000084  0.000000  0.000768  0.000000 ) 
 ( -0.042829  0.000000 -0.000585  0.000000 -0.002156  0.000000 ) 
 ( -0.045993  0.000000  0.002385  0.000000 -0.001999  0.000000 ) 
 (  0.378242  0.000000  0.002437  0.000000  0.077367  0.000000 ) 
 (  0.262186  0.000000 -0.011306  0.000000 -0.003951  0.000000 ) 
 (  0.379471  0.000000 -0.029603  0.000000 -0.074790  0.000000 ) 
 (  0.349031  0.000000 -0.015760  0.000000  0.000994  0.000000 ) 
     freq (   26) =       8.535440 [THz] =     284.711644 [cm-1]
 (  0.000007  0.000000 -0.000005  0.000000 -0.028559  0.000000 ) 
 ( -0.000019  0.000000  0.000009  0.000000  0.015125  0.000000 ) 
 (  0.000000  0.000000  0.000000  0.000000 -0.007305  0.000000 ) 
 ( -0.000017  0.000000 -0.000005  0.000000  0.019522  0.000000 ) 
 (  0.000003  0.000000  0.000001  0.000000 -0.000555  0.000000 ) 
 ( -0.000001  0.000000  0.000000  0.000000  0.000411  0.000000 ) 
 (  0.000001  0.000000  0.000002  0.000000  0.000759  0.000000 ) 
 (  0.000002  0.000000 -0.000003  0.000000 -0.001206  0.000000 ) 
 (  0.002950  0.000000  0.095549  0.000000 -0.000107  0.000000 ) 
 (  0.005803  0.000000  0.096646  0.000000  0.002039  0.000000 ) 
 (  0.003218  0.000000  0.094503  0.000000  0.000160  0.000000 ) 
 (  0.001408  0.000000  0.099474  0.000000 -0.001604  0.000000 ) 
 ( -0.041336  0.000000 -0.337830  0.000000  0.038696  0.000000 ) 
 ( -0.020696  0.000000 -0.308948  0.000000 -0.007214  0.000000 ) 
 (  0.026458  0.000000 -0.356481  0.000000  0.025446  0.000000 ) 
 ( -0.017710  0.000000 -0.345963  0.000000 -0.014291  0.000000 ) 
 ( -0.002934  0.000000 -0.095560  0.000000 -0.000079  0.000000 ) 
 ( -0.005816  0.000000 -0.096630  0.000000  0.002065  0.000000 ) 
 ( -0.003225  0.000000 -0.094504  0.000000  0.000189  0.000000 ) 
 ( -0.001400  0.000000 -0.099479  0.000000 -0.001576  0.000000 ) 
 (  0.041304  0.000000  0.337826  0.000000  0.038596  0.000000 ) 
 (  0.020751  0.000000  0.308973  0.000000 -0.007332  0.000000 ) 
 ( -0.026452  0.000000  0.356444  0.000000  0.025284  0.000000 ) 
 (  0.017693  0.000000  0.346007  0.000000 -0.014413  0.000000 ) 
     freq (   27) =       8.673375 [THz] =     289.312643 [cm-1]
 (  0.000006  0.000000 -0.000002  0.000000  0.000520  0.000000 ) 
 (  0.000006  0.000000  0.000023  0.000000 -0.006049  0.000000 ) 
 ( -0.000007  0.000000 -0.000020  0.000000  0.000066  0.000000 ) 
 ( -0.000004  0.000000  0.000005  0.000000  0.004849  0.000000 ) 
 (  0.000031  0.000000  0.000028  0.000000 -0.000602  0.000000 ) 
 ( -0.000013  0.000000  0.000042  0.000000  0.000330  0.000000 ) 
 ( -0.000034  0.000000 -0.000063  0.000000  0.000393  0.000000 ) 
 (  0.000010  0.000000 -0.000002  0.000000 -0.000100  0.000000 ) 
 ( -0.343848  0.000000  0.054743  0.000000  0.001782  0.000000 ) 
 ( -0.345723  0.000000  0.056149  0.000000  0.001718  0.000000 ) 
 ( -0.344889  0.000000  0.061727  0.000000 -0.001101  0.000000 ) 
 ( -0.347303  0.000000  0.059489  0.000000 -0.002898  0.000000 ) 
 ( -0.050329  0.000000  0.004548  0.000000  0.017293  0.000000 ) 
 ( -0.014139  0.000000  0.010014  0.000000 -0.000126  0.000000 ) 
 ( -0.053513  0.000000  0.026016  0.000000 -0.018589  0.000000 ) 
 ( -0.042540  0.000000  0.016628  0.000000  0.001050  0.000000 ) 
 (  0.344146  0.000000 -0.054775  0.000000  0.002031  0.000000 ) 
 (  0.345370  0.000000 -0.056152  0.000000  0.002052  0.000000 ) 
 (  0.344592  0.000000 -0.061353  0.000000 -0.000764  0.000000 ) 
 (  0.347668  0.000000 -0.059832  0.000000 -0.002543  0.000000 ) 
 (  0.050131  0.000000 -0.004546  0.000000  0.017474  0.000000 ) 
 (  0.013988  0.000000 -0.010208  0.000000  0.000060  0.000000 ) 
 (  0.053671  0.000000 -0.025788  0.000000 -0.018375  0.000000 ) 
 (  0.042734  0.000000 -0.016665  0.000000  0.001221  0.000000 ) 
     freq (   28) =       8.682940 [THz] =     289.631690 [cm-1]
 ( -0.000000  0.000000  0.000004  0.000000  0.007479  0.000000 ) 
 (  0.000008  0.000000 -0.000006  0.000000 -0.002579  0.000000 ) 
 (  0.000002  0.000000  0.000005  0.000000  0.000915  0.000000 ) 
 (  0.000011  0.000000  0.000002  0.000000 -0.005562  0.000000 ) 
 ( -0.000008  0.000000 -0.000007  0.000000 -0.000931  0.000000 ) 
 ( -0.000004  0.000000 -0.000010  0.000000  0.001065  0.000000 ) 
 (  0.000005  0.000000  0.000009  0.000000 -0.001874  0.000000 ) 
 ( -0.000000  0.000000 -0.000007  0.000000 -0.000471  0.000000 ) 
 (  0.059998  0.000000  0.328899  0.000000 -0.000917  0.000000 ) 
 (  0.064353  0.000000  0.334138  0.000000 -0.003384  0.000000 ) 
 (  0.059111  0.000000  0.344312  0.000000  0.008830  0.000000 ) 
 (  0.053091  0.000000  0.333004  0.000000 -0.000193  0.000000 ) 
 (  0.021812  0.000000  0.093162  0.000000 -0.013316  0.000000 ) 
 (  0.013201  0.000000  0.078965  0.000000  0.002271  0.000000 ) 
 ( -0.005583  0.000000  0.099915  0.000000 -0.006458  0.000000 ) 
 (  0.012583  0.000000  0.102711  0.000000  0.005410  0.000000 ) 
 ( -0.060017  0.000000 -0.328918  0.000000 -0.000816  0.000000 ) 
 ( -0.064303  0.000000 -0.334105  0.000000 -0.003292  0.000000 ) 
 ( -0.059098  0.000000 -0.344378  0.000000  0.008918  0.000000 ) 
 ( -0.053136  0.000000 -0.332949  0.000000 -0.000103  0.000000 ) 
 ( -0.021770  0.000000 -0.093216  0.000000 -0.013327  0.000000 ) 
 ( -0.013258  0.000000 -0.078931  0.000000  0.002259  0.000000 ) 
 (  0.005543  0.000000 -0.099915  0.000000 -0.006445  0.000000 ) 
 ( -0.012542  0.000000 -0.102705  0.000000  0.005416  0.000000 ) 
     freq (   29) =       9.001959 [THz] =     300.273024 [cm-1]
 (  0.000013  0.000000  0.000008  0.000000  0.005345  0.000000 ) 
 (  0.000275  0.000000 -0.000160  0.000000 -0.007117  0.000000 ) 
 ( -0.000054  0.000000  0.000008  0.000000 -0.001206  0.000000 ) 
 (  0.000278  0.000000  0.000140  0.000000  0.008452  0.000000 ) 
 ( -0.000005  0.000000 -0.000013  0.000000 -0.001152  0.000000 ) 
 ( -0.000012  0.000000 -0.000006  0.000000  0.000588  0.000000 ) 
 ( -0.000008  0.000000  0.000022  0.000000 -0.000337  0.000000 ) 
 (  0.000015  0.000000 -0.000005  0.000000 -0.000327  0.000000 ) 
 (  0.018706  0.000000 -0.005248  0.000000 -0.001779  0.000000 ) 
 ( -0.022096  0.000000  0.034985  0.000000  0.010807  0.000000 ) 
 (  0.072325  0.000000 -0.001788  0.000000  0.001010  0.000000 ) 
 ( -0.023126  0.000000 -0.041328  0.000000 -0.008866  0.000000 ) 
 ( -0.184123  0.000000 -0.274165  0.000000  0.094424  0.000000 ) 
 (  0.496631  0.000000  0.014204  0.000000  0.010171  0.000000 ) 
 ( -0.186314  0.000000  0.251985  0.000000 -0.119225  0.000000 ) 
 (  0.105827  0.000000 -0.035038  0.000000 -0.000331  0.000000 ) 
 ( -0.018767  0.000000  0.005188  0.000000 -0.001781  0.000000 ) 
 (  0.022116  0.000000 -0.034944  0.000000  0.010814  0.000000 ) 
 ( -0.072257  0.000000  0.001706  0.000000  0.000983  0.000000 ) 
 (  0.023118  0.000000  0.041429  0.000000 -0.008878  0.000000 ) 
 (  0.184029  0.000000  0.273895  0.000000  0.094421  0.000000 ) 
 ( -0.497421  0.000000 -0.013971  0.000000  0.009793  0.000000 ) 
 (  0.186366  0.000000 -0.252349  0.000000 -0.119072  0.000000 ) 
 ( -0.105699  0.000000  0.035380  0.000000 -0.000408  0.000000 ) 
     freq (   30) =       9.147004 [THz] =     305.111215 [cm-1]
 ( -0.000001  0.000000 -0.000005  0.000000 -0.006479  0.000000 ) 
 ( -0.000003  0.000000  0.000004  0.000000 -0.009542  0.000000 ) 
 ( -0.000009  0.000000  0.000004  0.000000  0.010510  0.000000 ) 
 (  0.000004  0.000000 -0.000012  0.000000 -0.016203  0.000000 ) 
 (  0.000006  0.000000  0.000003  0.000000  0.000253  0.000000 ) 
 (  0.000001  0.000000  0.000001  0.000000 -0.000265  0.000000 ) 
 ( -0.000005  0.000000 -0.000002  0.000000 -0.000420  0.000000 ) 
 ( -0.000002  0.000000 -0.000004  0.000000  0.002001  0.000000 ) 
 ( -0.018286  0.000000 -0.100444  0.000000  0.013014  0.000000 ) 
 (  0.072659  0.000000  0.005147  0.000000 -0.007725  0.000000 ) 
 ( -0.015500  0.000000  0.114457  0.000000 -0.005962  0.000000 ) 
 ( -0.040810  0.000000 -0.003428  0.000000 -0.001610  0.000000 ) 
 ( -0.185050  0.000000 -0.029090  0.000000  0.036564  0.000000 ) 
 ( -0.027322  0.000000  0.448792  0.000000  0.037088  0.000000 ) 
 (  0.270139  0.000000  0.058424  0.000000  0.053614  0.000000 ) 
 ( -0.074353  0.000000 -0.369657  0.000000 -0.085691  0.000000 ) 
 (  0.018313  0.000000  0.100430  0.000000  0.012989  0.000000 ) 
 ( -0.072689  0.000000 -0.005131  0.000000 -0.007766  0.000000 ) 
 (  0.015466  0.000000 -0.114434  0.000000 -0.005906  0.000000 ) 
 (  0.040847  0.000000  0.003403  0.000000 -0.001587  0.000000 ) 
 (  0.185003  0.000000  0.029145  0.000000  0.036669  0.000000 ) 
 (  0.027422  0.000000 -0.448739  0.000000  0.037274  0.000000 ) 
 ( -0.270122  0.000000 -0.058521  0.000000  0.053442  0.000000 ) 
 (  0.074282  0.000000  0.369684  0.000000 -0.085792  0.000000 ) 
     freq (   31) =       9.217381 [THz] =     307.458741 [cm-1]
 ( -0.000019  0.000000  0.000001  0.000000  0.001802  0.000000 ) 
 (  0.000022  0.000000  0.000040  0.000000  0.003808  0.000000 ) 
 ( -0.000013  0.000000  0.000001  0.000000 -0.002447  0.000000 ) 
 (  0.000013  0.000000 -0.000053  0.000000  0.000183  0.000000 ) 
 ( -0.000012  0.000000  0.000012  0.000000  0.000192  0.000000 ) 
 ( -0.000005  0.000000  0.000002  0.000000 -0.000088  0.000000 ) 
 ( -0.000017  0.000000 -0.000010  0.000000  0.000218  0.000000 ) 
 (  0.000011  0.000000 -0.000002  0.000000 -0.000325  0.000000 ) 
 ( -0.157543  0.000000  0.019226  0.000000 -0.000279  0.000000 ) 
 (  0.082010  0.000000  0.116621  0.000000 -0.001172  0.000000 ) 
 ( -0.027782  0.000000 -0.020441  0.000000 -0.000053  0.000000 ) 
 (  0.105221  0.000000 -0.116601  0.000000  0.001434  0.000000 ) 
 (  0.248977  0.000000 -0.298465  0.000000 -0.018855  0.000000 ) 
 ( -0.060917  0.000000 -0.073788  0.000000 -0.006593  0.000000 ) 
 (  0.171044  0.000000  0.290222  0.000000  0.004088  0.000000 ) 
 ( -0.387977  0.000000  0.061780  0.000000  0.013838  0.000000 ) 
 (  0.157651  0.000000 -0.019228  0.000000 -0.000120  0.000000 ) 
 ( -0.082127  0.000000 -0.116645  0.000000 -0.001099  0.000000 ) 
 (  0.027698  0.000000  0.020577  0.000000  0.000008  0.000000 ) 
 ( -0.105105  0.000000  0.116487  0.000000  0.001346  0.000000 ) 
 ( -0.248823  0.000000  0.299035  0.000000 -0.019103  0.000000 ) 
 (  0.061767  0.000000  0.073792  0.000000 -0.006586  0.000000 ) 
 ( -0.171000  0.000000 -0.290725  0.000000  0.004020  0.000000 ) 
 (  0.386978  0.000000 -0.061819  0.000000  0.014076  0.000000 ) 
     freq (   32) =       9.338002 [THz] =     311.482223 [cm-1]
 ( -0.000010  0.000000 -0.000011  0.000000 -0.001400  0.000000 ) 
 ( -0.000003  0.000000  0.000005  0.000000  0.003611  0.000000 ) 
 ( -0.000004  0.000000  0.000009  0.000000 -0.000035  0.000000 ) 
 ( -0.000025  0.000000 -0.000040  0.000000 -0.004599  0.000000 ) 
 ( -0.000003  0.000000 -0.000029  0.000000  0.001101  0.000000 ) 
 (  0.000003  0.000000 -0.000023  0.000000 -0.001537  0.000000 ) 
 (  0.000025  0.000000  0.000055  0.000000  0.000488  0.000000 ) 
 ( -0.000014  0.000000  0.000000  0.000000  0.000090  0.000000 ) 
 (  0.351231  0.000000  0.135551  0.000000  0.000709  0.000000 ) 
 ( -0.389710  0.000000 -0.069989  0.000000  0.005983  0.000000 ) 
 (  0.270638  0.000000 -0.133491  0.000000 -0.006649  0.000000 ) 
 ( -0.231851  0.000000  0.077590  0.000000  0.000235  0.000000 ) 
 (  0.061808  0.000000 -0.080473  0.000000 -0.020136  0.000000 ) 
 ( -0.060178  0.000000  0.033114  0.000000  0.003582  0.000000 ) 
 (  0.094893  0.000000  0.084117  0.000000  0.031819  0.000000 ) 
 ( -0.131487  0.000000 -0.025049  0.000000 -0.009672  0.000000 ) 
 ( -0.351641  0.000000 -0.135450  0.000000  0.000541  0.000000 ) 
 (  0.390239  0.000000  0.069991  0.000000  0.006190  0.000000 ) 
 ( -0.270244  0.000000  0.132978  0.000000 -0.006924  0.000000 ) 
 (  0.231332  0.000000 -0.077188  0.000000  0.000367  0.000000 ) 
 ( -0.061492  0.000000  0.080804  0.000000 -0.020390  0.000000 ) 
 (  0.060919  0.000000 -0.032747  0.000000  0.003426  0.000000 ) 
 ( -0.095074  0.000000 -0.084736  0.000000  0.031527  0.000000 ) 
 (  0.130681  0.000000  0.025086  0.000000 -0.009788  0.000000 ) 
     freq (   33) =       9.349918 [THz] =     311.879682 [cm-1]
 (  0.000001  0.000000 -0.000002  0.000000 -0.005830  0.000000 ) 
 ( -0.000029  0.000000 -0.000000  0.000000 -0.000880  0.000000 ) 
 (  0.000009  0.000000  0.000001  0.000000  0.002007  0.000000 ) 
 ( -0.000013  0.000000  0.000007  0.000000 -0.003246  0.000000 ) 
 ( -0.000032  0.000000  0.000006  0.000000 -0.001295  0.000000 ) 
 (  0.000010  0.000000  0.000003  0.000000 -0.002884  0.000000 ) 
 ( -0.000046  0.000000 -0.000008  0.000000  0.003176  0.000000 ) 
 (  0.000003  0.000000  0.000005  0.000000  0.002777  0.000000 ) 
 ( -0.190609  0.000000  0.293254  0.000000  0.002604  0.000000 ) 
 ( -0.151099  0.000000  0.302903  0.000000  0.005194  0.000000 ) 
 (  0.145572  0.000000 -0.285833  0.000000 -0.010972  0.000000 ) 
 (  0.185517  0.000000 -0.285563  0.000000  0.001960  0.000000 ) 
 ( -0.089849  0.000000  0.091668  0.000000  0.013137  0.000000 ) 
 ( -0.015728  0.000000  0.088274  0.000000  0.008349  0.000000 ) 
 (  0.012662  0.000000 -0.078831  0.000000  0.020880  0.000000 ) 
 (  0.083211  0.000000 -0.070533  0.000000 -0.023797  0.000000 ) 
 (  0.190686  0.000000 -0.293204  0.000000  0.002828  0.000000 ) 
 (  0.151086  0.000000 -0.302936  0.000000  0.005407  0.000000 ) 
 ( -0.145574  0.000000  0.285880  0.000000 -0.011199  0.000000 ) 
 ( -0.185505  0.000000  0.285497  0.000000  0.001710  0.000000 ) 
 (  0.089758  0.000000 -0.091741  0.000000  0.013280  0.000000 ) 
 (  0.015597  0.000000 -0.088354  0.000000  0.008453  0.000000 ) 
 ( -0.012628  0.000000  0.079005  0.000000  0.020899  0.000000 ) 
 ( -0.082983  0.000000  0.070505  0.000000 -0.023830  0.000000 ) 
     freq (   34) =       9.351904 [THz] =     311.945948 [cm-1]
 ( -0.000003  0.000000 -0.000004  0.000000  0.002651  0.000000 ) 
 ( -0.000027  0.000000  0.000009  0.000000  0.003309  0.000000 ) 
 (  0.000012  0.000000  0.000004  0.000000 -0.001462  0.000000 ) 
 ( -0.000037  0.000000 -0.000017  0.000000  0.000323  0.000000 ) 
 ( -0.000049  0.000000 -0.000017  0.000000 -0.001804  0.000000 ) 
 (  0.000013  0.000000 -0.000001  0.000000  0.002233  0.000000 ) 
 ( -0.000027  0.000000  0.000027  0.000000  0.000499  0.000000 ) 
 (  0.000003  0.000000 -0.000009  0.000000 -0.002394  0.000000 ) 
 ( -0.030823  0.000000 -0.274127  0.000000 -0.002006  0.000000 ) 
 (  0.022876  0.000000  0.279348  0.000000 -0.001477  0.000000 ) 
 (  0.295402  0.000000  0.267149  0.000000  0.007537  0.000000 ) 
 ( -0.290861  0.000000 -0.291732  0.000000 -0.002649  0.000000 ) 
 (  0.033101  0.000000  0.045416  0.000000 -0.023686  0.000000 ) 
 ( -0.044326  0.000000 -0.064484  0.000000 -0.005285  0.000000 ) 
 ( -0.033604  0.000000 -0.050675  0.000000  0.002510  0.000000 ) 
 (  0.024057  0.000000  0.050116  0.000000  0.016458  0.000000 ) 
 (  0.030747  0.000000  0.274144  0.000000 -0.002088  0.000000 ) 
 ( -0.022664  0.000000 -0.279306  0.000000 -0.001392  0.000000 ) 
 ( -0.295263  0.000000 -0.267345  0.000000  0.007425  0.000000 ) 
 (  0.290658  0.000000  0.291869  0.000000 -0.002580  0.000000 ) 
 ( -0.032997  0.000000 -0.045441  0.000000 -0.023766  0.000000 ) 
 (  0.044432  0.000000  0.064585  0.000000 -0.005349  0.000000 ) 
 (  0.033516  0.000000  0.050654  0.000000  0.002440  0.000000 ) 
 ( -0.024086  0.000000 -0.050141  0.000000  0.016402  0.000000 ) 
     freq (   35) =       9.756977 [THz] =     325.457706 [cm-1]
 (  0.000003  0.000000 -0.000033  0.000000  0.005116  0.000000 ) 
 (  0.000158  0.000000 -0.000056  0.000000 -0.040591  0.000000 ) 
 ( -0.000059  0.000000  0.000018  0.000000  0.001901  0.000000 ) 
 (  0.000087  0.000000  0.000034  0.000000  0.038472  0.000000 ) 
 ( -0.000011  0.000000 -0.000005  0.000000 -0.003065  0.000000 ) 
 (  0.000007  0.000000 -0.000008  0.000000 -0.000724  0.000000 ) 
 ( -0.000013  0.000000  0.000010  0.000000  0.003357  0.000000 ) 
 ( -0.000002  0.000000  0.000003  0.000000 -0.000173  0.000000 ) 
 ( -0.028713  0.000000 -0.004222  0.000000  0.000559  0.000000 ) 
 ( -0.010308  0.000000 -0.021080  0.000000  0.109613  0.000000 ) 
 (  0.057610  0.000000 -0.002449  0.000000 -0.014730  0.000000 ) 
 ( -0.001859  0.000000  0.028174  0.000000 -0.095566  0.000000 ) 
 (  0.125847  0.000000  0.169999  0.000000  0.395674  0.000000 ) 
 (  0.104372  0.000000  0.007622  0.000000  0.016556  0.000000 ) 
 (  0.121610  0.000000 -0.150452  0.000000 -0.441344  0.000000 ) 
 ( -0.163647  0.000000 -0.009661  0.000000  0.015539  0.000000 ) 
 (  0.028690  0.000000  0.004223  0.000000  0.000606  0.000000 ) 
 (  0.010281  0.000000  0.021139  0.000000  0.109644  0.000000 ) 
 ( -0.057548  0.000000  0.002385  0.000000 -0.014740  0.000000 ) 
 (  0.001882  0.000000 -0.028174  0.000000 -0.095560  0.000000 ) 
 ( -0.126091  0.000000 -0.169475  0.000000  0.395566  0.000000 ) 
 ( -0.104116  0.000000 -0.007229  0.000000  0.016460  0.000000 ) 
 ( -0.121181  0.000000  0.149550  0.000000 -0.441654  0.000000 ) 
 (  0.162824  0.000000  0.009842  0.000000  0.015592  0.000000 ) 
     freq (   36) =       9.832319 [THz] =     327.970860 [cm-1]
 (  0.000048  0.000000 -0.000035  0.000000 -0.116231  0.000000 ) 
 (  0.000024  0.000000 -0.000010  0.000000  0.005111  0.000000 ) 
 ( -0.000006  0.000000  0.000006  0.000000  0.011258  0.000000 ) 
 (  0.000009  0.000000  0.000005  0.000000  0.013342  0.000000 ) 
 (  0.000002  0.000000 -0.000003  0.000000 -0.002285  0.000000 ) 
 ( -0.000003  0.000000 -0.000003  0.000000  0.001600  0.000000 ) 
 (  0.000004  0.000000  0.000004  0.000000 -0.000520  0.000000 ) 
 ( -0.000003  0.000000 -0.000001  0.000000  0.004984  0.000000 ) 
 (  0.002906  0.000000  0.027169  0.000000  0.119937  0.000000 ) 
 ( -0.003347  0.000000 -0.044105  0.000000 -0.083167  0.000000 ) 
 (  0.004558  0.000000  0.053436  0.000000  0.048190  0.000000 ) 
 (  0.001817  0.000000 -0.040294  0.000000 -0.091485  0.000000 ) 
 ( -0.113271  0.000000 -0.013955  0.000000  0.387277  0.000000 ) 
 (  0.029202  0.000000 -0.073723  0.000000 -0.097812  0.000000 ) 
 (  0.118901  0.000000 -0.010822  0.000000  0.327531  0.000000 ) 
 ( -0.004232  0.000000  0.221608  0.000000 -0.323005  0.000000 ) 
 ( -0.002994  0.000000 -0.027138  0.000000  0.119956  0.000000 ) 
 (  0.003408  0.000000  0.044088  0.000000 -0.083174  0.000000 ) 
 ( -0.004564  0.000000 -0.053440  0.000000  0.048217  0.000000 ) 
 ( -0.001765  0.000000  0.040273  0.000000 -0.091478  0.000000 ) 
 (  0.112948  0.000000  0.014204  0.000000  0.387331  0.000000 ) 
 ( -0.029188  0.000000  0.073713  0.000000 -0.097858  0.000000 ) 
 ( -0.119127  0.000000  0.011003  0.000000  0.327438  0.000000 ) 
 (  0.004434  0.000000 -0.221795  0.000000 -0.322928  0.000000 ) 
     freq (   37) =      10.060392 [THz] =     335.578542 [cm-1]
 (  0.002974  0.000000 -0.181598  0.000000 -0.000002  0.000000 ) 
 (  0.096684  0.000000 -0.043853  0.000000  0.000097  0.000000 ) 
 ( -0.004869  0.000000  0.076151  0.000000 -0.000030  0.000000 ) 
 ( -0.093398  0.000000 -0.029836  0.000000 -0.000089  0.000000 ) 
 (  0.001761  0.000000 -0.005019  0.000000  0.000015  0.000000 ) 
 ( -0.000377  0.000000  0.000502  0.000000  0.000011  0.000000 ) 
 ( -0.002026  0.000000 -0.000473  0.000000  0.000009  0.000000 ) 
 ( -0.000431  0.000000  0.008278  0.000000  0.000012  0.000000 ) 
 ( -0.003223  0.000000 -0.006376  0.000000 -0.011094  0.000000 ) 
 (  0.003848  0.000000  0.004073  0.000000  0.005164  0.000000 ) 
 (  0.003329  0.000000 -0.009274  0.000000  0.000226  0.000000 ) 
 ( -0.002061  0.000000  0.002537  0.000000  0.005132  0.000000 ) 
 ( -0.252472  0.000000  0.023093  0.000000  0.155571  0.000000 ) 
 (  0.012874  0.000000  0.524103  0.000000 -0.118910  0.000000 ) 
 (  0.253825  0.000000 -0.037654  0.000000  0.154473  0.000000 ) 
 ( -0.021051  0.000000  0.017712  0.000000 -0.042072  0.000000 ) 
 ( -0.003049  0.000000 -0.006340  0.000000  0.011036  0.000000 ) 
 (  0.003734  0.000000  0.004003  0.000000 -0.005122  0.000000 ) 
 (  0.003548  0.000000 -0.009230  0.000000 -0.000217  0.000000 ) 
 ( -0.002122  0.000000  0.002511  0.000000 -0.004999  0.000000 ) 
 ( -0.252106  0.000000  0.022869  0.000000 -0.156160  0.000000 ) 
 (  0.012889  0.000000  0.524342  0.000000  0.118640  0.000000 ) 
 (  0.253894  0.000000 -0.037774  0.000000 -0.153949  0.000000 ) 
 ( -0.021196  0.000000  0.017684  0.000000  0.042218  0.000000 ) 
     freq (   38) =      10.110111 [THz] =     337.237002 [cm-1]
 (  0.000035  0.000000  0.000022  0.000000 -0.076294  0.000000 ) 
 ( -0.000010  0.000000  0.000008  0.000000  0.007740  0.000000 ) 
 ( -0.000021  0.000000 -0.000015  0.000000  0.015118  0.000000 ) 
 (  0.000039  0.000000  0.000012  0.000000  0.005381  0.000000 ) 
 ( -0.000001  0.000000  0.000005  0.000000  0.003741  0.000000 ) 
 (  0.000001  0.000000  0.000002  0.000000  0.009226  0.000000 ) 
 (  0.000000  0.000000 -0.000001  0.000000  0.003684  0.000000 ) 
 (  0.000006  0.000000 -0.000003  0.000000 -0.015227  0.000000 ) 
 (  0.007454  0.000000  0.025670  0.000000 -0.348747  0.000000 ) 
 (  0.128238  0.000000  0.047658  0.000000  0.067611  0.000000 ) 
 ( -0.005441  0.000000 -0.120498  0.000000  0.183337  0.000000 ) 
 ( -0.130364  0.000000  0.042674  0.000000  0.093775  0.000000 ) 
 ( -0.263134  0.000000  0.097020  0.000000  0.037027  0.000000 ) 
 (  0.012840  0.000000 -0.180644  0.000000 -0.132300  0.000000 ) 
 (  0.261688  0.000000  0.103098  0.000000  0.022422  0.000000 ) 
 ( -0.006561  0.000000  0.029777  0.000000  0.253991  0.000000 ) 
 ( -0.007249  0.000000 -0.025792  0.000000 -0.348745  0.000000 ) 
 ( -0.128280  0.000000 -0.047669  0.000000  0.067548  0.000000 ) 
 (  0.005362  0.000000  0.120571  0.000000  0.183295  0.000000 ) 
 (  0.130280  0.000000 -0.042629  0.000000  0.093888  0.000000 ) 
 (  0.263171  0.000000 -0.096872  0.000000  0.037289  0.000000 ) 
 ( -0.012702  0.000000  0.180334  0.000000 -0.132427  0.000000 ) 
 ( -0.261780  0.000000 -0.103157  0.000000  0.022372  0.000000 ) 
 (  0.006253  0.000000 -0.029673  0.000000  0.253970  0.000000 ) 
     freq (   39) =      10.197713 [THz] =     340.159080 [cm-1]
 ( -0.000002  0.000000  0.000003  0.000000  0.056630  0.000000 ) 
 (  0.000006  0.000000 -0.000013  0.000000 -0.014143  0.000000 ) 
 (  0.000008  0.000000 -0.000001  0.000000 -0.006688  0.000000 ) 
 ( -0.000003  0.000000  0.000002  0.000000 -0.007913  0.000000 ) 
 (  0.000020  0.000000 -0.000004  0.000000 -0.003978  0.000000 ) 
 ( -0.000003  0.000000  0.000001  0.000000  0.019917  0.000000 ) 
 (  0.000020  0.000000 -0.000001  0.000000 -0.017289  0.000000 ) 
 ( -0.000004  0.000000 -0.000000  0.000000 -0.001970  0.000000 ) 
 (  0.058756  0.000000  0.197236  0.000000  0.050666  0.000000 ) 
 (  0.074202  0.000000 -0.106444  0.000000 -0.370242  0.000000 ) 
 ( -0.054286  0.000000  0.071672  0.000000  0.440272  0.000000 ) 
 ( -0.083852  0.000000 -0.176943  0.000000 -0.117019  0.000000 ) 
 (  0.057779  0.000000 -0.038901  0.000000 -0.015168  0.000000 ) 
 (  0.009811  0.000000  0.087294  0.000000 -0.101884  0.000000 ) 
 ( -0.037507  0.000000 -0.071396  0.000000 -0.088457  0.000000 ) 
 ( -0.016401  0.000000 -0.007583  0.000000  0.085301  0.000000 ) 
 ( -0.058843  0.000000 -0.197208  0.000000  0.050714  0.000000 ) 
 ( -0.073946  0.000000  0.106290  0.000000 -0.370326  0.000000 ) 
 (  0.053969  0.000000 -0.071495  0.000000  0.440345  0.000000 ) 
 (  0.083935  0.000000  0.176910  0.000000 -0.117039  0.000000 ) 
 ( -0.057830  0.000000  0.038930  0.000000 -0.015303  0.000000 ) 
 ( -0.009650  0.000000 -0.087207  0.000000 -0.101866  0.000000 ) 
 (  0.037540  0.000000  0.071161  0.000000 -0.088458  0.000000 ) 
 (  0.016253  0.000000  0.007707  0.000000  0.085296  0.000000 ) 
     freq (   40) =      10.226837 [THz] =     341.130564 [cm-1]
 ( -0.000048  0.000000  0.000006  0.000000 -0.015535  0.000000 ) 
 (  0.000074  0.000000  0.000011  0.000000 -0.009552  0.000000 ) 
 ( -0.000064  0.000000 -0.000014  0.000000  0.001442  0.000000 ) 
 (  0.000067  0.000000  0.000003  0.000000  0.016103  0.000000 ) 
 (  0.000055  0.000000  0.000001  0.000000  0.023743  0.000000 ) 
 ( -0.000009  0.000000 -0.000007  0.000000 -0.007068  0.000000 ) 
 (  0.000070  0.000000  0.000001  0.000000 -0.018679  0.000000 ) 
 ( -0.000019  0.000000  0.000007  0.000000  0.002570  0.000000 ) 
 (  0.194598  0.000000 -0.060232  0.000000  0.005107  0.000000 ) 
 ( -0.037154  0.000000  0.150241  0.000000 -0.340484  0.000000 ) 
 ( -0.185296  0.000000 -0.019371  0.000000 -0.145635  0.000000 ) 
 (  0.026897  0.000000 -0.068465  0.000000  0.480510  0.000000 ) 
 (  0.013136  0.000000  0.045994  0.000000  0.103636  0.000000 ) 
 (  0.035021  0.000000 -0.026324  0.000000  0.035432  0.000000 ) 
 (  0.030975  0.000000 -0.013935  0.000000 -0.080408  0.000000 ) 
 ( -0.032363  0.000000 -0.000980  0.000000 -0.025804  0.000000 ) 
 ( -0.194832  0.000000  0.060224  0.000000  0.004950  0.000000 ) 
 (  0.037378  0.000000 -0.150439  0.000000 -0.340393  0.000000 ) 
 (  0.185413  0.000000  0.019313  0.000000 -0.145501  0.000000 ) 
 ( -0.027178  0.000000  0.068722  0.000000  0.480470  0.000000 ) 
 ( -0.012987  0.000000 -0.045942  0.000000  0.103777  0.000000 ) 
 ( -0.035015  0.000000  0.026323  0.000000  0.035337  0.000000 ) 
 ( -0.030646  0.000000  0.013753  0.000000 -0.080628  0.000000 ) 
 (  0.031966  0.000000  0.001079  0.000000 -0.025801  0.000000 ) 
     freq (   41) =      10.302052 [THz] =     343.639466 [cm-1]
 (  0.175992  0.000000  0.006337  0.000000  0.000036  0.000000 ) 
 ( -0.051335  0.000000 -0.094875  0.000000  0.000068  0.000000 ) 
 (  0.087867  0.000000  0.005054  0.000000  0.000027  0.000000 ) 
 ( -0.057160  0.000000  0.081928  0.000000 -0.000087  0.000000 ) 
 (  0.003416  0.000000  0.000621  0.000000  0.000007  0.000000 ) 
 (  0.001369  0.000000  0.000663  0.000000 -0.000005  0.000000 ) 
 ( -0.000245  0.000000 -0.001179  0.000000 -0.000013  0.000000 ) 
 ( -0.009448  0.000000 -0.000199  0.000000  0.000009  0.000000 ) 
 (  0.014741  0.000000 -0.001499  0.000000 -0.001019  0.000000 ) 
 (  0.005100  0.000000  0.009001  0.000000 -0.003474  0.000000 ) 
 ( -0.013237  0.000000 -0.003574  0.000000  0.001379  0.000000 ) 
 (  0.002129  0.000000 -0.003610  0.000000  0.005112  0.000000 ) 
 ( -0.273159  0.000000  0.295305  0.000000  0.196483  0.000000 ) 
 (  0.077265  0.000000  0.011416  0.000000  0.001282  0.000000 ) 
 ( -0.350903  0.000000 -0.291001  0.000000 -0.223846  0.000000 ) 
 (  0.065940  0.000000 -0.022426  0.000000  0.000827  0.000000 ) 
 (  0.014785  0.000000 -0.001392  0.000000  0.001228  0.000000 ) 
 (  0.005126  0.000000  0.008879  0.000000  0.003256  0.000000 ) 
 ( -0.012976  0.000000 -0.003632  0.000000 -0.001651  0.000000 ) 
 (  0.002005  0.000000 -0.003590  0.000000 -0.004825  0.000000 ) 
 ( -0.272903  0.000000  0.294994  0.000000 -0.196967  0.000000 ) 
 (  0.076981  0.000000  0.011536  0.000000 -0.001111  0.000000 ) 
 ( -0.351016  0.000000 -0.290848  0.000000  0.223847  0.000000 ) 
 (  0.065694  0.000000 -0.022354  0.000000 -0.000739  0.000000 ) 
     freq (   42) =      10.338537 [THz] =     344.856481 [cm-1]
 ( -0.000006  0.000000  0.000007  0.000000 -0.053924  0.000000 ) 
 ( -0.000020  0.000000  0.000017  0.000000  0.010474  0.000000 ) 
 (  0.000010  0.000000 -0.000011  0.000000  0.009301  0.000000 ) 
 ( -0.000002  0.000000  0.000002  0.000000  0.007108  0.000000 ) 
 ( -0.000017  0.000000  0.000002  0.000000 -0.005788  0.000000 ) 
 (  0.000010  0.000000  0.000002  0.000000 -0.006485  0.000000 ) 
 (  0.000002  0.000000 -0.000004  0.000000 -0.003266  0.000000 ) 
 (  0.000002  0.000000 -0.000002  0.000000  0.019305  0.000000 ) 
 ( -0.000821  0.000000 -0.000263  0.000000  0.392501  0.000000 ) 
 ( -0.120617  0.000000 -0.070207  0.000000 -0.120897  0.000000 ) 
 (  0.004353  0.000000  0.137805  0.000000 -0.139678  0.000000 ) 
 (  0.122382  0.000000 -0.064766  0.000000 -0.137229  0.000000 ) 
 ( -0.195937  0.000000  0.119537  0.000000 -0.083672  0.000000 ) 
 (  0.003103  0.000000 -0.200344  0.000000 -0.003576  0.000000 ) 
 (  0.191384  0.000000  0.131241  0.000000 -0.066685  0.000000 ) 
 (  0.005186  0.000000 -0.049428  0.000000  0.270070  0.000000 ) 
 (  0.000602  0.000000  0.000379  0.000000  0.392493  0.000000 ) 
 (  0.120651  0.000000  0.070181  0.000000 -0.120836  0.000000 ) 
 ( -0.004260  0.000000 -0.137834  0.000000 -0.139608  0.000000 ) 
 ( -0.122278  0.000000  0.064706  0.000000 -0.137334  0.000000 ) 
 (  0.196066  0.000000 -0.119821  0.000000 -0.083405  0.000000 ) 
 ( -0.003269  0.000000  0.200243  0.000000 -0.003719  0.000000 ) 
 ( -0.191311  0.000000 -0.131080  0.000000 -0.066821  0.000000 ) 
 ( -0.005159  0.000000  0.049594  0.000000  0.270024  0.000000 ) 
     freq (   43) =      10.507660 [THz] =     350.497819 [cm-1]
 ( -0.026157  0.000000  0.005701  0.000000  0.000031  0.000000 ) 
 (  0.122962  0.000000 -0.049871  0.000000  0.000370  0.000000 ) 
 ( -0.106536  0.000000 -0.004451  0.000000 -0.000037  0.000000 ) 
 (  0.028487  0.000000 -0.027958  0.000000 -0.000406  0.000000 ) 
 (  0.007501  0.000000  0.001881  0.000000  0.000003  0.000000 ) 
 (  0.003508  0.000000  0.005914  0.000000 -0.000000  0.000000 ) 
 ( -0.009433  0.000000  0.000052  0.000000 -0.000004  0.000000 ) 
 ( -0.002988  0.000000 -0.003562  0.000000  0.000045  0.000000 ) 
 ( -0.010192  0.000000 -0.003515  0.000000 -0.017256  0.000000 ) 
 (  0.011604  0.000000 -0.000100  0.000000 -0.004355  0.000000 ) 
 (  0.010106  0.000000 -0.012581  0.000000  0.009955  0.000000 ) 
 ( -0.009685  0.000000  0.009779  0.000000  0.007497  0.000000 ) 
 (  0.408659  0.000000  0.197097  0.000000 -0.084632  0.000000 ) 
 (  0.110128  0.000000  0.238583  0.000000  0.000695  0.000000 ) 
 ( -0.166826  0.000000 -0.185537  0.000000 -0.006341  0.000000 ) 
 ( -0.342434  0.000000 -0.143717  0.000000 -0.030761  0.000000 ) 
 ( -0.009494  0.000000 -0.003394  0.000000  0.017574  0.000000 ) 
 (  0.011485  0.000000 -0.000144  0.000000  0.004476  0.000000 ) 
 (  0.010679  0.000000 -0.012710  0.000000 -0.010156  0.000000 ) 
 ( -0.009895  0.000000  0.009696  0.000000 -0.007609  0.000000 ) 
 (  0.409039  0.000000  0.196582  0.000000  0.084007  0.000000 ) 
 (  0.109183  0.000000  0.238334  0.000000 -0.001342  0.000000 ) 
 ( -0.166567  0.000000 -0.184530  0.000000  0.007222  0.000000 ) 
 ( -0.343013  0.000000 -0.143907  0.000000  0.030930  0.000000 ) 
     freq (   44) =      10.552446 [THz] =     351.991707 [cm-1]
 (  0.003870  0.000000 -0.032217  0.000000 -0.000019  0.000000 ) 
 ( -0.010057  0.000000 -0.006651  0.000000 -0.000368  0.000000 ) 
 (  0.089734  0.000000  0.049227  0.000000  0.000034  0.000000 ) 
 ( -0.153683  0.000000 -0.082520  0.000000  0.000383  0.000000 ) 
 (  0.006843  0.000000  0.000380  0.000000  0.000005  0.000000 ) 
 ( -0.002458  0.000000 -0.002157  0.000000  0.000000  0.000000 ) 
 ( -0.001796  0.000000  0.003547  0.000000  0.000008  0.000000 ) 
 (  0.002148  0.000000 -0.000164  0.000000 -0.000031  0.000000 ) 
 (  0.006883  0.000000  0.000408  0.000000 -0.006021  0.000000 ) 
 ( -0.011466  0.000000  0.001644  0.000000 -0.000417  0.000000 ) 
 ( -0.011733  0.000000  0.007497  0.000000  0.013539  0.000000 ) 
 (  0.009379  0.000000 -0.012138  0.000000 -0.009542  0.000000 ) 
 (  0.122789  0.000000 -0.027793  0.000000 -0.025349  0.000000 ) 
 ( -0.028639  0.000000  0.170807  0.000000 -0.036024  0.000000 ) 
 ( -0.271707  0.000000  0.373965  0.000000 -0.069260  0.000000 ) 
 (  0.276803  0.000000 -0.364615  0.000000 -0.050923  0.000000 ) 
 (  0.006478  0.000000  0.000299  0.000000  0.005794  0.000000 ) 
 ( -0.011402  0.000000  0.001652  0.000000  0.000260  0.000000 ) 
 ( -0.011906  0.000000  0.007600  0.000000 -0.013393  0.000000 ) 
 (  0.009488  0.000000 -0.012045  0.000000  0.009729  0.000000 ) 
 (  0.122524  0.000000 -0.027164  0.000000  0.026283  0.000000 ) 
 ( -0.028224  0.000000  0.170954  0.000000  0.036294  0.000000 ) 
 ( -0.272058  0.000000  0.373103  0.000000  0.067903  0.000000 ) 
 (  0.276774  0.000000 -0.364340  0.000000  0.051059  0.000000 ) 
     freq (   45) =      10.598673 [THz] =     353.533668 [cm-1]
 (  0.000007  0.000000  0.000030  0.000000 -0.097904  0.000000 ) 
 ( -0.000025  0.000000  0.000020  0.000000  0.045002  0.000000 ) 
 ( -0.000053  0.000000 -0.000113  0.000000  0.000435  0.000000 ) 
 (  0.000014  0.000000 -0.000020  0.000000  0.055613  0.000000 ) 
 (  0.000004  0.000000 -0.000016  0.000000 -0.005000  0.000000 ) 
 (  0.000017  0.000000  0.000013  0.000000  0.011761  0.000000 ) 
 ( -0.000029  0.000000  0.000008  0.000000 -0.002637  0.000000 ) 
 (  0.000013  0.000000  0.000002  0.000000 -0.004883  0.000000 ) 
 (  0.002066  0.000000  0.054128  0.000000 -0.055660  0.000000 ) 
 (  0.056441  0.000000 -0.024696  0.000000 -0.051700  0.000000 ) 
 ( -0.003588  0.000000 -0.011138  0.000000  0.154198  0.000000 ) 
 ( -0.055531  0.000000 -0.025094  0.000000 -0.049996  0.000000 ) 
 (  0.036156  0.000000  0.188682  0.000000 -0.053918  0.000000 ) 
 ( -0.013155  0.000000 -0.204643  0.000000  0.480934  0.000000 ) 
 ( -0.037630  0.000000  0.196141  0.000000 -0.048605  0.000000 ) 
 (  0.003099  0.000000 -0.190077  0.000000 -0.240801  0.000000 ) 
 ( -0.001962  0.000000 -0.054120  0.000000 -0.055584  0.000000 ) 
 ( -0.056419  0.000000  0.024708  0.000000 -0.051773  0.000000 ) 
 (  0.003503  0.000000  0.011179  0.000000  0.154191  0.000000 ) 
 (  0.055497  0.000000  0.025000  0.000000 -0.049987  0.000000 ) 
 ( -0.035388  0.000000 -0.189126  0.000000 -0.053771  0.000000 ) 
 (  0.013149  0.000000  0.205475  0.000000  0.480691  0.000000 ) 
 (  0.037287  0.000000 -0.196968  0.000000 -0.048571  0.000000 ) 
 ( -0.003395  0.000000  0.190704  0.000000 -0.240893  0.000000 ) 
     freq (   46) =      10.624578 [THz] =     354.397770 [cm-1]
 ( -0.004558  0.000000 -0.037107  0.000000 -0.000057  0.000000 ) 
 (  0.051871  0.000000 -0.003669  0.000000  0.000046  0.000000 ) 
 ( -0.056685  0.000000  0.094617  0.000000 -0.000011  0.000000 ) 
 (  0.016772  0.000000 -0.000418  0.000000  0.000020  0.000000 ) 
 ( -0.005786  0.000000  0.008515  0.000000 -0.000016  0.000000 ) 
 ( -0.000356  0.000000 -0.014295  0.000000  0.000009  0.000000 ) 
 (  0.004256  0.000000  0.004331  0.000000  0.000001  0.000000 ) 
 (  0.000706  0.000000 -0.002934  0.000000  0.000009  0.000000 ) 
 ( -0.011845  0.000000  0.009258  0.000000  0.018985  0.000000 ) 
 ( -0.012638  0.000000 -0.020467  0.000000 -0.013254  0.000000 ) 
 (  0.012474  0.000000  0.016969  0.000000  0.003967  0.000000 ) 
 (  0.013229  0.000000  0.000836  0.000000 -0.011404  0.000000 ) 
 ( -0.158260  0.000000  0.383286  0.000000 -0.014000  0.000000 ) 
 (  0.070145  0.000000 -0.271945  0.000000 -0.078686  0.000000 ) 
 (  0.250005  0.000000  0.187418  0.000000 -0.024506  0.000000 ) 
 ( -0.165281  0.000000 -0.326931  0.000000  0.003278  0.000000 ) 
 ( -0.012061  0.000000  0.009161  0.000000 -0.018933  0.000000 ) 
 ( -0.012709  0.000000 -0.020379  0.000000  0.013128  0.000000 ) 
 (  0.012252  0.000000  0.016864  0.000000 -0.003693  0.000000 ) 
 (  0.013354  0.000000  0.000858  0.000000  0.011216  0.000000 ) 
 ( -0.158229  0.000000  0.383030  0.000000  0.013549  0.000000 ) 
 (  0.069616  0.000000 -0.271613  0.000000  0.079742  0.000000 ) 
 (  0.250123  0.000000  0.187139  0.000000  0.024454  0.000000 ) 
 ( -0.165884  0.000000 -0.326528  0.000000 -0.003584  0.000000 ) 
     freq (   47) =      10.756570 [THz] =     358.800565 [cm-1]
 (  0.021995  0.000000 -0.004380  0.000000  0.000005  0.000000 ) 
 (  0.204647  0.000000 -0.141214  0.000000  0.000099  0.000000 ) 
 ( -0.051043  0.000000  0.008906  0.000000  0.000006  0.000000 ) 
 (  0.175853  0.000000  0.144540  0.000000  0.000061  0.000000 ) 
 (  0.003343  0.000000 -0.009488  0.000000 -0.000014  0.000000 ) 
 ( -0.008249  0.000000  0.000578  0.000000 -0.000013  0.000000 ) 
 ( -0.009390  0.000000  0.010758  0.000000  0.000007  0.000000 ) 
 (  0.005193  0.000000 -0.004281  0.000000 -0.000043  0.000000 ) 
 ( -0.033558  0.000000  0.020367  0.000000 -0.003055  0.000000 ) 
 (  0.037911  0.000000 -0.014404  0.000000  0.013114  0.000000 ) 
 (  0.038957  0.000000 -0.019591  0.000000  0.006196  0.000000 ) 
 ( -0.027010  0.000000  0.016391  0.000000 -0.016687  0.000000 ) 
 (  0.011967  0.000000  0.082894  0.000000 -0.028931  0.000000 ) 
 ( -0.640376  0.000000  0.009467  0.000000 -0.016462  0.000000 ) 
 ( -0.032326  0.000000 -0.033786  0.000000  0.026359  0.000000 ) 
 (  0.100615  0.000000 -0.063648  0.000000 -0.018170  0.000000 ) 
 ( -0.033771  0.000000  0.020271  0.000000  0.002852  0.000000 ) 
 (  0.037988  0.000000 -0.014356  0.000000 -0.013127  0.000000 ) 
 (  0.038802  0.000000 -0.019560  0.000000 -0.006058  0.000000 ) 
 ( -0.026959  0.000000  0.016508  0.000000  0.016612  0.000000 ) 
 (  0.011714  0.000000  0.082905  0.000000  0.028811  0.000000 ) 
 ( -0.638822  0.000000  0.009572  0.000000  0.016322  0.000000 ) 
 ( -0.032490  0.000000 -0.033873  0.000000 -0.026337  0.000000 ) 
 (  0.101739  0.000000 -0.063579  0.000000  0.018171  0.000000 ) 
     freq (   48) =      10.818947 [THz] =     360.881213 [cm-1]
 (  0.000629  0.000000  0.001597  0.000000  0.000005  0.000000 ) 
 (  0.004330  0.000000 -0.013781  0.000000 -0.000021  0.000000 ) 
 ( -0.001504  0.000000  0.007813  0.000000  0.000001  0.000000 ) 
 (  0.000741  0.000000 -0.003845  0.000000  0.000017  0.000000 ) 
 ( -0.008693  0.000000  0.033211  0.000000 -0.000015  0.000000 ) 
 ( -0.002957  0.000000 -0.033605  0.000000 -0.000004  0.000000 ) 
 (  0.010279  0.000000  0.035962  0.000000  0.000003  0.000000 ) 
 ( -0.000579  0.000000 -0.038132  0.000000  0.000016  0.000000 ) 
 ( -0.016517  0.000000  0.281897  0.000000  0.044967  0.000000 ) 
 ( -0.084821  0.000000 -0.348047  0.000000 -0.033410  0.000000 ) 
 (  0.014456  0.000000  0.402375  0.000000  0.032713  0.000000 ) 
 (  0.090465  0.000000 -0.332475  0.000000 -0.037667  0.000000 ) 
 (  0.003919  0.000000 -0.009049  0.000000 -0.009782  0.000000 ) 
 ( -0.006281  0.000000  0.028126  0.000000  0.020314  0.000000 ) 
 ( -0.004010  0.000000 -0.024504  0.000000 -0.004398  0.000000 ) 
 ( -0.001088  0.000000  0.015455  0.000000  0.020266  0.000000 ) 
 ( -0.017001  0.000000  0.281892  0.000000 -0.045051  0.000000 ) 
 ( -0.084790  0.000000 -0.348031  0.000000  0.033518  0.000000 ) 
 (  0.013979  0.000000  0.402339  0.000000 -0.032897  0.000000 ) 
 (  0.090558  0.000000 -0.332494  0.000000  0.037840  0.000000 ) 
 (  0.003918  0.000000 -0.008974  0.000000  0.009833  0.000000 ) 
 ( -0.006217  0.000000  0.028094  0.000000 -0.020377  0.000000 ) 
 ( -0.004026  0.000000 -0.024522  0.000000  0.004387  0.000000 ) 
 ( -0.001164  0.000000  0.015407  0.000000 -0.020268  0.000000 ) 
     freq (   49) =      10.841923 [THz] =     361.647639 [cm-1]
 (  0.001597  0.000000 -0.001799  0.000000  0.000002  0.000000 ) 
 ( -0.021462  0.000000 -0.006207  0.000000  0.000010  0.000000 ) 
 (  0.015149  0.000000 -0.003299  0.000000  0.000005  0.000000 ) 
 ( -0.004041  0.000000  0.005241  0.000000 -0.000019  0.000000 ) 
 ( -0.019872  0.000000 -0.018486  0.000000 -0.000038  0.000000 ) 
 ( -0.042809  0.000000 -0.003510  0.000000 -0.000008  0.000000 ) 
 (  0.022215  0.000000  0.007341  0.000000  0.000028  0.000000 ) 
 (  0.042600  0.000000  0.017878  0.000000  0.000019  0.000000 ) 
 ( -0.364869  0.000000 -0.170855  0.000000  0.019001  0.000000 ) 
 ( -0.207701  0.000000 -0.178627  0.000000  0.049288  0.000000 ) 
 (  0.360196  0.000000  0.072804  0.000000 -0.027230  0.000000 ) 
 (  0.208663  0.000000  0.272365  0.000000 -0.034323  0.000000 ) 
 ( -0.001069  0.000000 -0.000860  0.000000 -0.014912  0.000000 ) 
 (  0.020278  0.000000  0.009302  0.000000 -0.013735  0.000000 ) 
 ( -0.023429  0.000000 -0.009938  0.000000  0.010256  0.000000 ) 
 (  0.015325  0.000000  0.012767  0.000000  0.008361  0.000000 ) 
 ( -0.364631  0.000000 -0.170870  0.000000 -0.019155  0.000000 ) 
 ( -0.207697  0.000000 -0.178715  0.000000 -0.049259  0.000000 ) 
 (  0.360355  0.000000  0.072810  0.000000  0.027461  0.000000 ) 
 (  0.208653  0.000000  0.272399  0.000000  0.034207  0.000000 ) 
 ( -0.001073  0.000000 -0.000884  0.000000  0.014868  0.000000 ) 
 (  0.020301  0.000000  0.009297  0.000000  0.013798  0.000000 ) 
 ( -0.023409  0.000000 -0.009911  0.000000 -0.010252  0.000000 ) 
 (  0.015346  0.000000  0.012770  0.000000 -0.008378  0.000000 ) 
     freq (   50) =      10.850135 [THz] =     361.921548 [cm-1]
 ( -0.000644  0.000000  0.005968  0.000000 -0.000001  0.000000 ) 
 ( -0.010957  0.000000  0.010308  0.000000 -0.000049  0.000000 ) 
 (  0.016842  0.000000  0.000067  0.000000  0.000018  0.000000 ) 
 ( -0.036265  0.000000 -0.006414  0.000000  0.000020  0.000000 ) 
 (  0.036304  0.000000  0.000922  0.000000 -0.000019  0.000000 ) 
 ( -0.027085  0.000000  0.012662  0.000000 -0.000010  0.000000 ) 
 ( -0.039415  0.000000  0.012858  0.000000 -0.000010  0.000000 ) 
 (  0.023890  0.000000 -0.025375  0.000000  0.000038  0.000000 ) 
 ( -0.207571  0.000000  0.269340  0.000000 -0.034221  0.000000 ) 
 (  0.363448  0.000000 -0.191729  0.000000  0.013430  0.000000 ) 
 (  0.211107  0.000000 -0.153375  0.000000  0.043614  0.000000 ) 
 ( -0.358993  0.000000  0.073783  0.000000 -0.030737  0.000000 ) 
 ( -0.018496  0.000000 -0.009954  0.000000  0.000827  0.000000 ) 
 (  0.056306  0.000000 -0.010295  0.000000  0.034950  0.000000 ) 
 (  0.000435  0.000000  0.005856  0.000000  0.010611  0.000000 ) 
 (  0.009820  0.000000 -0.008592  0.000000 -0.010520  0.000000 ) 
 ( -0.206750  0.000000  0.269416  0.000000  0.034071  0.000000 ) 
 (  0.363235  0.000000 -0.191824  0.000000 -0.013118  0.000000 ) 
 (  0.212029  0.000000 -0.153435  0.000000 -0.043430  0.000000 ) 
 ( -0.359163  0.000000  0.073749  0.000000  0.030371  0.000000 ) 
 ( -0.018438  0.000000 -0.009861  0.000000 -0.000807  0.000000 ) 
 (  0.056235  0.000000 -0.010316  0.000000 -0.034882  0.000000 ) 
 (  0.000449  0.000000  0.005796  0.000000 -0.010687  0.000000 ) 
 (  0.009575  0.000000 -0.008583  0.000000  0.010543  0.000000 ) 
     freq (   51) =      11.147828 [THz] =     371.851526 [cm-1]
 (  0.005611  0.000000  0.000095  0.000000 -0.000001  0.000000 ) 
 (  0.019328  0.000000  0.016464  0.000000  0.000016  0.000000 ) 
 (  0.005882  0.000000  0.001893  0.000000 -0.000008  0.000000 ) 
 (  0.015952  0.000000 -0.019023  0.000000 -0.000026  0.000000 ) 
 ( -0.096651  0.000000  0.201929  0.000000  0.000017  0.000000 ) 
 (  0.022139  0.000000 -0.068035  0.000000  0.000027  0.000000 ) 
 ( -0.176807  0.000000 -0.204708  0.000000 -0.000088  0.000000 ) 
 (  0.257229  0.000000  0.071207  0.000000  0.000080  0.000000 ) 
 (  0.371686  0.000000  0.100194  0.000000  0.004127  0.000000 ) 
 ( -0.256915  0.000000 -0.283757  0.000000 -0.001637  0.000000 ) 
 (  0.012627  0.000000 -0.090606  0.000000 -0.006234  0.000000 ) 
 ( -0.135582  0.000000  0.273105  0.000000 -0.000025  0.000000 ) 
 ( -0.012156  0.000000 -0.019764  0.000000  0.024696  0.000000 ) 
 ( -0.019378  0.000000  0.007534  0.000000  0.001114  0.000000 ) 
 ( -0.016745  0.000000  0.011564  0.000000 -0.025009  0.000000 ) 
 ( -0.029785  0.000000  0.001717  0.000000  0.001933  0.000000 ) 
 (  0.371608  0.000000  0.100203  0.000000 -0.003895  0.000000 ) 
 ( -0.256889  0.000000 -0.283634  0.000000  0.001420  0.000000 ) 
 (  0.012411  0.000000 -0.090611  0.000000  0.006292  0.000000 ) 
 ( -0.135550  0.000000  0.272988  0.000000  0.000058  0.000000 ) 
 ( -0.012148  0.000000 -0.019805  0.000000 -0.024724  0.000000 ) 
 ( -0.019414  0.000000  0.007517  0.000000 -0.001167  0.000000 ) 
 ( -0.016758  0.000000  0.011640  0.000000  0.024996  0.000000 ) 
 ( -0.029694  0.000000  0.001699  0.000000 -0.001993  0.000000 ) 
     freq (   52) =      11.164516 [THz] =     372.408170 [cm-1]
 (  0.002097  0.000000 -0.002610  0.000000 -0.000000  0.000000 ) 
 (  0.005193  0.000000  0.006085  0.000000  0.000001  0.000000 ) 
 (  0.003636  0.000000 -0.004373  0.000000  0.000001  0.000000 ) 
 (  0.006821  0.000000 -0.006333  0.000000  0.000008  0.000000 ) 
 ( -0.163777  0.000000  0.072238  0.000000 -0.000056  0.000000 ) 
 ( -0.025337  0.000000  0.259797  0.000000 -0.000048  0.000000 ) 
 (  0.132264  0.000000 -0.076028  0.000000  0.000047  0.000000 ) 
 (  0.057549  0.000000 -0.273511  0.000000  0.000057  0.000000 ) 
 (  0.086441  0.000000 -0.370937  0.000000 -0.005816  0.000000 ) 
 (  0.196121  0.000000 -0.084632  0.000000 -0.004518  0.000000 ) 
 ( -0.042446  0.000000  0.366528  0.000000  0.019970  0.000000 ) 
 ( -0.240886  0.000000  0.114571  0.000000  0.000495  0.000000 ) 
 ( -0.006922  0.000000  0.001214  0.000000  0.013591  0.000000 ) 
 ( -0.008029  0.000000  0.003806  0.000000 -0.003343  0.000000 ) 
 ( -0.005154  0.000000  0.014123  0.000000 -0.001916  0.000000 ) 
 ( -0.009568  0.000000 -0.004029  0.000000 -0.000276  0.000000 ) 
 (  0.086406  0.000000 -0.370938  0.000000  0.005976  0.000000 ) 
 (  0.196153  0.000000 -0.084601  0.000000  0.004644  0.000000 ) 
 ( -0.042465  0.000000  0.366534  0.000000 -0.020110  0.000000 ) 
 ( -0.240915  0.000000  0.114553  0.000000 -0.000650  0.000000 ) 
 ( -0.006932  0.000000  0.001197  0.000000 -0.013571  0.000000 ) 
 ( -0.008032  0.000000  0.003805  0.000000  0.003370  0.000000 ) 
 ( -0.005146  0.000000  0.014120  0.000000  0.001888  0.000000 ) 
 ( -0.009556  0.000000 -0.004008  0.000000  0.000239  0.000000 ) 
     freq (   53) =      11.184162 [THz] =     373.063494 [cm-1]
 ( -0.003547  0.000000 -0.000427  0.000000 -0.000003  0.000000 ) 
 ( -0.016144  0.000000 -0.017157  0.000000 -0.000064  0.000000 ) 
 ( -0.011920  0.000000 -0.002818  0.000000 -0.000022  0.000000 ) 
 ( -0.011234  0.000000  0.010895  0.000000  0.000005  0.000000 ) 
 ( -0.194328  0.000000 -0.168938  0.000000  0.000095  0.000000 ) 
 (  0.268803  0.000000  0.031110  0.000000  0.000096  0.000000 ) 
 ( -0.158510  0.000000  0.168712  0.000000 -0.000160  0.000000 ) 
 (  0.084497  0.000000 -0.031070  0.000000  0.000053  0.000000 ) 
 (  0.098752  0.000000 -0.041915  0.000000  0.001072  0.000000 ) 
 ( -0.221540  0.000000  0.225475  0.000000  0.008855  0.000000 ) 
 (  0.395844  0.000000  0.043409  0.000000 -0.002723  0.000000 ) 
 ( -0.274252  0.000000 -0.226557  0.000000 -0.004615  0.000000 ) 
 (  0.010922  0.000000  0.020882  0.000000 -0.009931  0.000000 ) 
 (  0.016322  0.000000 -0.001937  0.000000 -0.004130  0.000000 ) 
 (  0.010422  0.000000 -0.007128  0.000000  0.003344  0.000000 ) 
 (  0.032082  0.000000  0.002976  0.000000  0.000926  0.000000 ) 
 (  0.098941  0.000000 -0.041931  0.000000 -0.000940  0.000000 ) 
 ( -0.221531  0.000000  0.225631  0.000000 -0.009234  0.000000 ) 
 (  0.395853  0.000000  0.043415  0.000000  0.002996  0.000000 ) 
 ( -0.274272  0.000000 -0.226713  0.000000  0.004842  0.000000 ) 
 (  0.010914  0.000000  0.020985  0.000000  0.009933  0.000000 ) 
 (  0.016376  0.000000 -0.001984  0.000000  0.004003  0.000000 ) 
 (  0.010415  0.000000 -0.007149  0.000000 -0.003435  0.000000 ) 
 (  0.032005  0.000000  0.002938  0.000000 -0.000956  0.000000 ) 
     freq (   54) =      11.246607 [THz] =     375.146427 [cm-1]
 ( -0.063535  0.000000 -0.004531  0.000000 -0.000006  0.000000 ) 
 ( -0.182282  0.000000 -0.223411  0.000000 -0.000643  0.000000 ) 
 ( -0.152240  0.000000 -0.022066  0.000000 -0.000052  0.000000 ) 
 ( -0.158923  0.000000  0.184943  0.000000  0.000636  0.000000 ) 
 (  0.006738  0.000000  0.032165  0.000000 -0.000029  0.000000 ) 
 ( -0.010691  0.000000 -0.000366  0.000000 -0.000024  0.000000 ) 
 (  0.006692  0.000000 -0.027257  0.000000  0.000013  0.000000 ) 
 (  0.021952  0.000000  0.000382  0.000000  0.000005  0.000000 ) 
 (  0.033018  0.000000 -0.001494  0.000000  0.001897  0.000000 ) 
 ( -0.006351  0.000000 -0.032451  0.000000 -0.004439  0.000000 ) 
 ( -0.052016  0.000000 -0.006355  0.000000  0.002189  0.000000 ) 
 ( -0.012768  0.000000  0.032745  0.000000 -0.000439  0.000000 ) 
 (  0.200184  0.000000  0.242614  0.000000 -0.175080  0.000000 ) 
 (  0.103281  0.000000 -0.002117  0.000000 -0.026602  0.000000 ) 
 (  0.191035  0.000000 -0.167406  0.000000  0.132040  0.000000 ) 
 (  0.428309  0.000000  0.030748  0.000000  0.001086  0.000000 ) 
 (  0.032873  0.000000 -0.001511  0.000000 -0.001937  0.000000 ) 
 ( -0.006370  0.000000 -0.032492  0.000000  0.004461  0.000000 ) 
 ( -0.052025  0.000000 -0.006336  0.000000 -0.002249  0.000000 ) 
 ( -0.012720  0.000000  0.032779  0.000000  0.000350  0.000000 ) 
 (  0.199894  0.000000  0.243694  0.000000  0.175986  0.000000 ) 
 (  0.104793  0.000000 -0.002106  0.000000  0.026504  0.000000 ) 
 (  0.190993  0.000000 -0.168578  0.000000 -0.132633  0.000000 ) 
 (  0.426696  0.000000  0.030810  0.000000 -0.000806  0.000000 ) 
     freq (   55) =      11.402542 [THz] =     380.347848 [cm-1]
 (  0.000174  0.000000 -0.000043  0.000000  0.004668  0.000000 ) 
 (  0.000476  0.000000  0.000237  0.000000 -0.254454  0.000000 ) 
 ( -0.000128  0.000000 -0.000522  0.000000 -0.022209  0.000000 ) 
 (  0.000581  0.000000 -0.000680  0.000000  0.299396  0.000000 ) 
 ( -0.000011  0.000000 -0.000029  0.000000 -0.011620  0.000000 ) 
 (  0.000021  0.000000  0.000026  0.000000 -0.003744  0.000000 ) 
 ( -0.000017  0.000000  0.000012  0.000000  0.010511  0.000000 ) 
 ( -0.000085  0.000000  0.000056  0.000000  0.005266  0.000000 ) 
 (  0.020540  0.000000  0.001267  0.000000  0.002836  0.000000 ) 
 (  0.003477  0.000000  0.014383  0.000000  0.013430  0.000000 ) 
 ( -0.018129  0.000000 -0.005517  0.000000 -0.002785  0.000000 ) 
 ( -0.004886  0.000000 -0.009205  0.000000 -0.012780  0.000000 ) 
 (  0.036869  0.000000 -0.188902  0.000000  0.158715  0.000000 ) 
 ( -0.361867  0.000000 -0.001710  0.000000 -0.057332  0.000000 ) 
 (  0.017125  0.000000  0.226655  0.000000 -0.148408  0.000000 ) 
 (  0.385926  0.000000 -0.030452  0.000000 -0.002142  0.000000 ) 
 ( -0.020691  0.000000 -0.001374  0.000000  0.002632  0.000000 ) 
 ( -0.003422  0.000000 -0.014317  0.000000  0.013192  0.000000 ) 
 (  0.018363  0.000000  0.005365  0.000000 -0.002909  0.000000 ) 
 (  0.005029  0.000000  0.009201  0.000000 -0.013173  0.000000 ) 
 ( -0.036930  0.000000  0.189462  0.000000  0.157377  0.000000 ) 
 (  0.361694  0.000000  0.002190  0.000000 -0.056404  0.000000 ) 
 ( -0.017566  0.000000 -0.226359  0.000000 -0.146790  0.000000 ) 
 ( -0.389417  0.000000  0.032292  0.000000 -0.002059  0.000000 ) 
     freq (   56) =      11.442870 [THz] =     381.693048 [cm-1]
 ( -0.007591  0.000000  0.042781  0.000000  0.000003  0.000000 ) 
 (  0.064005  0.000000  0.182305  0.000000 -0.000401  0.000000 ) 
 ( -0.024868  0.000000  0.270983  0.000000 -0.000096  0.000000 ) 
 ( -0.104396  0.000000  0.212392  0.000000  0.000464  0.000000 ) 
 ( -0.002483  0.000000 -0.015735  0.000000 -0.000035  0.000000 ) 
 ( -0.000850  0.000000 -0.006868  0.000000 -0.000025  0.000000 ) 
 ( -0.005258  0.000000 -0.014961  0.000000 -0.000015  0.000000 ) 
 (  0.002380  0.000000 -0.014498  0.000000  0.000002  0.000000 ) 
 (  0.007746  0.000000  0.001397  0.000000 -0.007651  0.000000 ) 
 ( -0.015166  0.000000  0.025336  0.000000  0.005767  0.000000 ) 
 (  0.002548  0.000000  0.028877  0.000000  0.001391  0.000000 ) 
 (  0.013869  0.000000  0.024322  0.000000 -0.000468  0.000000 ) 
 ( -0.019032  0.000000 -0.314301  0.000000  0.034651  0.000000 ) 
 (  0.020222  0.000000 -0.058303  0.000000  0.128736  0.000000 ) 
 (  0.075525  0.000000 -0.353996  0.000000  0.037656  0.000000 ) 
 (  0.043077  0.000000 -0.394996  0.000000 -0.035330  0.000000 ) 
 (  0.007766  0.000000  0.001398  0.000000  0.007586  0.000000 ) 
 ( -0.015198  0.000000  0.025274  0.000000 -0.005827  0.000000 ) 
 (  0.002668  0.000000  0.028942  0.000000 -0.001466  0.000000 ) 
 (  0.013900  0.000000  0.024334  0.000000  0.000349  0.000000 ) 
 ( -0.019138  0.000000 -0.313726  0.000000 -0.033947  0.000000 ) 
 (  0.021574  0.000000 -0.058320  0.000000 -0.128865  0.000000 ) 
 (  0.075532  0.000000 -0.354810  0.000000 -0.037840  0.000000 ) 
 (  0.041752  0.000000 -0.394847  0.000000  0.035545  0.000000 ) 
     freq (   57) =      11.655292 [THz] =     388.778677 [cm-1]
 (  0.000021  0.000000  0.000004  0.000000 -0.015561  0.000000 ) 
 (  0.000083  0.000000  0.000031  0.000000 -0.207378  0.000000 ) 
 ( -0.000244  0.000000  0.000037  0.000000  0.306222  0.000000 ) 
 (  0.000051  0.000000 -0.000072  0.000000 -0.152150  0.000000 ) 
 (  0.000043  0.000000 -0.000016  0.000000  0.002899  0.000000 ) 
 (  0.000040  0.000000  0.000013  0.000000 -0.000260  0.000000 ) 
 (  0.000033  0.000000 -0.000007  0.000000  0.019214  0.000000 ) 
 (  0.000047  0.000000  0.000005  0.000000 -0.021708  0.000000 ) 
 (  0.011468  0.000000  0.022874  0.000000 -0.018075  0.000000 ) 
 ( -0.004379  0.000000 -0.017221  0.000000  0.006522  0.000000 ) 
 ( -0.010787  0.000000  0.025638  0.000000  0.009406  0.000000 ) 
 (  0.003423  0.000000 -0.030249  0.000000 -0.002256  0.000000 ) 
 ( -0.172023  0.000000 -0.230270  0.000000 -0.103509  0.000000 ) 
 ( -0.038107  0.000000  0.072891  0.000000  0.361944  0.000000 ) 
 (  0.171525  0.000000 -0.184201  0.000000 -0.128275  0.000000 ) 
 (  0.039233  0.000000  0.322488  0.000000 -0.000344  0.000000 ) 
 ( -0.011563  0.000000 -0.022924  0.000000 -0.018028  0.000000 ) 
 (  0.004220  0.000000  0.017266  0.000000  0.006458  0.000000 ) 
 (  0.010635  0.000000 -0.025629  0.000000  0.009449  0.000000 ) 
 ( -0.003501  0.000000  0.030259  0.000000 -0.002296  0.000000 ) 
 (  0.172338  0.000000  0.230174  0.000000 -0.104168  0.000000 ) 
 (  0.037907  0.000000 -0.072681  0.000000  0.361706  0.000000 ) 
 ( -0.171359  0.000000  0.184009  0.000000 -0.128318  0.000000 ) 
 ( -0.039343  0.000000 -0.322417  0.000000 -0.000433  0.000000 ) 
     freq (   58) =      11.683492 [THz] =     389.719357 [cm-1]
 (  0.000694  0.000000  0.004727  0.000000  0.000001  0.000000 ) 
 (  0.007620  0.000000  0.013312  0.000000  0.000004  0.000000 ) 
 ( -0.003704  0.000000  0.015471  0.000000 -0.000018  0.000000 ) 
 ( -0.005058  0.000000  0.011248  0.000000  0.000000  0.000000 ) 
 (  0.023207  0.000000  0.209433  0.000000 -0.000160  0.000000 ) 
 (  0.029596  0.000000  0.213754  0.000000 -0.000024  0.000000 ) 
 (  0.037963  0.000000  0.209380  0.000000  0.000051  0.000000 ) 
 (  0.032737  0.000000  0.208676  0.000000  0.000025  0.000000 ) 
 ( -0.043457  0.000000 -0.321826  0.000000 -0.003919  0.000000 ) 
 ( -0.041431  0.000000 -0.316660  0.000000 -0.006811  0.000000 ) 
 ( -0.048785  0.000000 -0.305511  0.000000 -0.019131  0.000000 ) 
 ( -0.051460  0.000000 -0.317045  0.000000 -0.010596  0.000000 ) 
 ( -0.002420  0.000000 -0.016995  0.000000  0.017997  0.000000 ) 
 ( -0.003674  0.000000 -0.010632  0.000000  0.024059  0.000000 ) 
 (  0.005829  0.000000 -0.016765  0.000000  0.003745  0.000000 ) 
 (  0.000351  0.000000 -0.026385  0.000000  0.002160  0.000000 ) 
 ( -0.043699  0.000000 -0.321784  0.000000  0.004100  0.000000 ) 
 ( -0.041498  0.000000 -0.316887  0.000000  0.007026  0.000000 ) 
 ( -0.048558  0.000000 -0.305403  0.000000  0.019238  0.000000 ) 
 ( -0.051415  0.000000 -0.316976  0.000000  0.010492  0.000000 ) 
 ( -0.002425  0.000000 -0.017015  0.000000 -0.018000  0.000000 ) 
 ( -0.003648  0.000000 -0.010645  0.000000 -0.024104  0.000000 ) 
 (  0.005844  0.000000 -0.016783  0.000000 -0.003739  0.000000 ) 
 (  0.000340  0.000000 -0.026363  0.000000 -0.002163  0.000000 ) 
     freq (   59) =      11.703831 [THz] =     390.397763 [cm-1]
 ( -0.003541  0.000000  0.000577  0.000000 -0.000013  0.000000 ) 
 ( -0.007468  0.000000 -0.003581  0.000000 -0.000090  0.000000 ) 
 (  0.000913  0.000000 -0.001599  0.000000  0.000075  0.000000 ) 
 ( -0.008293  0.000000  0.003413  0.000000 -0.000007  0.000000 ) 
 ( -0.213737  0.000000  0.036225  0.000000  0.000638  0.000000 ) 
 ( -0.206231  0.000000  0.029828  0.000000 -0.000001  0.000000 ) 
 ( -0.210413  0.000000  0.027093  0.000000 -0.000737  0.000000 ) 
 ( -0.212455  0.000000  0.030381  0.000000 -0.000187  0.000000 ) 
 (  0.319628  0.000000 -0.051308  0.000000  0.002182  0.000000 ) 
 (  0.310781  0.000000 -0.048046  0.000000 -0.016210  0.000000 ) 
 (  0.315344  0.000000 -0.044813  0.000000 -0.009068  0.000000 ) 
 (  0.318370  0.000000 -0.041129  0.000000  0.006942  0.000000 ) 
 (  0.005593  0.000000  0.004396  0.000000 -0.007733  0.000000 ) 
 (  0.008614  0.000000 -0.001836  0.000000  0.005231  0.000000 ) 
 (  0.003070  0.000000  0.000408  0.000000  0.015615  0.000000 ) 
 (  0.011826  0.000000 -0.001493  0.000000 -0.001553  0.000000 ) 
 (  0.321214  0.000000 -0.051253  0.000000 -0.002088  0.000000 ) 
 (  0.310989  0.000000 -0.046964  0.000000  0.015456  0.000000 ) 
 (  0.313741  0.000000 -0.044999  0.000000  0.009423  0.000000 ) 
 (  0.318145  0.000000 -0.042054  0.000000 -0.005624  0.000000 ) 
 (  0.005684  0.000000  0.004543  0.000000  0.007711  0.000000 ) 
 (  0.008674  0.000000 -0.001852  0.000000 -0.005062  0.000000 ) 
 (  0.002980  0.000000  0.000450  0.000000 -0.015746  0.000000 ) 
 (  0.011747  0.000000 -0.001646  0.000000  0.001520  0.000000 ) 
     freq (   60) =      11.766401 [THz] =     392.484891 [cm-1]
 ( -0.000015  0.000000  0.000001  0.000000  0.006546  0.000000 ) 
 (  0.000012  0.000000 -0.000073  0.000000 -0.010371  0.000000 ) 
 (  0.000170  0.000000  0.000004  0.000000  0.013827  0.000000 ) 
 (  0.000006  0.000000  0.000033  0.000000 -0.019229  0.000000 ) 
 ( -0.000104  0.000000 -0.000036  0.000000 -0.142747  0.000000 ) 
 ( -0.000054  0.000000 -0.000036  0.000000 -0.106356  0.000000 ) 
 ( -0.000090  0.000000 -0.000052  0.000000 -0.077859  0.000000 ) 
 ( -0.000242  0.000000  0.000051  0.000000  0.349275  0.000000 ) 
 (  0.041456  0.000000 -0.002216  0.000000  0.238262  0.000000 ) 
 (  0.289524  0.000000  0.188364  0.000000 -0.070251  0.000000 ) 
 ( -0.039333  0.000000 -0.328661  0.000000 -0.080556  0.000000 ) 
 ( -0.290805  0.000000  0.143719  0.000000 -0.118256  0.000000 ) 
 ( -0.002753  0.000000 -0.013651  0.000000 -0.015093  0.000000 ) 
 (  0.005472  0.000000  0.012256  0.000000  0.017960  0.000000 ) 
 (  0.002322  0.000000 -0.017922  0.000000 -0.008720  0.000000 ) 
 ( -0.005115  0.000000  0.019270  0.000000  0.008094  0.000000 ) 
 ( -0.041099  0.000000  0.002274  0.000000  0.238177  0.000000 ) 
 ( -0.289183  0.000000 -0.188245  0.000000 -0.070315  0.000000 ) 
 (  0.039694  0.000000  0.328703  0.000000 -0.080615  0.000000 ) 
 (  0.291240  0.000000 -0.143713  0.000000 -0.118102  0.000000 ) 
 (  0.002552  0.000000  0.013664  0.000000 -0.014726  0.000000 ) 
 ( -0.005572  0.000000 -0.012274  0.000000  0.017798  0.000000 ) 
 ( -0.002537  0.000000  0.018051  0.000000 -0.009286  0.000000 ) 
 (  0.005155  0.000000 -0.019300  0.000000  0.007948  0.000000 ) 
     freq (   61) =      11.804029 [THz] =     393.740028 [cm-1]
 (  0.000012  0.000000  0.000001  0.000000 -0.000495  0.000000 ) 
 (  0.000051  0.000000  0.000012  0.000000 -0.024053  0.000000 ) 
 ( -0.000028  0.000000 -0.000007  0.000000  0.011395  0.000000 ) 
 (  0.000019  0.000000 -0.000010  0.000000  0.011350  0.000000 ) 
 (  0.000461  0.000000  0.000024  0.000000  0.245258  0.000000 ) 
 (  0.000373  0.000000  0.000005  0.000000  0.029461  0.000000 ) 
 (  0.000648  0.000000 -0.000050  0.000000 -0.311541  0.000000 ) 
 (  0.000414  0.000000  0.000011  0.000000  0.038755  0.000000 ) 
 ( -0.355631  0.000000 -0.043341  0.000000  0.027607  0.000000 ) 
 (  0.004822  0.000000 -0.151722  0.000000 -0.220037  0.000000 ) 
 (  0.353596  0.000000 -0.052828  0.000000  0.020797  0.000000 ) 
 ( -0.007381  0.000000  0.247076  0.000000  0.168696  0.000000 ) 
 ( -0.006333  0.000000 -0.016366  0.000000  0.004456  0.000000 ) 
 ( -0.017730  0.000000  0.001102  0.000000  0.013013  0.000000 ) 
 (  0.006574  0.000000  0.002895  0.000000 -0.013824  0.000000 ) 
 (  0.016800  0.000000  0.010597  0.000000 -0.000242  0.000000 ) 
 (  0.353797  0.000000  0.043388  0.000000  0.027846  0.000000 ) 
 ( -0.005871  0.000000  0.151593  0.000000 -0.220230  0.000000 ) 
 ( -0.355229  0.000000  0.052841  0.000000  0.020519  0.000000 ) 
 (  0.006044  0.000000 -0.246977  0.000000  0.168880  0.000000 ) 
 (  0.006333  0.000000  0.016358  0.000000  0.004370  0.000000 ) 
 (  0.017618  0.000000 -0.001076  0.000000  0.013030  0.000000 ) 
 ( -0.006555  0.000000 -0.002927  0.000000 -0.013686  0.000000 ) 
 ( -0.016916  0.000000 -0.010575  0.000000 -0.000168  0.000000 ) 
     freq (   62) =      11.823057 [THz] =     394.374723 [cm-1]
 ( -0.000006  0.000000  0.000020  0.000000  0.000401  0.000000 ) 
 (  0.000052  0.000000 -0.000105  0.000000 -0.005801  0.000000 ) 
 (  0.000028  0.000000 -0.000008  0.000000  0.015245  0.000000 ) 
 ( -0.000052  0.000000 -0.000054  0.000000 -0.006153  0.000000 ) 
 (  0.000018  0.000000 -0.000053  0.000000 -0.199468  0.000000 ) 
 ( -0.000123  0.000000  0.000030  0.000000  0.324434  0.000000 ) 
 ( -0.000015  0.000000 -0.000044  0.000000 -0.128256  0.000000 ) 
 ( -0.000035  0.000000 -0.000026  0.000000 -0.011504  0.000000 ) 
 (  0.045849  0.000000 -0.349679  0.000000  0.002151  0.000000 ) 
 ( -0.211909  0.000000  0.254165  0.000000 -0.086115  0.000000 ) 
 ( -0.045083  0.000000 -0.112667  0.000000  0.240980  0.000000 ) 
 (  0.211671  0.000000  0.203272  0.000000 -0.136173  0.000000 ) 
 ( -0.006667  0.000000 -0.006117  0.000000 -0.003522  0.000000 ) 
 ( -0.001507  0.000000  0.003817  0.000000  0.005030  0.000000 ) 
 (  0.007994  0.000000 -0.006527  0.000000 -0.003334  0.000000 ) 
 (  0.000353  0.000000  0.009022  0.000000 -0.001286  0.000000 ) 
 ( -0.045629  0.000000  0.349701  0.000000  0.002114  0.000000 ) 
 (  0.211959  0.000000 -0.254062  0.000000 -0.085645  0.000000 ) 
 (  0.045045  0.000000  0.112829  0.000000  0.241088  0.000000 ) 
 ( -0.211418  0.000000 -0.203276  0.000000 -0.136106  0.000000 ) 
 (  0.006724  0.000000  0.006375  0.000000 -0.004119  0.000000 ) 
 (  0.001462  0.000000 -0.003833  0.000000  0.003732  0.000000 ) 
 ( -0.008101  0.000000  0.006755  0.000000 -0.004193  0.000000 ) 
 ( -0.000313  0.000000 -0.009106  0.000000 -0.002272  0.000000 ) 
     freq (   63) =      11.870812 [THz] =     395.967658 [cm-1]
 (  0.005327  0.000000 -0.015003  0.000000  0.000004  0.000000 ) 
 ( -0.043674  0.000000  0.077602  0.000000  0.000072  0.000000 ) 
 ( -0.078468  0.000000  0.010184  0.000000  0.000049  0.000000 ) 
 (  0.040204  0.000000  0.019544  0.000000 -0.000186  0.000000 ) 
 ( -0.005392  0.000000 -0.002655  0.000000 -0.000270  0.000000 ) 
 ( -0.006879  0.000000  0.007299  0.000000  0.000318  0.000000 ) 
 (  0.003932  0.000000  0.002686  0.000000 -0.000161  0.000000 ) 
 ( -0.000016  0.000000  0.010351  0.000000  0.000075  0.000000 ) 
 ( -0.006598  0.000000  0.011736  0.000000  0.041685  0.000000 ) 
 (  0.020102  0.000000 -0.021812  0.000000  0.061374  0.000000 ) 
 (  0.008480  0.000000 -0.001607  0.000000  0.026064  0.000000 ) 
 ( -0.010114  0.000000 -0.014743  0.000000  0.040795  0.000000 ) 
 (  0.021176  0.000000 -0.094754  0.000000 -0.131353  0.000000 ) 
 ( -0.008974  0.000000  0.010437  0.000000 -0.453344  0.000000 ) 
 (  0.070606  0.000000 -0.064828  0.000000 -0.369761  0.000000 ) 
 (  0.025054  0.000000  0.031978  0.000000 -0.319697  0.000000 ) 
 ( -0.007047  0.000000  0.012475  0.000000 -0.041554  0.000000 ) 
 (  0.020485  0.000000 -0.022464  0.000000 -0.061603  0.000000 ) 
 (  0.008324  0.000000 -0.001241  0.000000 -0.025600  0.000000 ) 
 ( -0.010353  0.000000 -0.015261  0.000000 -0.041146  0.000000 ) 
 (  0.021165  0.000000 -0.094822  0.000000  0.131272  0.000000 ) 
 ( -0.009654  0.000000  0.010593  0.000000  0.453520  0.000000 ) 
 (  0.070294  0.000000 -0.064399  0.000000  0.369944  0.000000 ) 
 (  0.025620  0.000000  0.031929  0.000000  0.319748  0.000000 ) 
     freq (   64) =      11.894459 [THz] =     396.756437 [cm-1]
 (  0.015332  0.000000  0.004386  0.000000  0.000023  0.000000 ) 
 ( -0.005048  0.000000  0.051267  0.000000  0.000252  0.000000 ) 
 ( -0.282787  0.000000 -0.016316  0.000000 -0.000214  0.000000 ) 
 ( -0.021135  0.000000 -0.095520  0.000000 -0.000088  0.000000 ) 
 (  0.002236  0.000000 -0.017771  0.000000 -0.000023  0.000000 ) 
 ( -0.017903  0.000000  0.000077  0.000000 -0.000134  0.000000 ) 
 ( -0.001682  0.000000  0.005428  0.000000 -0.000005  0.000000 ) 
 (  0.005017  0.000000 -0.001483  0.000000  0.000144  0.000000 ) 
 ( -0.020270  0.000000  0.001981  0.000000 -0.026019  0.000000 ) 
 (  0.006000  0.000000  0.002142  0.000000  0.020080  0.000000 ) 
 (  0.017052  0.000000  0.005446  0.000000 -0.017352  0.000000 ) 
 (  0.013396  0.000000  0.011257  0.000000 -0.047006  0.000000 ) 
 (  0.192184  0.000000  0.005817  0.000000  0.482021  0.000000 ) 
 ( -0.052097  0.000000  0.010727  0.000000  0.151985  0.000000 ) 
 (  0.164773  0.000000  0.045199  0.000000 -0.315251  0.000000 ) 
 (  0.114141  0.000000  0.015874  0.000000  0.106093  0.000000 ) 
 ( -0.020270  0.000000  0.001830  0.000000  0.026181  0.000000 ) 
 (  0.005698  0.000000  0.002072  0.000000 -0.020138  0.000000 ) 
 (  0.017074  0.000000  0.005724  0.000000  0.017118  0.000000 ) 
 (  0.013685  0.000000  0.011261  0.000000  0.046948  0.000000 ) 
 (  0.192378  0.000000  0.005235  0.000000 -0.481948  0.000000 ) 
 ( -0.052493  0.000000  0.010729  0.000000 -0.152270  0.000000 ) 
 (  0.164715  0.000000  0.045405  0.000000  0.315593  0.000000 ) 
 (  0.115000  0.000000  0.016071  0.000000 -0.106012  0.000000 ) 
     freq (   65) =      12.144715 [THz] =     405.104085 [cm-1]
 ( -0.001063  0.000000  0.027720  0.000000 -0.000016  0.000000 ) 
 (  0.016059  0.000000 -0.153066  0.000000 -0.000019  0.000000 ) 
 (  0.002123  0.000000  0.207235  0.000000 -0.000034  0.000000 ) 
 ( -0.004537  0.000000 -0.155217  0.000000  0.000040  0.000000 ) 
 ( -0.016234  0.000000  0.001620  0.000000  0.000011  0.000000 ) 
 (  0.000765  0.000000 -0.004044  0.000000  0.000010  0.000000 ) 
 (  0.015816  0.000000 -0.001004  0.000000  0.000013  0.000000 ) 
 ( -0.004650  0.000000  0.008689  0.000000 -0.000001  0.000000 ) 
 ( -0.000774  0.000000 -0.017532  0.000000  0.081429  0.000000 ) 
 (  0.017137  0.000000  0.014853  0.000000  0.046373  0.000000 ) 
 (  0.001760  0.000000 -0.022473  0.000000  0.008718  0.000000 ) 
 ( -0.011668  0.000000  0.015659  0.000000  0.059621  0.000000 ) 
 ( -0.104834  0.000000 -0.050796  0.000000 -0.361927  0.000000 ) 
 ( -0.018581  0.000000  0.122507  0.000000  0.178749  0.000000 ) 
 (  0.106075  0.000000 -0.033913  0.000000 -0.362884  0.000000 ) 
 ( -0.000079  0.000000  0.034502  0.000000  0.320474  0.000000 ) 
 ( -0.000705  0.000000 -0.017578  0.000000 -0.081402  0.000000 ) 
 (  0.017181  0.000000  0.014855  0.000000 -0.046321  0.000000 ) 
 (  0.001774  0.000000 -0.022500  0.000000 -0.008680  0.000000 ) 
 ( -0.011623  0.000000  0.015654  0.000000 -0.059565  0.000000 ) 
 ( -0.105066  0.000000 -0.050581  0.000000  0.361855  0.000000 ) 
 ( -0.018245  0.000000  0.122421  0.000000 -0.178798  0.000000 ) 
 (  0.105809  0.000000 -0.033785  0.000000  0.362911  0.000000 ) 
 (  0.000136  0.000000  0.034285  0.000000 -0.320508  0.000000 ) 
     freq (   66) =      12.283744 [THz] =     409.741590 [cm-1]
 ( -0.000386  0.000000  0.017621  0.000000 -0.000009  0.000000 ) 
 (  0.090899  0.000000 -0.007542  0.000000  0.000084  0.000000 ) 
 ( -0.002952  0.000000 -0.079641  0.000000 -0.000006  0.000000 ) 
 ( -0.091415  0.000000 -0.004030  0.000000 -0.000106  0.000000 ) 
 (  0.021346  0.000000 -0.001903  0.000000 -0.000004  0.000000 ) 
 ( -0.004928  0.000000  0.016398  0.000000  0.000014  0.000000 ) 
 ( -0.023649  0.000000  0.003003  0.000000 -0.000016  0.000000 ) 
 (  0.004480  0.000000 -0.005148  0.000000 -0.000001  0.000000 ) 
 (  0.003869  0.000000 -0.015097  0.000000  0.244963  0.000000 ) 
 ( -0.019952  0.000000 -0.001722  0.000000  0.312482  0.000000 ) 
 ( -0.001361  0.000000  0.002425  0.000000  0.339607  0.000000 ) 
 (  0.021103  0.000000 -0.003823  0.000000  0.292778  0.000000 ) 
 ( -0.030020  0.000000  0.040921  0.000000  0.003764  0.000000 ) 
 (  0.002915  0.000000 -0.015241  0.000000  0.244296  0.000000 ) 
 (  0.035599  0.000000  0.030402  0.000000  0.001373  0.000000 ) 
 ( -0.001981  0.000000  0.029208  0.000000 -0.249534  0.000000 ) 
 (  0.004052  0.000000 -0.015170  0.000000 -0.244961  0.000000 ) 
 ( -0.019698  0.000000 -0.001868  0.000000 -0.312483  0.000000 ) 
 ( -0.001100  0.000000  0.002267  0.000000 -0.339572  0.000000 ) 
 (  0.021301  0.000000 -0.003940  0.000000 -0.292788  0.000000 ) 
 ( -0.030041  0.000000  0.040843  0.000000 -0.003790  0.000000 ) 
 (  0.002913  0.000000 -0.015345  0.000000 -0.244230  0.000000 ) 
 (  0.035634  0.000000  0.030461  0.000000 -0.001262  0.000000 ) 
 ( -0.001887  0.000000  0.029285  0.000000  0.249594  0.000000 ) 
     freq (   67) =      12.320694 [THz] =     410.974109 [cm-1]
 (  0.000329  0.000000 -0.038191  0.000000  0.000007  0.000000 ) 
 ( -0.143970  0.000000  0.038013  0.000000 -0.000031  0.000000 ) 
 ( -0.000950  0.000000  0.078509  0.000000 -0.000030  0.000000 ) 
 (  0.141159  0.000000  0.034557  0.000000  0.000040  0.000000 ) 
 (  0.001394  0.000000 -0.001606  0.000000  0.000015  0.000000 ) 
 (  0.001202  0.000000  0.009088  0.000000 -0.000001  0.000000 ) 
 ( -0.002730  0.000000 -0.004918  0.000000 -0.000013  0.000000 ) 
 ( -0.004132  0.000000  0.010560  0.000000 -0.000015  0.000000 ) 
 (  0.000512  0.000000  0.016020  0.000000  0.182665  0.000000 ) 
 (  0.021781  0.000000 -0.011319  0.000000  0.206615  0.000000 ) 
 (  0.001666  0.000000 -0.013398  0.000000  0.183713  0.000000 ) 
 ( -0.018192  0.000000 -0.010542  0.000000  0.220004  0.000000 ) 
 (  0.082651  0.000000 -0.027655  0.000000  0.136719  0.000000 ) 
 ( -0.001214  0.000000 -0.006064  0.000000 -0.304650  0.000000 ) 
 ( -0.081234  0.000000 -0.018490  0.000000  0.133408  0.000000 ) 
 (  0.004740  0.000000 -0.063142  0.000000  0.408470  0.000000 ) 
 (  0.000875  0.000000  0.015951  0.000000 -0.182685  0.000000 ) 
 (  0.021927  0.000000 -0.011381  0.000000 -0.206650  0.000000 ) 
 (  0.001970  0.000000 -0.013502  0.000000 -0.183734  0.000000 ) 
 ( -0.018061  0.000000 -0.010637  0.000000 -0.219986  0.000000 ) 
 (  0.082736  0.000000 -0.027752  0.000000 -0.136630  0.000000 ) 
 ( -0.001521  0.000000 -0.005933  0.000000  0.304641  0.000000 ) 
 ( -0.081125  0.000000 -0.018542  0.000000 -0.133418  0.000000 ) 
 (  0.005049  0.000000 -0.063271  0.000000 -0.408421  0.000000 ) 
     freq (   68) =      12.411470 [THz] =     414.002068 [cm-1]
 ( -0.000837  0.000000 -0.000110  0.000000 -0.000000  0.000000 ) 
 (  0.011830  0.000000 -0.001337  0.000000  0.000014  0.000000 ) 
 (  0.008224  0.000000 -0.014481  0.000000 -0.000003  0.000000 ) 
 ( -0.011269  0.000000  0.007227  0.000000 -0.000009  0.000000 ) 
 ( -0.114296  0.000000 -0.152970  0.000000 -0.000009  0.000000 ) 
 ( -0.061329  0.000000  0.057698  0.000000 -0.000029  0.000000 ) 
 (  0.116077  0.000000 -0.089894  0.000000  0.000071  0.000000 ) 
 (  0.055938  0.000000  0.173406  0.000000 -0.000029  0.000000 ) 
 (  0.022540  0.000000  0.065516  0.000000  0.025572  0.000000 ) 
 (  0.046117  0.000000 -0.033059  0.000000  0.391927  0.000000 ) 
 ( -0.024287  0.000000  0.040507  0.000000 -0.513769  0.000000 ) 
 ( -0.039168  0.000000 -0.053719  0.000000  0.114489  0.000000 ) 
 (  0.004097  0.000000  0.023716  0.000000  0.002739  0.000000 ) 
 (  0.007132  0.000000 -0.006974  0.000000  0.034412  0.000000 ) 
 ( -0.013762  0.000000  0.011215  0.000000  0.032925  0.000000 ) 
 ( -0.007973  0.000000 -0.016420  0.000000 -0.030712  0.000000 ) 
 (  0.022549  0.000000  0.065510  0.000000 -0.025598  0.000000 ) 
 (  0.046399  0.000000 -0.033221  0.000000 -0.391870  0.000000 ) 
 ( -0.024613  0.000000  0.040675  0.000000  0.513754  0.000000 ) 
 ( -0.039113  0.000000 -0.053755  0.000000 -0.114497  0.000000 ) 
 (  0.004088  0.000000  0.023690  0.000000 -0.002746  0.000000 ) 
 (  0.007114  0.000000 -0.006990  0.000000 -0.034428  0.000000 ) 
 ( -0.013733  0.000000  0.011201  0.000000 -0.032917  0.000000 ) 
 ( -0.008009  0.000000 -0.016373  0.000000  0.030705  0.000000 ) 
     freq (   69) =      12.415272 [THz] =     414.128882 [cm-1]
 (  0.001059  0.000000  0.000847  0.000000  0.000001  0.000000 ) 
 (  0.011744  0.000000  0.007487  0.000000  0.000041  0.000000 ) 
 ( -0.018604  0.000000 -0.012369  0.000000 -0.000008  0.000000 ) 
 ( -0.010541  0.000000  0.001940  0.000000 -0.000031  0.000000 ) 
 ( -0.059513  0.000000  0.083358  0.000000 -0.000021  0.000000 ) 
 (  0.189865  0.000000 -0.015423  0.000000  0.000066  0.000000 ) 
 (  0.065124  0.000000 -0.125703  0.000000  0.000044  0.000000 ) 
 ( -0.178085  0.000000  0.052650  0.000000 -0.000089  0.000000 ) 
 ( -0.071420  0.000000  0.019551  0.000000  0.120064  0.000000 ) 
 (  0.012147  0.000000 -0.043795  0.000000 -0.384684  0.000000 ) 
 (  0.062425  0.000000  0.002671  0.000000 -0.176985  0.000000 ) 
 ( -0.027886  0.000000  0.029076  0.000000  0.487328  0.000000 ) 
 (  0.016361  0.000000 -0.002474  0.000000  0.039672  0.000000 ) 
 ( -0.021608  0.000000  0.000059  0.000000  0.020805  0.000000 ) 
 (  0.006331  0.000000  0.011103  0.000000 -0.009280  0.000000 ) 
 (  0.020405  0.000000 -0.006644  0.000000 -0.034743  0.000000 ) 
 ( -0.071209  0.000000  0.019486  0.000000 -0.120158  0.000000 ) 
 (  0.011880  0.000000 -0.043603  0.000000  0.384694  0.000000 ) 
 (  0.062337  0.000000  0.002704  0.000000  0.177013  0.000000 ) 
 ( -0.027558  0.000000  0.028877  0.000000 -0.487360  0.000000 ) 
 (  0.016383  0.000000 -0.002529  0.000000 -0.039683  0.000000 ) 
 ( -0.021690  0.000000  0.000065  0.000000 -0.020775  0.000000 ) 
 (  0.006338  0.000000  0.011128  0.000000  0.009335  0.000000 ) 
 (  0.020521  0.000000 -0.006615  0.000000  0.034739  0.000000 ) 
     freq (   70) =      12.465145 [THz] =     415.792473 [cm-1]
 (  0.000239  0.000000 -0.000812  0.000000 -0.000001  0.000000 ) 
 (  0.008283  0.000000  0.010653  0.000000 -0.000006  0.000000 ) 
 ( -0.001228  0.000000 -0.015335  0.000000  0.000011  0.000000 ) 
 ( -0.008943  0.000000  0.007716  0.000000 -0.000000  0.000000 ) 
 ( -0.144456  0.000000  0.080618  0.000000 -0.000067  0.000000 ) 
 ( -0.034552  0.000000 -0.186870  0.000000  0.000025  0.000000 ) 
 (  0.147056  0.000000  0.120781  0.000000  0.000028  0.000000 ) 
 (  0.034401  0.000000 -0.022864  0.000000  0.000011  0.000000 ) 
 (  0.010180  0.000000 -0.007929  0.000000  0.589069  0.000000 ) 
 (  0.048756  0.000000  0.045189  0.000000 -0.097299  0.000000 ) 
 ( -0.013205  0.000000 -0.058470  0.000000 -0.100741  0.000000 ) 
 ( -0.049444  0.000000  0.032562  0.000000 -0.258618  0.000000 ) 
 (  0.019405  0.000000 -0.007072  0.000000  0.030071  0.000000 ) 
 (  0.004389  0.000000  0.017854  0.000000  0.007138  0.000000 ) 
 ( -0.018501  0.000000 -0.011208  0.000000  0.024741  0.000000 ) 
 ( -0.003254  0.000000 -0.000652  0.000000 -0.031759  0.000000 ) 
 (  0.010745  0.000000 -0.008171  0.000000 -0.589079  0.000000 ) 
 (  0.048674  0.000000  0.045233  0.000000  0.097322  0.000000 ) 
 ( -0.013101  0.000000 -0.058436  0.000000  0.100763  0.000000 ) 
 ( -0.049647  0.000000  0.032680  0.000000  0.258576  0.000000 ) 
 (  0.019439  0.000000 -0.007076  0.000000 -0.030075  0.000000 ) 
 (  0.004404  0.000000  0.017838  0.000000 -0.007119  0.000000 ) 
 ( -0.018483  0.000000 -0.011208  0.000000 -0.024746  0.000000 ) 
 ( -0.003307  0.000000 -0.000645  0.000000  0.031754  0.000000 ) 
     freq (   71) =      13.375005 [THz] =     446.142129 [cm-1]
 (  0.000014  0.000000 -0.000013  0.000000 -0.048543  0.000000 ) 
 (  0.000071  0.000000 -0.000055  0.000000 -0.230908  0.000000 ) 
 (  0.000089  0.000000 -0.000048  0.000000 -0.265121  0.000000 ) 
 (  0.000075  0.000000 -0.000051  0.000000 -0.215145  0.000000 ) 
 ( -0.000009  0.000000 -0.000002  0.000000 -0.007696  0.000000 ) 
 (  0.000005  0.000000  0.000001  0.000000 -0.001877  0.000000 ) 
 ( -0.000008  0.000000  0.000007  0.000000 -0.006783  0.000000 ) 
 (  0.000005  0.000000  0.000002  0.000000 -0.008415  0.000000 ) 
 (  0.000105  0.000000 -0.001352  0.000000  0.002995  0.000000 ) 
 ( -0.001345  0.000000 -0.001106  0.000000  0.006574  0.000000 ) 
 (  0.000914  0.000000  0.001689  0.000000  0.013960  0.000000 ) 
 (  0.001335  0.000000 -0.000743  0.000000  0.005264  0.000000 ) 
 (  0.118950  0.000000 -0.017818  0.000000  0.272043  0.000000 ) 
 ( -0.008763  0.000000  0.067626  0.000000  0.291208  0.000000 ) 
 ( -0.118274  0.000000 -0.005503  0.000000  0.261229  0.000000 ) 
 (  0.011281  0.000000 -0.046734  0.000000  0.388637  0.000000 ) 
 ( -0.000092  0.000000  0.001350  0.000000  0.003053  0.000000 ) 
 (  0.001347  0.000000  0.001108  0.000000  0.006646  0.000000 ) 
 ( -0.000902  0.000000 -0.001693  0.000000  0.014036  0.000000 ) 
 ( -0.001343  0.000000  0.000736  0.000000  0.005339  0.000000 ) 
 ( -0.119093  0.000000  0.017915  0.000000  0.271927  0.000000 ) 
 (  0.008560  0.000000 -0.067480  0.000000  0.291247  0.000000 ) 
 (  0.118076  0.000000  0.005617  0.000000  0.261305  0.000000 ) 
 ( -0.011531  0.000000  0.046885  0.000000  0.388552  0.000000 ) 
     freq (   72) =      14.073259 [THz] =     469.433376 [cm-1]
 ( -0.000001  0.000000 -0.000003  0.000000  0.000416  0.000000 ) 
 (  0.000005  0.000000 -0.000016  0.000000 -0.004383  0.000000 ) 
 (  0.000014  0.000000 -0.000002  0.000000 -0.006352  0.000000 ) 
 (  0.000004  0.000000 -0.000016  0.000000 -0.003959  0.000000 ) 
 ( -0.000081  0.000000  0.000040  0.000000  0.211591  0.000000 ) 
 ( -0.000069  0.000000  0.000045  0.000000  0.221856  0.000000 ) 
 ( -0.000082  0.000000  0.000049  0.000000  0.212844  0.000000 ) 
 ( -0.000061  0.000000  0.000041  0.000000  0.202446  0.000000 ) 
 (  0.001207  0.000000 -0.004363  0.000000 -0.327577  0.000000 ) 
 ( -0.009659  0.000000  0.001092  0.000000 -0.319631  0.000000 ) 
 (  0.000211  0.000000  0.008320  0.000000 -0.312478  0.000000 ) 
 (  0.009563  0.000000  0.000430  0.000000 -0.319471  0.000000 ) 
 (  0.007385  0.000000 -0.001336  0.000000  0.006174  0.000000 ) 
 (  0.000554  0.000000  0.003393  0.000000  0.006601  0.000000 ) 
 ( -0.007440  0.000000 -0.000686  0.000000  0.005503  0.000000 ) 
 (  0.000534  0.000000 -0.002050  0.000000  0.011541  0.000000 ) 
 ( -0.000969  0.000000  0.004231  0.000000 -0.327581  0.000000 ) 
 (  0.009864  0.000000 -0.001215  0.000000 -0.319631  0.000000 ) 
 (  0.000005  0.000000 -0.008440  0.000000 -0.312476  0.000000 ) 
 ( -0.009351  0.000000 -0.000565  0.000000 -0.319463  0.000000 ) 
 ( -0.007405  0.000000  0.001351  0.000000  0.006206  0.000000 ) 
 ( -0.000539  0.000000 -0.003375  0.000000  0.006604  0.000000 ) 
 (  0.007430  0.000000  0.000700  0.000000  0.005520  0.000000 ) 
 ( -0.000578  0.000000  0.002081  0.000000  0.011547  0.000000 ) 
 **************************************************************************


==> anc/ModifiedRamanDynFiles/TIntercal.1x1x1.DynMatGamma.dyn <==
Dynamical matrix file
phonons of MoS2 at Gamma                                                   
  3    7   0   5.8680640   0.0000000   0.0000000   0.0000000   0.0000000   0.0000000
Basis vectors
      0.999999666    0.000809459    0.000110275
     -0.499297221    0.866430767   -0.000110269
      0.001515234   -0.000874803    4.163236122
           1  'Mo  '    87443.9606838445     
           2  'S   '    29226.3710995222     
           3  'Re  '    169717.298176534     
    1    3      0.5028257668      0.2878535738      2.2137640589
    2    1      0.0012326988      0.5774490719      0.9748608386
    3    1      0.5008323211      0.2890044862      3.2000478644
    4    2     -0.0002331405      0.5782953877      2.6913601106
    5    2      0.5009235258      0.2889518274      0.4722636903
    6    2      0.0006387092      0.5777920132      3.7044086787
    7    2      0.5014854216      0.2886274069      1.4811874065

     Dynamical  Matrix in cartesian axes

     q = (    0.000000000   0.000000000   0.000000000 ) 

    1    1
  0.15786603   0.00000000     0.00353619   0.00000000     0.00032388   0.00000000
  0.00353619   0.00000000     0.16198578   0.00000000    -0.00016872   0.00000000
  0.00032388   0.00000000    -0.00016872   0.00000000     0.53452204   0.00000000
    1    2
 -0.00088946   0.00000000    -0.00092164   0.00000000     0.00057024   0.00000000
 -0.00092171   0.00000000    -0.00196529   0.00000000    -0.00033539   0.00000000
  0.00050959   0.00000000    -0.00032118   0.00000000    -0.03349764   0.00000000
    1    3
  0.03687279   0.00000000    -0.00066376   0.00000000     0.00209654   0.00000000
 -0.00066386   0.00000000     0.03610264   0.00000000    -0.00122400   0.00000000
 -0.00107665   0.00000000     0.00064151   0.00000000    -0.05691308   0.00000000
    1    4
 -0.15058250   0.00000000    -0.00314941   0.00000000    -0.00002361   0.00000000
 -0.00314953   0.00000000    -0.15422352   0.00000000     0.00001918   0.00000000
  0.00094273   0.00000000    -0.00054281   0.00000000    -0.24537857   0.00000000
    1    5
  0.00069583   0.00000000     0.00029243   0.00000000    -0.00059622   0.00000000
  0.00029252   0.00000000     0.00103064   0.00000000     0.00035088   0.00000000
 -0.00039723   0.00000000     0.00025254   0.00000000     0.00446854   0.00000000
    1    6
 -0.00955793   0.00000000    -0.00027718   0.00000000    -0.00163516   0.00000000
 -0.00027732   0.00000000    -0.00988226   0.00000000     0.00093880   0.00000000
 -0.00026893   0.00000000     0.00016346   0.00000000     0.00608618   0.00000000
    1    7
 -0.03428013   0.00000000     0.00118326   0.00000000    -0.00072485   0.00000000
  0.00118326   0.00000000    -0.03292006   0.00000000     0.00041091   0.00000000
 -0.00000621   0.00000000     0.00001485   0.00000000    -0.20922906   0.00000000
    2    1
 -0.00088946   0.00000000    -0.00092171   0.00000000     0.00050959   0.00000000
 -0.00092164   0.00000000    -0.00196529   0.00000000    -0.00032118   0.00000000
  0.00057024   0.00000000    -0.00033539   0.00000000    -0.03349764   0.00000000
    2    2
  0.42004067   0.00000000     0.00000969   0.00000000    -0.00255061   0.00000000
  0.00000969   0.00000000     0.42026278   0.00000000     0.00148415   0.00000000
 -0.00255061   0.00000000     0.00148415   0.00000000     0.61921128   0.00000000
    2    3
  0.00021952   0.00000000     0.00052881   0.00000000    -0.00041325   0.00000000
  0.00052878   0.00000000     0.00082996   0.00000000     0.00026545   0.00000000
  0.00031561   0.00000000    -0.00018250   0.00000000    -0.00707207   0.00000000
    2    4
 -0.00231058   0.00000000     0.00003352   0.00000000    -0.00102425   0.00000000
  0.00003346   0.00000000    -0.00227127   0.00000000     0.00059242   0.00000000
  0.00001846   0.00000000     0.00001230   0.00000000     0.00778184   0.00000000
    2    5
 -0.22133287   0.00000000     0.00052363   0.00000000     0.00124003   0.00000000
  0.00052359   0.00000000    -0.22074966   0.00000000    -0.00072631   0.00000000
  0.00041621   0.00000000    -0.00024719   0.00000000    -0.30637351   0.00000000
    2    6
 -0.00147291   0.00000000    -0.00005694   0.00000000     0.00019512   0.00000000
 -0.00005692   0.00000000    -0.00153989   0.00000000    -0.00010962   0.00000000
 -0.00019284   0.00000000     0.00008097   0.00000000    -0.00092577   0.00000000
    2    7
 -0.19440868   0.00000000    -0.00011678   0.00000000     0.00205665   0.00000000
 -0.00011664   0.00000000    -0.19452950   0.00000000    -0.00117948   0.00000000
  0.00140140   0.00000000    -0.00080664   0.00000000    -0.27929360   0.00000000
    3    1
  0.03687279   0.00000000    -0.00066386   0.00000000    -0.00107665   0.00000000
 -0.00066376   0.00000000     0.03610264   0.00000000     0.00064151   0.00000000
  0.00209654   0.00000000    -0.00122400   0.00000000    -0.05691308   0.00000000
    3    2
  0.00021952   0.00000000     0.00052878   0.00000000     0.00031561   0.00000000
  0.00052881   0.00000000     0.00082996   0.00000000    -0.00018250   0.00000000
 -0.00041325   0.00000000     0.00026545   0.00000000    -0.00707207   0.00000000
    3    3
  0.36610510   0.00000000    -0.00009845   0.00000000    -0.00097292   0.00000000
 -0.00009845   0.00000000     0.36581460   0.00000000     0.00056369   0.00000000
 -0.00097292   0.00000000     0.00056369   0.00000000     0.55822270   0.00000000
    3    4
 -0.19292537   0.00000000    -0.00071989   0.00000000     0.00186809   0.00000000
 -0.00071991   0.00000000    -0.19374742   0.00000000    -0.00106280   0.00000000
 -0.00135475   0.00000000     0.00077403   0.00000000    -0.20602508   0.00000000
    3    5
 -0.00062616   0.00000000    -0.00009909   0.00000000     0.00026425   0.00000000
 -0.00009911   0.00000000    -0.00074025   0.00000000    -0.00015230   0.00000000
  0.00029559   0.00000000    -0.00018388   0.00000000    -0.00101659   0.00000000
    3    6
 -0.20423030   0.00000000     0.00126873   0.00000000    -0.00083233   0.00000000
  0.00126855   0.00000000    -0.20271133   0.00000000     0.00046898   0.00000000
  0.00023831   0.00000000    -0.00013465   0.00000000    -0.28302671   0.00000000
    3    7
 -0.00526017   0.00000000    -0.00021626   0.00000000     0.00044199   0.00000000
 -0.00021623   0.00000000    -0.00550853   0.00000000    -0.00026119   0.00000000
  0.00013888   0.00000000    -0.00006518   0.00000000    -0.00433670   0.00000000
    4    1
 -0.15058250   0.00000000    -0.00314953   0.00000000     0.00094273   0.00000000
 -0.00314941   0.00000000    -0.15422352   0.00000000    -0.00054281   0.00000000
 -0.00002361   0.00000000     0.00001918   0.00000000    -0.24537857   0.00000000
    4    2
 -0.00231058   0.00000000     0.00003346   0.00000000     0.00001846   0.00000000
  0.00003352   0.00000000    -0.00227127   0.00000000     0.00001230   0.00000000
 -0.00102425   0.00000000     0.00059242   0.00000000     0.00778184   0.00000000
    4    3
 -0.19292537   0.00000000    -0.00071991   0.00000000    -0.00135475   0.00000000
 -0.00071989   0.00000000    -0.19374742   0.00000000     0.00077403   0.00000000
  0.00186809   0.00000000    -0.00106280   0.00000000    -0.20602508   0.00000000
    4    4
  0.31710503   0.00000000     0.00431720   0.00000000    -0.00194710   0.00000000
  0.00431720   0.00000000     0.32210171   0.00000000     0.00113413   0.00000000
 -0.00194710   0.00000000     0.00113413   0.00000000     0.52415556   0.00000000
    4    5
 -0.00089926   0.00000000    -0.00013091   0.00000000     0.00013113   0.00000000
 -0.00013096   0.00000000    -0.00105058   0.00000000    -0.00006791   0.00000000
  0.00056187   0.00000000    -0.00032243   0.00000000     0.00034984   0.00000000
    4    6
  0.02065957   0.00000000    -0.00033202   0.00000000     0.00242295   0.00000000
 -0.00033202   0.00000000     0.02027388   0.00000000    -0.00141260   0.00000000
  0.00004676   0.00000000    -0.00003943   0.00000000    -0.04534538   0.00000000
    4    7
  0.00900328   0.00000000    -0.00001830   0.00000000    -0.00019583   0.00000000
 -0.00001828   0.00000000     0.00898163   0.00000000     0.00010934   0.00000000
  0.00055446   0.00000000    -0.00030776   0.00000000    -0.03553917   0.00000000
    5    1
  0.00069583   0.00000000     0.00029252   0.00000000    -0.00039723   0.00000000
  0.00029243   0.00000000     0.00103064   0.00000000     0.00025254   0.00000000
 -0.00059622   0.00000000     0.00035088   0.00000000     0.00446854   0.00000000
    5    2
 -0.22133287   0.00000000     0.00052359   0.00000000     0.00041621   0.00000000
  0.00052363   0.00000000    -0.22074966   0.00000000    -0.00024719   0.00000000
  0.00124003   0.00000000    -0.00072631   0.00000000    -0.30637351   0.00000000
    5    3
 -0.00062616   0.00000000    -0.00009911   0.00000000     0.00029559   0.00000000
 -0.00009909   0.00000000    -0.00074025   0.00000000    -0.00018388   0.00000000
  0.00026425   0.00000000    -0.00015230   0.00000000    -0.00101659   0.00000000
    5    4
 -0.00089926   0.00000000    -0.00013096   0.00000000     0.00056187   0.00000000
 -0.00013091   0.00000000    -0.00105058   0.00000000    -0.00032243   0.00000000
  0.00013113   0.00000000    -0.00006791   0.00000000     0.00034984   0.00000000
    5    5
  0.21099059   0.00000000    -0.00034376   0.00000000    -0.00054259   0.00000000
 -0.00034376   0.00000000     0.21061380   0.00000000     0.00031334   0.00000000
 -0.00054259   0.00000000     0.00031334   0.00000000     0.35126746   0.00000000
    5    6
 -0.00175155   0.00000000    -0.00009828   0.00000000    -0.00018774   0.00000000
 -0.00009837   0.00000000    -0.00186429   0.00000000     0.00010366   0.00000000
 -0.00009983   0.00000000     0.00004459   0.00000000    -0.00451820   0.00000000
    5    7
  0.01298300   0.00000000    -0.00014388   0.00000000    -0.00014683   0.00000000
 -0.00014389   0.00000000     0.01282011   0.00000000     0.00008487   0.00000000
 -0.00040418   0.00000000     0.00021924   0.00000000    -0.04415244   0.00000000
    6    1
 -0.00955793   0.00000000    -0.00027732   0.00000000    -0.00026893   0.00000000
 -0.00027718   0.00000000    -0.00988226   0.00000000     0.00016346   0.00000000
 -0.00163516   0.00000000     0.00093880   0.00000000     0.00608618   0.00000000
    6    2
 -0.00147291   0.00000000    -0.00005692   0.00000000    -0.00019284   0.00000000
 -0.00005694   0.00000000    -0.00153989   0.00000000     0.00008097   0.00000000
  0.00019512   0.00000000    -0.00010962   0.00000000    -0.00092577   0.00000000
    6    3
 -0.20423030   0.00000000     0.00126855   0.00000000     0.00023831   0.00000000
  0.00126873   0.00000000    -0.20271133   0.00000000    -0.00013465   0.00000000
 -0.00083233   0.00000000     0.00046898   0.00000000    -0.28302671   0.00000000
    6    4
  0.02065957   0.00000000    -0.00033202   0.00000000     0.00004676   0.00000000
 -0.00033202   0.00000000     0.02027388   0.00000000    -0.00003943   0.00000000
  0.00242295   0.00000000    -0.00141260   0.00000000    -0.04534538   0.00000000
    6    5
 -0.00175155   0.00000000    -0.00009837   0.00000000    -0.00009983   0.00000000
 -0.00009828   0.00000000    -0.00186429   0.00000000     0.00004459   0.00000000
 -0.00018774   0.00000000     0.00010366   0.00000000    -0.00451820   0.00000000
    6    6
  0.19392601   0.00000000    -0.00071483   0.00000000     0.00003405   0.00000000
 -0.00071483   0.00000000     0.19311028   0.00000000    -0.00000544   0.00000000
  0.00003405   0.00000000    -0.00000544   0.00000000     0.32903788   0.00000000
    6    7
  0.00244026   0.00000000     0.00021056   0.00000000     0.00022659   0.00000000
  0.00021061   0.00000000     0.00268296   0.00000000    -0.00012141   0.00000000
 -0.00001012   0.00000000    -0.00000264   0.00000000    -0.00125204   0.00000000
    7    1
 -0.03428013   0.00000000     0.00118326   0.00000000    -0.00000621   0.00000000
  0.00118326   0.00000000    -0.03292006   0.00000000     0.00001485   0.00000000
 -0.00072485   0.00000000     0.00041091   0.00000000    -0.20922906   0.00000000
    7    2
 -0.19440868   0.00000000    -0.00011664   0.00000000     0.00140140   0.00000000
 -0.00011678   0.00000000    -0.19452950   0.00000000    -0.00080664   0.00000000
  0.00205665   0.00000000    -0.00117948   0.00000000    -0.27929360   0.00000000
    7    3
 -0.00526017   0.00000000    -0.00021623   0.00000000     0.00013888   0.00000000
 -0.00021626   0.00000000    -0.00550853   0.00000000    -0.00006518   0.00000000
  0.00044199   0.00000000    -0.00026119   0.00000000    -0.00433670   0.00000000
    7    4
  0.00900328   0.00000000    -0.00001828   0.00000000     0.00055446   0.00000000
 -0.00001830   0.00000000     0.00898163   0.00000000    -0.00030776   0.00000000
 -0.00019583   0.00000000     0.00010934   0.00000000    -0.03553917   0.00000000
    7    5
  0.01298300   0.00000000    -0.00014389   0.00000000    -0.00040418   0.00000000
 -0.00014388   0.00000000     0.01282011   0.00000000     0.00021924   0.00000000
 -0.00014683   0.00000000     0.00008487   0.00000000    -0.04415244   0.00000000
    7    6
  0.00244026   0.00000000     0.00021061   0.00000000    -0.00001012   0.00000000
  0.00021056   0.00000000     0.00268296   0.00000000    -0.00000264   0.00000000
  0.00022659   0.00000000    -0.00012141   0.00000000    -0.00125204   0.00000000
    7    7
  0.20953317   0.00000000    -0.00089843   0.00000000    -0.00167338   0.00000000
 -0.00089843   0.00000000     0.20852825   0.00000000     0.00097390   0.00000000
 -0.00167338   0.00000000     0.00097390   0.00000000     0.57380854   0.00000000

     Dielectric Tensor:

         15.263304350355          0.036962553217         -0.000000053923
          0.036962553217         15.306004510098          0.000000105104
         -0.000000053923          0.000000105104          7.361290674181

     Effective Charges E-U: Z_{alpha}{s,beta}

     atom #    1
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    2
         -1.136979035626         -0.005770923422          0.000000078099
         -0.005770610105         -1.143643094524         -0.000000153238
          0.000000078099         -0.000000153238         -0.826340338460
     atom #    3
         -1.136979035626         -0.005770923422          0.000000078099
         -0.005770610105         -1.143643094524         -0.000000153238
          0.000000078099         -0.000000153238         -0.826340338460
     atom #    4
          0.567144914729          0.005216217650         -0.009453624567
          0.005216056378          0.573168458771          0.005458497590
         -0.000297661597          0.000172245971          0.413254473104
     atom #    5
          0.567144914679          0.005216217749          0.009453682062
          0.005216056409          0.573168458713         -0.005458610289
          0.000297719093         -0.000172358670          0.413254472995
     atom #    6
          0.567144914679          0.005216217749          0.009453682062
          0.005216056409          0.573168458713         -0.005458610289
          0.000297719093         -0.000172358670          0.413254472995
     atom #    7
          0.567144914729          0.005216217650         -0.009453624567
          0.005216056378          0.573168458771          0.005458497590
         -0.000297661597          0.000172245971          0.413254473104

     Effective Charges U-E: Z_{s,alpha}{beta}

     atom #    1
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
     atom #    2
     -0.113703789456E+01     -0.577146112254E-02      0.780997355814E-07
     -0.577151550678E-02     -0.114370546338E+01     -0.153240010578E-06
      0.780997353067E-07     -0.153240010722E-06     -0.826644427803E+00
     atom #    3
     -0.113703789456E+01     -0.577146112254E-02      0.780997355814E-07
     -0.577151550678E-02     -0.114370546338E+01     -0.153240010578E-06
      0.780997353067E-07     -0.153240010722E-06     -0.826644427803E+00
     atom #    4
      0.567170654620E+00      0.521453701728E-02     -0.301340656035E-03
      0.521455498703E-02      0.573180162402E+00      0.852986087088E-04
     -0.932862475752E-02      0.538056216868E-02      0.413354042910E+00
     atom #    5
      0.567170654570E+00      0.521453704799E-02      0.301398151108E-03
      0.521455508405E-02      0.573180162345E+00     -0.854113069112E-04
      0.932868225259E-02     -0.538067486688E-02      0.413354042804E+00
     atom #    6
      0.567170654570E+00      0.521453704799E-02      0.301398151108E-03
      0.521455508405E-02      0.573180162345E+00     -0.854113069112E-04
      0.932868225259E-02     -0.538067486688E-02      0.413354042804E+00
     atom #    7
      0.567170654620E+00      0.521453701728E-02     -0.301340656035E-03
      0.521455498703E-02      0.573180162402E+00      0.852986087088E-04
     -0.932862475752E-02      0.538056216868E-02      0.413354042910E+00

     Raman tensor (A^2)

     atom #    1    pol.  1
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
     atom #    1    pol.  2
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
     atom #    1    pol.  3
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
     atom #    2    pol.  1
     -0.418200397897E+00     -0.206857460907E+02     -0.104578271011E-06
     -0.206857460907E+02     -0.396282904462E+01      0.361337362627E-07
     -0.104578271011E-06      0.361337362627E-07      0.175735519479E+00
     atom #    2    pol.  2
     -0.173744338398E+02      0.177242948806E+01      0.567404845001E-07
      0.177242948806E+01      0.199039057958E+02      0.944766336932E-07
      0.567404845001E-07      0.944766336932E-07     -0.101454973400E+00
     atom #    2    pol.  3
     -0.881326234047E-07      0.656788167212E-07      0.286048326680E+00
      0.656788167212E-07      0.109347546611E-06     -0.164930872325E+00
      0.286048326680E+00     -0.164930872325E+00     -0.416086954632E-08
     atom #    3    pol.  1
      0.418200397897E+00      0.206857460907E+02      0.104578271011E-06
      0.206857460907E+02      0.396282904462E+01     -0.361337362627E-07
      0.104578271011E-06     -0.361337362627E-07     -0.175735519479E+00
     atom #    3    pol.  2
      0.173744338398E+02     -0.177242948806E+01     -0.567404845001E-07
     -0.177242948806E+01     -0.199039057958E+02     -0.944766336932E-07
     -0.567404845001E-07     -0.944766336932E-07      0.101454973400E+00
     atom #    3    pol.  3
      0.881326234047E-07     -0.656788167212E-07     -0.286048326680E+00
     -0.656788167212E-07     -0.109347546611E-06      0.164930872325E+00
     -0.286048326680E+00      0.164930872325E+00      0.416086954632E-08
     atom #    4    pol.  1
     -0.616515024887E-01     -0.106652082622E+02     -0.980508069354E+00
     -0.106652082622E+02     -0.165305009742E+01      0.194068069699E-01
     -0.980508069354E+00      0.194068069699E-01      0.851315146410E-01
     atom #    4    pol.  2
     -0.925139458891E+01      0.795729986772E+00      0.194223810530E-01
      0.795729986772E+00      0.102414154003E+02     -0.958033131991E+00
      0.194223810530E-01     -0.958033131991E+00     -0.491171009766E-01
     atom #    4    pol.  3
     -0.135884675848E+02     -0.702027035874E+00      0.109911705383E+00
     -0.702027035874E+00     -0.143990324010E+02     -0.635244529183E-01
      0.109911705383E+00     -0.635244529183E-01     -0.375412849108E+02
     atom #    5    pol.  1
      0.616515822210E-01      0.106652082555E+02     -0.980507960921E+00
      0.106652082555E+02      0.165305017166E+01      0.194067659354E-01
     -0.980507960921E+00      0.194067659354E-01     -0.851313113561E-01
     atom #    5    pol.  2
      0.925139444803E+01     -0.795729988927E+00      0.194223225875E-01
     -0.795729988927E+00     -0.102414155693E+02     -0.958033230084E+00
      0.194223225875E-01     -0.958033230084E+00      0.491166927439E-01
     atom #    5    pol.  3
     -0.135884674906E+02     -0.702027101907E+00     -0.109911442560E+00
     -0.702027101907E+00     -0.143990325119E+02      0.635239127040E-01
     -0.109911442560E+00      0.635239127040E-01     -0.375412849074E+02
     atom #    6    pol.  1
     -0.616515822210E-01     -0.106652082555E+02      0.980507960921E+00
     -0.106652082555E+02     -0.165305017166E+01     -0.194067659354E-01
      0.980507960921E+00     -0.194067659354E-01      0.851313113561E-01
     atom #    6    pol.  2
     -0.925139444803E+01      0.795729988927E+00     -0.194223225875E-01
      0.795729988927E+00      0.102414155693E+02      0.958033230084E+00
     -0.194223225875E-01      0.958033230084E+00     -0.491166927439E-01
     atom #    6    pol.  3
      0.135884674906E+02      0.702027101907E+00      0.109911442560E+00
      0.702027101907E+00      0.143990325119E+02     -0.635239127040E-01
      0.109911442560E+00     -0.635239127040E-01      0.375412849074E+02
     atom #    7    pol.  1
      0.616515024887E-01      0.106652082622E+02      0.980508069354E+00
      0.106652082622E+02      0.165305009742E+01     -0.194068069699E-01
      0.980508069354E+00     -0.194068069699E-01     -0.851315146410E-01
     atom #    7    pol.  2
      0.925139458891E+01     -0.795729986772E+00     -0.194223810530E-01
     -0.795729986772E+00     -0.102414154003E+02      0.958033131991E+00
     -0.194223810530E-01      0.958033131991E+00      0.491171009766E-01
     atom #    7    pol.  3
      0.135884675848E+02      0.702027035874E+00     -0.109911705383E+00
      0.702027035874E+00      0.143990324010E+02      0.635244529183E-01
     -0.109911705383E+00      0.635244529183E-01      0.375412849108E+02

     Diagonalizing the dynamical matrix

     q = (    0.000000000   0.000000000   0.000000000 ) 

 **************************************************************************
     freq (    1) =      -0.068042 [THz] =      -2.269635 [cm-1]
 (  0.028026  0.000000  0.019435  0.000000 -0.376319  0.000000 ) 
 (  0.028194  0.000000  0.019657  0.000000 -0.376513  0.000000 ) 
 (  0.027925  0.000000  0.019427  0.000000 -0.376458  0.000000 ) 
 (  0.027986  0.000000  0.019432  0.000000 -0.376375  0.000000 ) 
 (  0.028181  0.000000  0.019648  0.000000 -0.376460  0.000000 ) 
 (  0.027890  0.000000  0.019396  0.000000 -0.376368  0.000000 ) 
 (  0.028174  0.000000  0.019671  0.000000 -0.376417  0.000000 ) 
     freq (    2) =       0.078207 [THz] =       2.608696 [cm-1]
 (  0.376375  0.000000 -0.005341  0.000000  0.027771  0.000000 ) 
 (  0.378299  0.000000 -0.005330  0.000000  0.027888  0.000000 ) 
 (  0.375699  0.000000 -0.005323  0.000000  0.027746  0.000000 ) 
 (  0.375935  0.000000 -0.005327  0.000000  0.027739  0.000000 ) 
 (  0.378204  0.000000 -0.005331  0.000000  0.027888  0.000000 ) 
 (  0.375728  0.000000 -0.005319  0.000000  0.027760  0.000000 ) 
 (  0.378067  0.000000 -0.005325  0.000000  0.027845  0.000000 ) 
     freq (    3) =       0.103287 [THz] =       3.445269 [cm-1]
 ( -0.003873  0.000000 -0.377518  0.000000 -0.019814  0.000000 ) 
 ( -0.003884  0.000000 -0.377437  0.000000 -0.019858  0.000000 ) 
 ( -0.003876  0.000000 -0.377428  0.000000 -0.019872  0.000000 ) 
 ( -0.003874  0.000000 -0.377434  0.000000 -0.019835  0.000000 ) 
 ( -0.003883  0.000000 -0.377383  0.000000 -0.019876  0.000000 ) 
 ( -0.003878  0.000000 -0.377354  0.000000 -0.019888  0.000000 ) 
 ( -0.003881  0.000000 -0.377405  0.000000 -0.019832  0.000000 ) 
     freq (    4) =       1.786008 [THz] =      59.574810 [cm-1]
 (  0.085817  0.000000  0.128395  0.000000 -0.000071  0.000000 ) 
 ( -0.276511  0.000000 -0.414001  0.000000 -0.000239  0.000000 ) 
 (  0.178737  0.000000  0.265252  0.000000  0.000029  0.000000 ) 
 (  0.144591  0.000000  0.214831  0.000000 -0.000040  0.000000 ) 
 ( -0.284125  0.000000 -0.425277  0.000000 -0.000218  0.000000 ) 
 (  0.183457  0.000000  0.272137  0.000000 -0.000019  0.000000 ) 
 ( -0.241479  0.000000 -0.362376  0.000000 -0.000129  0.000000 ) 
     freq (    5) =       1.807803 [THz] =      60.301831 [cm-1]
 ( -0.119704  0.000000  0.080296  0.000000 -0.000578  0.000000 ) 
 (  0.410690  0.000000 -0.275522  0.000000  0.001974  0.000000 ) 
 ( -0.274837  0.000000  0.182786  0.000000 -0.001214  0.000000 ) 
 ( -0.218253  0.000000  0.145323  0.000000 -0.000580  0.000000 ) 
 (  0.423251  0.000000 -0.283865  0.000000  0.001264  0.000000 ) 
 ( -0.282565  0.000000  0.187843  0.000000 -0.000617  0.000000 ) 
 (  0.354105  0.000000 -0.238112  0.000000  0.000493  0.000000 ) 
     freq (    6) =       3.056236 [THz] =     101.945063 [cm-1]
 (  0.442112  0.000000 -0.254883  0.000000 -0.000988  0.000000 ) 
 ( -0.127570  0.000000  0.073787  0.000000  0.005821  0.000000 ) 
 ( -0.468318  0.000000  0.269767  0.000000 -0.006361  0.000000 ) 
 ( -0.045514  0.000000  0.026109  0.000000 -0.001059  0.000000 ) 
 ( -0.156772  0.000000  0.090638  0.000000  0.007728  0.000000 ) 
 ( -0.539455  0.000000  0.310643  0.000000 -0.003913  0.000000 ) 
 ( -0.043421  0.000000  0.025250  0.000000  0.005036  0.000000 ) 
     freq (    7) =       3.161488 [THz] =     105.455879 [cm-1]
 ( -0.250499  0.000000 -0.434766  0.000000 -0.000029  0.000000 ) 
 (  0.064210  0.000000  0.111799  0.000000  0.000211  0.000000 ) 
 (  0.273371  0.000000  0.474111  0.000000 -0.000160  0.000000 ) 
 (  0.025840  0.000000  0.044647  0.000000 -0.000090  0.000000 ) 
 (  0.082019  0.000000  0.142730  0.000000  0.000247  0.000000 ) 
 (  0.316211  0.000000  0.548226  0.000000 -0.000168  0.000000 ) 
 (  0.021001  0.000000  0.036759  0.000000  0.000099  0.000000 ) 
     freq (    8) =       4.233846 [THz] =     141.225909 [cm-1]
 (  0.003219  0.000000 -0.002009  0.000000  0.044946  0.000000 ) 
 (  0.000761  0.000000 -0.000341  0.000000 -0.478803  0.000000 ) 
 ( -0.004140  0.000000  0.002578  0.000000  0.420652  0.000000 ) 
 ( -0.000971  0.000000  0.000680  0.000000  0.237153  0.000000 ) 
 ( -0.000802  0.000000  0.000618  0.000000 -0.514953  0.000000 ) 
 ( -0.006851  0.000000  0.004027  0.000000  0.450579  0.000000 ) 
 (  0.000733  0.000000 -0.000410  0.000000 -0.259297  0.000000 ) 
     freq (    9) =       5.994604 [THz] =     199.958455 [cm-1]
 ( -0.000116  0.000000  0.000089  0.000000  0.528495  0.000000 ) 
 ( -0.000144  0.000000  0.000131  0.000000 -0.306437  0.000000 ) 
 ( -0.000781  0.000000  0.000527  0.000000 -0.429959  0.000000 ) 
 (  0.000863  0.000000 -0.000432  0.000000  0.046227  0.000000 ) 
 (  0.000572  0.000000 -0.000437  0.000000 -0.387367  0.000000 ) 
 ( -0.000252  0.000000  0.000196  0.000000 -0.538060  0.000000 ) 
 (  0.002465  0.000000 -0.001409  0.000000  0.014680  0.000000 ) 
     freq (   10) =       8.527531 [THz] =     284.447820 [cm-1]
 (  0.007601  0.000000  0.012897  0.000000  0.000007  0.000000 ) 
 ( -0.000562  0.000000 -0.000937  0.000000  0.000017  0.000000 ) 
 ( -0.005209  0.000000 -0.008914  0.000000 -0.000023  0.000000 ) 
 (  0.033354  0.000000  0.056340  0.000000  0.000005  0.000000 ) 
 (  0.335148  0.000000  0.568625  0.000000 -0.000031  0.000000 ) 
 ( -0.015737  0.000000 -0.026382  0.000000 -0.000066  0.000000 ) 
 ( -0.379548  0.000000 -0.643990  0.000000 -0.000004  0.000000 ) 
     freq (   11) =       8.552512 [THz] =     285.281104 [cm-1]
 (  0.012802  0.000000 -0.007547  0.000000  0.000447  0.000000 ) 
 ( -0.002909  0.000000  0.001705  0.000000  0.000170  0.000000 ) 
 ( -0.004766  0.000000  0.002856  0.000000 -0.000055  0.000000 ) 
 (  0.069661  0.000000 -0.040907  0.000000  0.000649  0.000000 ) 
 (  0.566293  0.000000 -0.333776  0.000000 -0.000105  0.000000 ) 
 ( -0.043314  0.000000  0.025340  0.000000 -0.000448  0.000000 ) 
 ( -0.643861  0.000000  0.379516  0.000000 -0.002984  0.000000 ) 
     freq (   12) =       9.205880 [THz] =     307.075119 [cm-1]
 ( -0.048827  0.000000  0.028426  0.000000 -0.000575  0.000000 ) 
 (  0.009725  0.000000 -0.005650  0.000000  0.000747  0.000000 ) 
 (  0.168873  0.000000 -0.098403  0.000000  0.001815  0.000000 ) 
 (  0.461609  0.000000 -0.268674  0.000000  0.002608  0.000000 ) 
 ( -0.050190  0.000000  0.029139  0.000000 -0.000375  0.000000 ) 
 ( -0.705777  0.000000  0.411216  0.000000 -0.007688  0.000000 ) 
 (  0.043674  0.000000 -0.025379  0.000000  0.001177  0.000000 ) 
     freq (   13) =       9.229822 [THz] =     307.873706 [cm-1]
 (  0.027830  0.000000  0.047752  0.000000  0.000001  0.000000 ) 
 ( -0.004365  0.000000 -0.007472  0.000000 -0.000048  0.000000 ) 
 ( -0.104617  0.000000 -0.179673  0.000000  0.000030  0.000000 ) 
 ( -0.256454  0.000000 -0.439922  0.000000  0.000055  0.000000 ) 
 (  0.018274  0.000000  0.031207  0.000000 -0.000037  0.000000 ) 
 (  0.418613  0.000000  0.718879  0.000000 -0.000019  0.000000 ) 
 ( -0.016052  0.000000 -0.027446  0.000000 -0.000066  0.000000 ) 
     freq (   14) =      11.472552 [THz] =     382.683156 [cm-1]
 ( -0.000245  0.000000 -0.000443  0.000000 -0.000031  0.000000 ) 
 (  0.211605  0.000000  0.353598  0.000000  0.000093  0.000000 ) 
 ( -0.020038  0.000000 -0.033214  0.000000  0.000060  0.000000 ) 
 (  0.053832  0.000000  0.089668  0.000000  0.000150  0.000000 ) 
 ( -0.349189  0.000000 -0.583378  0.000000 -0.000166  0.000000 ) 
 (  0.028405  0.000000  0.046984  0.000000 -0.000214  0.000000 ) 
 ( -0.304943  0.000000 -0.509393  0.000000 -0.000075  0.000000 ) 
     freq (   15) =      11.493662 [THz] =     383.387297 [cm-1]
 ( -0.000112  0.000000  0.000048  0.000000  0.000379  0.000000 ) 
 ( -0.351254  0.000000  0.210310  0.000000 -0.005245  0.000000 ) 
 (  0.041517  0.000000 -0.024691  0.000000 -0.002300  0.000000 ) 
 ( -0.101346  0.000000  0.060499  0.000000 -0.007736  0.000000 ) 
 (  0.581620  0.000000 -0.348164  0.000000  0.011311  0.000000 ) 
 ( -0.061122  0.000000  0.036304  0.000000  0.011960  0.000000 ) 
 (  0.508484  0.000000 -0.304349  0.000000  0.004807  0.000000 ) 
     freq (   16) =      12.205666 [THz] =     407.137193 [cm-1]
 ( -0.057967  0.000000  0.033564  0.000000 -0.004560  0.000000 ) 
 ( -0.043048  0.000000  0.024940  0.000000  0.000789  0.000000 ) 
 ( -0.254244  0.000000  0.147123  0.000000  0.027512  0.000000 ) 
 (  0.742493  0.000000 -0.429869  0.000000  0.026280  0.000000 ) 
 (  0.051686  0.000000 -0.029950  0.000000 -0.003477  0.000000 ) 
 (  0.328714  0.000000 -0.190201  0.000000 -0.084560  0.000000 ) 
 (  0.103224  0.000000 -0.059777  0.000000  0.003551  0.000000 ) 
     freq (   17) =      12.309737 [THz] =     410.608635 [cm-1]
 (  0.034938  0.000000  0.060373  0.000000  0.000000  0.000000 ) 
 (  0.020727  0.000000  0.035839  0.000000  0.000005  0.000000 ) 
 (  0.143154  0.000000  0.247221  0.000000 -0.000008  0.000000 ) 
 ( -0.440726  0.000000 -0.761497  0.000000 -0.000011  0.000000 ) 
 ( -0.022550  0.000000 -0.039001  0.000000 -0.000042  0.000000 ) 
 ( -0.176743  0.000000 -0.305189  0.000000  0.000049  0.000000 ) 
 ( -0.053194  0.000000 -0.091945  0.000000  0.000006  0.000000 ) 
     freq (   18) =      12.660849 [THz] =     422.320460 [cm-1]
 ( -0.006097  0.000000  0.003528  0.000000  0.035131  0.000000 ) 
 (  0.000389  0.000000 -0.000211  0.000000 -0.033715  0.000000 ) 
 ( -0.022019  0.000000  0.012706  0.000000 -0.313482  0.000000 ) 
 (  0.073835  0.000000 -0.042737  0.000000 -0.158564  0.000000 ) 
 ( -0.002559  0.000000  0.001461  0.000000  0.094783  0.000000 ) 
 (  0.025375  0.000000 -0.014594  0.000000  0.925035  0.000000 ) 
 (  0.003406  0.000000 -0.002054  0.000000 -0.026198  0.000000 ) 
     freq (   19) =      13.016281 [THz] =     434.176395 [cm-1]
 ( -0.000148  0.000000  0.000079  0.000000 -0.028706  0.000000 ) 
 ( -0.003598  0.000000  0.002088  0.000000  0.278281  0.000000 ) 
 ( -0.000990  0.000000  0.000554  0.000000 -0.031248  0.000000 ) 
 (  0.002962  0.000000 -0.001692  0.000000 -0.020382  0.000000 ) 
 (  0.005677  0.000000 -0.003297  0.000000 -0.917001  0.000000 ) 
 (  0.001414  0.000000 -0.000773  0.000000  0.102429  0.000000 ) 
 (  0.004520  0.000000 -0.002562  0.000000  0.262408  0.000000 ) 
     freq (   20) =      14.601968 [THz] =     487.069230 [cm-1]
 (  0.000276  0.000000 -0.000159  0.000000 -0.095667  0.000000 ) 
 ( -0.000527  0.000000  0.000298  0.000000 -0.053368  0.000000 ) 
 (  0.003194  0.000000 -0.001835  0.000000 -0.167826  0.000000 ) 
 ( -0.009284  0.000000  0.005387  0.000000  0.953887  0.000000 ) 
 (  0.001589  0.000000 -0.000907  0.000000  0.029471  0.000000 ) 
 ( -0.002003  0.000000  0.001128  0.000000  0.013243  0.000000 ) 
 (  0.000160  0.000000 -0.000064  0.000000  0.220797  0.000000 ) 
     freq (   21) =      15.546088 [THz] =     518.561674 [cm-1]
 ( -0.000192  0.000000  0.000109  0.000000 -0.039102  0.000000 ) 
 (  0.002949  0.000000 -0.001699  0.000000 -0.215533  0.000000 ) 
 ( -0.000232  0.000000  0.000125  0.000000  0.038270  0.000000 ) 
 (  0.000769  0.000000 -0.000468  0.000000 -0.257963  0.000000 ) 
 ( -0.002541  0.000000  0.001465  0.000000  0.080941  0.000000 ) 
 (  0.000665  0.000000 -0.000344  0.000000 -0.002183  0.000000 ) 
 ( -0.005942  0.000000  0.003435  0.000000  0.936687  0.000000 ) 
 **************************************************************************


==> anc/ModifiedRamanDynFiles/TIntercal.1x1x2.DynMatGamma.dyn <==
Dynamical matrix file
phonons of MoS2 at Gamma                                                   
  3   13   0   5.8896105   0.0000000   0.0000000   0.0000000   0.0000000   0.0000000
Basis vectors
      0.999999293    0.001188996   -0.000014511
     -0.498968344    0.866620211    0.000014511
      0.000450476   -0.000260066    8.006663401
           1  'Mo  '    87443.9606838445     
           2  'S   '    29226.3710995222     
           3  'Re  '    169717.298176534     
    1    3      0.5020303374      0.2886921246      2.1379428692
    2    1      0.0010611179      0.5779274498      0.9014894095
    3    1      0.4995087463      0.2901479704      3.1059578976
    4    2     -0.0007504171      0.5789733489      2.6045178434
    5    2      0.5008955947      0.2893472644      0.4017186849
    6    2     -0.0009982798      0.5791164526      3.6070425031
    7    2      0.5019609010      0.2887322082      1.4047742954
    8    1      0.0013060827      0.5777860295      5.0374655958
    9    1      0.5006086171      0.2895129777      6.9752098314
   10    2      0.0006397721      0.5781707415      6.4759749396
   11    2      0.5013130488      0.2891062577      4.5383130030
   12    2      0.0005708191      0.5782105505      7.4746073190
   13    2      0.5013092038      0.2891084768      5.5367668990

     Dynamical  Matrix in cartesian axes

     q = (    0.000000000   0.000000000   0.000000000 ) 

    1    1
  0.16608821   0.00000000     0.00362345   0.00000000     0.00195093   0.00000000
  0.00362345   0.00000000     0.17026392   0.00000000    -0.00111612   0.00000000
  0.00195093   0.00000000    -0.00111612   0.00000000     0.53373723   0.00000000
    1    2
  0.00017599   0.00000000    -0.00035103   0.00000000     0.00013914   0.00000000
 -0.00035103   0.00000000    -0.00023151   0.00000000    -0.00006827   0.00000000
 -0.00136943   0.00000000     0.00076640   0.00000000    -0.02861481   0.00000000
    1    3
  0.03616283   0.00000000    -0.00035136   0.00000000     0.00052494   0.00000000
 -0.00035134   0.00000000     0.03575595   0.00000000    -0.00032781   0.00000000
 -0.00033485   0.00000000     0.00021216   0.00000000    -0.05117788   0.00000000
    1    4
 -0.15618592   0.00000000    -0.00237311   0.00000000    -0.00229006   0.00000000
 -0.00237309   0.00000000    -0.15892332   0.00000000     0.00131945   0.00000000
 -0.00034398   0.00000000     0.00017205   0.00000000    -0.25461538   0.00000000
    1    5
  0.00040007   0.00000000    -0.00004446   0.00000000    -0.00011856   0.00000000
 -0.00004448   0.00000000     0.00034880   0.00000000     0.00006922   0.00000000
  0.00032438   0.00000000    -0.00022250   0.00000000     0.00274014   0.00000000
    1    6
 -0.01048485   0.00000000    -0.00011909   0.00000000    -0.00135835   0.00000000
 -0.00011906   0.00000000    -0.01062135   0.00000000     0.00077482   0.00000000
 -0.00090731   0.00000000     0.00051930   0.00000000     0.00495644   0.00000000
    1    7
 -0.03623417   0.00000000    -0.00040231   0.00000000     0.00108277   0.00000000
 -0.00040219   0.00000000    -0.03671686   0.00000000    -0.00061748   0.00000000
  0.00062883   0.00000000    -0.00036829   0.00000000    -0.20569776   0.00000000
    1    8
  0.00003900   0.00000000    -0.00002394   0.00000000     0.00007290   0.00000000
 -0.00002395   0.00000000     0.00001133   0.00000000    -0.00001956   0.00000000
 -0.00002235   0.00000000     0.00000113   0.00000000    -0.00391430   0.00000000
    1    9
  0.00000245   0.00000000     0.00000721   0.00000000    -0.00002552   0.00000000
  0.00000721   0.00000000     0.00001078   0.00000000    -0.00000040   0.00000000
  0.00002872   0.00000000     0.00000361   0.00000000    -0.00272702   0.00000000
    1   10
  0.00001411   0.00000000     0.00000360   0.00000000     0.00002378   0.00000000
  0.00000360   0.00000000     0.00001827   0.00000000    -0.00001758   0.00000000
  0.00001246   0.00000000    -0.00000414   0.00000000     0.00124909   0.00000000
    1   11
 -0.00013855   0.00000000     0.00001985   0.00000000     0.00011525   0.00000000
  0.00001985   0.00000000    -0.00011563   0.00000000    -0.00006258   0.00000000
  0.00006949   0.00000000    -0.00000800   0.00000000     0.00099342   0.00000000
    1   12
  0.00004835   0.00000000     0.00000113   0.00000000    -0.00007770   0.00000000
  0.00000112   0.00000000     0.00004963   0.00000000     0.00004061   0.00000000
 -0.00002023   0.00000000    -0.00000191   0.00000000     0.00132358   0.00000000
    1   13
 -0.00000558   0.00000000     0.00000939   0.00000000    -0.00003994   0.00000000
  0.00000940   0.00000000     0.00000529   0.00000000     0.00002893   0.00000000
  0.00000665   0.00000000    -0.00000826   0.00000000     0.00171911   0.00000000
    2    1
  0.00017599   0.00000000    -0.00035103   0.00000000    -0.00136943   0.00000000
 -0.00035103   0.00000000    -0.00023151   0.00000000     0.00076640   0.00000000
  0.00013914   0.00000000    -0.00006827   0.00000000    -0.02861481   0.00000000
    2    2
  0.41936214   0.00000000     0.00104472   0.00000000    -0.00264979   0.00000000
  0.00104472   0.00000000     0.42033474   0.00000000     0.00152292   0.00000000
 -0.00264979   0.00000000     0.00152292   0.00000000     0.60542270   0.00000000
    2    3
  0.00068740   0.00000000     0.00056706   0.00000000    -0.00106464   0.00000000
  0.00056708   0.00000000     0.00134216   0.00000000     0.00063966   0.00000000
 -0.00017559   0.00000000     0.00008286   0.00000000    -0.00423463   0.00000000
    2    4
 -0.00280179   0.00000000    -0.00052441   0.00000000     0.00097318   0.00000000
 -0.00052441   0.00000000    -0.00340720   0.00000000    -0.00056039   0.00000000
  0.00046206   0.00000000    -0.00027849   0.00000000     0.00302268   0.00000000
    2    5
 -0.22006280   0.00000000     0.00001684   0.00000000     0.00082509   0.00000000
  0.00001683   0.00000000    -0.22004023   0.00000000    -0.00047213   0.00000000
 -0.00016265   0.00000000     0.00009496   0.00000000    -0.29951430   0.00000000
    2    6
 -0.00006509   0.00000000     0.00000619   0.00000000     0.00057684   0.00000000
  0.00000618   0.00000000    -0.00005796   0.00000000    -0.00032329   0.00000000
  0.00030925   0.00000000    -0.00019106   0.00000000     0.00156463   0.00000000
    2    7
 -0.19562812   0.00000000    -0.00070375   0.00000000     0.00273104   0.00000000
 -0.00070376   0.00000000    -0.19644464   0.00000000    -0.00158937   0.00000000
  0.00201510   0.00000000    -0.00116741   0.00000000    -0.27324542   0.00000000
    2    8
  0.00001201   0.00000000    -0.00000035   0.00000000     0.00008096   0.00000000
 -0.00000035   0.00000000     0.00001161   0.00000000    -0.00005941   0.00000000
  0.00001549   0.00000000    -0.00001869   0.00000000    -0.00102097   0.00000000
    2    9
 -0.00046386   0.00000000     0.00010487   0.00000000     0.00011484   0.00000000
  0.00010487   0.00000000    -0.00034276   0.00000000    -0.00005876   0.00000000
 -0.00012146   0.00000000     0.00007042   0.00000000    -0.00264467   0.00000000
    2   10
  0.00006399   0.00000000    -0.00003659   0.00000000    -0.00006058   0.00000000
 -0.00003659   0.00000000     0.00002174   0.00000000     0.00003650   0.00000000
 -0.00010173   0.00000000     0.00005783   0.00000000     0.00161903   0.00000000
    2   11
  0.00000723   0.00000000    -0.00000615   0.00000000    -0.00005636   0.00000000
 -0.00000615   0.00000000     0.00000012   0.00000000     0.00003157   0.00000000
  0.00003570   0.00000000    -0.00003559   0.00000000     0.00042342   0.00000000
    2   12
 -0.00145541   0.00000000    -0.00011712   0.00000000    -0.00008773   0.00000000
 -0.00011712   0.00000000    -0.00159090   0.00000000     0.00005461   0.00000000
  0.00022007   0.00000000    -0.00012622   0.00000000    -0.00355912   0.00000000
    2   13
 -0.00000596   0.00000000    -0.00000065   0.00000000    -0.00002442   0.00000000
 -0.00000065   0.00000000    -0.00000671   0.00000000     0.00001085   0.00000000
 -0.00000684   0.00000000     0.00000946   0.00000000     0.00032547   0.00000000
    3    1
  0.03616283   0.00000000    -0.00035134   0.00000000    -0.00033485   0.00000000
 -0.00035136   0.00000000     0.03575595   0.00000000     0.00021216   0.00000000
  0.00052494   0.00000000    -0.00032781   0.00000000    -0.05117788   0.00000000
    3    2
  0.00068740   0.00000000     0.00056708   0.00000000    -0.00017559   0.00000000
  0.00056706   0.00000000     0.00134216   0.00000000     0.00008286   0.00000000
 -0.00106464   0.00000000     0.00063966   0.00000000    -0.00423463   0.00000000
    3    3
  0.36997628   0.00000000    -0.00234928   0.00000000     0.00154402   0.00000000
 -0.00234928   0.00000000     0.36711495   0.00000000    -0.00086038   0.00000000
  0.00154402   0.00000000    -0.00086038   0.00000000     0.54548775   0.00000000
    3    4
 -0.19534961   0.00000000     0.00194199   0.00000000     0.00089129   0.00000000
  0.00194197   0.00000000    -0.19310863   0.00000000    -0.00049785   0.00000000
 -0.00081818   0.00000000     0.00049457   0.00000000    -0.20852554   0.00000000
    3    5
  0.00025249   0.00000000    -0.00005015   0.00000000     0.00031184   0.00000000
 -0.00005019   0.00000000     0.00019455   0.00000000    -0.00018380   0.00000000
  0.00011994   0.00000000    -0.00006343   0.00000000     0.00116677   0.00000000
    3    6
 -0.20639339   0.00000000     0.00061036   0.00000000    -0.00275736   0.00000000
  0.00061037   0.00000000    -0.20569636   0.00000000     0.00159493   0.00000000
 -0.00133968   0.00000000     0.00078668   0.00000000    -0.27174141   0.00000000
    3    7
 -0.00393124   0.00000000    -0.00035035   0.00000000     0.00063735   0.00000000
 -0.00035040   0.00000000    -0.00433515   0.00000000    -0.00037617   0.00000000
  0.00107060   0.00000000    -0.00060721   0.00000000    -0.00846884   0.00000000
    3    8
 -0.00058348   0.00000000     0.00005480   0.00000000    -0.00007932   0.00000000
  0.00005479   0.00000000    -0.00052022   0.00000000     0.00002466   0.00000000
  0.00017075   0.00000000    -0.00011201   0.00000000    -0.00105495   0.00000000
    3    9
 -0.00002138   0.00000000    -0.00002985   0.00000000     0.00004068   0.00000000
 -0.00002983   0.00000000    -0.00005581   0.00000000    -0.00001472   0.00000000
  0.00001809   0.00000000    -0.00000283   0.00000000    -0.00072231   0.00000000
    3   10
  0.00000696   0.00000000     0.00001544   0.00000000     0.00002115   0.00000000
  0.00001544   0.00000000     0.00002479   0.00000000    -0.00001111   0.00000000
  0.00000544   0.00000000     0.00000567   0.00000000     0.00024043   0.00000000
    3   11
 -0.00108184   0.00000000    -0.00004392   0.00000000     0.00002006   0.00000000
 -0.00004390   0.00000000    -0.00113275   0.00000000    -0.00001741   0.00000000
 -0.00003847   0.00000000     0.00001721   0.00000000    -0.00229181   0.00000000
    3   12
  0.00003577   0.00000000     0.00000631   0.00000000    -0.00007911   0.00000000
  0.00000629   0.00000000     0.00004303   0.00000000     0.00004744   0.00000000
  0.00001248   0.00000000    -0.00000897   0.00000000     0.00042660   0.00000000
    3   13
  0.00009593   0.00000000    -0.00002141   0.00000000    -0.00003231   0.00000000
 -0.00002142   0.00000000     0.00007119   0.00000000     0.00001278   0.00000000
 -0.00012328   0.00000000     0.00007069   0.00000000     0.00068409   0.00000000
    4    1
 -0.15618592   0.00000000    -0.00237309   0.00000000    -0.00034398   0.00000000
 -0.00237311   0.00000000    -0.15892332   0.00000000     0.00017205   0.00000000
 -0.00229006   0.00000000     0.00131945   0.00000000    -0.25461538   0.00000000
    4    2
 -0.00280179   0.00000000    -0.00052441   0.00000000     0.00046206   0.00000000
 -0.00052441   0.00000000    -0.00340720   0.00000000    -0.00027849   0.00000000
  0.00097318   0.00000000    -0.00056039   0.00000000     0.00302268   0.00000000
    4    3
 -0.19534961   0.00000000     0.00194197   0.00000000    -0.00081818   0.00000000
  0.00194199   0.00000000    -0.19310863   0.00000000     0.00049457   0.00000000
  0.00089129   0.00000000    -0.00049785   0.00000000    -0.20852554   0.00000000
    4    4
  0.32116655   0.00000000     0.00072750   0.00000000     0.00039127   0.00000000
  0.00072750   0.00000000     0.32203192   0.00000000    -0.00022782   0.00000000
  0.00039127   0.00000000    -0.00022782   0.00000000     0.53101444   0.00000000
    4    5
 -0.00062262   0.00000000     0.00011560   0.00000000    -0.00037709   0.00000000
  0.00011562   0.00000000    -0.00048908   0.00000000     0.00021998   0.00000000
  0.00008602   0.00000000    -0.00006348   0.00000000     0.00367666   0.00000000
    4    6
  0.02345475   0.00000000    -0.00066366   0.00000000     0.00205011   0.00000000
 -0.00066365   0.00000000     0.02268845   0.00000000    -0.00117298   0.00000000
  0.00045596   0.00000000    -0.00025737   0.00000000    -0.04755624   0.00000000
    4    7
  0.01007614   0.00000000     0.00077324   0.00000000    -0.00130823   0.00000000
  0.00077323   0.00000000     0.01096842   0.00000000     0.00074380   0.00000000
 -0.00047143   0.00000000     0.00027664   0.00000000    -0.02743600   0.00000000
    4    8
  0.00016009   0.00000000    -0.00000008   0.00000000    -0.00021752   0.00000000
 -0.00000005   0.00000000     0.00016005   0.00000000     0.00009351   0.00000000
 -0.00004542   0.00000000     0.00001444   0.00000000     0.00305001   0.00000000
    4    9
  0.00001910   0.00000000     0.00002093   0.00000000    -0.00008671   0.00000000
  0.00002092   0.00000000     0.00004325   0.00000000     0.00008229   0.00000000
 -0.00002677   0.00000000     0.00002346   0.00000000     0.00271681   0.00000000
    4   10
 -0.00000667   0.00000000    -0.00001484   0.00000000    -0.00001435   0.00000000
 -0.00001484   0.00000000    -0.00002380   0.00000000     0.00001638   0.00000000
 -0.00004170   0.00000000     0.00002615   0.00000000    -0.00090744   0.00000000
    4   11
  0.00007455   0.00000000    -0.00000920   0.00000000    -0.00003416   0.00000000
 -0.00000921   0.00000000     0.00006391   0.00000000     0.00001383   0.00000000
  0.00000304   0.00000000     0.00000496   0.00000000    -0.00100084   0.00000000
    4   12
 -0.00002476   0.00000000     0.00000018   0.00000000     0.00019008   0.00000000
  0.00000021   0.00000000    -0.00002450   0.00000000    -0.00009970   0.00000000
  0.00007059   0.00000000    -0.00005131   0.00000000    -0.00183170   0.00000000
    4   13
 -0.00004119   0.00000000     0.00000562   0.00000000     0.00010008   0.00000000
  0.00000560   0.00000000    -0.00003473   0.00000000    -0.00006537   0.00000000
  0.00002811   0.00000000    -0.00001194   0.00000000    -0.00168916   0.00000000
    5    1
  0.00040007   0.00000000    -0.00004448   0.00000000     0.00032438   0.00000000
 -0.00004446   0.00000000     0.00034880   0.00000000    -0.00022250   0.00000000
 -0.00011856   0.00000000     0.00006922   0.00000000     0.00274014   0.00000000
    5    2
 -0.22006280   0.00000000     0.00001683   0.00000000    -0.00016265   0.00000000
  0.00001684   0.00000000    -0.22004023   0.00000000     0.00009496   0.00000000
  0.00082509   0.00000000    -0.00047213   0.00000000    -0.29951430   0.00000000
    5    3
  0.00025249   0.00000000    -0.00005019   0.00000000     0.00011994   0.00000000
 -0.00005015   0.00000000     0.00019455   0.00000000    -0.00006343   0.00000000
  0.00031184   0.00000000    -0.00018380   0.00000000     0.00116677   0.00000000
    5    4
 -0.00062262   0.00000000     0.00011562   0.00000000     0.00008602   0.00000000
  0.00011560   0.00000000    -0.00048908   0.00000000    -0.00006348   0.00000000
 -0.00037709   0.00000000     0.00021998   0.00000000     0.00367666   0.00000000
    5    5
  0.20895026   0.00000000     0.00021702   0.00000000    -0.00008624   0.00000000
  0.00021702   0.00000000     0.20921471   0.00000000     0.00005162   0.00000000
 -0.00008624   0.00000000     0.00005162   0.00000000     0.34627538   0.00000000
    5    6
 -0.00007643   0.00000000    -0.00002097   0.00000000    -0.00023527   0.00000000
 -0.00002097   0.00000000    -0.00010063   0.00000000     0.00014763   0.00000000
 -0.00010068   0.00000000     0.00005882   0.00000000    -0.00117659   0.00000000
    5    7
  0.01342495   0.00000000    -0.00022309   0.00000000    -0.00010464   0.00000000
 -0.00022309   0.00000000     0.01316550   0.00000000     0.00005846   0.00000000
 -0.00040001   0.00000000     0.00023314   0.00000000    -0.04705311   0.00000000
    5    8
  0.00000244   0.00000000    -0.00000318   0.00000000     0.00003525   0.00000000
 -0.00000319   0.00000000    -0.00000125   0.00000000    -0.00003085   0.00000000
 -0.00003119   0.00000000     0.00001110   0.00000000     0.00009198   0.00000000
    5    9
 -0.00142174   0.00000000    -0.00008962   0.00000000     0.00001572   0.00000000
 -0.00008962   0.00000000    -0.00152532   0.00000000     0.00000324   0.00000000
  0.00005751   0.00000000    -0.00003484   0.00000000    -0.00199944   0.00000000
    5   10
  0.00030898   0.00000000     0.00003527   0.00000000     0.00005083   0.00000000
  0.00003527   0.00000000     0.00034970   0.00000000    -0.00002592   0.00000000
  0.00005930   0.00000000    -0.00003477   0.00000000    -0.00061052   0.00000000
    5   11
 -0.00000784   0.00000000     0.00000276   0.00000000    -0.00000684   0.00000000
  0.00000276   0.00000000    -0.00000466   0.00000000     0.00000479   0.00000000
 -0.00002564   0.00000000     0.00000305   0.00000000     0.00002406   0.00000000
    5   12
 -0.00122999   0.00000000     0.00004191   0.00000000    -0.00000598   0.00000000
  0.00004190   0.00000000    -0.00118103   0.00000000     0.00000823   0.00000000
 -0.00013876   0.00000000     0.00007646   0.00000000    -0.00371574   0.00000000
    5   13
 -0.00000148   0.00000000     0.00000215   0.00000000    -0.00003123   0.00000000
  0.00000215   0.00000000     0.00000101   0.00000000     0.00001509   0.00000000
  0.00001343   0.00000000    -0.00000075   0.00000000    -0.00001121   0.00000000
    6    1
 -0.01048485   0.00000000    -0.00011906   0.00000000    -0.00090731   0.00000000
 -0.00011909   0.00000000    -0.01062135   0.00000000     0.00051930   0.00000000
 -0.00135835   0.00000000     0.00077482   0.00000000     0.00495644   0.00000000
    6    2
 -0.00006509   0.00000000     0.00000618   0.00000000     0.00030925   0.00000000
  0.00000619   0.00000000    -0.00005796   0.00000000    -0.00019106   0.00000000
  0.00057684   0.00000000    -0.00032329   0.00000000     0.00156463   0.00000000
    6    3
 -0.20639339   0.00000000     0.00061037   0.00000000    -0.00133968   0.00000000
  0.00061036   0.00000000    -0.20569636   0.00000000     0.00078668   0.00000000
 -0.00275736   0.00000000     0.00159493   0.00000000    -0.27174141   0.00000000
    6    4
  0.02345475   0.00000000    -0.00066365   0.00000000     0.00045596   0.00000000
 -0.00066366   0.00000000     0.02268845   0.00000000    -0.00025737   0.00000000
  0.00205011   0.00000000    -0.00117298   0.00000000    -0.04755624   0.00000000
    6    5
 -0.00007643   0.00000000    -0.00002097   0.00000000    -0.00010068   0.00000000
 -0.00002097   0.00000000    -0.00010063   0.00000000     0.00005882   0.00000000
 -0.00023527   0.00000000     0.00014763   0.00000000    -0.00117659   0.00000000
    6    6
  0.19487976   0.00000000     0.00014879   0.00000000     0.00194090   0.00000000
  0.00014879   0.00000000     0.19506886   0.00000000    -0.00111801   0.00000000
  0.00194090   0.00000000    -0.00111801   0.00000000     0.32169262   0.00000000
    6    7
  0.00112489   0.00000000     0.00013038   0.00000000    -0.00041697   0.00000000
  0.00013037   0.00000000     0.00127540   0.00000000     0.00023032   0.00000000
 -0.00016718   0.00000000     0.00009737   0.00000000    -0.00142595   0.00000000
    6    8
 -0.00135709   0.00000000    -0.00007371   0.00000000     0.00021013   0.00000000
 -0.00007372   0.00000000    -0.00144195   0.00000000    -0.00010878   0.00000000
 -0.00007021   0.00000000     0.00004316   0.00000000    -0.00211826   0.00000000
    6    9
  0.00000986   0.00000000     0.00000955   0.00000000     0.00006182   0.00000000
  0.00000955   0.00000000     0.00002088   0.00000000    -0.00004501   0.00000000
  0.00000262   0.00000000    -0.00000362   0.00000000     0.00010260   0.00000000
    6   10
 -0.00000315   0.00000000    -0.00000377   0.00000000    -0.00003988   0.00000000
 -0.00000376   0.00000000    -0.00000750   0.00000000     0.00001910   0.00000000
  0.00000268   0.00000000     0.00000105   0.00000000    -0.00005275   0.00000000
    6   11
 -0.00141314   0.00000000    -0.00004102   0.00000000    -0.00008376   0.00000000
 -0.00004103   0.00000000    -0.00146073   0.00000000     0.00005356   0.00000000
  0.00001210   0.00000000    -0.00001319   0.00000000    -0.00396372   0.00000000
    6   12
 -0.00000660   0.00000000    -0.00000521   0.00000000    -0.00004469   0.00000000
 -0.00000521   0.00000000    -0.00001261   0.00000000     0.00002570   0.00000000
  0.00000039   0.00000000     0.00000641   0.00000000    -0.00004570   0.00000000
    6   13
  0.00026345   0.00000000     0.00002207   0.00000000    -0.00003653   0.00000000
  0.00002206   0.00000000     0.00028894   0.00000000     0.00002294   0.00000000
  0.00002383   0.00000000    -0.00001739   0.00000000    -0.00034260   0.00000000
    7    1
 -0.03623417   0.00000000    -0.00040219   0.00000000     0.00062883   0.00000000
 -0.00040231   0.00000000    -0.03671686   0.00000000    -0.00036829   0.00000000
  0.00108277   0.00000000    -0.00061748   0.00000000    -0.20569776   0.00000000
    7    2
 -0.19562812   0.00000000    -0.00070376   0.00000000     0.00201510   0.00000000
 -0.00070375   0.00000000    -0.19644464   0.00000000    -0.00116741   0.00000000
  0.00273104   0.00000000    -0.00158937   0.00000000    -0.27324542   0.00000000
    7    3
 -0.00393124   0.00000000    -0.00035040   0.00000000     0.00107060   0.00000000
 -0.00035035   0.00000000    -0.00433515   0.00000000    -0.00060721   0.00000000
  0.00063735   0.00000000    -0.00037617   0.00000000    -0.00846884   0.00000000
    7    4
  0.01007614   0.00000000     0.00077323   0.00000000    -0.00047143   0.00000000
  0.00077324   0.00000000     0.01096842   0.00000000     0.00027664   0.00000000
 -0.00130823   0.00000000     0.00074380   0.00000000    -0.02743600   0.00000000
    7    5
  0.01342495   0.00000000    -0.00022309   0.00000000    -0.00040001   0.00000000
 -0.00022309   0.00000000     0.01316550   0.00000000     0.00023314   0.00000000
 -0.00010464   0.00000000     0.00005846   0.00000000    -0.04705311   0.00000000
    7    6
  0.00112489   0.00000000     0.00013037   0.00000000    -0.00016718   0.00000000
  0.00013038   0.00000000     0.00127540   0.00000000     0.00009737   0.00000000
 -0.00041697   0.00000000     0.00023032   0.00000000    -0.00142595   0.00000000
    7    7
  0.21089636   0.00000000     0.00075984   0.00000000    -0.00262605   0.00000000
  0.00075984   0.00000000     0.21171735   0.00000000     0.00150865   0.00000000
 -0.00262605   0.00000000     0.00150865   0.00000000     0.56198005   0.00000000
    7    8
 -0.00002002   0.00000000     0.00000632   0.00000000    -0.00014363   0.00000000
  0.00000632   0.00000000    -0.00001273   0.00000000     0.00008035   0.00000000
  0.00000450   0.00000000     0.00000167   0.00000000     0.00165499   0.00000000
    7    9
  0.00013509   0.00000000    -0.00004574   0.00000000    -0.00010629   0.00000000
 -0.00004574   0.00000000     0.00008228   0.00000000     0.00006881   0.00000000
  0.00009074   0.00000000    -0.00004936   0.00000000     0.00168707   0.00000000
    7   10
 -0.00005521   0.00000000     0.00001800   0.00000000     0.00000571   0.00000000
  0.00001800   0.00000000    -0.00003442   0.00000000    -0.00000262   0.00000000
  0.00009357   0.00000000    -0.00005369   0.00000000    -0.00151388   0.00000000
    7   11
  0.00006310   0.00000000    -0.00000058   0.00000000     0.00004875   0.00000000
 -0.00000058   0.00000000     0.00006243   0.00000000    -0.00002899   0.00000000
 -0.00004226   0.00000000     0.00003194   0.00000000    -0.00078117   0.00000000
    7   12
  0.00020793   0.00000000     0.00004129   0.00000000     0.00009959   0.00000000
  0.00004129   0.00000000     0.00025561   0.00000000    -0.00005498   0.00000000
 -0.00018401   0.00000000     0.00011169   0.00000000     0.00098413   0.00000000
    7   13
  0.00000925   0.00000000    -0.00000322   0.00000000     0.00006385   0.00000000
 -0.00000321   0.00000000     0.00000555   0.00000000    -0.00003820   0.00000000
  0.00003757   0.00000000    -0.00002895   0.00000000    -0.00064857   0.00000000
    8    1
  0.00003900   0.00000000    -0.00002395   0.00000000    -0.00002235   0.00000000
 -0.00002394   0.00000000     0.00001133   0.00000000     0.00000113   0.00000000
  0.00007290   0.00000000    -0.00001956   0.00000000    -0.00391430   0.00000000
    8    2
  0.00001201   0.00000000    -0.00000035   0.00000000     0.00001549   0.00000000
 -0.00000035   0.00000000     0.00001161   0.00000000    -0.00001869   0.00000000
  0.00008096   0.00000000    -0.00005941   0.00000000    -0.00102097   0.00000000
    8    3
 -0.00058348   0.00000000     0.00005479   0.00000000     0.00017075   0.00000000
  0.00005480   0.00000000    -0.00052022   0.00000000    -0.00011201   0.00000000
 -0.00007932   0.00000000     0.00002466   0.00000000    -0.00105495   0.00000000
    8    4
  0.00016009   0.00000000    -0.00000005   0.00000000    -0.00004542   0.00000000
 -0.00000008   0.00000000     0.00016005   0.00000000     0.00001444   0.00000000
 -0.00021752   0.00000000     0.00009351   0.00000000     0.00305001   0.00000000
    8    5
  0.00000244   0.00000000    -0.00000319   0.00000000    -0.00003119   0.00000000
 -0.00000318   0.00000000    -0.00000125   0.00000000     0.00001110   0.00000000
  0.00003525   0.00000000    -0.00003085   0.00000000     0.00009198   0.00000000
    8    6
 -0.00135709   0.00000000    -0.00007372   0.00000000    -0.00007021   0.00000000
 -0.00007371   0.00000000    -0.00144195   0.00000000     0.00004316   0.00000000
  0.00021013   0.00000000    -0.00010878   0.00000000    -0.00211826   0.00000000
    8    7
 -0.00002002   0.00000000     0.00000632   0.00000000     0.00000450   0.00000000
  0.00000632   0.00000000    -0.00001273   0.00000000     0.00000167   0.00000000
 -0.00014363   0.00000000     0.00008035   0.00000000     0.00165499   0.00000000
    8    8
  0.44393417   0.00000000    -0.00077610   0.00000000    -0.00010016   0.00000000
 -0.00077610   0.00000000     0.44311499   0.00000000     0.00006528   0.00000000
 -0.00010016   0.00000000     0.00006528   0.00000000     0.65298418   0.00000000
    8    9
 -0.00045499   0.00000000     0.00004817   0.00000000    -0.00000349   0.00000000
  0.00004817   0.00000000    -0.00039937   0.00000000     0.00001556   0.00000000
  0.00005924   0.00000000    -0.00005129   0.00000000    -0.00408871   0.00000000
    8   10
 -0.00137880   0.00000000    -0.00005470   0.00000000    -0.00001608   0.00000000
 -0.00005470   0.00000000    -0.00144188   0.00000000     0.00001343   0.00000000
 -0.00002490   0.00000000     0.00000148   0.00000000    -0.00109696   0.00000000
    8   11
 -0.22039371   0.00000000     0.00043183   0.00000000     0.00053703   0.00000000
  0.00043181   0.00000000    -0.21988884   0.00000000    -0.00030538   0.00000000
  0.00086778   0.00000000    -0.00050358   0.00000000    -0.32314303   0.00000000
    8   12
  0.00008730   0.00000000    -0.00001829   0.00000000     0.00001356   0.00000000
 -0.00001829   0.00000000     0.00006619   0.00000000    -0.00000498   0.00000000
 -0.00003498   0.00000000     0.00001732   0.00000000     0.00189749   0.00000000
    8   13
 -0.22026054   0.00000000     0.00040905   0.00000000    -0.00045915   0.00000000
  0.00040906   0.00000000    -0.21978790   0.00000000     0.00026572   0.00000000
 -0.00075318   0.00000000     0.00044853   0.00000000    -0.32337474   0.00000000
    9    1
  0.00000245   0.00000000     0.00000721   0.00000000     0.00002872   0.00000000
  0.00000721   0.00000000     0.00001078   0.00000000     0.00000361   0.00000000
 -0.00002552   0.00000000    -0.00000040   0.00000000    -0.00272702   0.00000000
    9    2
 -0.00046386   0.00000000     0.00010487   0.00000000    -0.00012146   0.00000000
  0.00010487   0.00000000    -0.00034276   0.00000000     0.00007042   0.00000000
  0.00011484   0.00000000    -0.00005876   0.00000000    -0.00264467   0.00000000
    9    3
 -0.00002138   0.00000000    -0.00002983   0.00000000     0.00001809   0.00000000
 -0.00002985   0.00000000    -0.00005581   0.00000000    -0.00000283   0.00000000
  0.00004068   0.00000000    -0.00001472   0.00000000    -0.00072231   0.00000000
    9    4
  0.00001910   0.00000000     0.00002092   0.00000000    -0.00002677   0.00000000
  0.00002093   0.00000000     0.00004325   0.00000000     0.00002346   0.00000000
 -0.00008671   0.00000000     0.00008229   0.00000000     0.00271681   0.00000000
    9    5
 -0.00142174   0.00000000    -0.00008962   0.00000000     0.00005751   0.00000000
 -0.00008962   0.00000000    -0.00152532   0.00000000    -0.00003484   0.00000000
  0.00001572   0.00000000     0.00000324   0.00000000    -0.00199944   0.00000000
    9    6
  0.00000986   0.00000000     0.00000955   0.00000000     0.00000262   0.00000000
  0.00000955   0.00000000     0.00002088   0.00000000    -0.00000362   0.00000000
  0.00006182   0.00000000    -0.00004501   0.00000000     0.00010260   0.00000000
    9    7
  0.00013509   0.00000000    -0.00004574   0.00000000     0.00009074   0.00000000
 -0.00004574   0.00000000     0.00008228   0.00000000    -0.00004936   0.00000000
 -0.00010629   0.00000000     0.00006881   0.00000000     0.00168707   0.00000000
    9    8
 -0.00045499   0.00000000     0.00004817   0.00000000     0.00005924   0.00000000
  0.00004817   0.00000000    -0.00039937   0.00000000    -0.00005129   0.00000000
 -0.00000349   0.00000000     0.00001556   0.00000000    -0.00408871   0.00000000
    9    9
  0.44360674   0.00000000    -0.00063720   0.00000000     0.00005582   0.00000000
 -0.00063720   0.00000000     0.44280611   0.00000000    -0.00002723   0.00000000
  0.00005582   0.00000000    -0.00002723   0.00000000     0.65138059   0.00000000
    9   10
 -0.22035389   0.00000000     0.00039512   0.00000000    -0.00050678   0.00000000
  0.00039513   0.00000000    -0.21990168   0.00000000     0.00029208   0.00000000
 -0.00071468   0.00000000     0.00041744   0.00000000    -0.32299767   0.00000000
    9   11
  0.00008847   0.00000000    -0.00002005   0.00000000    -0.00002865   0.00000000
 -0.00002006   0.00000000     0.00006532   0.00000000     0.00001093   0.00000000
  0.00002711   0.00000000    -0.00000406   0.00000000     0.00163806   0.00000000
    9   12
 -0.22000501   0.00000000     0.00029163   0.00000000     0.00043174   0.00000000
  0.00029161   0.00000000    -0.21966197   0.00000000    -0.00024797   0.00000000
  0.00064831   0.00000000    -0.00037006   0.00000000    -0.32177044   0.00000000
    9   13
 -0.00136699   0.00000000    -0.00005516   0.00000000    -0.00004524   0.00000000
 -0.00005516   0.00000000    -0.00143071   0.00000000     0.00002112   0.00000000
 -0.00004130   0.00000000     0.00000967   0.00000000    -0.00082480   0.00000000
   10    1
  0.00001411   0.00000000     0.00000360   0.00000000     0.00001246   0.00000000
  0.00000360   0.00000000     0.00001827   0.00000000    -0.00000414   0.00000000
  0.00002378   0.00000000    -0.00001758   0.00000000     0.00124909   0.00000000
   10    2
  0.00006399   0.00000000    -0.00003659   0.00000000    -0.00010173   0.00000000
 -0.00003659   0.00000000     0.00002174   0.00000000     0.00005783   0.00000000
 -0.00006058   0.00000000     0.00003650   0.00000000     0.00161903   0.00000000
   10    3
  0.00000696   0.00000000     0.00001544   0.00000000     0.00000544   0.00000000
  0.00001544   0.00000000     0.00002479   0.00000000     0.00000567   0.00000000
  0.00002115   0.00000000    -0.00001111   0.00000000     0.00024043   0.00000000
   10    4
 -0.00000667   0.00000000    -0.00001484   0.00000000    -0.00004170   0.00000000
 -0.00001484   0.00000000    -0.00002380   0.00000000     0.00002615   0.00000000
 -0.00001435   0.00000000     0.00001638   0.00000000    -0.00090744   0.00000000
   10    5
  0.00030898   0.00000000     0.00003527   0.00000000     0.00005930   0.00000000
  0.00003527   0.00000000     0.00034970   0.00000000    -0.00003477   0.00000000
  0.00005083   0.00000000    -0.00002592   0.00000000    -0.00061052   0.00000000
   10    6
 -0.00000315   0.00000000    -0.00000376   0.00000000     0.00000268   0.00000000
 -0.00000377   0.00000000    -0.00000750   0.00000000     0.00000105   0.00000000
 -0.00003988   0.00000000     0.00001910   0.00000000    -0.00005275   0.00000000
   10    7
 -0.00005521   0.00000000     0.00001800   0.00000000     0.00009357   0.00000000
  0.00001800   0.00000000    -0.00003442   0.00000000    -0.00005369   0.00000000
  0.00000571   0.00000000    -0.00000262   0.00000000    -0.00151388   0.00000000
   10    8
 -0.00137880   0.00000000    -0.00005470   0.00000000    -0.00002490   0.00000000
 -0.00005470   0.00000000    -0.00144188   0.00000000     0.00000148   0.00000000
 -0.00001608   0.00000000     0.00001343   0.00000000    -0.00109696   0.00000000
   10    9
 -0.22035389   0.00000000     0.00039513   0.00000000    -0.00071468   0.00000000
  0.00039512   0.00000000    -0.21990168   0.00000000     0.00041744   0.00000000
 -0.00050678   0.00000000     0.00029208   0.00000000    -0.32299767   0.00000000
   10   10
  0.21286858   0.00000000    -0.00024931   0.00000000     0.00066946   0.00000000
 -0.00024931   0.00000000     0.21256755   0.00000000    -0.00038626   0.00000000
  0.00066946   0.00000000    -0.00038626   0.00000000     0.36966619   0.00000000
   10   11
  0.00027358   0.00000000     0.00001939   0.00000000    -0.00000666   0.00000000
  0.00001939   0.00000000     0.00029597   0.00000000     0.00000104   0.00000000
  0.00000641   0.00000000    -0.00000123   0.00000000    -0.00058247   0.00000000
   10   12
  0.00949455   0.00000000    -0.00013088   0.00000000     0.00006562   0.00000000
 -0.00013088   0.00000000     0.00934292   0.00000000    -0.00003622   0.00000000
 -0.00015529   0.00000000     0.00009474   0.00000000    -0.04030462   0.00000000
   10   13
 -0.00125986   0.00000000     0.00000326   0.00000000    -0.00001271   0.00000000
  0.00000326   0.00000000    -0.00125617   0.00000000     0.00000338   0.00000000
  0.00000230   0.00000000    -0.00000479   0.00000000    -0.00471164   0.00000000
   11    1
 -0.00013855   0.00000000     0.00001985   0.00000000     0.00006949   0.00000000
  0.00001985   0.00000000    -0.00011563   0.00000000    -0.00000800   0.00000000
  0.00011525   0.00000000    -0.00006258   0.00000000     0.00099342   0.00000000
   11    2
  0.00000723   0.00000000    -0.00000615   0.00000000     0.00003570   0.00000000
 -0.00000615   0.00000000     0.00000012   0.00000000    -0.00003559   0.00000000
 -0.00005636   0.00000000     0.00003157   0.00000000     0.00042342   0.00000000
   11    3
 -0.00108184   0.00000000    -0.00004390   0.00000000    -0.00003847   0.00000000
 -0.00004392   0.00000000    -0.00113275   0.00000000     0.00001721   0.00000000
  0.00002006   0.00000000    -0.00001741   0.00000000    -0.00229181   0.00000000
   11    4
  0.00007455   0.00000000    -0.00000921   0.00000000     0.00000304   0.00000000
 -0.00000920   0.00000000     0.00006391   0.00000000     0.00000496   0.00000000
 -0.00003416   0.00000000     0.00001383   0.00000000    -0.00100084   0.00000000
   11    5
 -0.00000784   0.00000000     0.00000276   0.00000000    -0.00002564   0.00000000
  0.00000276   0.00000000    -0.00000466   0.00000000     0.00000305   0.00000000
 -0.00000684   0.00000000     0.00000479   0.00000000     0.00002406   0.00000000
   11    6
 -0.00141314   0.00000000    -0.00004103   0.00000000     0.00001210   0.00000000
 -0.00004102   0.00000000    -0.00146073   0.00000000    -0.00001319   0.00000000
 -0.00008376   0.00000000     0.00005356   0.00000000    -0.00396372   0.00000000
   11    7
  0.00006310   0.00000000    -0.00000058   0.00000000    -0.00004226   0.00000000
 -0.00000058   0.00000000     0.00006243   0.00000000     0.00003194   0.00000000
  0.00004875   0.00000000    -0.00002899   0.00000000    -0.00078117   0.00000000
   11    8
 -0.22039371   0.00000000     0.00043181   0.00000000     0.00086778   0.00000000
  0.00043183   0.00000000    -0.21988884   0.00000000    -0.00050358   0.00000000
  0.00053703   0.00000000    -0.00030538   0.00000000    -0.32314303   0.00000000
   11    9
  0.00008847   0.00000000    -0.00002006   0.00000000     0.00002711   0.00000000
 -0.00002005   0.00000000     0.00006532   0.00000000    -0.00000406   0.00000000
 -0.00002865   0.00000000     0.00001093   0.00000000     0.00163806   0.00000000
   11   10
  0.00027358   0.00000000     0.00001939   0.00000000     0.00000641   0.00000000
  0.00001939   0.00000000     0.00029597   0.00000000    -0.00000123   0.00000000
 -0.00000666   0.00000000     0.00000104   0.00000000    -0.00058247   0.00000000
   11   11
  0.21308001   0.00000000    -0.00023146   0.00000000    -0.00068341   0.00000000
 -0.00023146   0.00000000     0.21276279   0.00000000     0.00039195   0.00000000
 -0.00068341   0.00000000     0.00039195   0.00000000     0.36979344   0.00000000
   11   12
 -0.00003332   0.00000000     0.00001270   0.00000000    -0.00001073   0.00000000
  0.00001270   0.00000000    -0.00001865   0.00000000     0.00000653   0.00000000
  0.00002561   0.00000000    -0.00001478   0.00000000    -0.00094335   0.00000000
   11   13
  0.00943233   0.00000000    -0.00013408   0.00000000    -0.00020765   0.00000000
 -0.00013409   0.00000000     0.00927682   0.00000000     0.00011879   0.00000000
  0.00015487   0.00000000    -0.00008737   0.00000000    -0.04020958   0.00000000
   12    1
  0.00004835   0.00000000     0.00000112   0.00000000    -0.00002023   0.00000000
  0.00000113   0.00000000     0.00004963   0.00000000    -0.00000191   0.00000000
 -0.00007770   0.00000000     0.00004061   0.00000000     0.00132358   0.00000000
   12    2
 -0.00145541   0.00000000    -0.00011712   0.00000000     0.00022007   0.00000000
 -0.00011712   0.00000000    -0.00159090   0.00000000    -0.00012622   0.00000000
 -0.00008773   0.00000000     0.00005461   0.00000000    -0.00355912   0.00000000
   12    3
  0.00003577   0.00000000     0.00000629   0.00000000     0.00001248   0.00000000
  0.00000631   0.00000000     0.00004303   0.00000000    -0.00000897   0.00000000
 -0.00007911   0.00000000     0.00004744   0.00000000     0.00042660   0.00000000
   12    4
 -0.00002476   0.00000000     0.00000021   0.00000000     0.00007059   0.00000000
  0.00000018   0.00000000    -0.00002450   0.00000000    -0.00005131   0.00000000
  0.00019008   0.00000000    -0.00009970   0.00000000    -0.00183170   0.00000000
   12    5
 -0.00122999   0.00000000     0.00004190   0.00000000    -0.00013876   0.00000000
  0.00004191   0.00000000    -0.00118103   0.00000000     0.00007646   0.00000000
 -0.00000598   0.00000000     0.00000823   0.00000000    -0.00371574   0.00000000
   12    6
 -0.00000660   0.00000000    -0.00000521   0.00000000     0.00000039   0.00000000
 -0.00000521   0.00000000    -0.00001261   0.00000000     0.00000641   0.00000000
 -0.00004469   0.00000000     0.00002570   0.00000000    -0.00004570   0.00000000
   12    7
  0.00020793   0.00000000     0.00004129   0.00000000    -0.00018401   0.00000000
  0.00004129   0.00000000     0.00025561   0.00000000     0.00011169   0.00000000
  0.00009959   0.00000000    -0.00005498   0.00000000     0.00098413   0.00000000
   12    8
  0.00008730   0.00000000    -0.00001829   0.00000000    -0.00003498   0.00000000
 -0.00001829   0.00000000     0.00006619   0.00000000     0.00001732   0.00000000
  0.00001356   0.00000000    -0.00000498   0.00000000     0.00189749   0.00000000
   12    9
 -0.22000501   0.00000000     0.00029161   0.00000000     0.00064831   0.00000000
  0.00029163   0.00000000    -0.21966197   0.00000000    -0.00037006   0.00000000
  0.00043174   0.00000000    -0.00024797   0.00000000    -0.32177044   0.00000000
   12   10
  0.00949455   0.00000000    -0.00013088   0.00000000    -0.00015529   0.00000000
 -0.00013088   0.00000000     0.00934292   0.00000000     0.00009474   0.00000000
  0.00006562   0.00000000    -0.00003622   0.00000000    -0.04030462   0.00000000
   12   11
 -0.00003332   0.00000000     0.00001270   0.00000000     0.00002561   0.00000000
  0.00001270   0.00000000    -0.00001865   0.00000000    -0.00001478   0.00000000
 -0.00001073   0.00000000     0.00000653   0.00000000    -0.00094335   0.00000000
   12   12
  0.21253066   0.00000000    -0.00014250   0.00000000    -0.00049021   0.00000000
 -0.00014250   0.00000000     0.21237064   0.00000000     0.00028033   0.00000000
 -0.00049021   0.00000000     0.00028033   0.00000000     0.36836098   0.00000000
   12   13
  0.00026889   0.00000000     0.00001892   0.00000000     0.00004258   0.00000000
  0.00001892   0.00000000     0.00029072   0.00000000    -0.00002415   0.00000000
 -0.00000559   0.00000000     0.00000089   0.00000000    -0.00084822   0.00000000
   13    1
 -0.00000558   0.00000000     0.00000940   0.00000000     0.00000665   0.00000000
  0.00000939   0.00000000     0.00000529   0.00000000    -0.00000826   0.00000000
 -0.00003994   0.00000000     0.00002893   0.00000000     0.00171911   0.00000000
   13    2
 -0.00000596   0.00000000    -0.00000065   0.00000000    -0.00000684   0.00000000
 -0.00000065   0.00000000    -0.00000671   0.00000000     0.00000946   0.00000000
 -0.00002442   0.00000000     0.00001085   0.00000000     0.00032547   0.00000000
   13    3
  0.00009593   0.00000000    -0.00002142   0.00000000    -0.00012328   0.00000000
 -0.00002141   0.00000000     0.00007119   0.00000000     0.00007069   0.00000000
 -0.00003231   0.00000000     0.00001278   0.00000000     0.00068409   0.00000000
   13    4
 -0.00004119   0.00000000     0.00000560   0.00000000     0.00002811   0.00000000
  0.00000562   0.00000000    -0.00003473   0.00000000    -0.00001194   0.00000000
  0.00010008   0.00000000    -0.00006537   0.00000000    -0.00168916   0.00000000
   13    5
 -0.00000148   0.00000000     0.00000215   0.00000000     0.00001343   0.00000000
  0.00000215   0.00000000     0.00000101   0.00000000    -0.00000075   0.00000000
 -0.00003123   0.00000000     0.00001509   0.00000000    -0.00001121   0.00000000
   13    6
  0.00026345   0.00000000     0.00002206   0.00000000     0.00002383   0.00000000
  0.00002207   0.00000000     0.00028894   0.00000000    -0.00001739   0.00000000
 -0.00003653   0.00000000     0.00002294   0.00000000    -0.00034260   0.00000000
   13    7
  0.00000925   0.00000000    -0.00000321   0.00000000     0.00003757   0.00000000
 -0.00000322   0.00000000     0.00000555   0.00000000    -0.00002895   0.00000000
  0.00006385   0.00000000    -0.00003820   0.00000000    -0.00064857   0.00000000
   13    8
 -0.22026054   0.00000000     0.00040906   0.00000000    -0.00075318   0.00000000
  0.00040905   0.00000000    -0.21978790   0.00000000     0.00044853   0.00000000
 -0.00045915   0.00000000     0.00026572   0.00000000    -0.32337474   0.00000000
   13    9
 -0.00136699   0.00000000    -0.00005516   0.00000000    -0.00004130   0.00000000
 -0.00005516   0.00000000    -0.00143071   0.00000000     0.00000967   0.00000000
 -0.00004524   0.00000000     0.00002112   0.00000000    -0.00082480   0.00000000
   13   10
 -0.00125986   0.00000000     0.00000326   0.00000000     0.00000230   0.00000000
  0.00000326   0.00000000    -0.00125617   0.00000000    -0.00000479   0.00000000
 -0.00001271   0.00000000     0.00000338   0.00000000    -0.00471164   0.00000000
   13   11
  0.00943233   0.00000000    -0.00013409   0.00000000     0.00015487   0.00000000
 -0.00013408   0.00000000     0.00927682   0.00000000    -0.00008737   0.00000000
 -0.00020765   0.00000000     0.00011879   0.00000000    -0.04020958   0.00000000
   13   12
  0.00026889   0.00000000     0.00001892   0.00000000    -0.00000559   0.00000000
  0.00001892   0.00000000     0.00029072   0.00000000     0.00000089   0.00000000
  0.00004258   0.00000000    -0.00002415   0.00000000    -0.00084822   0.00000000
   13   13
  0.21284103   0.00000000    -0.00025588   0.00000000     0.00066288   0.00000000
 -0.00025588   0.00000000     0.21251041   0.00000000    -0.00037785   0.00000000
  0.00066288   0.00000000    -0.00037785   0.00000000     0.36992798   0.00000000

     Dielectric Tensor:

         15.263304350355          0.036962553217         -0.000000053923
          0.036962553217         15.306004510098          0.000000105104
         -0.000000053923          0.000000105104          7.361290674181

     Effective Charges E-U: Z_{alpha}{s,beta}

     atom #    1
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    2
         -1.136979035626         -0.005770923422          0.000000078099
         -0.005770610105         -1.143643094524         -0.000000153238
          0.000000078099         -0.000000153238         -0.826340338460
     atom #    3
         -1.136979035626         -0.005770923422          0.000000078099
         -0.005770610105         -1.143643094524         -0.000000153238
          0.000000078099         -0.000000153238         -0.826340338460
     atom #    4
          0.567144914729          0.005216217650         -0.009453624567
          0.005216056378          0.573168458771          0.005458497590
         -0.000297661597          0.000172245971          0.413254473104
     atom #    5
          0.567144914679          0.005216217749          0.009453682062
          0.005216056409          0.573168458713         -0.005458610289
          0.000297719093         -0.000172358670          0.413254472995
     atom #    6
          0.567144914679          0.005216217749          0.009453682062
          0.005216056409          0.573168458713         -0.005458610289
          0.000297719093         -0.000172358670          0.413254472995
     atom #    7
          0.567144914729          0.005216217650         -0.009453624567
          0.005216056378          0.573168458771          0.005458497590
         -0.000297661597          0.000172245971          0.413254473104
     atom #    8
         -1.136979035626         -0.005770923422          0.000000078099
         -0.005770610105         -1.143643094524         -0.000000153238
          0.000000078099         -0.000000153238         -0.826340338460
     atom #    9
         -1.136979035626         -0.005770923422          0.000000078099
         -0.005770610105         -1.143643094524         -0.000000153238
          0.000000078099         -0.000000153238         -0.826340338460
     atom #    10
          0.567144914729          0.005216217650         -0.009453624567
          0.005216056378          0.573168458771          0.005458497590
         -0.000297661597          0.000172245971          0.413254473104
     atom #    11
          0.567144914679          0.005216217749          0.009453682062
          0.005216056409          0.573168458713         -0.005458610289
          0.000297719093         -0.000172358670          0.413254472995
     atom #    12
          0.567144914679          0.005216217749          0.009453682062
          0.005216056409          0.573168458713         -0.005458610289
          0.000297719093         -0.000172358670          0.413254472995
     atom #    13
          0.567144914729          0.005216217650         -0.009453624567
          0.005216056378          0.573168458771          0.005458497590
         -0.000297661597          0.000172245971          0.413254473104

     Effective Charges U-E: Z_{s,alpha}{beta}

     atom #    1
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
     atom #    2
     -0.113703789456E+01     -0.577146112254E-02      0.780997355814E-07
     -0.577151550678E-02     -0.114370546338E+01     -0.153240010578E-06
      0.780997353067E-07     -0.153240010722E-06     -0.826644427803E+00
     atom #    3
     -0.113703789456E+01     -0.577146112254E-02      0.780997355814E-07
     -0.577151550678E-02     -0.114370546338E+01     -0.153240010578E-06
      0.780997353067E-07     -0.153240010722E-06     -0.826644427803E+00
     atom #    4
      0.567170654620E+00      0.521453701728E-02     -0.301340656035E-03
      0.521455498703E-02      0.573180162402E+00      0.852986087088E-04
     -0.932862475752E-02      0.538056216868E-02      0.413354042910E+00
     atom #    5
      0.567170654570E+00      0.521453704799E-02      0.301398151108E-03
      0.521455508405E-02      0.573180162345E+00     -0.854113069112E-04
      0.932868225259E-02     -0.538067486688E-02      0.413354042804E+00
     atom #    6
      0.567170654570E+00      0.521453704799E-02      0.301398151108E-03
      0.521455508405E-02      0.573180162345E+00     -0.854113069112E-04
      0.932868225259E-02     -0.538067486688E-02      0.413354042804E+00
     atom #    7
      0.567170654620E+00      0.521453701728E-02     -0.301340656035E-03
      0.521455498703E-02      0.573180162402E+00      0.852986087088E-04
     -0.932862475752E-02      0.538056216868E-02      0.413354042910E+00
     atom #    8
     -0.113703789456E+01     -0.577146112254E-02      0.780997355814E-07
     -0.577151550678E-02     -0.114370546338E+01     -0.153240010578E-06
      0.780997353067E-07     -0.153240010722E-06     -0.826644427803E+00
     atom #    9
     -0.113703789456E+01     -0.577146112254E-02      0.780997355814E-07
     -0.577151550678E-02     -0.114370546338E+01     -0.153240010578E-06
      0.780997353067E-07     -0.153240010722E-06     -0.826644427803E+00
     atom #    10
      0.567170654620E+00      0.521453701728E-02     -0.301340656035E-03
      0.521455498703E-02      0.573180162402E+00      0.852986087088E-04
     -0.932862475752E-02      0.538056216868E-02      0.413354042910E+00
     atom #    11
      0.567170654570E+00      0.521453704799E-02      0.301398151108E-03
      0.521455508405E-02      0.573180162345E+00     -0.854113069112E-04
      0.932868225259E-02     -0.538067486688E-02      0.413354042804E+00
     atom #    12
      0.567170654570E+00      0.521453704799E-02      0.301398151108E-03
      0.521455508405E-02      0.573180162345E+00     -0.854113069112E-04
      0.932868225259E-02     -0.538067486688E-02      0.413354042804E+00
     atom #    13
      0.567170654620E+00      0.521453701728E-02     -0.301340656035E-03
      0.521455498703E-02      0.573180162402E+00      0.852986087088E-04
     -0.932862475752E-02      0.538056216868E-02      0.413354042910E+00

     Raman tensor (A^2)

     atom #    1    pol.  1
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
     atom #    1    pol.  2
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
     atom #    1    pol.  3
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
      0.000000000000E+00      0.000000000000E+00      0.000000000000E+00
     atom #    2    pol.  1
     -0.418200397897E+00     -0.206857460907E+02     -0.104578271011E-06
     -0.206857460907E+02     -0.396282904462E+01      0.361337362627E-07
     -0.104578271011E-06      0.361337362627E-07      0.175735519479E+00
     atom #    2    pol.  2
     -0.173744338398E+02      0.177242948806E+01      0.567404845001E-07
      0.177242948806E+01      0.199039057958E+02      0.944766336932E-07
      0.567404845001E-07      0.944766336932E-07     -0.101454973400E+00
     atom #    2    pol.  3
     -0.881326234047E-07      0.656788167212E-07      0.286048326680E+00
      0.656788167212E-07      0.109347546611E-06     -0.164930872325E+00
      0.286048326680E+00     -0.164930872325E+00     -0.416086954632E-08
     atom #    3    pol.  1
      0.418200397897E+00      0.206857460907E+02      0.104578271011E-06
      0.206857460907E+02      0.396282904462E+01     -0.361337362627E-07
      0.104578271011E-06     -0.361337362627E-07     -0.175735519479E+00
     atom #    3    pol.  2
      0.173744338398E+02     -0.177242948806E+01     -0.567404845001E-07
     -0.177242948806E+01     -0.199039057958E+02     -0.944766336932E-07
     -0.567404845001E-07     -0.944766336932E-07      0.101454973400E+00
     atom #    3    pol.  3
      0.881326234047E-07     -0.656788167212E-07     -0.286048326680E+00
     -0.656788167212E-07     -0.109347546611E-06      0.164930872325E+00
     -0.286048326680E+00      0.164930872325E+00      0.416086954632E-08
     atom #    4    pol.  1
     -0.616515024887E-01     -0.106652082622E+02     -0.980508069354E+00
     -0.106652082622E+02     -0.165305009742E+01      0.194068069699E-01
     -0.980508069354E+00      0.194068069699E-01      0.851315146410E-01
     atom #    4    pol.  2
     -0.925139458891E+01      0.795729986772E+00      0.194223810530E-01
      0.795729986772E+00      0.102414154003E+02     -0.958033131991E+00
      0.194223810530E-01     -0.958033131991E+00     -0.491171009766E-01
     atom #    4    pol.  3
     -0.135884675848E+02     -0.702027035874E+00      0.109911705383E+00
     -0.702027035874E+00     -0.143990324010E+02     -0.635244529183E-01
      0.109911705383E+00     -0.635244529183E-01     -0.375412849108E+02
     atom #    5    pol.  1
      0.616515822210E-01      0.106652082555E+02     -0.980507960921E+00
      0.106652082555E+02      0.165305017166E+01      0.194067659354E-01
     -0.980507960921E+00      0.194067659354E-01     -0.851313113561E-01
     atom #    5    pol.  2
      0.925139444803E+01     -0.795729988927E+00      0.194223225875E-01
     -0.795729988927E+00     -0.102414155693E+02     -0.958033230084E+00
      0.194223225875E-01     -0.958033230084E+00      0.491166927439E-01
     atom #    5    pol.  3
     -0.135884674906E+02     -0.702027101907E+00     -0.109911442560E+00
     -0.702027101907E+00     -0.143990325119E+02      0.635239127040E-01
     -0.109911442560E+00      0.635239127040E-01     -0.375412849074E+02
     atom #    6    pol.  1
     -0.616515822210E-01     -0.106652082555E+02      0.980507960921E+00
     -0.106652082555E+02     -0.165305017166E+01     -0.194067659354E-01
      0.980507960921E+00     -0.194067659354E-01      0.851313113561E-01
     atom #    6    pol.  2
     -0.925139444803E+01      0.795729988927E+00     -0.194223225875E-01
      0.795729988927E+00      0.102414155693E+02      0.958033230084E+00
     -0.194223225875E-01      0.958033230084E+00     -0.491166927439E-01
     atom #    6    pol.  3
      0.135884674906E+02      0.702027101907E+00      0.109911442560E+00
      0.702027101907E+00      0.143990325119E+02     -0.635239127040E-01
      0.109911442560E+00     -0.635239127040E-01      0.375412849074E+02
     atom #    7    pol.  1
      0.616515024887E-01      0.106652082622E+02      0.980508069354E+00
      0.106652082622E+02      0.165305009742E+01     -0.194068069699E-01
      0.980508069354E+00     -0.194068069699E-01     -0.851315146410E-01
     atom #    7    pol.  2
      0.925139458891E+01     -0.795729986772E+00     -0.194223810530E-01
     -0.795729986772E+00     -0.102414154003E+02      0.958033131991E+00
     -0.194223810530E-01      0.958033131991E+00      0.491171009766E-01
     atom #    7    pol.  3
      0.135884675848E+02      0.702027035874E+00     -0.109911705383E+00
      0.702027035874E+00      0.143990324010E+02      0.635244529183E-01
     -0.109911705383E+00      0.635244529183E-01      0.375412849108E+02
     atom #    8    pol.  1
     -0.418200397897E+00     -0.206857460907E+02     -0.104578271011E-06
     -0.206857460907E+02     -0.396282904462E+01      0.361337362627E-07
     -0.104578271011E-06      0.361337362627E-07      0.175735519479E+00
     atom #    8    pol.  2
     -0.173744338398E+02      0.177242948806E+01      0.567404845001E-07
      0.177242948806E+01      0.199039057958E+02      0.944766336932E-07
      0.567404845001E-07      0.944766336932E-07     -0.101454973400E+00
     atom #    8    pol.  3
     -0.881326234047E-07      0.656788167212E-07      0.286048326680E+00
      0.656788167212E-07      0.109347546611E-06     -0.164930872325E+00
      0.286048326680E+00     -0.164930872325E+00     -0.416086954632E-08
     atom #    9    pol.  1
      0.418200397897E+00      0.206857460907E+02      0.104578271011E-06
      0.206857460907E+02      0.396282904462E+01     -0.361337362627E-07
      0.104578271011E-06     -0.361337362627E-07     -0.175735519479E+00
     atom #    9    pol.  2
      0.173744338398E+02     -0.177242948806E+01     -0.567404845001E-07
     -0.177242948806E+01     -0.199039057958E+02     -0.944766336932E-07
     -0.567404845001E-07     -0.944766336932E-07      0.101454973400E+00
     atom #    9    pol.  3
      0.881326234047E-07     -0.656788167212E-07     -0.286048326680E+00
     -0.656788167212E-07     -0.109347546611E-06      0.164930872325E+00
     -0.286048326680E+00      0.164930872325E+00      0.416086954632E-08
     atom #    10    pol.  1
     -0.616515024887E-01     -0.106652082622E+02     -0.980508069354E+00
     -0.106652082622E+02     -0.165305009742E+01      0.194068069699E-01
     -0.980508069354E+00      0.194068069699E-01      0.851315146410E-01
     atom #    10    pol.  2
     -0.925139458891E+01      0.795729986772E+00      0.194223810530E-01
      0.795729986772E+00      0.102414154003E+02     -0.958033131991E+00
      0.194223810530E-01     -0.958033131991E+00     -0.491171009766E-01
     atom #    10    pol.  3
     -0.135884675848E+02     -0.702027035874E+00      0.109911705383E+00
     -0.702027035874E+00     -0.143990324010E+02     -0.635244529183E-01
      0.109911705383E+00     -0.635244529183E-01     -0.375412849108E+02
     atom #    11    pol.  1
      0.616515822210E-01      0.106652082555E+02     -0.980507960921E+00
      0.106652082555E+02      0.165305017166E+01      0.194067659354E-01
     -0.980507960921E+00      0.194067659354E-01     -0.851313113561E-01
     atom #    11    pol.  2
      0.925139444803E+01     -0.795729988927E+00      0.194223225875E-01
     -0.795729988927E+00     -0.102414155693E+02     -0.958033230084E+00
      0.194223225875E-01     -0.958033230084E+00      0.491166927439E-01
     atom #    11    pol.  3
     -0.135884674906E+02     -0.702027101907E+00     -0.109911442560E+00
     -0.702027101907E+00     -0.143990325119E+02      0.635239127040E-01
     -0.109911442560E+00      0.635239127040E-01     -0.375412849074E+02
     atom #    12    pol.  1
     -0.616515822210E-01     -0.106652082555E+02      0.980507960921E+00
     -0.106652082555E+02     -0.165305017166E+01     -0.194067659354E-01
      0.980507960921E+00     -0.194067659354E-01      0.851313113561E-01
     atom #    12    pol.  2
     -0.925139444803E+01      0.795729988927E+00     -0.194223225875E-01
      0.795729988927E+00      0.102414155693E+02      0.958033230084E+00
     -0.194223225875E-01      0.958033230084E+00     -0.491166927439E-01
     atom #    12    pol.  3
      0.135884674906E+02      0.702027101907E+00      0.109911442560E+00
      0.702027101907E+00      0.143990325119E+02     -0.635239127040E-01
      0.109911442560E+00     -0.635239127040E-01      0.375412849074E+02
     atom #    13    pol.  1
      0.616515024887E-01      0.106652082622E+02      0.980508069354E+00
      0.106652082622E+02      0.165305009742E+01     -0.194068069699E-01
      0.980508069354E+00     -0.194068069699E-01     -0.851315146410E-01
     atom #    13    pol.  2
      0.925139458891E+01     -0.795729986772E+00     -0.194223810530E-01
     -0.795729986772E+00     -0.102414154003E+02      0.958033131991E+00
     -0.194223810530E-01      0.958033131991E+00      0.491171009766E-01
     atom #    13    pol.  3
      0.135884675848E+02      0.702027035874E+00     -0.109911705383E+00
      0.702027035874E+00      0.143990324010E+02      0.635244529183E-01
     -0.109911705383E+00      0.635244529183E-01      0.375412849108E+02

     Diagonalizing the dynamical matrix

     q = (    0.000000000   0.000000000   0.000000000 ) 

 **************************************************************************
     freq (    1) =      -0.158524 [THz] =      -5.287805 [cm-1]
 (  0.000970  0.000000 -0.275155  0.000000 -0.022844  0.000000 ) 
 (  0.000993  0.000000 -0.277020  0.000000 -0.022861  0.000000 ) 
 (  0.000990  0.000000 -0.275481  0.000000 -0.022778  0.000000 ) 
 (  0.000982  0.000000 -0.275289  0.000000 -0.022818  0.000000 ) 
 (  0.000994  0.000000 -0.277062  0.000000 -0.022833  0.000000 ) 
 (  0.000993  0.000000 -0.275461  0.000000 -0.022766  0.000000 ) 
 (  0.000988  0.000000 -0.276686  0.000000 -0.022864  0.000000 ) 
 (  0.001032  0.000000 -0.275262  0.000000 -0.022490  0.000000 ) 
 (  0.001089  0.000000 -0.278620  0.000000 -0.020892  0.000000 ) 
 (  0.001089  0.000000 -0.278555  0.000000 -0.020900  0.000000 ) 
 (  0.001032  0.000000 -0.275290  0.000000 -0.022498  0.000000 ) 
 (  0.001087  0.000000 -0.278616  0.000000 -0.020909  0.000000 ) 
 (  0.001032  0.000000 -0.275296  0.000000 -0.022464  0.000000 ) 
     freq (    2) =      -0.142954 [THz] =      -4.768443 [cm-1]
 (  0.056795  0.000000  0.022047  0.000000 -0.270801  0.000000 ) 
 (  0.056924  0.000000  0.022007  0.000000 -0.271222  0.000000 ) 
 (  0.056949  0.000000  0.022135  0.000000 -0.270936  0.000000 ) 
 (  0.056872  0.000000  0.022087  0.000000 -0.270889  0.000000 ) 
 (  0.056951  0.000000  0.021983  0.000000 -0.271221  0.000000 ) 
 (  0.056981  0.000000  0.022133  0.000000 -0.270943  0.000000 ) 
 (  0.056890  0.000000  0.022004  0.000000 -0.271004  0.000000 ) 
 (  0.058144  0.000000  0.022247  0.000000 -0.269091  0.000000 ) 
 (  0.058654  0.000000  0.022247  0.000000 -0.270310  0.000000 ) 
 (  0.058652  0.000000  0.022246  0.000000 -0.270249  0.000000 ) 
 (  0.058145  0.000000  0.022260  0.000000 -0.269113  0.000000 ) 
 (  0.058638  0.000000  0.022232  0.000000 -0.270300  0.000000 ) 
 (  0.058144  0.000000  0.022251  0.000000 -0.269073  0.000000 ) 
     freq (    3) =      -0.132522 [THz] =      -4.420458 [cm-1]
 ( -0.268384  0.000000  0.003578  0.000000 -0.056807  0.000000 ) 
 ( -0.268884  0.000000  0.003582  0.000000 -0.057034  0.000000 ) 
 ( -0.268897  0.000000  0.003602  0.000000 -0.056747  0.000000 ) 
 ( -0.268677  0.000000  0.003592  0.000000 -0.056771  0.000000 ) 
 ( -0.269014  0.000000  0.003578  0.000000 -0.057059  0.000000 ) 
 ( -0.268984  0.000000  0.003602  0.000000 -0.056764  0.000000 ) 
 ( -0.268638  0.000000  0.003579  0.000000 -0.056926  0.000000 ) 
 ( -0.273796  0.000000  0.003756  0.000000 -0.057823  0.000000 ) 
 ( -0.274790  0.000000  0.003726  0.000000 -0.057982  0.000000 ) 
 ( -0.274761  0.000000  0.003726  0.000000 -0.057980  0.000000 ) 
 ( -0.273737  0.000000  0.003759  0.000000 -0.057803  0.000000 ) 
 ( -0.274772  0.000000  0.003723  0.000000 -0.057963  0.000000 ) 
 ( -0.273796  0.000000  0.003756  0.000000 -0.057832  0.000000 ) 
     freq (    4) =       0.656013 [THz] =      21.882247 [cm-1]
 (  0.182884  0.000000 -0.143075  0.000000  0.000034  0.000000 ) 
 (  0.155812  0.000000 -0.122122  0.000000 -0.000135  0.000000 ) 
 (  0.170751  0.000000 -0.133560  0.000000  0.000155  0.000000 ) 
 (  0.177971  0.000000 -0.139247  0.000000  0.000174  0.000000 ) 
 (  0.151567  0.000000 -0.118712  0.000000 -0.000185  0.000000 ) 
 (  0.166291  0.000000 -0.129965  0.000000  0.000154  0.000000 ) 
 (  0.161421  0.000000 -0.126543  0.000000 -0.000044  0.000000 ) 
 ( -0.256028  0.000000  0.201155  0.000000 -0.000009  0.000000 ) 
 ( -0.273181  0.000000  0.219961  0.000000 -0.000529  0.000000 ) 
 ( -0.275326  0.000000  0.221663  0.000000 -0.000505  0.000000 ) 
 ( -0.252473  0.000000  0.198314  0.000000 -0.000008  0.000000 ) 
 ( -0.269879  0.000000  0.217304  0.000000 -0.000504  0.000000 ) 
 ( -0.258438  0.000000  0.203162  0.000000 -0.000034  0.000000 ) 
     freq (    5) =       0.668299 [THz] =      22.292064 [cm-1]
 ( -0.144554  0.000000 -0.180886  0.000000  0.000029  0.000000 ) 
 ( -0.122791  0.000000 -0.153914  0.000000  0.000064  0.000000 ) 
 ( -0.134933  0.000000 -0.168850  0.000000  0.000123  0.000000 ) 
 ( -0.140807  0.000000 -0.176237  0.000000  0.000066  0.000000 ) 
 ( -0.119387  0.000000 -0.149540  0.000000  0.000092  0.000000 ) 
 ( -0.131224  0.000000 -0.164077  0.000000  0.000131  0.000000 ) 
 ( -0.127295  0.000000 -0.159591  0.000000  0.000031  0.000000 ) 
 (  0.198006  0.000000  0.248303  0.000000  0.000118  0.000000 ) 
 (  0.220259  0.000000  0.283691  0.000000  0.000394  0.000000 ) 
 (  0.221988  0.000000  0.285881  0.000000  0.000385  0.000000 ) 
 (  0.194988  0.000000  0.244447  0.000000  0.000121  0.000000 ) 
 (  0.217583  0.000000  0.280250  0.000000  0.000395  0.000000 ) 
 (  0.200083  0.000000  0.251058  0.000000  0.000124  0.000000 ) 
     freq (    6) =       0.879117 [THz] =      29.324172 [cm-1]
 (  0.006412  0.000000 -0.003807  0.000000 -0.000678  0.000000 ) 
 ( -0.057616  0.000000  0.037769  0.000000 -0.001018  0.000000 ) 
 (  0.035486  0.000000 -0.022822  0.000000 -0.000532  0.000000 ) 
 (  0.022652  0.000000 -0.014408  0.000000 -0.000609  0.000000 ) 
 ( -0.061846  0.000000  0.040469  0.000000 -0.000832  0.000000 ) 
 (  0.040288  0.000000 -0.025959  0.000000 -0.000510  0.000000 ) 
 ( -0.049091  0.000000  0.032273  0.000000 -0.000764  0.000000 ) 
 (  0.349010  0.000000 -0.226203  0.000000  0.000450  0.000000 ) 
 ( -0.332575  0.000000  0.212397  0.000000  0.001226  0.000000 ) 
 ( -0.328696  0.000000  0.209885  0.000000  0.001229  0.000000 ) 
 (  0.350145  0.000000 -0.226964  0.000000  0.000432  0.000000 ) 
 ( -0.334100  0.000000  0.213379  0.000000  0.001205  0.000000 ) 
 (  0.345381  0.000000 -0.223909  0.000000  0.000470  0.000000 ) 
     freq (    7) =       0.892031 [THz] =      29.754964 [cm-1]
 (  0.002173  0.000000  0.003069  0.000000  0.001535  0.000000 ) 
 ( -0.040510  0.000000 -0.063856  0.000000  0.001497  0.000000 ) 
 (  0.022264  0.000000  0.034736  0.000000  0.001504  0.000000 ) 
 (  0.013244  0.000000  0.020498  0.000000  0.001522  0.000000 ) 
 ( -0.043208  0.000000 -0.068015  0.000000  0.001473  0.000000 ) 
 (  0.025628  0.000000  0.040022  0.000000  0.001443  0.000000 ) 
 ( -0.035039  0.000000 -0.055333  0.000000  0.001529  0.000000 ) 
 (  0.227507  0.000000  0.355401  0.000000 -0.003192  0.000000 ) 
 ( -0.210605  0.000000 -0.324681  0.000000 -0.001427  0.000000 ) 
 ( -0.208006  0.000000 -0.320622  0.000000 -0.001459  0.000000 ) 
 (  0.228182  0.000000  0.356501  0.000000 -0.003140  0.000000 ) 
 ( -0.211700  0.000000 -0.326382  0.000000 -0.001386  0.000000 ) 
 (  0.225157  0.000000  0.351812  0.000000 -0.003188  0.000000 ) 
     freq (    8) =       1.074813 [THz] =      35.851895 [cm-1]
 (  0.000457  0.000000 -0.000620  0.000000  0.221723  0.000000 ) 
 (  0.001088  0.000000  0.000402  0.000000  0.205935  0.000000 ) 
 ( -0.000150  0.000000 -0.000946  0.000000  0.212302  0.000000 ) 
 (  0.000055  0.000000 -0.000753  0.000000  0.218008  0.000000 ) 
 (  0.001238  0.000000  0.000416  0.000000  0.198871  0.000000 ) 
 (  0.000162  0.000000 -0.001176  0.000000  0.204125  0.000000 ) 
 (  0.000950  0.000000  0.000317  0.000000  0.214315  0.000000 ) 
 (  0.000203  0.000000 -0.003929  0.000000 -0.338568  0.000000 ) 
 (  0.001333  0.000000  0.002622  0.000000 -0.341763  0.000000 ) 
 (  0.001271  0.000000  0.002591  0.000000 -0.343980  0.000000 ) 
 (  0.000202  0.000000 -0.003963  0.000000 -0.331902  0.000000 ) 
 (  0.001466  0.000000  0.002610  0.000000 -0.335414  0.000000 ) 
 (  0.000275  0.000000 -0.003948  0.000000 -0.340862  0.000000 ) 
     freq (    9) =       1.442429 [THz] =      48.114248 [cm-1]
 (  0.000101  0.000000  0.000790  0.000000 -0.001764  0.000000 ) 
 (  0.000985  0.000000 -0.000503  0.000000  0.024381  0.000000 ) 
 ( -0.000600  0.000000  0.001046  0.000000 -0.020003  0.000000 ) 
 ( -0.000451  0.000000  0.000933  0.000000 -0.010647  0.000000 ) 
 (  0.000916  0.000000 -0.000516  0.000000  0.030940  0.000000 ) 
 ( -0.000208  0.000000  0.000911  0.000000 -0.027088  0.000000 ) 
 (  0.000886  0.000000 -0.000355  0.000000  0.012345  0.000000 ) 
 ( -0.000928  0.000000 -0.000156  0.000000 -0.412342  0.000000 ) 
 (  0.000477  0.000000  0.001184  0.000000  0.409012  0.000000 ) 
 (  0.000366  0.000000  0.001215  0.000000  0.400913  0.000000 ) 
 ( -0.001034  0.000000 -0.000141  0.000000 -0.411119  0.000000 ) 
 (  0.000564  0.000000  0.001144  0.000000  0.407998  0.000000 ) 
 ( -0.000754  0.000000 -0.000172  0.000000 -0.404353  0.000000 ) 
     freq (   10) =       1.711035 [THz] =      57.073995 [cm-1]
 (  0.045973  0.000000 -0.123637  0.000000  0.000227  0.000000 ) 
 ( -0.167992  0.000000  0.461581  0.000000 -0.001693  0.000000 ) 
 (  0.107880  0.000000 -0.306086  0.000000  0.000734  0.000000 ) 
 (  0.085076  0.000000 -0.236236  0.000000  0.000636  0.000000 ) 
 ( -0.174061  0.000000  0.477482  0.000000 -0.000929  0.000000 ) 
 (  0.111645  0.000000 -0.316472  0.000000  0.000685  0.000000 ) 
 ( -0.143990  0.000000  0.399684  0.000000 -0.000315  0.000000 ) 
 ( -0.015381  0.000000  0.048608  0.000000 -0.001151  0.000000 ) 
 (  0.022178  0.000000 -0.064918  0.000000  0.001150  0.000000 ) 
 (  0.022953  0.000000 -0.067171  0.000000  0.001136  0.000000 ) 
 ( -0.014585  0.000000  0.046018  0.000000 -0.001124  0.000000 ) 
 (  0.020787  0.000000 -0.060894  0.000000  0.001113  0.000000 ) 
 ( -0.015771  0.000000  0.049866  0.000000 -0.001119  0.000000 ) 
     freq (   11) =       1.715073 [THz] =      57.208681 [cm-1]
 ( -0.123463  0.000000 -0.043120  0.000000 -0.000504  0.000000 ) 
 (  0.462616  0.000000  0.165278  0.000000  0.001050  0.000000 ) 
 ( -0.304393  0.000000 -0.112259  0.000000 -0.001019  0.000000 ) 
 ( -0.235462  0.000000 -0.085014  0.000000 -0.000877  0.000000 ) 
 (  0.478767  0.000000  0.170768  0.000000  0.000410  0.000000 ) 
 ( -0.314839  0.000000 -0.116009  0.000000 -0.001003  0.000000 ) 
 (  0.400155  0.000000  0.144438  0.000000 -0.000089  0.000000 ) 
 (  0.047474  0.000000  0.019249  0.000000  0.000682  0.000000 ) 
 ( -0.064286  0.000000 -0.024404  0.000000  0.000011  0.000000 ) 
 ( -0.066532  0.000000 -0.025252  0.000000  0.000014  0.000000 ) 
 (  0.044930  0.000000  0.018194  0.000000  0.000647  0.000000 ) 
 ( -0.060281  0.000000 -0.022899  0.000000  0.000029  0.000000 ) 
 (  0.048701  0.000000  0.019755  0.000000  0.000671  0.000000 ) 
     freq (   12) =       3.156746 [THz] =     105.297711 [cm-1]
 (  0.430853  0.000000 -0.252776  0.000000 -0.002457  0.000000 ) 
 ( -0.137272  0.000000  0.080506  0.000000 -0.007621  0.000000 ) 
 ( -0.464991  0.000000  0.272471  0.000000  0.009320  0.000000 ) 
 ( -0.040040  0.000000  0.023191  0.000000  0.008281  0.000000 ) 
 ( -0.162649  0.000000  0.095380  0.000000 -0.007144  0.000000 ) 
 ( -0.539928  0.000000  0.316331  0.000000  0.012040  0.000000 ) 
 ( -0.053772  0.000000  0.031516  0.000000 -0.005424  0.000000 ) 
 (  0.015712  0.000000 -0.009217  0.000000 -0.000192  0.000000 ) 
 (  0.004502  0.000000 -0.002639  0.000000  0.000513  0.000000 ) 
 (  0.005678  0.000000 -0.003331  0.000000  0.000450  0.000000 ) 
 (  0.011343  0.000000 -0.006654  0.000000 -0.000354  0.000000 ) 
 (  0.002890  0.000000 -0.001693  0.000000  0.000320  0.000000 ) 
 (  0.019121  0.000000 -0.011218  0.000000 -0.000245  0.000000 ) 
     freq (   13) =       3.217539 [THz] =     107.325539 [cm-1]
 (  0.252967  0.000000  0.431703  0.000000 -0.000041  0.000000 ) 
 ( -0.083212  0.000000 -0.141940  0.000000 -0.000653  0.000000 ) 
 ( -0.271985  0.000000 -0.463602  0.000000  0.000593  0.000000 ) 
 ( -0.015664  0.000000 -0.026229  0.000000  0.000325  0.000000 ) 
 ( -0.098870  0.000000 -0.168633  0.000000 -0.000677  0.000000 ) 
 ( -0.315524  0.000000 -0.537720  0.000000  0.000655  0.000000 ) 
 ( -0.034624  0.000000 -0.059015  0.000000 -0.000415  0.000000 ) 
 (  0.009478  0.000000  0.016173  0.000000  0.000171  0.000000 ) 
 (  0.002777  0.000000  0.004737  0.000000 -0.000085  0.000000 ) 
 (  0.003558  0.000000  0.006071  0.000000 -0.000085  0.000000 ) 
 (  0.006607  0.000000  0.011273  0.000000  0.000185  0.000000 ) 
 (  0.001761  0.000000  0.003004  0.000000 -0.000090  0.000000 ) 
 (  0.011581  0.000000  0.019762  0.000000  0.000166  0.000000 ) 
     freq (   14) =       4.091687 [THz] =     136.483984 [cm-1]
 ( -0.005570  0.000000  0.002884  0.000000  0.048713  0.000000 ) 
 (  0.003361  0.000000 -0.001721  0.000000 -0.480734  0.000000 ) 
 (  0.005639  0.000000 -0.002635  0.000000  0.411532  0.000000 ) 
 ( -0.003104  0.000000  0.001893  0.000000  0.237673  0.000000 ) 
 (  0.003577  0.000000 -0.001793  0.000000 -0.521901  0.000000 ) 
 (  0.005325  0.000000 -0.002366  0.000000  0.443241  0.000000 ) 
 (  0.001451  0.000000 -0.000721  0.000000 -0.261770  0.000000 ) 
 ( -0.000207  0.000000  0.000124  0.000000 -0.021260  0.000000 ) 
 (  0.000098  0.000000 -0.000007  0.000000  0.026772  0.000000 ) 
 (  0.000182  0.000000 -0.000084  0.000000  0.029220  0.000000 ) 
 ( -0.000185  0.000000  0.000060  0.000000 -0.014967  0.000000 ) 
 ( -0.000056  0.000000  0.000104  0.000000  0.020498  0.000000 ) 
 (  0.000019  0.000000  0.000035  0.000000 -0.021958  0.000000 ) 
     freq (   15) =       6.003356 [THz] =     200.250403 [cm-1]
 (  0.002193  0.000000 -0.001244  0.000000  0.522946  0.000000 ) 
 ( -0.000598  0.000000  0.000182  0.000000 -0.305193  0.000000 ) 
 ( -0.004553  0.000000  0.002561  0.000000 -0.445354  0.000000 ) 
 (  0.001402  0.000000 -0.000713  0.000000  0.039104  0.000000 ) 
 ( -0.004714  0.000000  0.002685  0.000000 -0.372554  0.000000 ) 
 (  0.000138  0.000000 -0.000179  0.000000 -0.542372  0.000000 ) 
 (  0.004920  0.000000 -0.003056  0.000000  0.006855  0.000000 ) 
 (  0.000204  0.000000 -0.000033  0.000000  0.010418  0.000000 ) 
 (  0.000009  0.000000 -0.000027  0.000000  0.008999  0.000000 ) 
 ( -0.000072  0.000000  0.000030  0.000000  0.010133  0.000000 ) 
 ( -0.000103  0.000000 -0.000073  0.000000  0.000996  0.000000 ) 
 (  0.000189  0.000000 -0.000073  0.000000  0.001329  0.000000 ) 
 (  0.000031  0.000000  0.000191  0.000000  0.010455  0.000000 ) 
     freq (   16) =       8.514729 [THz] =     284.020788 [cm-1]
 ( -0.010384  0.000000  0.006088  0.000000 -0.001729  0.000000 ) 
 (  0.006213  0.000000 -0.003590  0.000000 -0.000468  0.000000 ) 
 ( -0.006877  0.000000  0.004009  0.000000  0.000800  0.000000 ) 
 ( -0.090551  0.000000  0.053045  0.000000  0.001145  0.000000 ) 
 ( -0.565045  0.000000  0.330966  0.000000  0.001907  0.000000 ) 
 (  0.079197  0.000000 -0.046348  0.000000  0.001928  0.000000 ) 
 (  0.633374  0.000000 -0.370974  0.000000  0.004504  0.000000 ) 
 ( -0.000320  0.000000  0.000188  0.000000  0.000058  0.000000 ) 
 (  0.001617  0.000000 -0.000945  0.000000  0.000096  0.000000 ) 
 (  0.070005  0.000000 -0.041044  0.000000 -0.000102  0.000000 ) 
 ( -0.002614  0.000000  0.001548  0.000000 -0.000076  0.000000 ) 
 ( -0.067222  0.000000  0.039412  0.000000 -0.000480  0.000000 ) 
 (  0.001761  0.000000 -0.001047  0.000000 -0.000206  0.000000 ) 
     freq (   17) =       8.547107 [THz] =     285.100791 [cm-1]
 (  0.005577  0.000000  0.009533  0.000000 -0.000024  0.000000 ) 
 ( -0.004112  0.000000 -0.006937  0.000000  0.000017  0.000000 ) 
 (  0.003590  0.000000  0.006094  0.000000  0.000009  0.000000 ) 
 (  0.055415  0.000000  0.094611  0.000000  0.000007  0.000000 ) 
 (  0.330740  0.000000  0.564671  0.000000  0.000016  0.000000 ) 
 ( -0.046449  0.000000 -0.079221  0.000000 -0.000032  0.000000 ) 
 ( -0.367645  0.000000 -0.627656  0.000000 -0.000043  0.000000 ) 
 (  0.000249  0.000000  0.000426  0.000000 -0.000007  0.000000 ) 
 ( -0.000904  0.000000 -0.001537  0.000000  0.000010  0.000000 ) 
 ( -0.053666  0.000000 -0.091738  0.000000  0.000008  0.000000 ) 
 (  0.003714  0.000000  0.006407  0.000000 -0.000015  0.000000 ) 
 (  0.051882  0.000000  0.088689  0.000000  0.000017  0.000000 ) 
 ( -0.003151  0.000000 -0.005446  0.000000 -0.000007  0.000000 ) 
     freq (   18) =       8.655690 [THz] =     288.722729 [cm-1]
 ( -0.000159  0.000000 -0.000336  0.000000 -0.000032  0.000000 ) 
 (  0.000498  0.000000  0.000999  0.000000  0.000012  0.000000 ) 
 (  0.003404  0.000000  0.006525  0.000000  0.000023  0.000000 ) 
 (  0.011463  0.000000  0.021693  0.000000 -0.000008  0.000000 ) 
 (  0.035050  0.000000  0.065039  0.000000  0.000026  0.000000 ) 
 ( -0.012502  0.000000 -0.023785  0.000000  0.000044  0.000000 ) 
 ( -0.037831  0.000000 -0.070242  0.000000  0.000061  0.000000 ) 
 ( -0.000817  0.000000 -0.001543  0.000000 -0.000040  0.000000 ) 
 ( -0.000719  0.000000 -0.001377  0.000000 -0.000044  0.000000 ) 
 (  0.231826  0.000000  0.443734  0.000000  0.000065  0.000000 ) 
 ( -0.225918  0.000000 -0.437034  0.000000  0.000063  0.000000 ) 
 ( -0.233276  0.000000 -0.446575  0.000000  0.000007  0.000000 ) 
 (  0.225081  0.000000  0.435433  0.000000  0.000066  0.000000 ) 
     freq (   19) =       8.660222 [THz] =     288.873905 [cm-1]
 ( -0.000445  0.000000  0.000249  0.000000  0.000205  0.000000 ) 
 (  0.001333  0.000000 -0.000714  0.000000  0.000370  0.000000 ) 
 (  0.006028  0.000000 -0.003128  0.000000 -0.000165  0.000000 ) 
 (  0.018887  0.000000 -0.009630  0.000000 -0.000051  0.000000 ) 
 (  0.050286  0.000000 -0.024851  0.000000 -0.000592  0.000000 ) 
 ( -0.021527  0.000000  0.011059  0.000000 -0.000295  0.000000 ) 
 ( -0.054680  0.000000  0.027059  0.000000 -0.000769  0.000000 ) 
 ( -0.001531  0.000000  0.000781  0.000000  0.000853  0.000000 ) 
 ( -0.001006  0.000000  0.000521  0.000000  0.000824  0.000000 ) 
 (  0.465192  0.000000 -0.240563  0.000000 -0.001679  0.000000 ) 
 ( -0.416117  0.000000  0.217969  0.000000 -0.001276  0.000000 ) 
 ( -0.468360  0.000000  0.242242  0.000000 -0.000869  0.000000 ) 
 (  0.414592  0.000000 -0.217182  0.000000 -0.001308  0.000000 ) 
     freq (   20) =       8.695907 [THz] =     290.064221 [cm-1]
 (  0.001000  0.000000  0.001986  0.000000  0.000028  0.000000 ) 
 (  0.000288  0.000000  0.000636  0.000000 -0.000045  0.000000 ) 
 ( -0.002318  0.000000 -0.004608  0.000000 -0.000003  0.000000 ) 
 (  0.000381  0.000000  0.000376  0.000000 -0.000003  0.000000 ) 
 (  0.030371  0.000000  0.059105  0.000000  0.000012  0.000000 ) 
 (  0.001980  0.000000  0.004222  0.000000  0.000014  0.000000 ) 
 ( -0.032384  0.000000 -0.063082  0.000000  0.000018  0.000000 ) 
 ( -0.000517  0.000000 -0.001066  0.000000  0.000043  0.000000 ) 
 (  0.000665  0.000000  0.001345  0.000000 -0.000034  0.000000 ) 
 (  0.216538  0.000000  0.436747  0.000000  0.000118  0.000000 ) 
 (  0.227070  0.000000  0.453203  0.000000 -0.000104  0.000000 ) 
 ( -0.215827  0.000000 -0.435450  0.000000  0.000056  0.000000 ) 
 ( -0.228291  0.000000 -0.455624  0.000000 -0.000105  0.000000 ) 
     freq (   21) =       8.699612 [THz] =     290.187818 [cm-1]
 (  0.001924  0.000000 -0.000951  0.000000  0.000138  0.000000 ) 
 (  0.000824  0.000000 -0.000437  0.000000  0.000224  0.000000 ) 
 ( -0.004847  0.000000  0.002398  0.000000 -0.000075  0.000000 ) 
 ( -0.003372  0.000000  0.001870  0.000000  0.000152  0.000000 ) 
 (  0.045432  0.000000 -0.021831  0.000000 -0.000466  0.000000 ) 
 (  0.007398  0.000000 -0.003814  0.000000 -0.000237  0.000000 ) 
 ( -0.048800  0.000000  0.023485  0.000000 -0.000523  0.000000 ) 
 ( -0.001027  0.000000  0.000526  0.000000 -0.001098  0.000000 ) 
 (  0.001610  0.000000 -0.000808  0.000000  0.000731  0.000000 ) 
 (  0.417340  0.000000 -0.209106  0.000000 -0.001396  0.000000 ) 
 (  0.472465  0.000000 -0.234780  0.000000  0.001418  0.000000 ) 
 ( -0.416543  0.000000  0.208768  0.000000 -0.000633  0.000000 ) 
 ( -0.474767  0.000000  0.235913  0.000000  0.001568  0.000000 ) 
     freq (   22) =       9.208013 [THz] =     307.146249 [cm-1]
 (  0.051329  0.000000 -0.029471  0.000000 -0.000546  0.000000 ) 
 ( -0.011554  0.000000  0.006623  0.000000  0.000689  0.000000 ) 
 ( -0.171998  0.000000  0.098758  0.000000  0.002086  0.000000 ) 
 ( -0.456133  0.000000  0.261970  0.000000  0.000413  0.000000 ) 
 (  0.086864  0.000000 -0.049828  0.000000  0.000549  0.000000 ) 
 (  0.705164  0.000000 -0.405012  0.000000 -0.005507  0.000000 ) 
 ( -0.076819  0.000000  0.044067  0.000000 -0.001277  0.000000 ) 
 ( -0.001503  0.000000  0.000863  0.000000 -0.000002  0.000000 ) 
 ( -0.000206  0.000000  0.000118  0.000000 -0.000217  0.000000 ) 
 (  0.001645  0.000000 -0.000942  0.000000 -0.000189  0.000000 ) 
 ( -0.021353  0.000000  0.012241  0.000000  0.000357  0.000000 ) 
 ( -0.002110  0.000000  0.001209  0.000000  0.000568  0.000000 ) 
 (  0.018964  0.000000 -0.010871  0.000000  0.000642  0.000000 ) 
     freq (   23) =       9.257493 [THz] =     308.796729 [cm-1]
 (  0.029695  0.000000  0.051694  0.000000  0.000007  0.000000 ) 
 ( -0.007576  0.000000 -0.013170  0.000000  0.000000  0.000000 ) 
 ( -0.101624  0.000000 -0.176910  0.000000 -0.000021  0.000000 ) 
 ( -0.256446  0.000000 -0.446540  0.000000 -0.000010  0.000000 ) 
 (  0.052078  0.000000  0.090589  0.000000 -0.000002  0.000000 ) 
 (  0.407532  0.000000  0.709653  0.000000 -0.000002  0.000000 ) 
 ( -0.043963  0.000000 -0.076471  0.000000  0.000007  0.000000 ) 
 ( -0.000843  0.000000 -0.001467  0.000000  0.000034  0.000000 ) 
 ( -0.000115  0.000000 -0.000201  0.000000 -0.000028  0.000000 ) 
 (  0.001026  0.000000  0.001784  0.000000 -0.000029  0.000000 ) 
 ( -0.012132  0.000000 -0.021091  0.000000  0.000035  0.000000 ) 
 ( -0.001322  0.000000 -0.002298  0.000000 -0.000042  0.000000 ) 
 (  0.010371  0.000000  0.018027  0.000000  0.000044  0.000000 ) 
     freq (   24) =      11.481368 [THz] =     382.977219 [cm-1]
 (  0.002004  0.000000 -0.001143  0.000000  0.000394  0.000000 ) 
 (  0.350783  0.000000 -0.213019  0.000000  0.004067  0.000000 ) 
 ( -0.037338  0.000000  0.022947  0.000000  0.006578  0.000000 ) 
 (  0.082526  0.000000 -0.050905  0.000000 -0.001976  0.000000 ) 
 ( -0.572741  0.000000  0.347830  0.000000 -0.005427  0.000000 ) 
 (  0.056481  0.000000 -0.034719  0.000000 -0.016857  0.000000 ) 
 ( -0.517223  0.000000  0.314097  0.000000 -0.010126  0.000000 ) 
 ( -0.000622  0.000000  0.000370  0.000000 -0.000018  0.000000 ) 
 ( -0.004249  0.000000  0.002845  0.000000 -0.000223  0.000000 ) 
 (  0.006378  0.000000 -0.004279  0.000000 -0.000178  0.000000 ) 
 (  0.000640  0.000000 -0.000373  0.000000  0.000230  0.000000 ) 
 (  0.007921  0.000000 -0.005196  0.000000  0.000727  0.000000 ) 
 (  0.000989  0.000000 -0.000589  0.000000  0.000125  0.000000 ) 
     freq (   25) =      11.494190 [THz] =     383.404896 [cm-1]
 (  0.000403  0.000000  0.000789  0.000000 -0.000018  0.000000 ) 
 ( -0.212249  0.000000 -0.349319  0.000000 -0.000089  0.000000 ) 
 (  0.028380  0.000000  0.047164  0.000000 -0.000139  0.000000 ) 
 ( -0.066570  0.000000 -0.110896  0.000000  0.000061  0.000000 ) 
 (  0.344703  0.000000  0.567350  0.000000  0.000133  0.000000 ) 
 ( -0.042854  0.000000 -0.071232  0.000000  0.000345  0.000000 ) 
 (  0.313295  0.000000  0.515624  0.000000  0.000220  0.000000 ) 
 (  0.000142  0.000000  0.000211  0.000000 -0.000000  0.000000 ) 
 (  0.008198  0.000000  0.013977  0.000000  0.000008  0.000000 ) 
 ( -0.012473  0.000000 -0.021269  0.000000  0.000016  0.000000 ) 
 (  0.000062  0.000000  0.000144  0.000000 -0.000019  0.000000 ) 
 ( -0.012983  0.000000 -0.022074  0.000000 -0.000015  0.000000 ) 
 ( -0.000252  0.000000 -0.000382  0.000000  0.000009  0.000000 ) 
     freq (   26) =      11.669984 [THz] =     389.268752 [cm-1]
 ( -0.000011  0.000000 -0.000017  0.000000 -0.000022  0.000000 ) 
 ( -0.006115  0.000000 -0.010581  0.000000 -0.000000  0.000000 ) 
 (  0.000810  0.000000  0.001408  0.000000  0.000046  0.000000 ) 
 ( -0.001370  0.000000 -0.002387  0.000000  0.000058  0.000000 ) 
 (  0.009606  0.000000  0.016623  0.000000  0.000025  0.000000 ) 
 ( -0.000899  0.000000 -0.001555  0.000000 -0.000137  0.000000 ) 
 (  0.008649  0.000000  0.014958  0.000000 -0.000023  0.000000 ) 
 (  0.141311  0.000000  0.247424  0.000000  0.000001  0.000000 ) 
 ( -0.157151  0.000000 -0.274707  0.000000  0.000005  0.000000 ) 
 (  0.236270  0.000000  0.413022  0.000000  0.000008  0.000000 ) 
 ( -0.212312  0.000000 -0.371649  0.000000 -0.000004  0.000000 ) 
 (  0.235599  0.000000  0.411866  0.000000  0.000007  0.000000 ) 
 ( -0.212220  0.000000 -0.371530  0.000000 -0.000007  0.000000 ) 
     freq (   27) =      11.680176 [THz] =     389.608721 [cm-1]
 (  0.000050  0.000000  0.000085  0.000000  0.000005  0.000000 ) 
 ( -0.005543  0.000000 -0.009619  0.000000 -0.000003  0.000000 ) 
 (  0.000687  0.000000  0.001187  0.000000 -0.000007  0.000000 ) 
 ( -0.002209  0.000000 -0.003824  0.000000 -0.000007  0.000000 ) 
 (  0.008683  0.000000  0.015066  0.000000  0.000002  0.000000 ) 
 ( -0.001360  0.000000 -0.002361  0.000000  0.000031  0.000000 ) 
 (  0.007912  0.000000  0.013728  0.000000 -0.000003  0.000000 ) 
 ( -0.157061  0.000000 -0.275674  0.000000  0.000000  0.000000 ) 
 ( -0.141545  0.000000 -0.247744  0.000000 -0.000003  0.000000 ) 
 (  0.212019  0.000000  0.371100  0.000000  0.000010  0.000000 ) 
 (  0.235755  0.000000  0.413697  0.000000 -0.000032  0.000000 ) 
 (  0.211976  0.000000  0.371041  0.000000 -0.000013  0.000000 ) 
 (  0.234950  0.000000  0.412334  0.000000  0.000033  0.000000 ) 
     freq (   28) =      11.693144 [THz] =     390.041308 [cm-1]
 ( -0.000020  0.000000  0.000012  0.000000 -0.000008  0.000000 ) 
 (  0.004294  0.000000 -0.002413  0.000000  0.000524  0.000000 ) 
 ( -0.000519  0.000000  0.000291  0.000000  0.000260  0.000000 ) 
 (  0.000951  0.000000 -0.000531  0.000000  0.000015  0.000000 ) 
 ( -0.006236  0.000000  0.003498  0.000000 -0.001128  0.000000 ) 
 (  0.000373  0.000000 -0.000204  0.000000 -0.001014  0.000000 ) 
 ( -0.005633  0.000000  0.003158  0.000000 -0.000055  0.000000 ) 
 ( -0.153872  0.000000  0.087903  0.000000 -0.000266  0.000000 ) 
 (  0.336293  0.000000 -0.192372  0.000000 -0.000114  0.000000 ) 
 ( -0.505820  0.000000  0.289354  0.000000  0.012819  0.000000 ) 
 (  0.231210  0.000000 -0.132052  0.000000  0.005637  0.000000 ) 
 ( -0.503431  0.000000  0.288001  0.000000 -0.012436  0.000000 ) 
 (  0.231596  0.000000 -0.132289  0.000000 -0.004998  0.000000 ) 
     freq (   29) =      11.701387 [THz] =     390.316247 [cm-1]
 (  0.000050  0.000000 -0.000030  0.000000 -0.000050  0.000000 ) 
 (  0.002575  0.000000 -0.001443  0.000000  0.000239  0.000000 ) 
 ( -0.000064  0.000000  0.000031  0.000000 -0.000218  0.000000 ) 
 (  0.000671  0.000000 -0.000364  0.000000  0.000244  0.000000 ) 
 ( -0.003724  0.000000  0.002084  0.000000 -0.000485  0.000000 ) 
 (  0.000933  0.000000 -0.000525  0.000000  0.001055  0.000000 ) 
 ( -0.003739  0.000000  0.002097  0.000000 -0.000095  0.000000 ) 
 (  0.336892  0.000000 -0.192136  0.000000  0.000068  0.000000 ) 
 (  0.154452  0.000000 -0.088068  0.000000 -0.000148  0.000000 ) 
 ( -0.231131  0.000000  0.131794  0.000000  0.007279  0.000000 ) 
 ( -0.505700  0.000000  0.288341  0.000000 -0.014343  0.000000 ) 
 ( -0.230962  0.000000  0.131704  0.000000 -0.007085  0.000000 ) 
 ( -0.504341  0.000000  0.287598  0.000000  0.013888  0.000000 ) 
     freq (   30) =      12.283318 [THz] =     409.727402 [cm-1]
 ( -0.006159  0.000000  0.003459  0.000000 -0.004697  0.000000 ) 
 ( -0.004183  0.000000  0.002342  0.000000  0.007579  0.000000 ) 
 ( -0.026043  0.000000  0.014648  0.000000  0.032756  0.000000 ) 
 (  0.077501  0.000000 -0.043572  0.000000  0.013819  0.000000 ) 
 (  0.005201  0.000000 -0.002931  0.000000 -0.019558  0.000000 ) 
 (  0.033497  0.000000 -0.018854  0.000000 -0.087556  0.000000 ) 
 (  0.010015  0.000000 -0.005608  0.000000  0.014333  0.000000 ) 
 ( -0.004099  0.000000  0.002342  0.000000 -0.002279  0.000000 ) 
 ( -0.004440  0.000000  0.002550  0.000000 -0.001340  0.000000 ) 
 (  0.006967  0.000000 -0.004012  0.000000  0.526920  0.000000 ) 
 (  0.006054  0.000000 -0.003454  0.000000 -0.459178  0.000000 ) 
 (  0.006319  0.000000 -0.003614  0.000000 -0.529899  0.000000 ) 
 (  0.006149  0.000000 -0.003516  0.000000  0.458621  0.000000 ) 
     freq (   31) =      12.321848 [THz] =     411.012607 [cm-1]
 (  0.038439  0.000000  0.060368  0.000000  0.000460  0.000000 ) 
 (  0.029061  0.000000  0.046367  0.000000  0.000083  0.000000 ) 
 (  0.153772  0.000000  0.239880  0.000000 -0.004503  0.000000 ) 
 ( -0.467698  0.000000 -0.731744  0.000000 -0.001759  0.000000 ) 
 ( -0.035094  0.000000 -0.056074  0.000000  0.000132  0.000000 ) 
 ( -0.198003  0.000000 -0.308857  0.000000  0.012807  0.000000 ) 
 ( -0.069883  0.000000 -0.111171  0.000000 -0.000264  0.000000 ) 
 (  0.000304  0.000000  0.000561  0.000000 -0.000107  0.000000 ) 
 ( -0.000074  0.000000 -0.000007  0.000000 -0.000018  0.000000 ) 
 (  0.000162  0.000000  0.000089  0.000000  0.006878  0.000000 ) 
 (  0.000045  0.000000 -0.000035  0.000000 -0.001297  0.000000 ) 
 (  0.000086  0.000000 -0.000029  0.000000 -0.006940  0.000000 ) 
 ( -0.000501  0.000000 -0.000920  0.000000  0.001396  0.000000 ) 
     freq (   32) =      12.323035 [THz] =     411.052199 [cm-1]
 ( -0.054174  0.000000  0.035262  0.000000 -0.009068  0.000000 ) 
 ( -0.033920  0.000000  0.022612  0.000000 -0.002183  0.000000 ) 
 ( -0.231009  0.000000  0.149217  0.000000  0.093162  0.000000 ) 
 (  0.684649  0.000000 -0.443662  0.000000  0.036073  0.000000 ) 
 (  0.040239  0.000000 -0.026905  0.000000 -0.000286  0.000000 ) 
 (  0.297998  0.000000 -0.192464  0.000000 -0.265924  0.000000 ) 
 (  0.084898  0.000000 -0.056288  0.000000  0.004737  0.000000 ) 
 (  0.000199  0.000000 -0.000097  0.000000  0.002222  0.000000 ) 
 (  0.000979  0.000000 -0.000549  0.000000 -0.000010  0.000000 ) 
 ( -0.001543  0.000000  0.000880  0.000000 -0.128664  0.000000 ) 
 ( -0.000825  0.000000  0.000502  0.000000  0.012655  0.000000 ) 
 ( -0.001458  0.000000  0.000806  0.000000  0.129076  0.000000 ) 
 ( -0.000295  0.000000  0.000139  0.000000 -0.013811  0.000000 ) 
     freq (   33) =      12.347336 [THz] =     411.862782 [cm-1]
 (  0.006789  0.000000 -0.003927  0.000000 -0.001526  0.000000 ) 
 (  0.003658  0.000000 -0.002110  0.000000 -0.004776  0.000000 ) 
 (  0.029549  0.000000 -0.017087  0.000000  0.025634  0.000000 ) 
 ( -0.086418  0.000000  0.049988  0.000000  0.017415  0.000000 ) 
 ( -0.004324  0.000000  0.002484  0.000000  0.012621  0.000000 ) 
 ( -0.038671  0.000000  0.022367  0.000000 -0.070383  0.000000 ) 
 ( -0.009441  0.000000  0.005459  0.000000 -0.012569  0.000000 ) 
 ( -0.003981  0.000000  0.002275  0.000000  0.002986  0.000000 ) 
 (  0.003288  0.000000 -0.001876  0.000000 -0.005300  0.000000 ) 
 ( -0.005251  0.000000  0.003005  0.000000 -0.452314  0.000000 ) 
 (  0.006019  0.000000 -0.003446  0.000000 -0.531669  0.000000 ) 
 ( -0.004619  0.000000  0.002620  0.000000  0.459509  0.000000 ) 
 (  0.006002  0.000000 -0.003424  0.000000  0.530802  0.000000 ) 
     freq (   34) =      12.507184 [THz] =     417.194746 [cm-1]
 (  0.016867  0.000000 -0.009727  0.000000 -0.028240  0.000000 ) 
 (  0.004760  0.000000 -0.002722  0.000000  0.019656  0.000000 ) 
 (  0.074476  0.000000 -0.042944  0.000000  0.300425  0.000000 ) 
 ( -0.214408  0.000000  0.123656  0.000000  0.126285  0.000000 ) 
 ( -0.003958  0.000000  0.002214  0.000000 -0.056005  0.000000 ) 
 ( -0.099883  0.000000  0.057621  0.000000 -0.885726  0.000000 ) 
 ( -0.017025  0.000000  0.009802  0.000000  0.008085  0.000000 ) 
 (  0.001283  0.000000 -0.000784  0.000000  0.004774  0.000000 ) 
 ( -0.000170  0.000000  0.000132  0.000000  0.000756  0.000000 ) 
 (  0.000197  0.000000 -0.000149  0.000000  0.018093  0.000000 ) 
 ( -0.001569  0.000000  0.000974  0.000000  0.102174  0.000000 ) 
 (  0.000339  0.000000 -0.000266  0.000000 -0.018213  0.000000 ) 
 ( -0.001997  0.000000  0.001215  0.000000 -0.104890  0.000000 ) 
     freq (   35) =      12.919408 [THz] =     430.945068 [cm-1]
 ( -0.000534  0.000000  0.000321  0.000000 -0.028861  0.000000 ) 
 ( -0.001895  0.000000  0.001092  0.000000  0.282269  0.000000 ) 
 ( -0.002999  0.000000  0.001770  0.000000 -0.022364  0.000000 ) 
 (  0.008510  0.000000 -0.005059  0.000000 -0.000291  0.000000 ) 
 (  0.001787  0.000000 -0.001032  0.000000 -0.923541  0.000000 ) 
 (  0.004193  0.000000 -0.002492  0.000000  0.055618  0.000000 ) 
 (  0.003114  0.000000 -0.001826  0.000000  0.247936  0.000000 ) 
 (  0.000001  0.000000  0.000010  0.000000 -0.000895  0.000000 ) 
 ( -0.000212  0.000000  0.000114  0.000000  0.006690  0.000000 ) 
 ( -0.000123  0.000000  0.000081  0.000000 -0.029458  0.000000 ) 
 (  0.000086  0.000000 -0.000030  0.000000 -0.002106  0.000000 ) 
 (  0.000799  0.000000 -0.000430  0.000000  0.020091  0.000000 ) 
 (  0.000014  0.000000 -0.000045  0.000000  0.004327  0.000000 ) 
     freq (   36) =      14.139800 [THz] =     471.652962 [cm-1]
 (  0.000121  0.000000 -0.000069  0.000000  0.008916  0.000000 ) 
 ( -0.000011  0.000000  0.000005  0.000000  0.005124  0.000000 ) 
 (  0.000073  0.000000 -0.000041  0.000000  0.015159  0.000000 ) 
 ( -0.001032  0.000000  0.000590  0.000000 -0.088238  0.000000 ) 
 (  0.000011  0.000000 -0.000007  0.000000  0.005323  0.000000 ) 
 (  0.000229  0.000000 -0.000136  0.000000  0.006460  0.000000 ) 
 ( -0.000109  0.000000  0.000066  0.000000 -0.028660  0.000000 ) 
 ( -0.000112  0.000000  0.000065  0.000000  0.264266  0.000000 ) 
 (  0.000203  0.000000 -0.000117  0.000000  0.331452  0.000000 ) 
 ( -0.001932  0.000000  0.001115  0.000000 -0.499989  0.000000 ) 
 (  0.001857  0.000000 -0.001065  0.000000 -0.401356  0.000000 ) 
 (  0.001331  0.000000 -0.000769  0.000000 -0.496541  0.000000 ) 
 ( -0.001509  0.000000  0.000868  0.000000 -0.391976  0.000000 ) 
     freq (   37) =      14.225000 [THz] =     474.494923 [cm-1]
 (  0.000022  0.000000 -0.000015  0.000000 -0.001125  0.000000 ) 
 (  0.000103  0.000000 -0.000060  0.000000 -0.003774  0.000000 ) 
 (  0.000173  0.000000 -0.000102  0.000000 -0.001086  0.000000 ) 
 ( -0.000250  0.000000  0.000170  0.000000  0.011020  0.000000 ) 
 ( -0.000205  0.000000  0.000125  0.000000  0.010261  0.000000 ) 
 ( -0.000368  0.000000  0.000211  0.000000 -0.007283  0.000000 ) 
 ( -0.000076  0.000000  0.000047  0.000000  0.005964  0.000000 ) 
 (  0.000133  0.000000 -0.000075  0.000000 -0.330887  0.000000 ) 
 (  0.000007  0.000000 -0.000004  0.000000  0.263839  0.000000 ) 
 ( -0.001433  0.000000  0.000832  0.000000 -0.405563  0.000000 ) 
 ( -0.002207  0.000000  0.001275  0.000000  0.496482  0.000000 ) 
 (  0.001365  0.000000 -0.000785  0.000000 -0.393769  0.000000 ) 
 (  0.001809  0.000000 -0.001053  0.000000  0.504504  0.000000 ) 
     freq (   38) =      14.741862 [THz] =     491.735595 [cm-1]
 (  0.000727  0.000000 -0.000421  0.000000  0.093678  0.000000 ) 
 ( -0.002209  0.000000  0.001271  0.000000  0.040929  0.000000 ) 
 ( -0.000131  0.000000  0.000066  0.000000  0.160841  0.000000 ) 
 ( -0.001297  0.000000  0.000774  0.000000 -0.965146  0.000000 ) 
 (  0.001380  0.000000 -0.000764  0.000000 -0.033382  0.000000 ) 
 ( -0.001677  0.000000  0.000967  0.000000  0.010861  0.000000 ) 
 (  0.004303  0.000000 -0.002485  0.000000 -0.158439  0.000000 ) 
 (  0.000097  0.000000 -0.000044  0.000000 -0.023749  0.000000 ) 
 (  0.000000  0.000000 -0.000010  0.000000 -0.022579  0.000000 ) 
 (  0.000160  0.000000 -0.000087  0.000000  0.032562  0.000000 ) 
 ( -0.000171  0.000000  0.000075  0.000000  0.031524  0.000000 ) 
 ( -0.000147  0.000000  0.000112  0.000000  0.034916  0.000000 ) 
 ( -0.000073  0.000000  0.000025  0.000000  0.038087  0.000000 ) 
     freq (   39) =      15.343696 [THz] =     511.810621 [cm-1]
 ( -0.000783  0.000000  0.000450  0.000000  0.044447  0.000000 ) 
 ( -0.003568  0.000000  0.002065  0.000000  0.215355  0.000000 ) 
 ( -0.001539  0.000000  0.000888  0.000000 -0.026918  0.000000 ) 
 (  0.006427  0.000000 -0.003688  0.000000  0.198720  0.000000 ) 
 (  0.002332  0.000000 -0.001354  0.000000 -0.065188  0.000000 ) 
 (  0.002363  0.000000 -0.001345  0.000000 -0.000448  0.000000 ) 
 (  0.008686  0.000000 -0.005000  0.000000 -0.952233  0.000000 ) 
 ( -0.000021  0.000000  0.000005  0.000000 -0.004455  0.000000 ) 
 ( -0.000163  0.000000  0.000097  0.000000 -0.002570  0.000000 ) 
 ( -0.000171  0.000000  0.000096  0.000000  0.010187  0.000000 ) 
 (  0.000114  0.000000 -0.000077  0.000000  0.007321  0.000000 ) 
 (  0.000666  0.000000 -0.000404  0.000000 -0.005158  0.000000 ) 
 ( -0.000033  0.000000  0.000042  0.000000  0.005708  0.000000 ) 
 **************************************************************************


==> anc/ModifiedRamanDynFiles/TIntercal.2x2x1.DynMatGamma.dyn <==
Dynamical matrix file
phonons of MoS2 at Gamma                                                   
  3   25   0  11.8402418   0.0000000   0.0000000   0.0000000   0.0000000   0.0000000
Basis vectors
      0.999994614    0.000533837   -0.003238338
     -0.499536689    0.866287177    0.003227893
     -0.005740844    0.003309736    2.014298611
           1  'Mo  '    87443.9606838445     
           2  'S   '    29226.3710995222     
           3  'Re  '    169717.298176534     
    1    3      0.0038561253      0.2869446566      0.9336572659
    2    1      0.0016842454      0.2881946839      0.4791840536
    3    1     -0.2499276263      0.7204337615      0.4856654940
    4    1      0.5015425527      0.2905078492      0.4824330891
    5    1      0.2536971265      0.7205743337      0.4850366776
    6    1      0.2451370041      0.1475960684      1.5369897064
    7    1     -0.0074945425      0.5855249465      1.5377046871
    8    1      0.7395585486      0.1479497533      1.5344682325
    9    1      0.4928717462      0.5824462898      1.5338677464
   10    2     -0.0080948304      0.2937984150      1.2906939053
   11    2     -0.2575842947      0.7280901216      1.2886317647
   12    2      0.4910437145      0.2932467587      1.2853973644
   13    2      0.2414666221      0.7275895205      1.2869815460
   14    2      0.2503409396      0.1446287094      0.2361072728
   15    2      0.0012557022      0.5770225969      0.2379411654
   16    2      0.7513297868      0.1446789228      0.2347078573
   17    2      0.5009416385      0.5778238884      0.2344334385
   18    2     -0.0071823928      0.2932743795      1.7818449081
   19    2     -0.2574217568      0.7255299457      1.7868740574
   20    2      0.4933503412      0.2943939780      1.7836395907
   21    2      0.2444205746      0.7258935737      1.7846718444
   22    2      0.2583783339      0.1399935769      0.7414295460
   23    2      0.0019963569      0.5811585509      0.7419143144
   24    2      0.7481272841      0.1419799280      0.7386769867
   25    2      0.5028032475      0.5767558138      0.7291338028

     Dynamical  Matrix in cartesian axes

     q = (    0.000000000   0.000000000   0.000000000 ) 

    1    1
  0.33926201   0.00000000    -0.00391963   0.00000000    -0.00333234   0.00000000
 -0.00391963   0.00000000     0.33484115   0.00000000     0.00189862   0.00000000
 -0.00333234   0.00000000     0.00189862   0.00000000     0.67470161   0.00000000
    1    2
  0.00432673   0.00000000    -0.00391391   0.00000000    -0.00284162   0.00000000
 -0.00391455   0.00000000    -0.00017689   0.00000000     0.00164832   0.00000000
 -0.00077057   0.00000000     0.00039670   0.00000000    -0.13623386   0.00000000
    1    3
  0.00605353   0.00000000     0.01942329   0.00000000     0.01265617   0.00000000
  0.01692066   0.00000000    -0.01183348   0.00000000     0.00913172   0.00000000
 -0.00172736   0.00000000     0.00061562   0.00000000    -0.01372501   0.00000000
    1    4
 -0.02309811   0.00000000     0.00008374   0.00000000    -0.00155515   0.00000000
  0.00258333   0.00000000     0.01731606   0.00000000    -0.01548993   0.00000000
 -0.00143153   0.00000000     0.00121924   0.00000000    -0.01372709   0.00000000
    1    5
  0.00422403   0.00000000    -0.01336637   0.00000000    -0.00931041   0.00000000
 -0.01337039   0.00000000    -0.01120514   0.00000000     0.00540240   0.00000000
  0.00164323   0.00000000    -0.00095248   0.00000000    -0.01413055   0.00000000
    1    6
 -0.00027824   0.00000000    -0.00125100   0.00000000    -0.00555863   0.00000000
 -0.00125288   0.00000000    -0.00173836   0.00000000     0.00319818   0.00000000
 -0.00551126   0.00000000     0.00316876   0.00000000    -0.01907815   0.00000000
    1    7
 -0.00532976   0.00000000     0.00024914   0.00000000    -0.00003808   0.00000000
  0.00046531   0.00000000    -0.00040784   0.00000000    -0.00787690   0.00000000
  0.00095828   0.00000000    -0.00604453   0.00000000    -0.01664210   0.00000000
    1    8
 -0.00196177   0.00000000     0.00241546   0.00000000     0.00680024   0.00000000
  0.00219829   0.00000000    -0.00380089   0.00000000     0.00395997   0.00000000
  0.00566688   0.00000000     0.00222427   0.00000000    -0.01663556   0.00000000
    1    9
  0.00092071   0.00000000    -0.00222528   0.00000000    -0.00022164   0.00000000
 -0.00222370   0.00000000    -0.00164447   0.00000000     0.00011678   0.00000000
 -0.00013973   0.00000000     0.00004628   0.00000000    -0.00351234   0.00000000
    1   10
 -0.02287093   0.00000000    -0.00086251   0.00000000     0.00567907   0.00000000
 -0.00088214   0.00000000    -0.02384517   0.00000000    -0.00325553   0.00000000
  0.01044040   0.00000000    -0.00601452   0.00000000    -0.22431580   0.00000000
    1   11
  0.00156217   0.00000000    -0.00477205   0.00000000     0.00079874   0.00000000
 -0.00572864   0.00000000     0.00744094   0.00000000    -0.00110177   0.00000000
  0.00171898   0.00000000     0.00058243   0.00000000     0.00542710   0.00000000
    1   12
  0.01053637   0.00000000    -0.00057607   0.00000000     0.00133783   0.00000000
  0.00041918   0.00000000    -0.00153880   0.00000000    -0.00016191   0.00000000
  0.00031089   0.00000000    -0.00175283   0.00000000     0.00542741   0.00000000
    1   13
  0.00114947   0.00000000     0.00618996   0.00000000    -0.00030752   0.00000000
  0.00617601   0.00000000     0.00832727   0.00000000     0.00017234   0.00000000
 -0.00252317   0.00000000     0.00141584   0.00000000     0.00472912   0.00000000
    1   14
  0.00175010   0.00000000    -0.00096760   0.00000000    -0.00071250   0.00000000
 -0.00097363   0.00000000     0.00060436   0.00000000     0.00041698   0.00000000
 -0.00207359   0.00000000     0.00119623   0.00000000     0.00346227   0.00000000
    1   15
  0.00099251   0.00000000     0.00005690   0.00000000    -0.00024984   0.00000000
  0.00040628   0.00000000     0.00278681   0.00000000    -0.00086383   0.00000000
  0.00039328   0.00000000    -0.00380799   0.00000000     0.00335019   0.00000000
    1   16
  0.00212169   0.00000000     0.00105321   0.00000000     0.00064510   0.00000000
  0.00071436   0.00000000     0.00160193   0.00000000     0.00066588   0.00000000
  0.00354045   0.00000000     0.00151268   0.00000000     0.00335132   0.00000000
    1   17
  0.00342394   0.00000000    -0.00280053   0.00000000    -0.00001926   0.00000000
 -0.00279963   0.00000000     0.00021886   0.00000000     0.00003420   0.00000000
 -0.00016855   0.00000000     0.00007343   0.00000000     0.00424949   0.00000000
    1   18
 -0.00036509   0.00000000     0.00006104   0.00000000    -0.00026389   0.00000000
  0.00004257   0.00000000    -0.00032587   0.00000000     0.00015047   0.00000000
  0.00013285   0.00000000    -0.00005467   0.00000000     0.00293069   0.00000000
    1   19
  0.00130206   0.00000000     0.00003304   0.00000000    -0.00058220   0.00000000
 -0.00015867   0.00000000     0.00112470   0.00000000    -0.00059065   0.00000000
  0.00081849   0.00000000     0.00034863   0.00000000     0.00163272   0.00000000
    1   20
  0.00124149   0.00000000    -0.00021488   0.00000000     0.00023656   0.00000000
  0.00000808   0.00000000     0.00118004   0.00000000     0.00081136   0.00000000
  0.00004997   0.00000000    -0.00087984   0.00000000     0.00163245   0.00000000
    1   21
  0.00126711   0.00000000    -0.00019065   0.00000000    -0.00019347   0.00000000
 -0.00020106   0.00000000     0.00107451   0.00000000     0.00011747   0.00000000
 -0.00145938   0.00000000     0.00080008   0.00000000     0.00094571   0.00000000
    1   22
 -0.15694538   0.00000000     0.08570488   0.00000000     0.09331855   0.00000000
  0.08570555   0.00000000    -0.05802424   0.00000000    -0.05388497   0.00000000
  0.09053633   0.00000000    -0.05225231   0.00000000    -0.08234835   0.00000000
    1   23
 -0.01196611   0.00000000    -0.00011425   0.00000000     0.00114533   0.00000000
  0.00325916   0.00000000    -0.20087421   0.00000000     0.11240015   0.00000000
  0.00254571   0.00000000     0.11516201   0.00000000    -0.08493076   0.00000000
    1   24
 -0.15502363   0.00000000    -0.07934226   0.00000000    -0.09679717   0.00000000
 -0.08270582   0.00000000    -0.05787617   0.00000000    -0.05721693   0.00000000
 -0.09852457   0.00000000    -0.05978676   0.00000000    -0.08494356   0.00000000
    1   25
 -0.00200485   0.00000000    -0.00075011   0.00000000    -0.00060229   0.00000000
 -0.00075093   0.00000000    -0.00283631   0.00000000     0.00033214   0.00000000
 -0.00111107   0.00000000     0.00063023   0.00000000    -0.00192824   0.00000000
    2    1
  0.00432673   0.00000000    -0.00391455   0.00000000    -0.00077057   0.00000000
 -0.00391391   0.00000000    -0.00017689   0.00000000     0.00039670   0.00000000
 -0.00284162   0.00000000     0.00164832   0.00000000    -0.13623386   0.00000000
    2    2
  0.44091699   0.00000000     0.00402341   0.00000000    -0.00359429   0.00000000
  0.00402341   0.00000000     0.44586673   0.00000000     0.00203485   0.00000000
 -0.00359429   0.00000000     0.00203485   0.00000000     0.57854927   0.00000000
    2    3
 -0.01497102   0.00000000     0.01240755   0.00000000    -0.00022896   0.00000000
  0.01482338   0.00000000    -0.03115953   0.00000000    -0.00124951   0.00000000
 -0.00548105   0.00000000    -0.00256897   0.00000000     0.00838344   0.00000000
    2    4
 -0.03895826   0.00000000     0.00101356   0.00000000     0.00095368   0.00000000
 -0.00139760   0.00000000    -0.00723183   0.00000000     0.00080618   0.00000000
 -0.00055692   0.00000000     0.00600698   0.00000000     0.00838072   0.00000000
    2    5
 -0.01796430   0.00000000    -0.01491585   0.00000000     0.00208988   0.00000000
 -0.01493264   0.00000000    -0.03521936   0.00000000    -0.00122323   0.00000000
  0.00608488   0.00000000    -0.00352613   0.00000000     0.00543017   0.00000000
    2    6
  0.00081087   0.00000000    -0.00010380   0.00000000     0.00009733   0.00000000
 -0.00010336   0.00000000     0.00068596   0.00000000    -0.00005381   0.00000000
  0.00011788   0.00000000    -0.00012664   0.00000000    -0.00476848   0.00000000
    2    7
 -0.00082349   0.00000000     0.00058912   0.00000000     0.00027660   0.00000000
  0.00001277   0.00000000     0.00002405   0.00000000    -0.00002678   0.00000000
  0.00168913   0.00000000     0.00122777   0.00000000    -0.00259957   0.00000000
    2    8
 -0.00045620   0.00000000     0.00022259   0.00000000     0.00016421   0.00000000
  0.00079863   0.00000000    -0.00035310   0.00000000    -0.00022537   0.00000000
 -0.00017167   0.00000000    -0.00215159   0.00000000    -0.00259483   0.00000000
    2    9
  0.00017718   0.00000000    -0.00036431   0.00000000    -0.00016372   0.00000000
 -0.00036563   0.00000000    -0.00024311   0.00000000     0.00009053   0.00000000
  0.00056430   0.00000000    -0.00030731   0.00000000    -0.00105753   0.00000000
    2   10
 -0.00468773   0.00000000     0.00036036   0.00000000     0.00031933   0.00000000
  0.00035730   0.00000000    -0.00427677   0.00000000    -0.00017629   0.00000000
  0.00040751   0.00000000    -0.00025230   0.00000000     0.00252072   0.00000000
    2   11
 -0.00006881   0.00000000    -0.00090343   0.00000000     0.00018311   0.00000000
 -0.00038568   0.00000000     0.00096148   0.00000000     0.00002768   0.00000000
 -0.00090827   0.00000000    -0.00084960   0.00000000    -0.00051786   0.00000000
    2   12
  0.00126219   0.00000000     0.00038502   0.00000000     0.00006085   0.00000000
 -0.00013604   0.00000000    -0.00036838   0.00000000    -0.00018178   0.00000000
  0.00025933   0.00000000     0.00118376   0.00000000    -0.00051699   0.00000000
    2   13
  0.00033364   0.00000000     0.00055851   0.00000000    -0.00047113   0.00000000
  0.00056371   0.00000000     0.00098838   0.00000000     0.00026417   0.00000000
  0.00028849   0.00000000    -0.00016644   0.00000000     0.00012276   0.00000000
    2   14
 -0.10322512   0.00000000     0.04367368   0.00000000     0.07397348   0.00000000
  0.04369458   0.00000000    -0.05275937   0.00000000    -0.04269237   0.00000000
  0.07429896   0.00000000    -0.04290990   0.00000000    -0.10815943   0.00000000
    2   15
 -0.02719536   0.00000000     0.00022512   0.00000000    -0.00023055   0.00000000
  0.00033393   0.00000000    -0.12918295   0.00000000     0.08379071   0.00000000
  0.00022109   0.00000000     0.08349973   0.00000000    -0.10726942   0.00000000
    2   16
 -0.10391358   0.00000000    -0.04395871   0.00000000    -0.07267638   0.00000000
 -0.04408933   0.00000000    -0.05242279   0.00000000    -0.04167350   0.00000000
 -0.07215715   0.00000000    -0.04192180   0.00000000    -0.10726693   0.00000000
    2   17
 -0.00435009   0.00000000     0.00101389   0.00000000     0.00036803   0.00000000
  0.00100936   0.00000000    -0.00322573   0.00000000    -0.00020070   0.00000000
  0.00128076   0.00000000    -0.00074667   0.00000000    -0.01071972   0.00000000
    2   18
 -0.00009782   0.00000000    -0.00008374   0.00000000     0.00023584   0.00000000
 -0.00008719   0.00000000    -0.00020858   0.00000000    -0.00011752   0.00000000
 -0.00004845   0.00000000     0.00002795   0.00000000     0.00186401   0.00000000
    2   19
  0.00004663   0.00000000     0.00036932   0.00000000    -0.00046295   0.00000000
 -0.00000208   0.00000000    -0.00012169   0.00000000    -0.00010656   0.00000000
 -0.00164577   0.00000000    -0.00048623   0.00000000    -0.00062287   0.00000000
    2   20
 -0.00023348   0.00000000    -0.00016357   0.00000000    -0.00012450   0.00000000
  0.00020159   0.00000000     0.00016601   0.00000000     0.00047745   0.00000000
 -0.00043201   0.00000000     0.00166822   0.00000000    -0.00062357   0.00000000
    2   21
  0.00022051   0.00000000    -0.00029632   0.00000000    -0.00008884   0.00000000
 -0.00029041   0.00000000    -0.00011585   0.00000000     0.00006803   0.00000000
 -0.00000628   0.00000000     0.00002397   0.00000000    -0.00132349   0.00000000
    2   22
 -0.05809868   0.00000000     0.02522255   0.00000000    -0.03099157   0.00000000
  0.02524921   0.00000000    -0.02895567   0.00000000     0.01786076   0.00000000
 -0.02646071   0.00000000     0.01529085   0.00000000    -0.03492403   0.00000000
    2   23
 -0.01686868   0.00000000     0.00048582   0.00000000    -0.00167609   0.00000000
  0.00184594   0.00000000    -0.07758867   0.00000000    -0.03961725   0.00000000
  0.00049144   0.00000000    -0.03422318   0.00000000    -0.03939628   0.00000000
    2   24
 -0.06342554   0.00000000    -0.02504021   0.00000000     0.03347427   0.00000000
 -0.02642388   0.00000000    -0.03102924   0.00000000     0.02122660   0.00000000
  0.02988451   0.00000000     0.01676126   0.00000000    -0.03940609   0.00000000
    2   25
  0.00753899   0.00000000    -0.00078637   0.00000000    -0.00069264   0.00000000
 -0.00079239   0.00000000     0.00658696   0.00000000     0.00038373   0.00000000
 -0.00123661   0.00000000     0.00072169   0.00000000    -0.00731604   0.00000000
    3    1
  0.00605353   0.00000000     0.01692066   0.00000000    -0.00172736   0.00000000
  0.01942329   0.00000000    -0.01183348   0.00000000     0.00061562   0.00000000
  0.01265617   0.00000000     0.00913172   0.00000000    -0.01372501   0.00000000
    3    2
 -0.01497102   0.00000000     0.01482338   0.00000000    -0.00548105   0.00000000
  0.01240755   0.00000000    -0.03115953   0.00000000    -0.00256897   0.00000000
 -0.00022896   0.00000000    -0.00124951   0.00000000     0.00838344   0.00000000
    3    3
  0.44194047   0.00000000     0.00890319   0.00000000    -0.04470024   0.00000000
  0.00890319   0.00000000     0.44168657   0.00000000    -0.02812571   0.00000000
 -0.04470024   0.00000000    -0.02812571   0.00000000     0.49988827   0.00000000
    3    4
 -0.02011522   0.00000000    -0.01587488   0.00000000    -0.00064261   0.00000000
 -0.00196670   0.00000000    -0.03040438   0.00000000    -0.00683177   0.00000000
  0.00556563   0.00000000     0.00395493   0.00000000     0.01117065   0.00000000
    3    5
 -0.02745791   0.00000000     0.00914481   0.00000000    -0.00371114   0.00000000
 -0.00837892   0.00000000    -0.00661844   0.00000000     0.00515034   0.00000000
  0.00086142   0.00000000     0.00277302   0.00000000     0.01293118   0.00000000
    3    6
  0.00008619   0.00000000     0.00071377   0.00000000     0.00055644   0.00000000
  0.00157573   0.00000000    -0.00124890   0.00000000     0.00318684   0.00000000
 -0.00055267   0.00000000    -0.00071260   0.00000000    -0.00206327   0.00000000
    3    7
  0.00043054   0.00000000     0.00001360   0.00000000     0.00320324   0.00000000
 -0.00178657   0.00000000     0.00017013   0.00000000     0.00076132   0.00000000
 -0.00019888   0.00000000     0.00012952   0.00000000    -0.00171277   0.00000000
    3    8
  0.00047248   0.00000000    -0.00122405   0.00000000     0.00195354   0.00000000
 -0.00225605   0.00000000     0.00164694   0.00000000     0.00032856   0.00000000
  0.00060907   0.00000000    -0.00052080   0.00000000    -0.00086628   0.00000000
    3    9
  0.00088003   0.00000000    -0.00080417   0.00000000     0.00017295   0.00000000
  0.00075248   0.00000000    -0.00073156   0.00000000    -0.00076959   0.00000000
  0.00022848   0.00000000     0.00010145   0.00000000    -0.00068424   0.00000000
    3   10
 -0.00057558   0.00000000    -0.00217859   0.00000000    -0.00284165   0.00000000
 -0.00222383   0.00000000     0.00389725   0.00000000    -0.00485191   0.00000000
 -0.00181038   0.00000000    -0.00185655   0.00000000     0.00132800   0.00000000
    3   11
 -0.00057939   0.00000000     0.00032518   0.00000000    -0.00045024   0.00000000
  0.00081353   0.00000000    -0.00099229   0.00000000     0.00041703   0.00000000
  0.00001372   0.00000000    -0.00012347   0.00000000     0.00284549   0.00000000
    3   12
  0.00015810   0.00000000     0.00046531   0.00000000    -0.00141276   0.00000000
  0.00004473   0.00000000     0.00002751   0.00000000     0.00045173   0.00000000
 -0.00020151   0.00000000     0.00002332   0.00000000     0.00002113   0.00000000
    3   13
  0.00010355   0.00000000     0.00040970   0.00000000    -0.00055683   0.00000000
 -0.00002843   0.00000000    -0.00022908   0.00000000    -0.00092089   0.00000000
 -0.00031688   0.00000000    -0.00034146   0.00000000    -0.00012280   0.00000000
    3   14
 -0.02896666   0.00000000     0.00204726   0.00000000     0.00287070   0.00000000
  0.00192853   0.00000000    -0.11154104   0.00000000     0.07647467   0.00000000
  0.00202644   0.00000000     0.06903962   0.00000000    -0.09011514   0.00000000
    3   15
 -0.08885250   0.00000000     0.03593999   0.00000000     0.06632370   0.00000000
  0.03509098   0.00000000    -0.05087093   0.00000000    -0.03682241   0.00000000
  0.06170945   0.00000000    -0.03355474   0.00000000    -0.09274279   0.00000000
    3   16
  0.00312553   0.00000000    -0.00278933   0.00000000     0.00261177   0.00000000
 -0.00254260   0.00000000     0.00462090   0.00000000     0.00206908   0.00000000
  0.00103439   0.00000000     0.00152422   0.00000000    -0.00965458   0.00000000
    3   17
 -0.08195677   0.00000000    -0.03503921   0.00000000    -0.05894185   0.00000000
 -0.03386905   0.00000000    -0.04398176   0.00000000    -0.03528066   0.00000000
 -0.05913005   0.00000000    -0.03359125   0.00000000    -0.09140663   0.00000000
    3   18
 -0.00015607   0.00000000    -0.00003725   0.00000000    -0.00044254   0.00000000
  0.00028373   0.00000000    -0.00014368   0.00000000     0.00016211   0.00000000
 -0.00080198   0.00000000    -0.00020137   0.00000000    -0.00104147   0.00000000
    3   19
 -0.00231853   0.00000000     0.00006351   0.00000000    -0.00044442   0.00000000
  0.00047278   0.00000000    -0.00116363   0.00000000    -0.00009013   0.00000000
 -0.00006121   0.00000000     0.00016970   0.00000000     0.00264790   0.00000000
    3   20
 -0.00087176   0.00000000     0.00091174   0.00000000    -0.00055722   0.00000000
  0.00041764   0.00000000    -0.00077103   0.00000000    -0.00016404   0.00000000
  0.00069276   0.00000000    -0.00037482   0.00000000    -0.00090081   0.00000000
    3   21
 -0.00035144   0.00000000     0.00015126   0.00000000    -0.00141783   0.00000000
  0.00062072   0.00000000    -0.00084295   0.00000000    -0.00010217   0.00000000
 -0.00021991   0.00000000     0.00121429   0.00000000    -0.00080003   0.00000000
    3   22
 -0.03026403   0.00000000    -0.01835463   0.00000000     0.00664506   0.00000000
  0.00069287   0.00000000    -0.08110199   0.00000000    -0.05044325   0.00000000
 -0.00186597   0.00000000    -0.05071283   0.00000000    -0.06257875   0.00000000
    3   23
 -0.07577799   0.00000000     0.02259258   0.00000000    -0.03732955   0.00000000
  0.00429459   0.00000000    -0.03961085   0.00000000     0.03315578   0.00000000
 -0.04128286   0.00000000     0.02629261   0.00000000    -0.05938129   0.00000000
    3   24
  0.01024860   0.00000000    -0.00147496   0.00000000     0.00839892   0.00000000
  0.00026984   0.00000000     0.01299090   0.00000000     0.00386013   0.00000000
 -0.00457673   0.00000000    -0.00555645   0.00000000    -0.01156484   0.00000000
    3   25
 -0.09109907   0.00000000    -0.03563946   0.00000000     0.06791863   0.00000000
 -0.03495458   0.00000000    -0.05241712   0.00000000     0.04029682   0.00000000
  0.07062996   0.00000000     0.04241779   0.00000000    -0.09940810   0.00000000
    4    1
 -0.02309811   0.00000000     0.00258333   0.00000000    -0.00143153   0.00000000
  0.00008374   0.00000000     0.01731606   0.00000000     0.00121924   0.00000000
 -0.00155515   0.00000000    -0.01548993   0.00000000    -0.01372709   0.00000000
    4    2
 -0.03895826   0.00000000    -0.00139760   0.00000000    -0.00055692   0.00000000
  0.00101356   0.00000000    -0.00723183   0.00000000     0.00600698   0.00000000
  0.00095368   0.00000000     0.00080618   0.00000000     0.00838072   0.00000000
    4    3
 -0.02011522   0.00000000    -0.00196670   0.00000000     0.00556563   0.00000000
 -0.01587488   0.00000000    -0.03040438   0.00000000     0.00395493   0.00000000
 -0.00064261   0.00000000    -0.00683177   0.00000000     0.01117065   0.00000000
    4    4
  0.43576294   0.00000000     0.00422965   0.00000000     0.00198063   0.00000000
  0.00422965   0.00000000     0.45108555   0.00000000     0.05275704   0.00000000
  0.00198063   0.00000000     0.05275704   0.00000000     0.49987497   0.00000000
    4    5
 -0.01218205   0.00000000     0.00047906   0.00000000    -0.00634275   0.00000000
  0.01799376   0.00000000    -0.02195370   0.00000000     0.00062186   0.00000000
 -0.00198233   0.00000000    -0.00214948   0.00000000     0.01293145   0.00000000
    4    6
 -0.00190102   0.00000000     0.00042611   0.00000000    -0.00246349   0.00000000
 -0.00043045   0.00000000     0.00074413   0.00000000    -0.00204838   0.00000000
  0.00030551   0.00000000     0.00077401   0.00000000    -0.00206397   0.00000000
    4    7
  0.00286592   0.00000000    -0.00087297   0.00000000     0.00071512   0.00000000
  0.00015744   0.00000000    -0.00073606   0.00000000    -0.00182865   0.00000000
  0.00067777   0.00000000    -0.00027969   0.00000000    -0.00086738   0.00000000
    4    8
  0.00100358   0.00000000    -0.00145384   0.00000000     0.00096769   0.00000000
  0.00033673   0.00000000    -0.00040476   0.00000000    -0.00312756   0.00000000
 -0.00018515   0.00000000     0.00003412   0.00000000    -0.00171409   0.00000000
    4    9
 -0.00031033   0.00000000     0.00006268   0.00000000     0.00077272   0.00000000
 -0.00148819   0.00000000     0.00045839   0.00000000     0.00026209   0.00000000
  0.00003839   0.00000000    -0.00022836   0.00000000    -0.00068498   0.00000000
    4   10
  0.00467774   0.00000000     0.00081399   0.00000000     0.00278556   0.00000000
  0.00085564   0.00000000    -0.00137026   0.00000000     0.00492039   0.00000000
  0.00069018   0.00000000     0.00247575   0.00000000     0.00132724   0.00000000
    4   11
 -0.00016100   0.00000000    -0.00014877   0.00000000    -0.00110177   0.00000000
  0.00028586   0.00000000     0.00035652   0.00000000     0.00101779   0.00000000
 -0.00012986   0.00000000     0.00012969   0.00000000     0.00002102   0.00000000
    4   12
 -0.00137975   0.00000000     0.00035562   0.00000000    -0.00058822   0.00000000
 -0.00013450   0.00000000    -0.00019719   0.00000000     0.00020645   0.00000000
  0.00008874   0.00000000     0.00002593   0.00000000     0.00284552   0.00000000
    4   13
 -0.00030365   0.00000000    -0.00026325   0.00000000     0.00051729   0.00000000
  0.00016632   0.00000000     0.00019244   0.00000000     0.00096210   0.00000000
  0.00013574   0.00000000     0.00044328   0.00000000    -0.00012276   0.00000000
    4   14
 -0.09262400   0.00000000    -0.03481505   0.00000000    -0.06479341   0.00000000
 -0.03468089   0.00000000    -0.04788552   0.00000000    -0.04073108   0.00000000
 -0.05879282   0.00000000    -0.03629662   0.00000000    -0.09011136   0.00000000
    4   15
  0.00656635   0.00000000    -0.00056023   0.00000000    -0.00048498   0.00000000
 -0.00078388   0.00000000     0.00121381   0.00000000    -0.00330171   0.00000000
 -0.00081777   0.00000000    -0.00162686   0.00000000    -0.00965483   0.00000000
    4   16
 -0.09111433   0.00000000     0.03376631   0.00000000     0.06505219   0.00000000
  0.03460402   0.00000000    -0.04862240   0.00000000    -0.03901767   0.00000000
  0.05995062   0.00000000    -0.03665191   0.00000000    -0.09274181   0.00000000
    4   17
 -0.02365142   0.00000000    -0.00019689   0.00000000     0.00108063   0.00000000
 -0.00139252   0.00000000    -0.10229647   0.00000000     0.06869127   0.00000000
 -0.00048174   0.00000000     0.06799131   0.00000000    -0.09140654   0.00000000
    4   18
 -0.00026523   0.00000000     0.00022313   0.00000000    -0.00033989   0.00000000
 -0.00009426   0.00000000    -0.00005444   0.00000000     0.00028663   0.00000000
 -0.00022301   0.00000000     0.00080255   0.00000000    -0.00104213   0.00000000
    4   19
 -0.00137208   0.00000000     0.00011539   0.00000000    -0.00011812   0.00000000
  0.00062701   0.00000000    -0.00026545   0.00000000     0.00055791   0.00000000
  0.00068427   0.00000000    -0.00044247   0.00000000    -0.00090071   0.00000000
    4   20
 -0.00168739   0.00000000     0.00084210   0.00000000    -0.00012540   0.00000000
  0.00042971   0.00000000    -0.00181013   0.00000000     0.00042117   0.00000000
 -0.00020983   0.00000000    -0.00003544   0.00000000     0.00264773   0.00000000
    4   21
 -0.00105011   0.00000000     0.00021731   0.00000000    -0.00060250   0.00000000
 -0.00025939   0.00000000    -0.00013364   0.00000000     0.00127509   0.00000000
 -0.00114937   0.00000000    -0.00039793   0.00000000    -0.00079897   0.00000000
    4   22
 -0.06073373   0.00000000    -0.01690597   0.00000000     0.04698689   0.00000000
 -0.03592366   0.00000000    -0.05062320   0.00000000     0.01945477   0.00000000
  0.04299805   0.00000000     0.02699657   0.00000000    -0.06257559   0.00000000
    4   23
  0.01283667   0.00000000     0.00176701   0.00000000     0.00083967   0.00000000
  0.00003281   0.00000000     0.01044115   0.00000000    -0.00921872   0.00000000
  0.00258602   0.00000000     0.00673704   0.00000000    -0.01156266   0.00000000
    4   24
 -0.06029298   0.00000000     0.01323400   0.00000000    -0.04740017   0.00000000
  0.03150605   0.00000000    -0.05511681   0.00000000     0.01572233   0.00000000
 -0.04344298   0.00000000     0.02265686   0.00000000    -0.05937838   0.00000000
    4   25
 -0.03153313   0.00000000    -0.00055782   0.00000000    -0.00095242   0.00000000
 -0.00126519   0.00000000    -0.11200019   0.00000000    -0.07898796   0.00000000
 -0.00141148   0.00000000    -0.08236577   0.00000000    -0.09940290   0.00000000
    5    1
  0.00422403   0.00000000    -0.01337039   0.00000000     0.00164323   0.00000000
 -0.01336637   0.00000000    -0.01120514   0.00000000    -0.00095248   0.00000000
 -0.00931041   0.00000000     0.00540240   0.00000000    -0.01413055   0.00000000
    5    2
 -0.01796430   0.00000000    -0.01493264   0.00000000     0.00608488   0.00000000
 -0.01491585   0.00000000    -0.03521936   0.00000000    -0.00352613   0.00000000
  0.00208988   0.00000000    -0.00122323   0.00000000     0.00543017   0.00000000
    5    3
 -0.02745791   0.00000000    -0.00837892   0.00000000     0.00086142   0.00000000
  0.00914481   0.00000000    -0.00661844   0.00000000     0.00277302   0.00000000
 -0.00371114   0.00000000     0.00515034   0.00000000     0.01293118   0.00000000
    5    4
 -0.01218205   0.00000000     0.01799376   0.00000000    -0.00198233   0.00000000
  0.00047906   0.00000000    -0.02195370   0.00000000    -0.00214948   0.00000000
 -0.00634275   0.00000000     0.00062186   0.00000000     0.01293145   0.00000000
    5    5
  0.43713601   0.00000000    -0.00498566   0.00000000     0.04948912   0.00000000
 -0.00498566   0.00000000     0.43114777   0.00000000    -0.02858116   0.00000000
  0.04948912   0.00000000    -0.02858116   0.00000000     0.49459967   0.00000000
    5    6
 -0.00128019   0.00000000     0.00100612   0.00000000    -0.00223655   0.00000000
  0.00100674   0.00000000    -0.00011934   0.00000000     0.00130399   0.00000000
 -0.00001927   0.00000000    -0.00002847   0.00000000    -0.00153406   0.00000000
    5    7
  0.00153088   0.00000000    -0.00086839   0.00000000    -0.00183483   0.00000000
  0.00014184   0.00000000    -0.00047307   0.00000000     0.00085439   0.00000000
 -0.00003066   0.00000000     0.00020962   0.00000000    -0.00175819   0.00000000
    5    8
  0.00034467   0.00000000    -0.00054492   0.00000000    -0.00164774   0.00000000
 -0.00155247   0.00000000     0.00071813   0.00000000     0.00118124   0.00000000
 -0.00017115   0.00000000    -0.00015233   0.00000000    -0.00175922   0.00000000
    5    9
  0.00028002   0.00000000    -0.00091941   0.00000000     0.00055738   0.00000000
 -0.00092309   0.00000000    -0.00078976   0.00000000    -0.00030891   0.00000000
  0.00045562   0.00000000    -0.00024978   0.00000000    -0.00094127   0.00000000
    5   10
  0.00292684   0.00000000     0.00154953   0.00000000     0.00516881   0.00000000
  0.00155576   0.00000000     0.00472447   0.00000000    -0.00298021   0.00000000
  0.00018639   0.00000000    -0.00012118   0.00000000    -0.00029569   0.00000000
    5   11
  0.00015226   0.00000000     0.00003347   0.00000000     0.00046594   0.00000000
  0.00043996   0.00000000    -0.00013417   0.00000000    -0.00062996   0.00000000
  0.00025708   0.00000000    -0.00063714   0.00000000     0.00032844   0.00000000
    5   12
 -0.00026303   0.00000000     0.00019897   0.00000000     0.00078615   0.00000000
 -0.00021267   0.00000000     0.00029185   0.00000000    -0.00008131   0.00000000
  0.00065532   0.00000000     0.00007346   0.00000000     0.00032874   0.00000000
    5   13
 -0.00106226   0.00000000    -0.00070278   0.00000000     0.00015877   0.00000000
 -0.00069931   0.00000000    -0.00188116   0.00000000    -0.00008617   0.00000000
 -0.00014445   0.00000000     0.00008156   0.00000000     0.00236538   0.00000000
    5   14
  0.00364196   0.00000000     0.00139369   0.00000000    -0.00325426   0.00000000
  0.00139351   0.00000000     0.00525130   0.00000000     0.00187313   0.00000000
 -0.00195343   0.00000000     0.00111292   0.00000000    -0.01022873   0.00000000
    5   15
 -0.08943460   0.00000000    -0.03540686   0.00000000    -0.06623796   0.00000000
 -0.03525766   0.00000000    -0.05109106   0.00000000    -0.03584206   0.00000000
 -0.05960964   0.00000000    -0.03256181   0.00000000    -0.08977126   0.00000000
    5   16
 -0.03007440   0.00000000    -0.00098716   0.00000000    -0.00208577   0.00000000
 -0.00113036   0.00000000    -0.11042021   0.00000000     0.07528003   0.00000000
 -0.00157165   0.00000000     0.06788644   0.00000000    -0.08977390   0.00000000
    5   17
 -0.07847220   0.00000000     0.03072985   0.00000000     0.05880441   0.00000000
  0.03072978   0.00000000    -0.04298890   0.00000000    -0.03396195   0.00000000
  0.05809084   0.00000000    -0.03354793   0.00000000    -0.09286054   0.00000000
    5   18
 -0.00002141   0.00000000     0.00004990   0.00000000    -0.00036061   0.00000000
  0.00005257   0.00000000     0.00004372   0.00000000     0.00021132   0.00000000
  0.00078526   0.00000000    -0.00044870   0.00000000    -0.00058274   0.00000000
    5   19
 -0.00044806   0.00000000     0.00003657   0.00000000     0.00058311   0.00000000
 -0.00000885   0.00000000    -0.00050414   0.00000000    -0.00030480   0.00000000
  0.00025749   0.00000000     0.00119286   0.00000000    -0.00057646   0.00000000
    5   20
 -0.00049977   0.00000000    -0.00004012   0.00000000     0.00055311   0.00000000
  0.00000043   0.00000000    -0.00044349   0.00000000    -0.00035081   0.00000000
 -0.00093703   0.00000000    -0.00082357   0.00000000    -0.00057605   0.00000000
    5   21
 -0.00171728   0.00000000     0.00038806   0.00000000    -0.00043996   0.00000000
  0.00038875   0.00000000    -0.00127736   0.00000000     0.00025488   0.00000000
  0.00016442   0.00000000    -0.00008320   0.00000000     0.00290346   0.00000000
    5   22
  0.00854154   0.00000000    -0.00113603   0.00000000    -0.00794821   0.00000000
 -0.00113440   0.00000000     0.00723898   0.00000000     0.00458906   0.00000000
  0.00339484   0.00000000    -0.00194279   0.00000000    -0.00835029   0.00000000
    5   23
 -0.07301442   0.00000000    -0.02221980   0.00000000     0.03715420   0.00000000
 -0.01054896   0.00000000    -0.03506503   0.00000000     0.03071089   0.00000000
  0.03984047   0.00000000     0.02393025   0.00000000    -0.05851515   0.00000000
    5   24
 -0.03035792   0.00000000     0.01407878   0.00000000    -0.00802485   0.00000000
  0.00241084   0.00000000    -0.07771564   0.00000000    -0.04754178   0.00000000
 -0.00083754   0.00000000    -0.04641566   0.00000000    -0.05851664   0.00000000
    5   25
 -0.09521559   0.00000000     0.03702277   0.00000000    -0.06621505   0.00000000
  0.03702180   0.00000000    -0.05246417   0.00000000     0.03823114   0.00000000
 -0.07097061   0.00000000     0.04098428   0.00000000    -0.10107607   0.00000000
    6    1
 -0.00027824   0.00000000    -0.00125288   0.00000000    -0.00551126   0.00000000
 -0.00125100   0.00000000    -0.00173836   0.00000000     0.00316876   0.00000000
 -0.00555863   0.00000000     0.00319818   0.00000000    -0.01907815   0.00000000
    6    2
  0.00081087   0.00000000    -0.00010336   0.00000000     0.00011788   0.00000000
 -0.00010380   0.00000000     0.00068596   0.00000000    -0.00012664   0.00000000
  0.00009733   0.00000000    -0.00005381   0.00000000    -0.00476848   0.00000000
    6    3
  0.00008619   0.00000000     0.00157573   0.00000000    -0.00055267   0.00000000
  0.00071377   0.00000000    -0.00124890   0.00000000    -0.00071260   0.00000000
  0.00055644   0.00000000     0.00318684   0.00000000    -0.00206327   0.00000000
    6    4
 -0.00190102   0.00000000    -0.00043045   0.00000000     0.00030551   0.00000000
  0.00042611   0.00000000     0.00074413   0.00000000     0.00077401   0.00000000
 -0.00246349   0.00000000    -0.00204838   0.00000000    -0.00206397   0.00000000
    6    5
 -0.00128019   0.00000000     0.00100674   0.00000000    -0.00001927   0.00000000
  0.00100612   0.00000000    -0.00011934   0.00000000    -0.00002847   0.00000000
 -0.00223655   0.00000000     0.00130399   0.00000000    -0.00153406   0.00000000
    6    6
  0.51498248   0.00000000    -0.00674391   0.00000000    -0.00703571   0.00000000
 -0.00674391   0.00000000     0.50571557   0.00000000     0.00408645   0.00000000
 -0.00703571   0.00000000     0.00408645   0.00000000     0.56628591   0.00000000
    6    7
 -0.01890578   0.00000000     0.01109290   0.00000000    -0.00134522   0.00000000
  0.01539398   0.00000000    -0.03463139   0.00000000    -0.00290398   0.00000000
 -0.00499298   0.00000000    -0.00066386   0.00000000     0.02005893   0.00000000
    6    8
 -0.04217984   0.00000000     0.00196673   0.00000000     0.00186562   0.00000000
 -0.00235812   0.00000000    -0.01137173   0.00000000     0.00265721   0.00000000
 -0.00192798   0.00000000     0.00471633   0.00000000     0.02005688   0.00000000
    6    9
 -0.02259643   0.00000000    -0.01233655   0.00000000     0.00059831   0.00000000
 -0.01232150   0.00000000    -0.03680435   0.00000000    -0.00032210   0.00000000
  0.00170459   0.00000000    -0.00101853   0.00000000     0.01915307   0.00000000
    6   10
 -0.08493327   0.00000000     0.03258810   0.00000000    -0.05657037   0.00000000
  0.03258737   0.00000000    -0.04730588   0.00000000     0.03268830   0.00000000
 -0.04309572   0.00000000     0.02490384   0.00000000    -0.07684509   0.00000000
    6   11
 -0.03406383   0.00000000     0.00251553   0.00000000     0.00289368   0.00000000
  0.00024074   0.00000000    -0.11042506   0.00000000    -0.07508991   0.00000000
 -0.00012824   0.00000000    -0.07508091   0.00000000    -0.09988050   0.00000000
    6   12
 -0.09253459   0.00000000    -0.03351332   0.00000000     0.06648721   0.00000000
 -0.03124891   0.00000000    -0.05195638   0.00000000     0.03505443   0.00000000
  0.06500261   0.00000000     0.03766029   0.00000000    -0.09988653   0.00000000
    6   13
  0.00678696   0.00000000     0.00049539   0.00000000    -0.00019795   0.00000000
  0.00049106   0.00000000     0.00735280   0.00000000     0.00012190   0.00000000
  0.00027083   0.00000000    -0.00014562   0.00000000    -0.01517367   0.00000000
    6   14
 -0.00102223   0.00000000     0.00000039   0.00000000     0.00013180   0.00000000
  0.00000166   0.00000000    -0.00099928   0.00000000    -0.00008618   0.00000000
 -0.00104925   0.00000000     0.00062113   0.00000000     0.00257276   0.00000000
    6   15
 -0.00011511   0.00000000    -0.00049823   0.00000000     0.00084035   0.00000000
 -0.00003596   0.00000000    -0.00015042   0.00000000     0.00031448   0.00000000
 -0.00115605   0.00000000    -0.00066496   0.00000000    -0.00036520   0.00000000
    6   16
  0.00010131   0.00000000     0.00007602   0.00000000     0.00013588   0.00000000
 -0.00037307   0.00000000    -0.00035454   0.00000000    -0.00089130   0.00000000
 -0.00004078   0.00000000     0.00135926   0.00000000    -0.00036542   0.00000000
    6   17
  0.00050669   0.00000000    -0.00007624   0.00000000     0.00018666   0.00000000
 -0.00008977   0.00000000     0.00040486   0.00000000    -0.00011989   0.00000000
  0.00243327   0.00000000    -0.00139459   0.00000000    -0.00033384   0.00000000
    6   18
 -0.09863714   0.00000000     0.03734425   0.00000000     0.06495712   0.00000000
  0.03736163   0.00000000    -0.05551371   0.00000000    -0.03749404   0.00000000
  0.06414569   0.00000000    -0.03704527   0.00000000    -0.09920530   0.00000000
    6   19
 -0.03237646   0.00000000     0.00217987   0.00000000    -0.00002269   0.00000000
  0.00044907   0.00000000    -0.11403023   0.00000000     0.07745640   0.00000000
  0.00064830   0.00000000     0.07529001   0.00000000    -0.10172192   0.00000000
    6   20
 -0.09476468   0.00000000    -0.03556673   0.00000000    -0.06708107   0.00000000
 -0.03385177   0.00000000    -0.05164734   0.00000000    -0.03869545   0.00000000
 -0.06484911   0.00000000    -0.03819451   0.00000000    -0.10172094   0.00000000
    6   21
  0.00361896   0.00000000     0.00004802   0.00000000    -0.00121187   0.00000000
  0.00004935   0.00000000     0.00367665   0.00000000     0.00071182   0.00000000
 -0.00157100   0.00000000     0.00091151   0.00000000    -0.01098566   0.00000000
    6   22
 -0.00125706   0.00000000    -0.00066534   0.00000000     0.00132325   0.00000000
 -0.00065292   0.00000000    -0.00201385   0.00000000    -0.00078119   0.00000000
  0.00049523   0.00000000    -0.00030248   0.00000000     0.01070599   0.00000000
    6   23
  0.00056043   0.00000000     0.00108206   0.00000000    -0.00118606   0.00000000
 -0.00021365   0.00000000    -0.00030779   0.00000000    -0.00149995   0.00000000
 -0.00015671   0.00000000    -0.00107196   0.00000000    -0.00163764   0.00000000
    6   24
 -0.00046627   0.00000000    -0.00081832   0.00000000     0.00069595   0.00000000
  0.00047459   0.00000000     0.00070971   0.00000000     0.00174762   0.00000000
  0.00089384   0.00000000     0.00062725   0.00000000    -0.00163658   0.00000000
    6   25
  0.00012228   0.00000000     0.00005147   0.00000000     0.00010726   0.00000000
  0.00003941   0.00000000     0.00016832   0.00000000    -0.00006943   0.00000000
 -0.00004212   0.00000000     0.00001859   0.00000000    -0.00003678   0.00000000
    7    1
 -0.00532976   0.00000000     0.00046531   0.00000000     0.00095828   0.00000000
  0.00024914   0.00000000    -0.00040784   0.00000000    -0.00604453   0.00000000
 -0.00003808   0.00000000    -0.00787690   0.00000000    -0.01664210   0.00000000
    7    2
 -0.00082349   0.00000000     0.00001277   0.00000000     0.00168913   0.00000000
  0.00058912   0.00000000     0.00002405   0.00000000     0.00122777   0.00000000
  0.00027660   0.00000000    -0.00002678   0.00000000    -0.00259957   0.00000000
    7    3
  0.00043054   0.00000000    -0.00178657   0.00000000    -0.00019888   0.00000000
  0.00001360   0.00000000     0.00017013   0.00000000     0.00012952   0.00000000
  0.00320324   0.00000000     0.00076132   0.00000000    -0.00171277   0.00000000
    7    4
  0.00286592   0.00000000     0.00015744   0.00000000     0.00067777   0.00000000
 -0.00087297   0.00000000    -0.00073606   0.00000000    -0.00027969   0.00000000
  0.00071512   0.00000000    -0.00182865   0.00000000    -0.00086738   0.00000000
    7    5
  0.00153088   0.00000000     0.00014184   0.00000000    -0.00003066   0.00000000
 -0.00086839   0.00000000    -0.00047307   0.00000000     0.00020962   0.00000000
 -0.00183483   0.00000000     0.00085439   0.00000000    -0.00175819   0.00000000
    7    6
 -0.01890578   0.00000000     0.01539398   0.00000000    -0.00499298   0.00000000
  0.01109290   0.00000000    -0.03463139   0.00000000    -0.00066386   0.00000000
 -0.00134522   0.00000000    -0.00290398   0.00000000     0.02005893   0.00000000
    7    7
  0.50474177   0.00000000     0.00146534   0.00000000    -0.00106120   0.00000000
  0.00146534   0.00000000     0.51975087   0.00000000    -0.00803589   0.00000000
 -0.00106120   0.00000000    -0.00803589   0.00000000     0.56063452   0.00000000
    7    8
 -0.02076083   0.00000000    -0.01552322   0.00000000     0.00512924   0.00000000
 -0.01130073   0.00000000    -0.03622550   0.00000000     0.00042295   0.00000000
  0.00219209   0.00000000    -0.00459308   0.00000000     0.02078876   0.00000000
    7    9
 -0.04527911   0.00000000    -0.00046979   0.00000000    -0.00034737   0.00000000
 -0.00144246   0.00000000    -0.01316899   0.00000000     0.00145511   0.00000000
  0.00056622   0.00000000     0.00267780   0.00000000     0.01974725   0.00000000
    7   10
 -0.02790898   0.00000000    -0.00066222   0.00000000    -0.00181927   0.00000000
 -0.00009707   0.00000000    -0.10326693   0.00000000    -0.06557764   0.00000000
  0.00010873   0.00000000    -0.04812393   0.00000000    -0.07976897   0.00000000
    7   11
 -0.09140910   0.00000000     0.03375922   0.00000000    -0.06257740   0.00000000
  0.03620810   0.00000000    -0.05593338   0.00000000     0.03905120   0.00000000
 -0.06465228   0.00000000     0.03676600   0.00000000    -0.09739673   0.00000000
    7   12
  0.00714938   0.00000000    -0.00026967   0.00000000    -0.00003532   0.00000000
  0.00033436   0.00000000     0.00705101   0.00000000     0.00018311   0.00000000
 -0.00045138   0.00000000     0.00013374   0.00000000    -0.01437405   0.00000000
    7   13
 -0.09010303   0.00000000    -0.03364406   0.00000000     0.06308725   0.00000000
 -0.03605118   0.00000000    -0.05540994   0.00000000     0.03947706   0.00000000
  0.06405695   0.00000000     0.03629622   0.00000000    -0.09802377   0.00000000
    7   14
 -0.00035143   0.00000000    -0.00015338   0.00000000     0.00045592   0.00000000
 -0.00044643   0.00000000    -0.00003657   0.00000000     0.00031478   0.00000000
 -0.00139752   0.00000000    -0.00107215   0.00000000    -0.00067521   0.00000000
    7   15
 -0.00082953   0.00000000    -0.00014158   0.00000000     0.00011215   0.00000000
 -0.00008530   0.00000000    -0.00110566   0.00000000    -0.00004941   0.00000000
 -0.00048278   0.00000000    -0.00068303   0.00000000     0.00263774   0.00000000
    7   16
 -0.00035614   0.00000000     0.00021094   0.00000000    -0.00114246   0.00000000
  0.00075158   0.00000000     0.00005499   0.00000000     0.00024140   0.00000000
  0.00146176   0.00000000    -0.00109962   0.00000000    -0.00083407   0.00000000
    7   17
 -0.00135564   0.00000000     0.00054454   0.00000000    -0.00089580   0.00000000
  0.00044003   0.00000000    -0.00054001   0.00000000    -0.00020793   0.00000000
 -0.00076363   0.00000000     0.00092702   0.00000000    -0.00120245   0.00000000
    7   18
 -0.03357169   0.00000000    -0.00010786   0.00000000     0.00017367   0.00000000
 -0.00028851   0.00000000    -0.11929594   0.00000000     0.07484799   0.00000000
  0.00012524   0.00000000     0.07313922   0.00000000    -0.09727936   0.00000000
    7   19
 -0.09057118   0.00000000     0.03411494   0.00000000     0.06733788   0.00000000
  0.03541071   0.00000000    -0.05385774   0.00000000    -0.03858391   0.00000000
  0.06540600   0.00000000    -0.03685578   0.00000000    -0.10276836   0.00000000
    7   20
  0.00396052   0.00000000    -0.00027247   0.00000000     0.00025587   0.00000000
  0.00038954   0.00000000     0.00340179   0.00000000    -0.00068118   0.00000000
 -0.00005148   0.00000000    -0.00178597   0.00000000    -0.01163842   0.00000000
    7   21
 -0.09213897   0.00000000    -0.03416640   0.00000000    -0.06564333   0.00000000
 -0.03628260   0.00000000    -0.05377791   0.00000000    -0.03841145   0.00000000
 -0.06508591   0.00000000    -0.03672485   0.00000000    -0.10142707   0.00000000
    7   22
  0.00005316   0.00000000     0.00000772   0.00000000    -0.00063104   0.00000000
  0.00083495   0.00000000    -0.00003273   0.00000000    -0.00076559   0.00000000
 -0.00199086   0.00000000     0.00106658   0.00000000    -0.00267863   0.00000000
    7   23
 -0.00066131   0.00000000    -0.00023544   0.00000000    -0.00058335   0.00000000
  0.00066816   0.00000000    -0.00018484   0.00000000     0.00192105   0.00000000
 -0.00084721   0.00000000     0.00005946   0.00000000     0.01037639   0.00000000
    7   24
  0.00057362   0.00000000     0.00085733   0.00000000     0.00047681   0.00000000
 -0.00059324   0.00000000    -0.00092243   0.00000000    -0.00030240   0.00000000
  0.00220383   0.00000000    -0.00039900   0.00000000    -0.00252995   0.00000000
    7   25
 -0.00034526   0.00000000     0.00029610   0.00000000    -0.00039164   0.00000000
 -0.00012137   0.00000000     0.00020834   0.00000000     0.00013885   0.00000000
 -0.00038703   0.00000000    -0.00044110   0.00000000    -0.00051114   0.00000000
    8    1
 -0.00196177   0.00000000     0.00219829   0.00000000     0.00566688   0.00000000
  0.00241546   0.00000000    -0.00380089   0.00000000     0.00222427   0.00000000
  0.00680024   0.00000000     0.00395997   0.00000000    -0.01663556   0.00000000
    8    2
 -0.00045620   0.00000000     0.00079863   0.00000000    -0.00017167   0.00000000
  0.00022259   0.00000000    -0.00035310   0.00000000    -0.00215159   0.00000000
  0.00016421   0.00000000    -0.00022537   0.00000000    -0.00259483   0.00000000
    8    3
  0.00047248   0.00000000    -0.00225605   0.00000000     0.00060907   0.00000000
 -0.00122405   0.00000000     0.00164694   0.00000000    -0.00052080   0.00000000
  0.00195354   0.00000000     0.00032856   0.00000000    -0.00086628   0.00000000
    8    4
  0.00100358   0.00000000     0.00033673   0.00000000    -0.00018515   0.00000000
 -0.00145384   0.00000000    -0.00040476   0.00000000     0.00003412   0.00000000
  0.00096769   0.00000000    -0.00312756   0.00000000    -0.00171409   0.00000000
    8    5
  0.00034467   0.00000000    -0.00155247   0.00000000    -0.00017115   0.00000000
 -0.00054492   0.00000000     0.00071813   0.00000000    -0.00015233   0.00000000
 -0.00164774   0.00000000     0.00118124   0.00000000    -0.00175922   0.00000000
    8    6
 -0.04217984   0.00000000    -0.00235812   0.00000000    -0.00192798   0.00000000
  0.00196673   0.00000000    -0.01137173   0.00000000     0.00471633   0.00000000
  0.00186562   0.00000000     0.00265721   0.00000000     0.02005688   0.00000000
    8    7
 -0.02076083   0.00000000    -0.01130073   0.00000000     0.00219209   0.00000000
 -0.01552322   0.00000000    -0.03622550   0.00000000    -0.00459308   0.00000000
  0.00512924   0.00000000     0.00042295   0.00000000     0.02078876   0.00000000
    8    8
  0.51448563   0.00000000     0.00722217   0.00000000     0.00642609   0.00000000
  0.00722217   0.00000000     0.50853918   0.00000000     0.00499486   0.00000000
  0.00642609   0.00000000     0.00499486   0.00000000     0.56061991   0.00000000
    8    9
 -0.02036039   0.00000000     0.01293506   0.00000000    -0.00143960   0.00000000
  0.01389287   0.00000000    -0.03803379   0.00000000    -0.00036717   0.00000000
 -0.00206774   0.00000000    -0.00188123   0.00000000     0.01974655   0.00000000
    8   10
 -0.08409201   0.00000000    -0.03253910   0.00000000     0.05582532   0.00000000
 -0.03310011   0.00000000    -0.04706796   0.00000000     0.03438315   0.00000000
  0.04172693   0.00000000     0.02398834   0.00000000    -0.07977677   0.00000000
    8   11
  0.00703107   0.00000000     0.00027170   0.00000000    -0.00020660   0.00000000
 -0.00031207   0.00000000     0.00715266   0.00000000    -0.00004797   0.00000000
 -0.00034740   0.00000000     0.00035033   0.00000000    -0.01437418   0.00000000
    8   12
 -0.09511014   0.00000000     0.03410510   0.00000000    -0.06513876   0.00000000
  0.03163975   0.00000000    -0.05224731   0.00000000     0.03468095   0.00000000
 -0.06415609   0.00000000     0.03761520   0.00000000    -0.09739225   0.00000000
    8   13
 -0.03389226   0.00000000    -0.00361920   0.00000000    -0.00267247   0.00000000
 -0.00120392   0.00000000    -0.11162509   0.00000000    -0.07435494   0.00000000
  0.00061012   0.00000000    -0.07361099   0.00000000    -0.09801256   0.00000000
    8   14
  0.00015515   0.00000000    -0.00017431   0.00000000    -0.00001802   0.00000000
  0.00013490   0.00000000    -0.00054696   0.00000000    -0.00057767   0.00000000
  0.00024272   0.00000000     0.00177009   0.00000000    -0.00067634   0.00000000
    8   15
 -0.00049013   0.00000000     0.00069670   0.00000000    -0.00076404   0.00000000
  0.00013239   0.00000000     0.00017239   0.00000000     0.00083743   0.00000000
  0.00172098   0.00000000    -0.00073805   0.00000000    -0.00083461   0.00000000
    8   16
 -0.00094522   0.00000000    -0.00013377   0.00000000     0.00010981   0.00000000
 -0.00020633   0.00000000    -0.00099311   0.00000000    -0.00010931   0.00000000
  0.00031124   0.00000000     0.00078193   0.00000000     0.00263804   0.00000000
    8   17
 -0.00114743   0.00000000     0.00054257   0.00000000    -0.00024854   0.00000000
  0.00066488   0.00000000    -0.00072391   0.00000000     0.00085170   0.00000000
 -0.00117500   0.00000000     0.00021212   0.00000000    -0.00120152   0.00000000
    8   18
 -0.09770005   0.00000000    -0.03730243   0.00000000    -0.06470090   0.00000000
 -0.03713395   0.00000000    -0.05518086   0.00000000    -0.03756248   0.00000000
 -0.06328273   0.00000000    -0.03669206   0.00000000    -0.09727632   0.00000000
    8   19
  0.00347177   0.00000000     0.00010739   0.00000000     0.00073940   0.00000000
 -0.00052892   0.00000000     0.00386154   0.00000000     0.00013730   0.00000000
  0.00150612   0.00000000     0.00098268   0.00000000    -0.01163867   0.00000000
    8   20
 -0.09315354   0.00000000     0.03395098   0.00000000     0.06710454   0.00000000
  0.03263582   0.00000000    -0.05129456   0.00000000    -0.03900970   0.00000000
  0.06468352   0.00000000    -0.03820610   0.00000000    -0.10276806   0.00000000
    8   21
 -0.03284907   0.00000000    -0.00206830   0.00000000     0.00046087   0.00000000
  0.00005225   0.00000000    -0.11304783   0.00000000     0.07607136   0.00000000
 -0.00073402   0.00000000     0.07473005   0.00000000    -0.10142793   0.00000000
    8   22
 -0.00038024   0.00000000     0.00058030   0.00000000     0.00034249   0.00000000
 -0.00024032   0.00000000     0.00038381   0.00000000     0.00092288   0.00000000
 -0.00193320   0.00000000     0.00116518   0.00000000    -0.00267816   0.00000000
    8   23
 -0.00068365   0.00000000    -0.00131460   0.00000000     0.00050549   0.00000000
  0.00013116   0.00000000     0.00032329   0.00000000    -0.00026369   0.00000000
  0.00138746   0.00000000    -0.00169162   0.00000000    -0.00253011   0.00000000
    8   24
 -0.00048311   0.00000000     0.00078700   0.00000000    -0.00194505   0.00000000
 -0.00013708   0.00000000    -0.00034845   0.00000000    -0.00045270   0.00000000
 -0.00042914   0.00000000     0.00065931   0.00000000     0.01037371   0.00000000
    8   25
  0.00001628   0.00000000     0.00007116   0.00000000    -0.00032304   0.00000000
  0.00050583   0.00000000    -0.00012926   0.00000000     0.00026488   0.00000000
  0.00018388   0.00000000     0.00054678   0.00000000    -0.00051098   0.00000000
    9    1
  0.00092071   0.00000000    -0.00222370   0.00000000    -0.00013973   0.00000000
 -0.00222528   0.00000000    -0.00164447   0.00000000     0.00004628   0.00000000
 -0.00022164   0.00000000     0.00011678   0.00000000    -0.00351234   0.00000000
    9    2
  0.00017718   0.00000000    -0.00036563   0.00000000     0.00056430   0.00000000
 -0.00036431   0.00000000    -0.00024311   0.00000000    -0.00030731   0.00000000
 -0.00016372   0.00000000     0.00009053   0.00000000    -0.00105753   0.00000000
    9    3
  0.00088003   0.00000000     0.00075248   0.00000000     0.00022848   0.00000000
 -0.00080417   0.00000000    -0.00073156   0.00000000     0.00010145   0.00000000
  0.00017295   0.00000000    -0.00076959   0.00000000    -0.00068424   0.00000000
    9    4
 -0.00031033   0.00000000    -0.00148819   0.00000000     0.00003839   0.00000000
  0.00006268   0.00000000     0.00045839   0.00000000    -0.00022836   0.00000000
  0.00077272   0.00000000     0.00026209   0.00000000    -0.00068498   0.00000000
    9    5
  0.00028002   0.00000000    -0.00092309   0.00000000     0.00045562   0.00000000
 -0.00091941   0.00000000    -0.00078976   0.00000000    -0.00024978   0.00000000
  0.00055738   0.00000000    -0.00030891   0.00000000    -0.00094127   0.00000000
    9    6
 -0.02259643   0.00000000    -0.01232150   0.00000000     0.00170459   0.00000000
 -0.01233655   0.00000000    -0.03680435   0.00000000    -0.00101853   0.00000000
  0.00059831   0.00000000    -0.00032210   0.00000000     0.01915307   0.00000000
    9    7
 -0.04527911   0.00000000    -0.00144246   0.00000000     0.00056622   0.00000000
 -0.00046979   0.00000000    -0.01316899   0.00000000     0.00267780   0.00000000
 -0.00034737   0.00000000     0.00145511   0.00000000     0.01974725   0.00000000
    9    8
 -0.02036039   0.00000000     0.01389287   0.00000000    -0.00206774   0.00000000
  0.01293506   0.00000000    -0.03803379   0.00000000    -0.00188123   0.00000000
 -0.00143960   0.00000000    -0.00036717   0.00000000     0.01974655   0.00000000
    9    9
  0.51159372   0.00000000     0.00057367   0.00000000     0.00085991   0.00000000
  0.00057367   0.00000000     0.51202230   0.00000000    -0.00053190   0.00000000
  0.00085991   0.00000000    -0.00053190   0.00000000     0.55175562   0.00000000
    9   10
  0.00703178   0.00000000     0.00097718   0.00000000     0.00045290   0.00000000
  0.00098393   0.00000000     0.00817420   0.00000000    -0.00027374   0.00000000
  0.00027646   0.00000000    -0.00014532   0.00000000    -0.01352122   0.00000000
    9   11
 -0.09239522   0.00000000    -0.03396330   0.00000000     0.06342466   0.00000000
 -0.03404774   0.00000000    -0.05452752   0.00000000     0.03670980   0.00000000
  0.05995781   0.00000000     0.03518342   0.00000000    -0.09468612   0.00000000
    9   12
 -0.03453847   0.00000000    -0.00064008   0.00000000    -0.00008111   0.00000000
 -0.00056699   0.00000000    -0.11235394   0.00000000    -0.07329499   0.00000000
 -0.00046551   0.00000000    -0.06950545   0.00000000    -0.09468236   0.00000000
    9   13
 -0.09445858   0.00000000     0.03503276   0.00000000    -0.06442738   0.00000000
  0.03502885   0.00000000    -0.05403014   0.00000000     0.03718782   0.00000000
 -0.06076432   0.00000000     0.03509805   0.00000000    -0.09546453   0.00000000
    9   14
 -0.00112974   0.00000000     0.00091803   0.00000000    -0.00085911   0.00000000
  0.00092531   0.00000000    -0.00004273   0.00000000     0.00052362   0.00000000
  0.00031279   0.00000000    -0.00016493   0.00000000    -0.00120528   0.00000000
    9   15
 -0.00022237   0.00000000     0.00011656   0.00000000    -0.00030723   0.00000000
  0.00035641   0.00000000     0.00001588   0.00000000    -0.00077698   0.00000000
 -0.00008501   0.00000000     0.00091850   0.00000000    -0.00121404   0.00000000
    9   16
 -0.00022956   0.00000000     0.00034380   0.00000000     0.00053236   0.00000000
  0.00010542   0.00000000     0.00006062   0.00000000     0.00069666   0.00000000
 -0.00087405   0.00000000    -0.00036353   0.00000000    -0.00121351   0.00000000
    9   17
 -0.00140881   0.00000000     0.00057552   0.00000000    -0.00098073   0.00000000
  0.00056659   0.00000000    -0.00076912   0.00000000     0.00058567   0.00000000
 -0.00062509   0.00000000     0.00037006   0.00000000     0.00128597   0.00000000
    9   18
  0.00565199   0.00000000     0.00021142   0.00000000    -0.00007370   0.00000000
  0.00021969   0.00000000     0.00592241   0.00000000     0.00004679   0.00000000
 -0.00007303   0.00000000     0.00003286   0.00000000    -0.01294595   0.00000000
    9   19
 -0.09029888   0.00000000    -0.03441140   0.00000000    -0.06356911   0.00000000
 -0.03464032   0.00000000    -0.05143866   0.00000000    -0.03667807   0.00000000
 -0.06027189   0.00000000    -0.03505367   0.00000000    -0.09798947   0.00000000
    9   20
 -0.03125089   0.00000000    -0.00054499   0.00000000    -0.00003029   0.00000000
 -0.00032205   0.00000000    -0.11045811   0.00000000     0.07339030   0.00000000
  0.00026333   0.00000000     0.06973313   0.00000000    -0.09799144   0.00000000
    9   21
 -0.09036734   0.00000000     0.03354269   0.00000000     0.06380957   0.00000000
  0.03354069   0.00000000    -0.05165681   0.00000000    -0.03684474   0.00000000
  0.06182312   0.00000000    -0.03568930   0.00000000    -0.09924894   0.00000000
    9   22
  0.00034061   0.00000000     0.00033807   0.00000000     0.00029378   0.00000000
  0.00034562   0.00000000     0.00075570   0.00000000    -0.00018156   0.00000000
  0.00014296   0.00000000    -0.00009938   0.00000000     0.00100133   0.00000000
    9   23
 -0.00109245   0.00000000    -0.00090366   0.00000000     0.00052077   0.00000000
  0.00124590   0.00000000     0.00086598   0.00000000     0.00123166   0.00000000
 -0.00043902   0.00000000     0.00000800   0.00000000     0.00157625   0.00000000
    9   24
  0.00024497   0.00000000     0.00201106   0.00000000    -0.00080741   0.00000000
 -0.00013606   0.00000000    -0.00044022   0.00000000    -0.00108630   0.00000000
 -0.00017985   0.00000000     0.00033381   0.00000000     0.00157579   0.00000000
    9   25
 -0.00018372   0.00000000    -0.00005004   0.00000000    -0.00022343   0.00000000
 -0.00005931   0.00000000    -0.00026475   0.00000000     0.00012271   0.00000000
  0.00013068   0.00000000    -0.00008139   0.00000000     0.00074983   0.00000000
   10    1
 -0.02287093   0.00000000    -0.00088214   0.00000000     0.01044040   0.00000000
 -0.00086251   0.00000000    -0.02384517   0.00000000    -0.00601452   0.00000000
  0.00567907   0.00000000    -0.00325553   0.00000000    -0.22431580   0.00000000
   10    2
 -0.00468773   0.00000000     0.00035730   0.00000000     0.00040751   0.00000000
  0.00036036   0.00000000    -0.00427677   0.00000000    -0.00025230   0.00000000
  0.00031933   0.00000000    -0.00017629   0.00000000     0.00252072   0.00000000
   10    3
 -0.00057558   0.00000000    -0.00222383   0.00000000    -0.00181038   0.00000000
 -0.00217859   0.00000000     0.00389725   0.00000000    -0.00185655   0.00000000
 -0.00284165   0.00000000    -0.00485191   0.00000000     0.00132800   0.00000000
   10    4
  0.00467774   0.00000000     0.00085564   0.00000000     0.00069018   0.00000000
  0.00081399   0.00000000    -0.00137026   0.00000000     0.00247575   0.00000000
  0.00278556   0.00000000     0.00492039   0.00000000     0.00132724   0.00000000
   10    5
  0.00292684   0.00000000     0.00155576   0.00000000     0.00018639   0.00000000
  0.00154953   0.00000000     0.00472447   0.00000000    -0.00012118   0.00000000
  0.00516881   0.00000000    -0.00298021   0.00000000    -0.00029569   0.00000000
   10    6
 -0.08493327   0.00000000     0.03258737   0.00000000    -0.04309572   0.00000000
  0.03258810   0.00000000    -0.04730588   0.00000000     0.02490384   0.00000000
 -0.05657037   0.00000000     0.03268830   0.00000000    -0.07684509   0.00000000
   10    7
 -0.02790898   0.00000000    -0.00009707   0.00000000     0.00010873   0.00000000
 -0.00066222   0.00000000    -0.10326693   0.00000000    -0.04812393   0.00000000
 -0.00181927   0.00000000    -0.06557764   0.00000000    -0.07976897   0.00000000
   10    8
 -0.08409201   0.00000000    -0.03310011   0.00000000     0.04172693   0.00000000
 -0.03253910   0.00000000    -0.04706796   0.00000000     0.02398834   0.00000000
  0.05582532   0.00000000     0.03438315   0.00000000    -0.07977677   0.00000000
   10    9
  0.00703178   0.00000000     0.00098393   0.00000000     0.00027646   0.00000000
  0.00097718   0.00000000     0.00817420   0.00000000    -0.00014532   0.00000000
  0.00045290   0.00000000    -0.00027374   0.00000000    -0.01352122   0.00000000
   10   10
  0.22500560   0.00000000     0.00186900   0.00000000    -0.00923721   0.00000000
  0.00186900   0.00000000     0.22701232   0.00000000     0.00531115   0.00000000
 -0.00923721   0.00000000     0.00531115   0.00000000     0.51017512   0.00000000
   10   11
 -0.00416607   0.00000000     0.01424042   0.00000000    -0.00037300   0.00000000
  0.01523827   0.00000000    -0.02139076   0.00000000     0.00074246   0.00000000
  0.00457438   0.00000000     0.00177423   0.00000000     0.01623482   0.00000000
   10   12
 -0.02984692   0.00000000     0.00039906   0.00000000    -0.00083214   0.00000000
 -0.00058249   0.00000000     0.00429240   0.00000000    -0.00004802   0.00000000
  0.00073968   0.00000000    -0.00485152   0.00000000     0.01623503   0.00000000
   10   13
 -0.00417012   0.00000000    -0.01494904   0.00000000     0.00015548   0.00000000
 -0.01493849   0.00000000    -0.02142779   0.00000000    -0.00008858   0.00000000
 -0.00361459   0.00000000     0.00208475   0.00000000     0.01664030   0.00000000
   10   14
 -0.00243331   0.00000000     0.00103616   0.00000000     0.00087890   0.00000000
  0.00103930   0.00000000    -0.00123831   0.00000000    -0.00050366   0.00000000
  0.00023848   0.00000000    -0.00014047   0.00000000    -0.00195428   0.00000000
   10   15
 -0.00055579   0.00000000    -0.00018719   0.00000000    -0.00015400   0.00000000
 -0.00055594   0.00000000    -0.00174155   0.00000000     0.00135495   0.00000000
 -0.00037601   0.00000000     0.00133033   0.00000000    -0.00179521   0.00000000
   10   16
 -0.00112087   0.00000000    -0.00089230   0.00000000    -0.00124678   0.00000000
 -0.00051667   0.00000000    -0.00118690   0.00000000    -0.00053524   0.00000000
 -0.00135818   0.00000000    -0.00033781   0.00000000    -0.00179582   0.00000000
   10   17
 -0.00094217   0.00000000    -0.00009441   0.00000000     0.00050994   0.00000000
 -0.00010122   0.00000000    -0.00105387   0.00000000    -0.00028723   0.00000000
 -0.00150171   0.00000000     0.00086811   0.00000000    -0.00127431   0.00000000
   10   18
  0.00869042   0.00000000    -0.00003618   0.00000000     0.00066088   0.00000000
 -0.00003566   0.00000000     0.00859429   0.00000000    -0.00037512   0.00000000
  0.00019617   0.00000000    -0.00010114   0.00000000    -0.03816661   0.00000000
   10   19
  0.00518554   0.00000000     0.00736199   0.00000000    -0.00623845   0.00000000
  0.00755186   0.00000000    -0.00362930   0.00000000    -0.00336527   0.00000000
  0.00639139   0.00000000     0.00375870   0.00000000    -0.00317115   0.00000000
   10   20
 -0.00783310   0.00000000    -0.00000098   0.00000000    -0.00019784   0.00000000
 -0.00017791   0.00000000     0.00943591   0.00000000     0.00709800   0.00000000
 -0.00005214   0.00000000    -0.00741494   0.00000000    -0.00317081   0.00000000
   10   21
  0.00515963   0.00000000    -0.00763775   0.00000000     0.00602241   0.00000000
 -0.00764904   0.00000000    -0.00365362   0.00000000    -0.00347250   0.00000000
 -0.00495500   0.00000000     0.00283508   0.00000000    -0.00141015   0.00000000
   10   22
  0.01269562   0.00000000    -0.00995182   0.00000000     0.00629877   0.00000000
 -0.00994846   0.00000000     0.00119889   0.00000000    -0.00364795   0.00000000
  0.01659630   0.00000000    -0.00958819   0.00000000    -0.01400441   0.00000000
   10   23
 -0.00568496   0.00000000     0.00072297   0.00000000    -0.00016456   0.00000000
  0.00009988   0.00000000     0.01469748   0.00000000     0.00621341   0.00000000
 -0.00211586   0.00000000     0.01592785   0.00000000    -0.01140074   0.00000000
   10   24
  0.00923000   0.00000000     0.00869929   0.00000000    -0.00547381   0.00000000
  0.00933806   0.00000000    -0.00024253   0.00000000    -0.00298688   0.00000000
 -0.01485199   0.00000000    -0.00616207   0.00000000    -0.01139594   0.00000000
   10   25
  0.00119546   0.00000000    -0.00063378   0.00000000     0.00048614   0.00000000
 -0.00063886   0.00000000     0.00046309   0.00000000    -0.00029436   0.00000000
  0.00033091   0.00000000    -0.00019520   0.00000000    -0.00013389   0.00000000
   11    1
  0.00156217   0.00000000    -0.00572864   0.00000000     0.00171898   0.00000000
 -0.00477205   0.00000000     0.00744094   0.00000000     0.00058243   0.00000000
  0.00079874   0.00000000    -0.00110177   0.00000000     0.00542710   0.00000000
   11    2
 -0.00006881   0.00000000    -0.00038568   0.00000000    -0.00090827   0.00000000
 -0.00090343   0.00000000     0.00096148   0.00000000    -0.00084960   0.00000000
  0.00018311   0.00000000     0.00002768   0.00000000    -0.00051786   0.00000000
   11    3
 -0.00057939   0.00000000     0.00081353   0.00000000     0.00001372   0.00000000
  0.00032518   0.00000000    -0.00099229   0.00000000    -0.00012347   0.00000000
 -0.00045024   0.00000000     0.00041703   0.00000000     0.00284549   0.00000000
   11    4
 -0.00016100   0.00000000     0.00028586   0.00000000    -0.00012986   0.00000000
 -0.00014877   0.00000000     0.00035652   0.00000000     0.00012969   0.00000000
 -0.00110177   0.00000000     0.00101779   0.00000000     0.00002102   0.00000000
   11    5
  0.00015226   0.00000000     0.00043996   0.00000000     0.00025708   0.00000000
  0.00003347   0.00000000    -0.00013417   0.00000000    -0.00063714   0.00000000
  0.00046594   0.00000000    -0.00062996   0.00000000     0.00032844   0.00000000
   11    6
 -0.03406383   0.00000000     0.00024074   0.00000000    -0.00012824   0.00000000
  0.00251553   0.00000000    -0.11042506   0.00000000    -0.07508091   0.00000000
  0.00289368   0.00000000    -0.07508991   0.00000000    -0.09988050   0.00000000
   11    7
 -0.09140910   0.00000000     0.03620810   0.00000000    -0.06465228   0.00000000
  0.03375922   0.00000000    -0.05593338   0.00000000     0.03676600   0.00000000
 -0.06257740   0.00000000     0.03905120   0.00000000    -0.09739673   0.00000000
   11    8
  0.00703107   0.00000000    -0.00031207   0.00000000    -0.00034740   0.00000000
  0.00027170   0.00000000     0.00715266   0.00000000     0.00035033   0.00000000
 -0.00020660   0.00000000    -0.00004797   0.00000000    -0.01437418   0.00000000
   11    9
 -0.09239522   0.00000000    -0.03404774   0.00000000     0.05995781   0.00000000
 -0.03396330   0.00000000    -0.05452752   0.00000000     0.03518342   0.00000000
  0.06342466   0.00000000     0.03670980   0.00000000    -0.09468612   0.00000000
   11   10
 -0.00416607   0.00000000     0.01523827   0.00000000     0.00457438   0.00000000
  0.01424042   0.00000000    -0.02139076   0.00000000     0.00177423   0.00000000
 -0.00037300   0.00000000     0.00074246   0.00000000     0.01623482   0.00000000
   11   11
  0.23887772   0.00000000     0.00179881   0.00000000    -0.00077974   0.00000000
  0.00179881   0.00000000     0.23701684   0.00000000    -0.00026820   0.00000000
 -0.00077974   0.00000000    -0.00026820   0.00000000     0.29827661   0.00000000
   11   12
 -0.00339668   0.00000000    -0.01553099   0.00000000    -0.00147423   0.00000000
 -0.01403012   0.00000000    -0.02045938   0.00000000     0.00059283   0.00000000
 -0.00125888   0.00000000     0.00098577   0.00000000     0.01624351   0.00000000
   11   13
 -0.02916262   0.00000000     0.00044402   0.00000000     0.00043981   0.00000000
 -0.00074208   0.00000000     0.00490239   0.00000000    -0.00139889   0.00000000
 -0.00029960   0.00000000    -0.00146509   0.00000000     0.01602223   0.00000000
   11   14
  0.00019433   0.00000000    -0.00022203   0.00000000    -0.00000659   0.00000000
 -0.00022286   0.00000000     0.00002791   0.00000000     0.00025690   0.00000000
  0.00027169   0.00000000     0.00009157   0.00000000    -0.00029651   0.00000000
   11   15
 -0.00002082   0.00000000    -0.00029464   0.00000000     0.00017565   0.00000000
  0.00004130   0.00000000     0.00003746   0.00000000     0.00002424   0.00000000
  0.00022720   0.00000000     0.00012604   0.00000000    -0.00046018   0.00000000
   11   16
  0.00010664   0.00000000    -0.00014103   0.00000000     0.00007995   0.00000000
  0.00005463   0.00000000    -0.00009872   0.00000000     0.00007552   0.00000000
  0.00009141   0.00000000    -0.00007574   0.00000000     0.00045395   0.00000000
   11   17
  0.00023032   0.00000000    -0.00024658   0.00000000     0.00002992   0.00000000
  0.00042836   0.00000000    -0.00009621   0.00000000     0.00041424   0.00000000
  0.00048599   0.00000000    -0.00017532   0.00000000    -0.00011761   0.00000000
   11   18
  0.00431970   0.00000000     0.00593724   0.00000000    -0.00445928   0.00000000
  0.00586705   0.00000000    -0.00246940   0.00000000    -0.00251746   0.00000000
  0.00659910   0.00000000     0.00375851   0.00000000    -0.00211209   0.00000000
   11   19
  0.00657236   0.00000000    -0.00002671   0.00000000     0.00121375   0.00000000
 -0.00029254   0.00000000     0.00690756   0.00000000     0.00090511   0.00000000
 -0.00099984   0.00000000    -0.00010288   0.00000000    -0.03623081   0.00000000
   11   20
  0.00479833   0.00000000    -0.00584761   0.00000000     0.00583712   0.00000000
 -0.00755742   0.00000000    -0.00330580   0.00000000    -0.00330809   0.00000000
 -0.00708267   0.00000000     0.00366464   0.00000000    -0.00160846   0.00000000
   11   21
 -0.00753552   0.00000000    -0.00033940   0.00000000     0.00011599   0.00000000
  0.00084556   0.00000000     0.00892380   0.00000000     0.00650687   0.00000000
 -0.00045999   0.00000000    -0.00751666   0.00000000    -0.00194776   0.00000000
   11   22
 -0.00025682   0.00000000     0.00123422   0.00000000    -0.00136250   0.00000000
  0.00165166   0.00000000    -0.00145872   0.00000000     0.00248758   0.00000000
  0.00063176   0.00000000     0.00138531   0.00000000    -0.00274233   0.00000000
   11   23
  0.00029900   0.00000000     0.00090666   0.00000000     0.00048017   0.00000000
  0.00059906   0.00000000    -0.00149678   0.00000000    -0.00141710   0.00000000
  0.00044609   0.00000000    -0.00054746   0.00000000    -0.00203142   0.00000000
   11   24
 -0.00037526   0.00000000    -0.00018578   0.00000000    -0.00036401   0.00000000
  0.00017250   0.00000000    -0.00076246   0.00000000    -0.00031816   0.00000000
 -0.00039739   0.00000000    -0.00041071   0.00000000    -0.00122614   0.00000000
   11   25
 -0.00029913   0.00000000    -0.00023842   0.00000000    -0.00036885   0.00000000
  0.00001603   0.00000000    -0.00004886   0.00000000    -0.00015414   0.00000000
 -0.00051410   0.00000000    -0.00062301   0.00000000    -0.00033851   0.00000000
   12    1
  0.01053637   0.00000000     0.00041918   0.00000000     0.00031089   0.00000000
 -0.00057607   0.00000000    -0.00153880   0.00000000    -0.00175283   0.00000000
  0.00133783   0.00000000    -0.00016191   0.00000000     0.00542741   0.00000000
   12    2
  0.00126219   0.00000000    -0.00013604   0.00000000     0.00025933   0.00000000
  0.00038502   0.00000000    -0.00036838   0.00000000     0.00118376   0.00000000
  0.00006085   0.00000000    -0.00018178   0.00000000    -0.00051699   0.00000000
   12    3
  0.00015810   0.00000000     0.00004473   0.00000000    -0.00020151   0.00000000
  0.00046531   0.00000000     0.00002751   0.00000000     0.00002332   0.00000000
 -0.00141276   0.00000000     0.00045173   0.00000000     0.00002113   0.00000000
   12    4
 -0.00137975   0.00000000    -0.00013450   0.00000000     0.00008874   0.00000000
  0.00035562   0.00000000    -0.00019719   0.00000000     0.00002593   0.00000000
 -0.00058822   0.00000000     0.00020645   0.00000000     0.00284552   0.00000000
   12    5
 -0.00026303   0.00000000    -0.00021267   0.00000000     0.00065532   0.00000000
  0.00019897   0.00000000     0.00029185   0.00000000     0.00007346   0.00000000
  0.00078615   0.00000000    -0.00008131   0.00000000     0.00032874   0.00000000
   12    6
 -0.09253459   0.00000000    -0.03124891   0.00000000     0.06500261   0.00000000
 -0.03351332   0.00000000    -0.05195638   0.00000000     0.03766029   0.00000000
  0.06648721   0.00000000     0.03505443   0.00000000    -0.09988653   0.00000000
   12    7
  0.00714938   0.00000000     0.00033436   0.00000000    -0.00045138   0.00000000
 -0.00026967   0.00000000     0.00705101   0.00000000     0.00013374   0.00000000
 -0.00003532   0.00000000     0.00018311   0.00000000    -0.01437405   0.00000000
   12    8
 -0.09511014   0.00000000     0.03163975   0.00000000    -0.06415609   0.00000000
  0.03410510   0.00000000    -0.05224731   0.00000000     0.03761520   0.00000000
 -0.06513876   0.00000000     0.03468095   0.00000000    -0.09739225   0.00000000
   12    9
 -0.03453847   0.00000000    -0.00056699   0.00000000    -0.00046551   0.00000000
 -0.00064008   0.00000000    -0.11235394   0.00000000    -0.06950545   0.00000000
 -0.00008111   0.00000000    -0.07329499   0.00000000    -0.09468236   0.00000000
   12   10
 -0.02984692   0.00000000    -0.00058249   0.00000000     0.00073968   0.00000000
  0.00039906   0.00000000     0.00429240   0.00000000    -0.00485152   0.00000000
 -0.00083214   0.00000000    -0.00004802   0.00000000     0.01623503   0.00000000
   12   11
 -0.00339668   0.00000000    -0.01403012   0.00000000    -0.00125888   0.00000000
 -0.01553099   0.00000000    -0.02045938   0.00000000     0.00098577   0.00000000
 -0.00147423   0.00000000     0.00059283   0.00000000     0.01624351   0.00000000
   12   12
  0.23559222   0.00000000     0.00016094   0.00000000    -0.00016999   0.00000000
  0.00016094   0.00000000     0.24001299   0.00000000     0.00081755   0.00000000
 -0.00016999   0.00000000     0.00081755   0.00000000     0.29827509   0.00000000
   12   13
 -0.00348103   0.00000000     0.01409601   0.00000000     0.00141811   0.00000000
  0.01527837   0.00000000    -0.02080368   0.00000000     0.00032932   0.00000000
  0.00110010   0.00000000     0.00097239   0.00000000     0.01602213   0.00000000
   12   14
  0.00024243   0.00000000    -0.00018123   0.00000000    -0.00023302   0.00000000
 -0.00018371   0.00000000    -0.00004175   0.00000000    -0.00014124   0.00000000
  0.00005593   0.00000000    -0.00028344   0.00000000    -0.00029676   0.00000000
   12   15
  0.00000613   0.00000000    -0.00001779   0.00000000    -0.00001671   0.00000000
 -0.00019712   0.00000000     0.00002611   0.00000000    -0.00011824   0.00000000
  0.00011181   0.00000000    -0.00004788   0.00000000     0.00045414   0.00000000
   12   16
  0.00014735   0.00000000     0.00011747   0.00000000     0.00007102   0.00000000
 -0.00020202   0.00000000    -0.00012599   0.00000000    -0.00017735   0.00000000
 -0.00000461   0.00000000    -0.00025783   0.00000000    -0.00046049   0.00000000
   12   17
 -0.00011143   0.00000000     0.00025731   0.00000000    -0.00034770   0.00000000
 -0.00044072   0.00000000     0.00023646   0.00000000    -0.00024693   0.00000000
  0.00039245   0.00000000    -0.00033553   0.00000000    -0.00011771   0.00000000
   12   18
 -0.00592408   0.00000000    -0.00004843   0.00000000    -0.00001989   0.00000000
  0.00004261   0.00000000     0.00771246   0.00000000     0.00513052   0.00000000
  0.00003807   0.00000000    -0.00756414   0.00000000    -0.00211201   0.00000000
   12   19
  0.00452826   0.00000000    -0.00773501   0.00000000     0.00580555   0.00000000
 -0.00600918   0.00000000    -0.00306964   0.00000000    -0.00339904   0.00000000
 -0.00672221   0.00000000     0.00431492   0.00000000    -0.00160836   0.00000000
   12   20
  0.00690800   0.00000000    -0.00005316   0.00000000    -0.00015618   0.00000000
  0.00019824   0.00000000     0.00653678   0.00000000    -0.00150443   0.00000000
 -0.00041122   0.00000000     0.00091882   0.00000000    -0.03623103   0.00000000
   12   21
  0.00460245   0.00000000     0.00783568   0.00000000    -0.00555008   0.00000000
  0.00668042   0.00000000    -0.00319195   0.00000000    -0.00335762   0.00000000
  0.00626644   0.00000000     0.00412824   0.00000000    -0.00194814   0.00000000
   12   22
 -0.00242733   0.00000000     0.00040981   0.00000000    -0.00284131   0.00000000
 -0.00000917   0.00000000     0.00068920   0.00000000    -0.00005338   0.00000000
 -0.00088844   0.00000000    -0.00124724   0.00000000    -0.00274516   0.00000000
   12   23
 -0.00064316   0.00000000     0.00001375   0.00000000     0.00007596   0.00000000
 -0.00034077   0.00000000    -0.00047583   0.00000000     0.00047761   0.00000000
  0.00013544   0.00000000     0.00053080   0.00000000    -0.00122629   0.00000000
   12   24
 -0.00167579   0.00000000    -0.00055797   0.00000000     0.00145398   0.00000000
 -0.00025055   0.00000000     0.00048755   0.00000000     0.00029760   0.00000000
  0.00069048   0.00000000    -0.00013678   0.00000000    -0.00203138   0.00000000
   12   25
 -0.00003212   0.00000000     0.00019671   0.00000000    -0.00005809   0.00000000
 -0.00008167   0.00000000    -0.00032419   0.00000000     0.00040088   0.00000000
  0.00027734   0.00000000     0.00074937   0.00000000    -0.00033725   0.00000000
   13    1
  0.00114947   0.00000000     0.00617601   0.00000000    -0.00252317   0.00000000
  0.00618996   0.00000000     0.00832727   0.00000000     0.00141584   0.00000000
 -0.00030752   0.00000000     0.00017234   0.00000000     0.00472912   0.00000000
   13    2
  0.00033364   0.00000000     0.00056371   0.00000000     0.00028849   0.00000000
  0.00055851   0.00000000     0.00098838   0.00000000    -0.00016644   0.00000000
 -0.00047113   0.00000000     0.00026417   0.00000000     0.00012276   0.00000000
   13    3
  0.00010355   0.00000000    -0.00002843   0.00000000    -0.00031688   0.00000000
  0.00040970   0.00000000    -0.00022908   0.00000000    -0.00034146   0.00000000
 -0.00055683   0.00000000    -0.00092089   0.00000000    -0.00012280   0.00000000
   13    4
 -0.00030365   0.00000000     0.00016632   0.00000000     0.00013574   0.00000000
 -0.00026325   0.00000000     0.00019244   0.00000000     0.00044328   0.00000000
  0.00051729   0.00000000     0.00096210   0.00000000    -0.00012276   0.00000000
   13    5
 -0.00106226   0.00000000    -0.00069931   0.00000000    -0.00014445   0.00000000
 -0.00070278   0.00000000    -0.00188116   0.00000000     0.00008156   0.00000000
  0.00015877   0.00000000    -0.00008617   0.00000000     0.00236538   0.00000000
   13    6
  0.00678696   0.00000000     0.00049106   0.00000000     0.00027083   0.00000000
  0.00049539   0.00000000     0.00735280   0.00000000    -0.00014562   0.00000000
 -0.00019795   0.00000000     0.00012190   0.00000000    -0.01517367   0.00000000
   13    7
 -0.09010303   0.00000000    -0.03605118   0.00000000     0.06405695   0.00000000
 -0.03364406   0.00000000    -0.05540994   0.00000000     0.03629622   0.00000000
  0.06308725   0.00000000     0.03947706   0.00000000    -0.09802377   0.00000000
   13    8
 -0.03389226   0.00000000    -0.00120392   0.00000000     0.00061012   0.00000000
 -0.00361920   0.00000000    -0.11162509   0.00000000    -0.07361099   0.00000000
 -0.00267247   0.00000000    -0.07435494   0.00000000    -0.09801256   0.00000000
   13    9
 -0.09445858   0.00000000     0.03502885   0.00000000    -0.06076432   0.00000000
  0.03503276   0.00000000    -0.05403014   0.00000000     0.03509805   0.00000000
 -0.06442738   0.00000000     0.03718782   0.00000000    -0.09546453   0.00000000
   13   10
 -0.00417012   0.00000000    -0.01493849   0.00000000    -0.00361459   0.00000000
 -0.01494904   0.00000000    -0.02142779   0.00000000     0.00208475   0.00000000
  0.00015548   0.00000000    -0.00008858   0.00000000     0.01664030   0.00000000
   13   11
 -0.02916262   0.00000000    -0.00074208   0.00000000    -0.00029960   0.00000000
  0.00044402   0.00000000     0.00490239   0.00000000    -0.00146509   0.00000000
  0.00043981   0.00000000    -0.00139889   0.00000000     0.01602223   0.00000000
   13   12
 -0.00348103   0.00000000     0.01527837   0.00000000     0.00110010   0.00000000
  0.01409601   0.00000000    -0.02080368   0.00000000     0.00097239   0.00000000
  0.00141811   0.00000000     0.00032932   0.00000000     0.01602213   0.00000000
   13   13
  0.23958605   0.00000000    -0.00237366   0.00000000     0.00204460   0.00000000
 -0.00237366   0.00000000     0.23664406   0.00000000    -0.00119729   0.00000000
  0.00204460   0.00000000    -0.00119729   0.00000000     0.29918098   0.00000000
   13   14
  0.00015311   0.00000000    -0.00017750   0.00000000     0.00002534   0.00000000
 -0.00016247   0.00000000    -0.00003384   0.00000000     0.00000117   0.00000000
  0.00001288   0.00000000    -0.00000968   0.00000000     0.00033722   0.00000000
   13   15
  0.00011302   0.00000000     0.00010385   0.00000000     0.00003074   0.00000000
  0.00007736   0.00000000     0.00005741   0.00000000    -0.00000841   0.00000000
 -0.00006265   0.00000000    -0.00006360   0.00000000    -0.00036037   0.00000000
   13   16
  0.00000013   0.00000000     0.00001336   0.00000000     0.00002415   0.00000000
  0.00001836   0.00000000     0.00019745   0.00000000    -0.00000560   0.00000000
  0.00001665   0.00000000     0.00008560   0.00000000    -0.00036037   0.00000000
   13   17
  0.00060226   0.00000000    -0.00017833   0.00000000     0.00032105   0.00000000
 -0.00018249   0.00000000     0.00036876   0.00000000    -0.00017202   0.00000000
 -0.00040181   0.00000000     0.00022968   0.00000000    -0.00037568   0.00000000
   13   18
  0.00423951   0.00000000    -0.00584390   0.00000000     0.00433431   0.00000000
 -0.00589090   0.00000000    -0.00250919   0.00000000    -0.00248987   0.00000000
 -0.00667121   0.00000000     0.00384726   0.00000000    -0.00234273   0.00000000
   13   19
 -0.00741173   0.00000000     0.00020960   0.00000000     0.00020123   0.00000000
 -0.00072615   0.00000000     0.00882467   0.00000000     0.00714148   0.00000000
  0.00063359   0.00000000    -0.00764723   0.00000000    -0.00164275   0.00000000
   13   20
  0.00497742   0.00000000     0.00642850   0.00000000    -0.00606224   0.00000000
  0.00735944   0.00000000    -0.00358873   0.00000000    -0.00371667   0.00000000
  0.00692038   0.00000000     0.00327842   0.00000000    -0.00164315   0.00000000
   13   21
  0.00667098   0.00000000     0.00027942   0.00000000    -0.00124452   0.00000000
  0.00027425   0.00000000     0.00699639   0.00000000     0.00073430   0.00000000
  0.00006289   0.00000000    -0.00005522   0.00000000    -0.03667703   0.00000000
   13   22
 -0.00034423   0.00000000    -0.00039851   0.00000000     0.00053112   0.00000000
 -0.00038572   0.00000000    -0.00078761   0.00000000    -0.00032319   0.00000000
  0.00058705   0.00000000    -0.00034405   0.00000000    -0.00031141   0.00000000
   13   23
  0.00000186   0.00000000    -0.00069343   0.00000000    -0.00043730   0.00000000
 -0.00143877   0.00000000    -0.00148409   0.00000000    -0.00159315   0.00000000
 -0.00058836   0.00000000    -0.00030400   0.00000000    -0.00240995   0.00000000
   13   24
 -0.00019270   0.00000000    -0.00155144   0.00000000     0.00115513   0.00000000
 -0.00081089   0.00000000    -0.00127116   0.00000000     0.00115385   0.00000000
 -0.00002888   0.00000000     0.00063962   0.00000000    -0.00240731   0.00000000
   13   25
  0.00003670   0.00000000     0.00014934   0.00000000     0.00037281   0.00000000
  0.00014545   0.00000000     0.00018282   0.00000000    -0.00023121   0.00000000
  0.00031784   0.00000000    -0.00018875   0.00000000    -0.00008858   0.00000000
   14    1
  0.00175010   0.00000000    -0.00097363   0.00000000    -0.00207359   0.00000000
 -0.00096760   0.00000000     0.00060436   0.00000000     0.00119623   0.00000000
 -0.00071250   0.00000000     0.00041698   0.00000000     0.00346227   0.00000000
   14    2
 -0.10322512   0.00000000     0.04369458   0.00000000     0.07429896   0.00000000
  0.04367368   0.00000000    -0.05275937   0.00000000    -0.04290990   0.00000000
  0.07397348   0.00000000    -0.04269237   0.00000000    -0.10815943   0.00000000
   14    3
 -0.02896666   0.00000000     0.00192853   0.00000000     0.00202644   0.00000000
  0.00204726   0.00000000    -0.11154104   0.00000000     0.06903962   0.00000000
  0.00287070   0.00000000     0.07647467   0.00000000    -0.09011514   0.00000000
   14    4
 -0.09262400   0.00000000    -0.03468089   0.00000000    -0.05879282   0.00000000
 -0.03481505   0.00000000    -0.04788552   0.00000000    -0.03629662   0.00000000
 -0.06479341   0.00000000    -0.04073108   0.00000000    -0.09011136   0.00000000
   14    5
  0.00364196   0.00000000     0.00139351   0.00000000    -0.00195343   0.00000000
  0.00139369   0.00000000     0.00525130   0.00000000     0.00111292   0.00000000
 -0.00325426   0.00000000     0.00187313   0.00000000    -0.01022873   0.00000000
   14    6
 -0.00102223   0.00000000     0.00000166   0.00000000    -0.00104925   0.00000000
  0.00000039   0.00000000    -0.00099928   0.00000000     0.00062113   0.00000000
  0.00013180   0.00000000    -0.00008618   0.00000000     0.00257276   0.00000000
   14    7
 -0.00035143   0.00000000    -0.00044643   0.00000000    -0.00139752   0.00000000
 -0.00015338   0.00000000    -0.00003657   0.00000000    -0.00107215   0.00000000
  0.00045592   0.00000000     0.00031478   0.00000000    -0.00067521   0.00000000
   14    8
  0.00015515   0.00000000     0.00013490   0.00000000     0.00024272   0.00000000
 -0.00017431   0.00000000    -0.00054696   0.00000000     0.00177009   0.00000000
 -0.00001802   0.00000000    -0.00057767   0.00000000    -0.00067634   0.00000000
   14    9
 -0.00112974   0.00000000     0.00092531   0.00000000     0.00031279   0.00000000
  0.00091803   0.00000000    -0.00004273   0.00000000    -0.00016493   0.00000000
 -0.00085911   0.00000000     0.00052362   0.00000000    -0.00120528   0.00000000
   14   10
 -0.00243331   0.00000000     0.00103930   0.00000000     0.00023848   0.00000000
  0.00103616   0.00000000    -0.00123831   0.00000000    -0.00014047   0.00000000
  0.00087890   0.00000000    -0.00050366   0.00000000    -0.00195428   0.00000000
   14   11
  0.00019433   0.00000000    -0.00022286   0.00000000     0.00027169   0.00000000
 -0.00022203   0.00000000     0.00002791   0.00000000     0.00009157   0.00000000
 -0.00000659   0.00000000     0.00025690   0.00000000    -0.00029651   0.00000000
   14   12
  0.00024243   0.00000000    -0.00018371   0.00000000     0.00005593   0.00000000
 -0.00018123   0.00000000    -0.00004175   0.00000000    -0.00028344   0.00000000
 -0.00023302   0.00000000    -0.00014124   0.00000000    -0.00029676   0.00000000
   14   13
  0.00015311   0.00000000    -0.00016247   0.00000000     0.00001288   0.00000000
 -0.00017750   0.00000000    -0.00003384   0.00000000    -0.00000968   0.00000000
  0.00002534   0.00000000     0.00000117   0.00000000     0.00033722   0.00000000
   14   14
  0.24827340   0.00000000    -0.00664712   0.00000000    -0.01232985   0.00000000
 -0.00664712   0.00000000     0.24075064   0.00000000     0.00710709   0.00000000
 -0.01232985   0.00000000     0.00710709   0.00000000     0.30884192   0.00000000
   14   15
 -0.00408020   0.00000000     0.01495424   0.00000000    -0.00138437   0.00000000
  0.01411746   0.00000000    -0.02118585   0.00000000    -0.00040473   0.00000000
 -0.00119470   0.00000000    -0.00133703   0.00000000     0.01469250   0.00000000
   14   16
 -0.02946115   0.00000000    -0.00058093   0.00000000    -0.00036146   0.00000000
  0.00027253   0.00000000     0.00420236   0.00000000     0.00140653   0.00000000
  0.00056522   0.00000000     0.00171821   0.00000000     0.01469215   0.00000000
   14   17
 -0.00495289   0.00000000    -0.01466774   0.00000000    -0.00007766   0.00000000
 -0.01469626   0.00000000    -0.02193406   0.00000000     0.00004055   0.00000000
  0.00050116   0.00000000    -0.00028627   0.00000000     0.01084044   0.00000000
   14   18
 -0.00082338   0.00000000     0.00056692   0.00000000    -0.00150548   0.00000000
  0.00056658   0.00000000    -0.00017011   0.00000000     0.00087761   0.00000000
 -0.00181826   0.00000000     0.00104159   0.00000000    -0.00162376   0.00000000
   14   19
  0.00088647   0.00000000    -0.00006781   0.00000000     0.00047311   0.00000000
 -0.00036899   0.00000000    -0.00122210   0.00000000    -0.00228720   0.00000000
  0.00013383   0.00000000    -0.00248784   0.00000000    -0.00212015   0.00000000
   14   20
 -0.00052474   0.00000000    -0.00116935   0.00000000     0.00222436   0.00000000
 -0.00086897   0.00000000     0.00016943   0.00000000     0.00074779   0.00000000
  0.00221410   0.00000000     0.00112363   0.00000000    -0.00212226   0.00000000
   14   21
  0.00050671   0.00000000    -0.00008041   0.00000000     0.00074780   0.00000000
 -0.00008355   0.00000000     0.00041100   0.00000000    -0.00042225   0.00000000
  0.00031321   0.00000000    -0.00016737   0.00000000     0.00091973   0.00000000
   14   22
  0.01059041   0.00000000    -0.00251261   0.00000000     0.00054388   0.00000000
 -0.00252437   0.00000000     0.00773507   0.00000000    -0.00031227   0.00000000
  0.00201794   0.00000000    -0.00116448   0.00000000    -0.03506772   0.00000000
   14   23
  0.00308178   0.00000000     0.00526814   0.00000000     0.00404096   0.00000000
  0.00528280   0.00000000    -0.00195590   0.00000000     0.00090858   0.00000000
 -0.00584382   0.00000000    -0.00382095   0.00000000    -0.00457222   0.00000000
   14   24
 -0.00525291   0.00000000     0.00045052   0.00000000     0.00124694   0.00000000
  0.00044798   0.00000000     0.00638567   0.00000000    -0.00396668   0.00000000
  0.00038437   0.00000000     0.00698604   0.00000000    -0.00457276   0.00000000
   14   25
  0.00511271   0.00000000    -0.00792579   0.00000000    -0.00584558   0.00000000
 -0.00795454   0.00000000    -0.00408251   0.00000000     0.00337264   0.00000000
  0.00664621   0.00000000    -0.00383515   0.00000000    -0.00296015   0.00000000
   15    1
  0.00099251   0.00000000     0.00040628   0.00000000     0.00039328   0.00000000
  0.00005690   0.00000000     0.00278681   0.00000000    -0.00380799   0.00000000
 -0.00024984   0.00000000    -0.00086383   0.00000000     0.00335019   0.00000000
   15    2
 -0.02719536   0.00000000     0.00033393   0.00000000     0.00022109   0.00000000
  0.00022512   0.00000000    -0.12918295   0.00000000     0.08349973   0.00000000
 -0.00023055   0.00000000     0.08379071   0.00000000    -0.10726942   0.00000000
   15    3
 -0.08885250   0.00000000     0.03509098   0.00000000     0.06170945   0.00000000
  0.03593999   0.00000000    -0.05087093   0.00000000    -0.03355474   0.00000000
  0.06632370   0.00000000    -0.03682241   0.00000000    -0.09274279   0.00000000
   15    4
  0.00656635   0.00000000    -0.00078388   0.00000000    -0.00081777   0.00000000
 -0.00056023   0.00000000     0.00121381   0.00000000    -0.00162686   0.00000000
 -0.00048498   0.00000000    -0.00330171   0.00000000    -0.00965483   0.00000000
   15    5
 -0.08943460   0.00000000    -0.03525766   0.00000000    -0.05960964   0.00000000
 -0.03540686   0.00000000    -0.05109106   0.00000000    -0.03256181   0.00000000
 -0.06623796   0.00000000    -0.03584206   0.00000000    -0.08977126   0.00000000
   15    6
 -0.00011511   0.00000000    -0.00003596   0.00000000    -0.00115605   0.00000000
 -0.00049823   0.00000000    -0.00015042   0.00000000    -0.00066496   0.00000000
  0.00084035   0.00000000     0.00031448   0.00000000    -0.00036520   0.00000000
   15    7
 -0.00082953   0.00000000    -0.00008530   0.00000000    -0.00048278   0.00000000
 -0.00014158   0.00000000    -0.00110566   0.00000000    -0.00068303   0.00000000
  0.00011215   0.00000000    -0.00004941   0.00000000     0.00263774   0.00000000
   15    8
 -0.00049013   0.00000000     0.00013239   0.00000000     0.00172098   0.00000000
  0.00069670   0.00000000     0.00017239   0.00000000    -0.00073805   0.00000000
 -0.00076404   0.00000000     0.00083743   0.00000000    -0.00083461   0.00000000
   15    9
 -0.00022237   0.00000000     0.00035641   0.00000000    -0.00008501   0.00000000
  0.00011656   0.00000000     0.00001588   0.00000000     0.00091850   0.00000000
 -0.00030723   0.00000000    -0.00077698   0.00000000    -0.00121404   0.00000000
   15   10
 -0.00055579   0.00000000    -0.00055594   0.00000000    -0.00037601   0.00000000
 -0.00018719   0.00000000    -0.00174155   0.00000000     0.00133033   0.00000000
 -0.00015400   0.00000000     0.00135495   0.00000000    -0.00179521   0.00000000
   15   11
 -0.00002082   0.00000000     0.00004130   0.00000000     0.00022720   0.00000000
 -0.00029464   0.00000000     0.00003746   0.00000000     0.00012604   0.00000000
  0.00017565   0.00000000     0.00002424   0.00000000    -0.00046018   0.00000000
   15   12
  0.00000613   0.00000000    -0.00019712   0.00000000     0.00011181   0.00000000
 -0.00001779   0.00000000     0.00002611   0.00000000    -0.00004788   0.00000000
 -0.00001671   0.00000000    -0.00011824   0.00000000     0.00045414   0.00000000
   15   13
  0.00011302   0.00000000     0.00007736   0.00000000    -0.00006265   0.00000000
  0.00010385   0.00000000     0.00005741   0.00000000    -0.00006360   0.00000000
  0.00003074   0.00000000    -0.00000841   0.00000000    -0.00036037   0.00000000
   15   14
 -0.00408020   0.00000000     0.01411746   0.00000000    -0.00119470   0.00000000
  0.01495424   0.00000000    -0.02118585   0.00000000    -0.00133703   0.00000000
 -0.00138437   0.00000000    -0.00040473   0.00000000     0.01469250   0.00000000
   15   15
  0.23541184   0.00000000    -0.00063986   0.00000000    -0.00097837   0.00000000
 -0.00063986   0.00000000     0.25307569   0.00000000    -0.01308472   0.00000000
 -0.00097837   0.00000000    -0.01308472   0.00000000     0.30874652   0.00000000
   15   16
 -0.00362880   0.00000000    -0.01326533   0.00000000     0.00139362   0.00000000
 -0.01512189   0.00000000    -0.01997473   0.00000000    -0.00106027   0.00000000
  0.00160076   0.00000000    -0.00064940   0.00000000     0.01436096   0.00000000
   15   17
 -0.03092611   0.00000000     0.00011579   0.00000000    -0.00024129   0.00000000
  0.00020282   0.00000000     0.00261340   0.00000000     0.00033870   0.00000000
 -0.00006494   0.00000000     0.00163279   0.00000000     0.01117083   0.00000000
   15   18
  0.00001873   0.00000000     0.00000761   0.00000000    -0.00004581   0.00000000
  0.00000674   0.00000000    -0.00111958   0.00000000    -0.00210286   0.00000000
 -0.00006952   0.00000000    -0.00220045   0.00000000    -0.00191754   0.00000000
   15   19
 -0.00082719   0.00000000     0.00062182   0.00000000    -0.00175306   0.00000000
  0.00080903   0.00000000    -0.00001980   0.00000000     0.00127068   0.00000000
 -0.00202590   0.00000000     0.00108776   0.00000000    -0.00222942   0.00000000
   15   20
  0.00047524   0.00000000    -0.00009358   0.00000000    -0.00005900   0.00000000
 -0.00000178   0.00000000     0.00026820   0.00000000    -0.00002098   0.00000000
  0.00005226   0.00000000    -0.00009041   0.00000000     0.00102673   0.00000000
   15   21
 -0.00097666   0.00000000    -0.00063266   0.00000000     0.00201868   0.00000000
 -0.00067144   0.00000000    -0.00001907   0.00000000     0.00124476   0.00000000
  0.00216564   0.00000000     0.00116900   0.00000000    -0.00204507   0.00000000
   15   22
  0.00329728   0.00000000     0.00484903   0.00000000     0.00277401   0.00000000
  0.00653992   0.00000000    -0.00269741   0.00000000     0.00308702   0.00000000
 -0.00473015   0.00000000    -0.00320441   0.00000000    -0.00516866   0.00000000
   15   23
  0.00588654   0.00000000     0.00061614   0.00000000     0.00058144   0.00000000
  0.00019108   0.00000000     0.01171705   0.00000000     0.00127059   0.00000000
  0.00044656   0.00000000     0.00301808   0.00000000    -0.03479084   0.00000000
   15   24
  0.00405748   0.00000000    -0.00568228   0.00000000    -0.00413803   0.00000000
 -0.00624278   0.00000000    -0.00253064   0.00000000     0.00476372   0.00000000
  0.00604218   0.00000000    -0.00312156   0.00000000    -0.00437614   0.00000000
   15   25
 -0.00892516   0.00000000     0.00054875   0.00000000    -0.00018231   0.00000000
 -0.00000823   0.00000000     0.00951223   0.00000000    -0.00651691   0.00000000
 -0.00002276   0.00000000     0.00732590   0.00000000    -0.00183020   0.00000000
   16    1
  0.00212169   0.00000000     0.00071436   0.00000000     0.00354045   0.00000000
  0.00105321   0.00000000     0.00160193   0.00000000     0.00151268   0.00000000
  0.00064510   0.00000000     0.00066588   0.00000000     0.00335132   0.00000000
   16    2
 -0.10391358   0.00000000    -0.04408933   0.00000000    -0.07215715   0.00000000
 -0.04395871   0.00000000    -0.05242279   0.00000000    -0.04192180   0.00000000
 -0.07267638   0.00000000    -0.04167350   0.00000000    -0.10726693   0.00000000
   16    3
  0.00312553   0.00000000    -0.00254260   0.00000000     0.00103439   0.00000000
 -0.00278933   0.00000000     0.00462090   0.00000000     0.00152422   0.00000000
  0.00261177   0.00000000     0.00206908   0.00000000    -0.00965458   0.00000000
   16    4
 -0.09111433   0.00000000     0.03460402   0.00000000     0.05995062   0.00000000
  0.03376631   0.00000000    -0.04862240   0.00000000    -0.03665191   0.00000000
  0.06505219   0.00000000    -0.03901767   0.00000000    -0.09274181   0.00000000
   16    5
 -0.03007440   0.00000000    -0.00113036   0.00000000    -0.00157165   0.00000000
 -0.00098716   0.00000000    -0.11042021   0.00000000     0.06788644   0.00000000
 -0.00208577   0.00000000     0.07528003   0.00000000    -0.08977390   0.00000000
   16    6
  0.00010131   0.00000000    -0.00037307   0.00000000    -0.00004078   0.00000000
  0.00007602   0.00000000    -0.00035454   0.00000000     0.00135926   0.00000000
  0.00013588   0.00000000    -0.00089130   0.00000000    -0.00036542   0.00000000
   16    7
 -0.00035614   0.00000000     0.00075158   0.00000000     0.00146176   0.00000000
  0.00021094   0.00000000     0.00005499   0.00000000    -0.00109962   0.00000000
 -0.00114246   0.00000000     0.00024140   0.00000000    -0.00083407   0.00000000
   16    8
 -0.00094522   0.00000000    -0.00020633   0.00000000     0.00031124   0.00000000
 -0.00013377   0.00000000    -0.00099311   0.00000000     0.00078193   0.00000000
  0.00010981   0.00000000    -0.00010931   0.00000000     0.00263804   0.00000000
   16    9
 -0.00022956   0.00000000     0.00010542   0.00000000    -0.00087405   0.00000000
  0.00034380   0.00000000     0.00006062   0.00000000    -0.00036353   0.00000000
  0.00053236   0.00000000     0.00069666   0.00000000    -0.00121351   0.00000000
   16   10
 -0.00112087   0.00000000    -0.00051667   0.00000000    -0.00135818   0.00000000
 -0.00089230   0.00000000    -0.00118690   0.00000000    -0.00033781   0.00000000
 -0.00124678   0.00000000    -0.00053524   0.00000000    -0.00179582   0.00000000
   16   11
  0.00010664   0.00000000     0.00005463   0.00000000     0.00009141   0.00000000
 -0.00014103   0.00000000    -0.00009872   0.00000000    -0.00007574   0.00000000
  0.00007995   0.00000000     0.00007552   0.00000000     0.00045395   0.00000000
   16   12
  0.00014735   0.00000000    -0.00020202   0.00000000    -0.00000461   0.00000000
  0.00011747   0.00000000    -0.00012599   0.00000000    -0.00025783   0.00000000
  0.00007102   0.00000000    -0.00017735   0.00000000    -0.00046049   0.00000000
   16   13
  0.00000013   0.00000000     0.00001836   0.00000000     0.00001665   0.00000000
  0.00001336   0.00000000     0.00019745   0.00000000     0.00008560   0.00000000
  0.00002415   0.00000000    -0.00000560   0.00000000    -0.00036037   0.00000000
   16   14
 -0.02946115   0.00000000     0.00027253   0.00000000     0.00056522   0.00000000
 -0.00058093   0.00000000     0.00420236   0.00000000     0.00171821   0.00000000
 -0.00036146   0.00000000     0.00140653   0.00000000     0.01469215   0.00000000
   16   15
 -0.00362880   0.00000000    -0.01512189   0.00000000     0.00160076   0.00000000
 -0.01326533   0.00000000    -0.01997473   0.00000000    -0.00064940   0.00000000
  0.00139362   0.00000000    -0.00106027   0.00000000     0.01436096   0.00000000
   16   16
  0.24913067   0.00000000     0.00736172   0.00000000     0.01083331   0.00000000
  0.00736172   0.00000000     0.23957342   0.00000000     0.00739937   0.00000000
  0.01083331   0.00000000     0.00739937   0.00000000     0.30874630   0.00000000
   16   17
 -0.00589714   0.00000000     0.01463160   0.00000000    -0.00042059   0.00000000
  0.01455321   0.00000000    -0.02238768   0.00000000     0.00006478   0.00000000
 -0.00143768   0.00000000    -0.00075173   0.00000000     0.01117072   0.00000000
   16   18
 -0.00083842   0.00000000    -0.00048850   0.00000000     0.00178601   0.00000000
 -0.00050410   0.00000000    -0.00028382   0.00000000     0.00109676   0.00000000
  0.00187593   0.00000000     0.00116307   0.00000000    -0.00191998   0.00000000
   16   19
  0.00035306   0.00000000    -0.00005836   0.00000000    -0.00002691   0.00000000
 -0.00015565   0.00000000     0.00036077   0.00000000     0.00007147   0.00000000
  0.00009481   0.00000000     0.00000893   0.00000000     0.00102669   0.00000000
   16   20
 -0.00082745   0.00000000     0.00080014   0.00000000    -0.00199023   0.00000000
  0.00059079   0.00000000    -0.00000877   0.00000000     0.00088414   0.00000000
 -0.00194596   0.00000000     0.00120636   0.00000000    -0.00222932   0.00000000
   16   21
  0.00030541   0.00000000     0.00006154   0.00000000    -0.00008491   0.00000000
  0.00011278   0.00000000    -0.00129140   0.00000000    -0.00235852   0.00000000
  0.00007728   0.00000000    -0.00243939   0.00000000    -0.00204312   0.00000000
   16   22
 -0.00611294   0.00000000     0.00107885   0.00000000    -0.00126611   0.00000000
 -0.00062166   0.00000000     0.00670012   0.00000000    -0.00396508   0.00000000
  0.00040008   0.00000000     0.00571808   0.00000000    -0.00516947   0.00000000
   16   23
  0.00425470   0.00000000    -0.00612011   0.00000000    -0.00615743   0.00000000
 -0.00556003   0.00000000    -0.00271208   0.00000000     0.00117363   0.00000000
  0.00573779   0.00000000    -0.00368158   0.00000000    -0.00437641   0.00000000
   16   24
  0.00991772   0.00000000     0.00253291   0.00000000    -0.00078040   0.00000000
  0.00296717   0.00000000     0.00768855   0.00000000    -0.00115748   0.00000000
 -0.00240678   0.00000000    -0.00189191   0.00000000    -0.03479148   0.00000000
   16   25
  0.00468218   0.00000000     0.00782534   0.00000000     0.00557859   0.00000000
  0.00839496   0.00000000    -0.00407402   0.00000000     0.00338787   0.00000000
 -0.00634612   0.00000000    -0.00363420   0.00000000    -0.00182963   0.00000000
   17    1
  0.00342394   0.00000000    -0.00279963   0.00000000    -0.00016855   0.00000000
 -0.00280053   0.00000000     0.00021886   0.00000000     0.00007343   0.00000000
 -0.00001926   0.00000000     0.00003420   0.00000000     0.00424949   0.00000000
   17    2
 -0.00435009   0.00000000     0.00100936   0.00000000     0.00128076   0.00000000
  0.00101389   0.00000000    -0.00322573   0.00000000    -0.00074667   0.00000000
  0.00036803   0.00000000    -0.00020070   0.00000000    -0.01071972   0.00000000
   17    3
 -0.08195677   0.00000000    -0.03386905   0.00000000    -0.05913005   0.00000000
 -0.03503921   0.00000000    -0.04398176   0.00000000    -0.03359125   0.00000000
 -0.05894185   0.00000000    -0.03528066   0.00000000    -0.09140663   0.00000000
   17    4
 -0.02365142   0.00000000    -0.00139252   0.00000000    -0.00048174   0.00000000
 -0.00019689   0.00000000    -0.10229647   0.00000000     0.06799131   0.00000000
  0.00108063   0.00000000     0.06869127   0.00000000    -0.09140654   0.00000000
   17    5
 -0.07847220   0.00000000     0.03072978   0.00000000     0.05809084   0.00000000
  0.03072985   0.00000000    -0.04298890   0.00000000    -0.03354793   0.00000000
  0.05880441   0.00000000    -0.03396195   0.00000000    -0.09286054   0.00000000
   17    6
  0.00050669   0.00000000    -0.00008977   0.00000000     0.00243327   0.00000000
 -0.00007624   0.00000000     0.00040486   0.00000000    -0.00139459   0.00000000
  0.00018666   0.00000000    -0.00011989   0.00000000    -0.00033384   0.00000000
   17    7
 -0.00135564   0.00000000     0.00044003   0.00000000    -0.00076363   0.00000000
  0.00054454   0.00000000    -0.00054001   0.00000000     0.00092702   0.00000000
 -0.00089580   0.00000000    -0.00020793   0.00000000    -0.00120245   0.00000000
   17    8
 -0.00114743   0.00000000     0.00066488   0.00000000    -0.00117500   0.00000000
  0.00054257   0.00000000    -0.00072391   0.00000000     0.00021212   0.00000000
 -0.00024854   0.00000000     0.00085170   0.00000000    -0.00120152   0.00000000
   17    9
 -0.00140881   0.00000000     0.00056659   0.00000000    -0.00062509   0.00000000
  0.00057552   0.00000000    -0.00076912   0.00000000     0.00037006   0.00000000
 -0.00098073   0.00000000     0.00058567   0.00000000     0.00128597   0.00000000
   17   10
 -0.00094217   0.00000000    -0.00010122   0.00000000    -0.00150171   0.00000000
 -0.00009441   0.00000000    -0.00105387   0.00000000     0.00086811   0.00000000
  0.00050994   0.00000000    -0.00028723   0.00000000    -0.00127431   0.00000000
   17   11
  0.00023032   0.00000000     0.00042836   0.00000000     0.00048599   0.00000000
 -0.00024658   0.00000000    -0.00009621   0.00000000    -0.00017532   0.00000000
  0.00002992   0.00000000     0.00041424   0.00000000    -0.00011761   0.00000000
   17   12
 -0.00011143   0.00000000    -0.00044072   0.00000000     0.00039245   0.00000000
  0.00025731   0.00000000     0.00023646   0.00000000    -0.00033553   0.00000000
 -0.00034770   0.00000000    -0.00024693   0.00000000    -0.00011771   0.00000000
   17   13
  0.00060226   0.00000000    -0.00018249   0.00000000    -0.00040181   0.00000000
 -0.00017833   0.00000000     0.00036876   0.00000000     0.00022968   0.00000000
  0.00032105   0.00000000    -0.00017202   0.00000000    -0.00037568   0.00000000
   17   14
 -0.00495289   0.00000000    -0.01469626   0.00000000     0.00050116   0.00000000
 -0.01466774   0.00000000    -0.02193406   0.00000000    -0.00028627   0.00000000
 -0.00007766   0.00000000     0.00004055   0.00000000     0.01084044   0.00000000
   17   15
 -0.03092611   0.00000000     0.00020282   0.00000000    -0.00006494   0.00000000
  0.00011579   0.00000000     0.00261340   0.00000000     0.00163279   0.00000000
 -0.00024129   0.00000000     0.00033870   0.00000000     0.01117083   0.00000000
   17   16
 -0.00589714   0.00000000     0.01455321   0.00000000    -0.00143768   0.00000000
  0.01463160   0.00000000    -0.02238768   0.00000000    -0.00075173   0.00000000
 -0.00042059   0.00000000     0.00006478   0.00000000     0.01117072   0.00000000
   17   17
  0.22811674   0.00000000     0.00212223   0.00000000     0.00022113   0.00000000
  0.00212223   0.00000000     0.23057799   0.00000000    -0.00012076   0.00000000
  0.00022113   0.00000000    -0.00012076   0.00000000     0.31261415   0.00000000
   17   18
  0.00032928   0.00000000    -0.00012321   0.00000000     0.00035803   0.00000000
 -0.00011090   0.00000000     0.00020470   0.00000000    -0.00019911   0.00000000
 -0.00001525   0.00000000     0.00001070   0.00000000     0.00140389   0.00000000
   17   19
  0.00001510   0.00000000    -0.00091477   0.00000000     0.00215512   0.00000000
 -0.00115852   0.00000000     0.00017187   0.00000000     0.00136569   0.00000000
  0.00307401   0.00000000     0.00116568   0.00000000    -0.00223144   0.00000000
   17   20
  0.00100310   0.00000000    -0.00057282   0.00000000    -0.00009848   0.00000000
 -0.00030965   0.00000000    -0.00084042   0.00000000    -0.00253845   0.00000000
  0.00052957   0.00000000    -0.00324384   0.00000000    -0.00222902   0.00000000
   17   21
 -0.00045466   0.00000000     0.00059934   0.00000000    -0.00120112   0.00000000
  0.00059983   0.00000000     0.00023211   0.00000000     0.00070080   0.00000000
 -0.00186156   0.00000000     0.00108527   0.00000000    -0.00171374   0.00000000
   17   22
  0.00403656   0.00000000    -0.00690553   0.00000000    -0.00573941   0.00000000
 -0.00687843   0.00000000    -0.00394836   0.00000000     0.00330731   0.00000000
  0.00414872   0.00000000    -0.00238338   0.00000000    -0.00778573   0.00000000
   17   23
 -0.01229615   0.00000000    -0.00028897   0.00000000     0.00026422   0.00000000
  0.00203597   0.00000000     0.00888207   0.00000000    -0.00729499   0.00000000
 -0.00022292   0.00000000     0.00476320   0.00000000    -0.00612248   0.00000000
   17   24
  0.00284174   0.00000000     0.01077544   0.00000000     0.00643872   0.00000000
  0.00843983   0.00000000    -0.00626349   0.00000000     0.00340395   0.00000000
 -0.00425935   0.00000000    -0.00217860   0.00000000    -0.00612220   0.00000000
   17   25
  0.00657072   0.00000000     0.00020001   0.00000000     0.00019126   0.00000000
  0.00020131   0.00000000     0.00683220   0.00000000    -0.00011915   0.00000000
 -0.00067741   0.00000000     0.00039588   0.00000000    -0.03588943   0.00000000
   18    1
 -0.00036509   0.00000000     0.00004257   0.00000000     0.00013285   0.00000000
  0.00006104   0.00000000    -0.00032587   0.00000000    -0.00005467   0.00000000
 -0.00026389   0.00000000     0.00015047   0.00000000     0.00293069   0.00000000
   18    2
 -0.00009782   0.00000000    -0.00008719   0.00000000    -0.00004845   0.00000000
 -0.00008374   0.00000000    -0.00020858   0.00000000     0.00002795   0.00000000
  0.00023584   0.00000000    -0.00011752   0.00000000     0.00186401   0.00000000
   18    3
 -0.00015607   0.00000000     0.00028373   0.00000000    -0.00080198   0.00000000
 -0.00003725   0.00000000    -0.00014368   0.00000000    -0.00020137   0.00000000
 -0.00044254   0.00000000     0.00016211   0.00000000    -0.00104147   0.00000000
   18    4
 -0.00026523   0.00000000    -0.00009426   0.00000000    -0.00022301   0.00000000
  0.00022313   0.00000000    -0.00005444   0.00000000     0.00080255   0.00000000
 -0.00033989   0.00000000     0.00028663   0.00000000    -0.00104213   0.00000000
   18    5
 -0.00002141   0.00000000     0.00005257   0.00000000     0.00078526   0.00000000
  0.00004990   0.00000000     0.00004372   0.00000000    -0.00044870   0.00000000
 -0.00036061   0.00000000     0.00021132   0.00000000    -0.00058274   0.00000000
   18    6
 -0.09863714   0.00000000     0.03736163   0.00000000     0.06414569   0.00000000
  0.03734425   0.00000000    -0.05551371   0.00000000    -0.03704527   0.00000000
  0.06495712   0.00000000    -0.03749404   0.00000000    -0.09920530   0.00000000
   18    7
 -0.03357169   0.00000000    -0.00028851   0.00000000     0.00012524   0.00000000
 -0.00010786   0.00000000    -0.11929594   0.00000000     0.07313922   0.00000000
  0.00017367   0.00000000     0.07484799   0.00000000    -0.09727936   0.00000000
   18    8
 -0.09770005   0.00000000    -0.03713395   0.00000000    -0.06328273   0.00000000
 -0.03730243   0.00000000    -0.05518086   0.00000000    -0.03669206   0.00000000
 -0.06470090   0.00000000    -0.03756248   0.00000000    -0.09727632   0.00000000
   18    9
  0.00565199   0.00000000     0.00021969   0.00000000    -0.00007303   0.00000000
  0.00021142   0.00000000     0.00592241   0.00000000     0.00003286   0.00000000
 -0.00007370   0.00000000     0.00004679   0.00000000    -0.01294595   0.00000000
   18   10
  0.00869042   0.00000000    -0.00003566   0.00000000     0.00019617   0.00000000
 -0.00003618   0.00000000     0.00859429   0.00000000    -0.00010114   0.00000000
  0.00066088   0.00000000    -0.00037512   0.00000000    -0.03816661   0.00000000
   18   11
  0.00431970   0.00000000     0.00586705   0.00000000     0.00659910   0.00000000
  0.00593724   0.00000000    -0.00246940   0.00000000     0.00375851   0.00000000
 -0.00445928   0.00000000    -0.00251746   0.00000000    -0.00211209   0.00000000
   18   12
 -0.00592408   0.00000000     0.00004261   0.00000000     0.00003807   0.00000000
 -0.00004843   0.00000000     0.00771246   0.00000000    -0.00756414   0.00000000
 -0.00001989   0.00000000     0.00513052   0.00000000    -0.00211201   0.00000000
   18   13
  0.00423951   0.00000000    -0.00589090   0.00000000    -0.00667121   0.00000000
 -0.00584390   0.00000000    -0.00250919   0.00000000     0.00384726   0.00000000
  0.00433431   0.00000000    -0.00248987   0.00000000    -0.00234273   0.00000000
   18   14
 -0.00082338   0.00000000     0.00056658   0.00000000    -0.00181826   0.00000000
  0.00056692   0.00000000    -0.00017011   0.00000000     0.00104159   0.00000000
 -0.00150548   0.00000000     0.00087761   0.00000000    -0.00162376   0.00000000
   18   15
  0.00001873   0.00000000     0.00000674   0.00000000    -0.00006952   0.00000000
  0.00000761   0.00000000    -0.00111958   0.00000000    -0.00220045   0.00000000
 -0.00004581   0.00000000    -0.00210286   0.00000000    -0.00191754   0.00000000
   18   16
 -0.00083842   0.00000000    -0.00050410   0.00000000     0.00187593   0.00000000
 -0.00048850   0.00000000    -0.00028382   0.00000000     0.00116307   0.00000000
  0.00178601   0.00000000     0.00109676   0.00000000    -0.00191998   0.00000000
   18   17
  0.00032928   0.00000000    -0.00011090   0.00000000    -0.00001525   0.00000000
 -0.00012321   0.00000000     0.00020470   0.00000000     0.00001070   0.00000000
  0.00035803   0.00000000    -0.00019911   0.00000000     0.00140389   0.00000000
   18   18
  0.24807815   0.00000000    -0.00008096   0.00000000    -0.00092794   0.00000000
 -0.00008096   0.00000000     0.24785080   0.00000000     0.00051886   0.00000000
 -0.00092794   0.00000000     0.00051886   0.00000000     0.30985934   0.00000000
   18   19
 -0.00283440   0.00000000     0.01453382   0.00000000    -0.00184596   0.00000000
  0.01429075   0.00000000    -0.01950249   0.00000000    -0.00107063   0.00000000
 -0.00121596   0.00000000    -0.00084011   0.00000000     0.01533464   0.00000000
   18   20
 -0.02782541   0.00000000    -0.00013218   0.00000000     0.00000901   0.00000000
  0.00008573   0.00000000     0.00545374   0.00000000     0.00209963   0.00000000
  0.00013800   0.00000000     0.00147248   0.00000000     0.01533421   0.00000000
   18   21
 -0.00269744   0.00000000    -0.01443720   0.00000000     0.00184550   0.00000000
 -0.01441259   0.00000000    -0.01931333   0.00000000    -0.00106302   0.00000000
  0.00124270   0.00000000    -0.00069566   0.00000000     0.01488939   0.00000000
   18   22
  0.00000425   0.00000000     0.00006544   0.00000000    -0.00004519   0.00000000
  0.00006910   0.00000000     0.00007780   0.00000000     0.00003227   0.00000000
  0.00023391   0.00000000    -0.00013944   0.00000000    -0.00098289   0.00000000
   18   23
  0.00022751   0.00000000    -0.00010932   0.00000000     0.00008228   0.00000000
 -0.00001182   0.00000000    -0.00016249   0.00000000     0.00003641   0.00000000
  0.00026198   0.00000000     0.00027185   0.00000000    -0.00098579   0.00000000
   18   24
 -0.00002278   0.00000000    -0.00017290   0.00000000     0.00000856   0.00000000
 -0.00024663   0.00000000     0.00006152   0.00000000    -0.00009101   0.00000000
 -0.00008669   0.00000000    -0.00036832   0.00000000    -0.00098638   0.00000000
   18   25
  0.00001318   0.00000000     0.00002500   0.00000000     0.00001701   0.00000000
  0.00001408   0.00000000     0.00004515   0.00000000    -0.00000940   0.00000000
  0.00004466   0.00000000    -0.00002373   0.00000000     0.00044656   0.00000000
   19    1
  0.00130206   0.00000000    -0.00015867   0.00000000     0.00081849   0.00000000
  0.00003304   0.00000000     0.00112470   0.00000000     0.00034863   0.00000000
 -0.00058220   0.00000000    -0.00059065   0.00000000     0.00163272   0.00000000
   19    2
  0.00004663   0.00000000    -0.00000208   0.00000000    -0.00164577   0.00000000
  0.00036932   0.00000000    -0.00012169   0.00000000    -0.00048623   0.00000000
 -0.00046295   0.00000000    -0.00010656   0.00000000    -0.00062287   0.00000000
   19    3
 -0.00231853   0.00000000     0.00047278   0.00000000    -0.00006121   0.00000000
  0.00006351   0.00000000    -0.00116363   0.00000000     0.00016970   0.00000000
 -0.00044442   0.00000000    -0.00009013   0.00000000     0.00264790   0.00000000
   19    4
 -0.00137208   0.00000000     0.00062701   0.00000000     0.00068427   0.00000000
  0.00011539   0.00000000    -0.00026545   0.00000000    -0.00044247   0.00000000
 -0.00011812   0.00000000     0.00055791   0.00000000    -0.00090071   0.00000000
   19    5
 -0.00044806   0.00000000    -0.00000885   0.00000000     0.00025749   0.00000000
  0.00003657   0.00000000    -0.00050414   0.00000000     0.00119286   0.00000000
  0.00058311   0.00000000    -0.00030480   0.00000000    -0.00057646   0.00000000
   19    6
 -0.03237646   0.00000000     0.00044907   0.00000000     0.00064830   0.00000000
  0.00217987   0.00000000    -0.11403023   0.00000000     0.07529001   0.00000000
 -0.00002269   0.00000000     0.07745640   0.00000000    -0.10172192   0.00000000
   19    7
 -0.09057118   0.00000000     0.03541071   0.00000000     0.06540600   0.00000000
  0.03411494   0.00000000    -0.05385774   0.00000000    -0.03685578   0.00000000
  0.06733788   0.00000000    -0.03858391   0.00000000    -0.10276836   0.00000000
   19    8
  0.00347177   0.00000000    -0.00052892   0.00000000     0.00150612   0.00000000
  0.00010739   0.00000000     0.00386154   0.00000000     0.00098268   0.00000000
  0.00073940   0.00000000     0.00013730   0.00000000    -0.01163867   0.00000000
   19    9
 -0.09029888   0.00000000    -0.03464032   0.00000000    -0.06027189   0.00000000
 -0.03441140   0.00000000    -0.05143866   0.00000000    -0.03505367   0.00000000
 -0.06356911   0.00000000    -0.03667807   0.00000000    -0.09798947   0.00000000
   19   10
  0.00518554   0.00000000     0.00755186   0.00000000     0.00639139   0.00000000
  0.00736199   0.00000000    -0.00362930   0.00000000     0.00375870   0.00000000
 -0.00623845   0.00000000    -0.00336527   0.00000000    -0.00317115   0.00000000
   19   11
  0.00657236   0.00000000    -0.00029254   0.00000000    -0.00099984   0.00000000
 -0.00002671   0.00000000     0.00690756   0.00000000    -0.00010288   0.00000000
  0.00121375   0.00000000     0.00090511   0.00000000    -0.03623081   0.00000000
   19   12
  0.00452826   0.00000000    -0.00600918   0.00000000    -0.00672221   0.00000000
 -0.00773501   0.00000000    -0.00306964   0.00000000     0.00431492   0.00000000
  0.00580555   0.00000000    -0.00339904   0.00000000    -0.00160836   0.00000000
   19   13
 -0.00741173   0.00000000    -0.00072615   0.00000000     0.00063359   0.00000000
  0.00020960   0.00000000     0.00882467   0.00000000    -0.00764723   0.00000000
  0.00020123   0.00000000     0.00714148   0.00000000    -0.00164275   0.00000000
   19   14
  0.00088647   0.00000000    -0.00036899   0.00000000     0.00013383   0.00000000
 -0.00006781   0.00000000    -0.00122210   0.00000000    -0.00248784   0.00000000
  0.00047311   0.00000000    -0.00228720   0.00000000    -0.00212015   0.00000000
   19   15
 -0.00082719   0.00000000     0.00080903   0.00000000    -0.00202590   0.00000000
  0.00062182   0.00000000    -0.00001980   0.00000000     0.00108776   0.00000000
 -0.00175306   0.00000000     0.00127068   0.00000000    -0.00222942   0.00000000
   19   16
  0.00035306   0.00000000    -0.00015565   0.00000000     0.00009481   0.00000000
 -0.00005836   0.00000000     0.00036077   0.00000000     0.00000893   0.00000000
 -0.00002691   0.00000000     0.00007147   0.00000000     0.00102669   0.00000000
   19   17
  0.00001510   0.00000000    -0.00115852   0.00000000     0.00307401   0.00000000
 -0.00091477   0.00000000     0.00017187   0.00000000     0.00116568   0.00000000
  0.00215512   0.00000000     0.00136569   0.00000000    -0.00223144   0.00000000
   19   18
 -0.00283440   0.00000000     0.01429075   0.00000000    -0.00121596   0.00000000
  0.01453382   0.00000000    -0.01950249   0.00000000    -0.00084011   0.00000000
 -0.00184596   0.00000000    -0.00107063   0.00000000     0.01533464   0.00000000
   19   19
  0.23832973   0.00000000    -0.00143829   0.00000000    -0.00596194   0.00000000
 -0.00143829   0.00000000     0.24296384   0.00000000    -0.00393098   0.00000000
 -0.00596194   0.00000000    -0.00393098   0.00000000     0.31879073   0.00000000
   19   20
 -0.00381085   0.00000000    -0.01348132   0.00000000     0.00095656   0.00000000
 -0.01507689   0.00000000    -0.02032419   0.00000000    -0.00141286   0.00000000
  0.00170900   0.00000000    -0.00011797   0.00000000     0.01400916   0.00000000
   19   21
 -0.02914513   0.00000000    -0.00035018   0.00000000    -0.00132753   0.00000000
  0.00046982   0.00000000     0.00495620   0.00000000     0.00162472   0.00000000
  0.00065073   0.00000000     0.00161718   0.00000000     0.01354883   0.00000000
   19   22
  0.00062848   0.00000000     0.00010220   0.00000000     0.00030271   0.00000000
 -0.00033996   0.00000000     0.00014376   0.00000000    -0.00037773   0.00000000
  0.00088488   0.00000000    -0.00031429   0.00000000    -0.00052803   0.00000000
   19   23
  0.00058196   0.00000000     0.00042827   0.00000000    -0.00041531   0.00000000
  0.00002451   0.00000000    -0.00015669   0.00000000    -0.00008685   0.00000000
 -0.00002430   0.00000000     0.00044039   0.00000000    -0.00098021   0.00000000
   19   24
 -0.00053067   0.00000000    -0.00065990   0.00000000    -0.00080154   0.00000000
 -0.00000332   0.00000000    -0.00014870   0.00000000    -0.00026856   0.00000000
 -0.00082188   0.00000000     0.00001552   0.00000000    -0.00035919   0.00000000
   19   25
  0.00014598   0.00000000    -0.00016725   0.00000000     0.00041626   0.00000000
 -0.00017766   0.00000000     0.00016763   0.00000000     0.00005652   0.00000000
  0.00007692   0.00000000     0.00003422   0.00000000     0.00005003   0.00000000
   20    1
  0.00124149   0.00000000     0.00000808   0.00000000     0.00004997   0.00000000
 -0.00021488   0.00000000     0.00118004   0.00000000    -0.00087984   0.00000000
  0.00023656   0.00000000     0.00081136   0.00000000     0.00163245   0.00000000
   20    2
 -0.00023348   0.00000000     0.00020159   0.00000000    -0.00043201   0.00000000
 -0.00016357   0.00000000     0.00016601   0.00000000     0.00166822   0.00000000
 -0.00012450   0.00000000     0.00047745   0.00000000    -0.00062357   0.00000000
   20    3
 -0.00087176   0.00000000     0.00041764   0.00000000     0.00069276   0.00000000
  0.00091174   0.00000000    -0.00077103   0.00000000    -0.00037482   0.00000000
 -0.00055722   0.00000000    -0.00016404   0.00000000    -0.00090081   0.00000000
   20    4
 -0.00168739   0.00000000     0.00042971   0.00000000    -0.00020983   0.00000000
  0.00084210   0.00000000    -0.00181013   0.00000000    -0.00003544   0.00000000
 -0.00012540   0.00000000     0.00042117   0.00000000     0.00264773   0.00000000
   20    5
 -0.00049977   0.00000000     0.00000043   0.00000000    -0.00093703   0.00000000
 -0.00004012   0.00000000    -0.00044349   0.00000000    -0.00082357   0.00000000
  0.00055311   0.00000000    -0.00035081   0.00000000    -0.00057605   0.00000000
   20    6
 -0.09476468   0.00000000    -0.03385177   0.00000000    -0.06484911   0.00000000
 -0.03556673   0.00000000    -0.05164734   0.00000000    -0.03819451   0.00000000
 -0.06708107   0.00000000    -0.03869545   0.00000000    -0.10172094   0.00000000
   20    7
  0.00396052   0.00000000     0.00038954   0.00000000    -0.00005148   0.00000000
 -0.00027247   0.00000000     0.00340179   0.00000000    -0.00178597   0.00000000
  0.00025587   0.00000000    -0.00068118   0.00000000    -0.01163842   0.00000000
   20    8
 -0.09315354   0.00000000     0.03263582   0.00000000     0.06468352   0.00000000
  0.03395098   0.00000000    -0.05129456   0.00000000    -0.03820610   0.00000000
  0.06710454   0.00000000    -0.03900970   0.00000000    -0.10276806   0.00000000
   20    9
 -0.03125089   0.00000000    -0.00032205   0.00000000     0.00026333   0.00000000
 -0.00054499   0.00000000    -0.11045811   0.00000000     0.06973313   0.00000000
 -0.00003029   0.00000000     0.07339030   0.00000000    -0.09799144   0.00000000
   20   10
 -0.00783310   0.00000000    -0.00017791   0.00000000    -0.00005214   0.00000000
 -0.00000098   0.00000000     0.00943591   0.00000000    -0.00741494   0.00000000
 -0.00019784   0.00000000     0.00709800   0.00000000    -0.00317081   0.00000000
   20   11
  0.00479833   0.00000000    -0.00755742   0.00000000    -0.00708267   0.00000000
 -0.00584761   0.00000000    -0.00330580   0.00000000     0.00366464   0.00000000
  0.00583712   0.00000000    -0.00330809   0.00000000    -0.00160846   0.00000000
   20   12
  0.00690800   0.00000000     0.00019824   0.00000000    -0.00041122   0.00000000
 -0.00005316   0.00000000     0.00653678   0.00000000     0.00091882   0.00000000
 -0.00015618   0.00000000    -0.00150443   0.00000000    -0.03623103   0.00000000
   20   13
  0.00497742   0.00000000     0.00735944   0.00000000     0.00692038   0.00000000
  0.00642850   0.00000000    -0.00358873   0.00000000     0.00327842   0.00000000
 -0.00606224   0.00000000    -0.00371667   0.00000000    -0.00164315   0.00000000
   20   14
 -0.00052474   0.00000000    -0.00086897   0.00000000     0.00221410   0.00000000
 -0.00116935   0.00000000     0.00016943   0.00000000     0.00112363   0.00000000
  0.00222436   0.00000000     0.00074779   0.00000000    -0.00212226   0.00000000
   20   15
  0.00047524   0.00000000    -0.00000178   0.00000000     0.00005226   0.00000000
 -0.00009358   0.00000000     0.00026820   0.00000000    -0.00009041   0.00000000
 -0.00005900   0.00000000    -0.00002098   0.00000000     0.00102673   0.00000000
   20   16
 -0.00082745   0.00000000     0.00059079   0.00000000    -0.00194596   0.00000000
  0.00080014   0.00000000    -0.00000877   0.00000000     0.00120636   0.00000000
 -0.00199023   0.00000000     0.00088414   0.00000000    -0.00222932   0.00000000
   20   17
  0.00100310   0.00000000    -0.00030965   0.00000000     0.00052957   0.00000000
 -0.00057282   0.00000000    -0.00084042   0.00000000    -0.00324384   0.00000000
 -0.00009848   0.00000000    -0.00253845   0.00000000    -0.00222902   0.00000000
   20   18
 -0.02782541   0.00000000     0.00008573   0.00000000     0.00013800   0.00000000
 -0.00013218   0.00000000     0.00545374   0.00000000     0.00147248   0.00000000
  0.00000901   0.00000000     0.00209963   0.00000000     0.01533421   0.00000000
   20   19
 -0.00381085   0.00000000    -0.01507689   0.00000000     0.00170900   0.00000000
 -0.01348132   0.00000000    -0.02032419   0.00000000    -0.00011797   0.00000000
  0.00095656   0.00000000    -0.00141286   0.00000000     0.01400916   0.00000000
   20   20
  0.24269186   0.00000000     0.00131091   0.00000000     0.00044708   0.00000000
  0.00131091   0.00000000     0.23828332   0.00000000     0.00712723   0.00000000
  0.00044708   0.00000000     0.00712723   0.00000000     0.31879225   0.00000000
   20   21
 -0.00362463   0.00000000     0.01518212   0.00000000    -0.00202943   0.00000000
  0.01438835   0.00000000    -0.02054079   0.00000000     0.00033739   0.00000000
 -0.00106560   0.00000000    -0.00134513   0.00000000     0.01354854   0.00000000
   20   22
  0.00035236   0.00000000    -0.00048837   0.00000000     0.00046724   0.00000000
 -0.00004649   0.00000000     0.00040206   0.00000000    -0.00007113   0.00000000
  0.00071008   0.00000000    -0.00061372   0.00000000    -0.00052816   0.00000000
   20   23
  0.00006805   0.00000000     0.00034139   0.00000000    -0.00019849   0.00000000
 -0.00032546   0.00000000    -0.00072512   0.00000000     0.00082930   0.00000000
 -0.00043448   0.00000000     0.00072431   0.00000000    -0.00035883   0.00000000
   20   24
 -0.00014578   0.00000000    -0.00042160   0.00000000    -0.00016146   0.00000000
 -0.00001020   0.00000000     0.00058806   0.00000000     0.00040434   0.00000000
 -0.00037140   0.00000000    -0.00020052   0.00000000    -0.00098021   0.00000000
   20   25
  0.00028513   0.00000000    -0.00006227   0.00000000     0.00013847   0.00000000
 -0.00007217   0.00000000     0.00000330   0.00000000    -0.00039069   0.00000000
  0.00001119   0.00000000    -0.00008178   0.00000000     0.00005025   0.00000000
   21    1
  0.00126711   0.00000000    -0.00020106   0.00000000    -0.00145938   0.00000000
 -0.00019065   0.00000000     0.00107451   0.00000000     0.00080008   0.00000000
 -0.00019347   0.00000000     0.00011747   0.00000000     0.00094571   0.00000000
   21    2
  0.00022051   0.00000000    -0.00029041   0.00000000    -0.00000628   0.00000000
 -0.00029632   0.00000000    -0.00011585   0.00000000     0.00002397   0.00000000
 -0.00008884   0.00000000     0.00006803   0.00000000    -0.00132349   0.00000000
   21    3
 -0.00035144   0.00000000     0.00062072   0.00000000    -0.00021991   0.00000000
  0.00015126   0.00000000    -0.00084295   0.00000000     0.00121429   0.00000000
 -0.00141783   0.00000000    -0.00010217   0.00000000    -0.00080003   0.00000000
   21    4
 -0.00105011   0.00000000    -0.00025939   0.00000000    -0.00114937   0.00000000
  0.00021731   0.00000000    -0.00013364   0.00000000    -0.00039793   0.00000000
 -0.00060250   0.00000000     0.00127509   0.00000000    -0.00079897   0.00000000
   21    5
 -0.00171728   0.00000000     0.00038875   0.00000000     0.00016442   0.00000000
  0.00038806   0.00000000    -0.00127736   0.00000000    -0.00008320   0.00000000
 -0.00043996   0.00000000     0.00025488   0.00000000     0.00290346   0.00000000
   21    6
  0.00361896   0.00000000     0.00004935   0.00000000    -0.00157100   0.00000000
  0.00004802   0.00000000     0.00367665   0.00000000     0.00091151   0.00000000
 -0.00121187   0.00000000     0.00071182   0.00000000    -0.01098566   0.00000000
   21    7
 -0.09213897   0.00000000    -0.03628260   0.00000000    -0.06508591   0.00000000
 -0.03416640   0.00000000    -0.05377791   0.00000000    -0.03672485   0.00000000
 -0.06564333   0.00000000    -0.03841145   0.00000000    -0.10142707   0.00000000
   21    8
 -0.03284907   0.00000000     0.00005225   0.00000000    -0.00073402   0.00000000
 -0.00206830   0.00000000    -0.11304783   0.00000000     0.07473005   0.00000000
  0.00046087   0.00000000     0.07607136   0.00000000    -0.10142793   0.00000000
   21    9
 -0.09036734   0.00000000     0.03354069   0.00000000     0.06182312   0.00000000
  0.03354269   0.00000000    -0.05165681   0.00000000    -0.03568930   0.00000000
  0.06380957   0.00000000    -0.03684474   0.00000000    -0.09924894   0.00000000
   21   10
  0.00515963   0.00000000    -0.00764904   0.00000000    -0.00495500   0.00000000
 -0.00763775   0.00000000    -0.00365362   0.00000000     0.00283508   0.00000000
  0.00602241   0.00000000    -0.00347250   0.00000000    -0.00141015   0.00000000
   21   11
 -0.00753552   0.00000000     0.00084556   0.00000000    -0.00045999   0.00000000
 -0.00033940   0.00000000     0.00892380   0.00000000    -0.00751666   0.00000000
  0.00011599   0.00000000     0.00650687   0.00000000    -0.00194776   0.00000000
   21   12
  0.00460245   0.00000000     0.00668042   0.00000000     0.00626644   0.00000000
  0.00783568   0.00000000    -0.00319195   0.00000000     0.00412824   0.00000000
 -0.00555008   0.00000000    -0.00335762   0.00000000    -0.00194814   0.00000000
   21   13
  0.00667098   0.00000000     0.00027425   0.00000000     0.00006289   0.00000000
  0.00027942   0.00000000     0.00699639   0.00000000    -0.00005522   0.00000000
 -0.00124452   0.00000000     0.00073430   0.00000000    -0.03667703   0.00000000
   21   14
  0.00050671   0.00000000    -0.00008355   0.00000000     0.00031321   0.00000000
 -0.00008041   0.00000000     0.00041100   0.00000000    -0.00016737   0.00000000
  0.00074780   0.00000000    -0.00042225   0.00000000     0.00091973   0.00000000
   21   15
 -0.00097666   0.00000000    -0.00067144   0.00000000     0.00216564   0.00000000
 -0.00063266   0.00000000    -0.00001907   0.00000000     0.00116900   0.00000000
  0.00201868   0.00000000     0.00124476   0.00000000    -0.00204507   0.00000000
   21   16
  0.00030541   0.00000000     0.00011278   0.00000000     0.00007728   0.00000000
  0.00006154   0.00000000    -0.00129140   0.00000000    -0.00243939   0.00000000
 -0.00008491   0.00000000    -0.00235852   0.00000000    -0.00204312   0.00000000
   21   17
 -0.00045466   0.00000000     0.00059983   0.00000000    -0.00186156   0.00000000
  0.00059934   0.00000000     0.00023211   0.00000000     0.00108527   0.00000000
 -0.00120112   0.00000000     0.00070080   0.00000000    -0.00171374   0.00000000
   21   18
 -0.00269744   0.00000000    -0.01441259   0.00000000     0.00124270   0.00000000
 -0.01443720   0.00000000    -0.01931333   0.00000000    -0.00069566   0.00000000
  0.00184550   0.00000000    -0.00106302   0.00000000     0.01488939   0.00000000
   21   19
 -0.02914513   0.00000000     0.00046982   0.00000000     0.00065073   0.00000000
 -0.00035018   0.00000000     0.00495620   0.00000000     0.00161718   0.00000000
 -0.00132753   0.00000000     0.00162472   0.00000000     0.01354883   0.00000000
   21   20
 -0.00362463   0.00000000     0.01438835   0.00000000    -0.00106560   0.00000000
  0.01518212   0.00000000    -0.02054079   0.00000000    -0.00134513   0.00000000
 -0.00202943   0.00000000     0.00033739   0.00000000     0.01354854   0.00000000
   21   21
  0.24010751   0.00000000     0.00196970   0.00000000     0.00500108   0.00000000
  0.00196970   0.00000000     0.24238348   0.00000000    -0.00286755   0.00000000
  0.00500108   0.00000000    -0.00286755   0.00000000     0.31822154   0.00000000
   21   22
 -0.00015150   0.00000000     0.00023161   0.00000000     0.00037561   0.00000000
  0.00022921   0.00000000     0.00012147   0.00000000    -0.00022232   0.00000000
  0.00105849   0.00000000    -0.00061306   0.00000000     0.00054516   0.00000000
   21   23
  0.00042473   0.00000000     0.00013378   0.00000000     0.00036275   0.00000000
 -0.00031746   0.00000000    -0.00007962   0.00000000    -0.00003108   0.00000000
  0.00048121   0.00000000     0.00103787   0.00000000    -0.00108094   0.00000000
   21   24
  0.00012260   0.00000000    -0.00049090   0.00000000     0.00020591   0.00000000
 -0.00003153   0.00000000     0.00023388   0.00000000    -0.00030513   0.00000000
 -0.00064269   0.00000000    -0.00094299   0.00000000    -0.00108032   0.00000000
   21   25
  0.00012906   0.00000000    -0.00001050   0.00000000     0.00000424   0.00000000
 -0.00001076   0.00000000     0.00011148   0.00000000    -0.00001018   0.00000000
  0.00010569   0.00000000    -0.00005886   0.00000000     0.00015627   0.00000000
   22    1
 -0.15694538   0.00000000     0.08570555   0.00000000     0.09053633   0.00000000
  0.08570488   0.00000000    -0.05802424   0.00000000    -0.05225231   0.00000000
  0.09331855   0.00000000    -0.05388497   0.00000000    -0.08234835   0.00000000
   22    2
 -0.05809868   0.00000000     0.02524921   0.00000000    -0.02646071   0.00000000
  0.02522255   0.00000000    -0.02895567   0.00000000     0.01529085   0.00000000
 -0.03099157   0.00000000     0.01786076   0.00000000    -0.03492403   0.00000000
   22    3
 -0.03026403   0.00000000     0.00069287   0.00000000    -0.00186597   0.00000000
 -0.01835463   0.00000000    -0.08110199   0.00000000    -0.05071283   0.00000000
  0.00664506   0.00000000    -0.05044325   0.00000000    -0.06257875   0.00000000
   22    4
 -0.06073373   0.00000000    -0.03592366   0.00000000     0.04299805   0.00000000
 -0.01690597   0.00000000    -0.05062320   0.00000000     0.02699657   0.00000000
  0.04698689   0.00000000     0.01945477   0.00000000    -0.06257559   0.00000000
   22    5
  0.00854154   0.00000000    -0.00113440   0.00000000     0.00339484   0.00000000
 -0.00113603   0.00000000     0.00723898   0.00000000    -0.00194279   0.00000000
 -0.00794821   0.00000000     0.00458906   0.00000000    -0.00835029   0.00000000
   22    6
 -0.00125706   0.00000000    -0.00065292   0.00000000     0.00049523   0.00000000
 -0.00066534   0.00000000    -0.00201385   0.00000000    -0.00030248   0.00000000
  0.00132325   0.00000000    -0.00078119   0.00000000     0.01070599   0.00000000
   22    7
  0.00005316   0.00000000     0.00083495   0.00000000    -0.00199086   0.00000000
  0.00000772   0.00000000    -0.00003273   0.00000000     0.00106658   0.00000000
 -0.00063104   0.00000000    -0.00076559   0.00000000    -0.00267863   0.00000000
   22    8
 -0.00038024   0.00000000    -0.00024032   0.00000000    -0.00193320   0.00000000
  0.00058030   0.00000000     0.00038381   0.00000000     0.00116518   0.00000000
  0.00034249   0.00000000     0.00092288   0.00000000    -0.00267816   0.00000000
   22    9
  0.00034061   0.00000000     0.00034562   0.00000000     0.00014296   0.00000000
  0.00033807   0.00000000     0.00075570   0.00000000    -0.00009938   0.00000000
  0.00029378   0.00000000    -0.00018156   0.00000000     0.00100133   0.00000000
   22   10
  0.01269562   0.00000000    -0.00994846   0.00000000     0.01659630   0.00000000
 -0.00995182   0.00000000     0.00119889   0.00000000    -0.00958819   0.00000000
  0.00629877   0.00000000    -0.00364795   0.00000000    -0.01400441   0.00000000
   22   11
 -0.00025682   0.00000000     0.00165166   0.00000000     0.00063176   0.00000000
  0.00123422   0.00000000    -0.00145872   0.00000000     0.00138531   0.00000000
 -0.00136250   0.00000000     0.00248758   0.00000000    -0.00274233   0.00000000
   22   12
 -0.00242733   0.00000000    -0.00000917   0.00000000    -0.00088844   0.00000000
  0.00040981   0.00000000     0.00068920   0.00000000    -0.00124724   0.00000000
 -0.00284131   0.00000000    -0.00005338   0.00000000    -0.00274516   0.00000000
   22   13
 -0.00034423   0.00000000    -0.00038572   0.00000000     0.00058705   0.00000000
 -0.00039851   0.00000000    -0.00078761   0.00000000    -0.00034405   0.00000000
  0.00053112   0.00000000    -0.00032319   0.00000000    -0.00031141   0.00000000
   22   14
  0.01059041   0.00000000    -0.00252437   0.00000000     0.00201794   0.00000000
 -0.00251261   0.00000000     0.00773507   0.00000000    -0.00116448   0.00000000
  0.00054388   0.00000000    -0.00031227   0.00000000    -0.03506772   0.00000000
   22   15
  0.00329728   0.00000000     0.00653992   0.00000000    -0.00473015   0.00000000
  0.00484903   0.00000000    -0.00269741   0.00000000    -0.00320441   0.00000000
  0.00277401   0.00000000     0.00308702   0.00000000    -0.00516866   0.00000000
   22   16
 -0.00611294   0.00000000    -0.00062166   0.00000000     0.00040008   0.00000000
  0.00107885   0.00000000     0.00670012   0.00000000     0.00571808   0.00000000
 -0.00126611   0.00000000    -0.00396508   0.00000000    -0.00516947   0.00000000
   22   17
  0.00403656   0.00000000    -0.00687843   0.00000000     0.00414872   0.00000000
 -0.00690553   0.00000000    -0.00394836   0.00000000    -0.00238338   0.00000000
 -0.00573941   0.00000000     0.00330731   0.00000000    -0.00778573   0.00000000
   22   18
  0.00000425   0.00000000     0.00006910   0.00000000     0.00023391   0.00000000
  0.00006544   0.00000000     0.00007780   0.00000000    -0.00013944   0.00000000
 -0.00004519   0.00000000     0.00003227   0.00000000    -0.00098289   0.00000000
   22   19
  0.00062848   0.00000000    -0.00033996   0.00000000     0.00088488   0.00000000
  0.00010220   0.00000000     0.00014376   0.00000000    -0.00031429   0.00000000
  0.00030271   0.00000000    -0.00037773   0.00000000    -0.00052803   0.00000000
   22   20
  0.00035236   0.00000000    -0.00004649   0.00000000     0.00071008   0.00000000
 -0.00048837   0.00000000     0.00040206   0.00000000    -0.00061372   0.00000000
  0.00046724   0.00000000    -0.00007113   0.00000000    -0.00052816   0.00000000
   22   21
 -0.00015150   0.00000000     0.00022921   0.00000000     0.00105849   0.00000000
  0.00023161   0.00000000     0.00012147   0.00000000    -0.00061306   0.00000000
  0.00037561   0.00000000    -0.00022232   0.00000000     0.00054516   0.00000000
   22   22
  0.34189398   0.00000000    -0.07762788   0.00000000    -0.12066453   0.00000000
 -0.07762788   0.00000000     0.25227911   0.00000000     0.06967122   0.00000000
 -0.12066453   0.00000000     0.06967122   0.00000000     0.25793534   0.00000000
   22   23
 -0.00373699   0.00000000     0.03096071   0.00000000    -0.00138671   0.00000000
  0.02719906   0.00000000    -0.03829282   0.00000000     0.00466140   0.00000000
  0.00381623   0.00000000    -0.00780914   0.00000000     0.02310963   0.00000000
   22   24
 -0.05484890   0.00000000    -0.00233192   0.00000000    -0.00471545   0.00000000
  0.00144060   0.00000000     0.01279648   0.00000000    -0.00113667   0.00000000
  0.00867083   0.00000000     0.00061896   0.00000000     0.02311025   0.00000000
   22   25
 -0.00705381   0.00000000    -0.01357296   0.00000000    -0.00015052   0.00000000
 -0.01359809   0.00000000    -0.02276572   0.00000000     0.00008351   0.00000000
 -0.00122722   0.00000000     0.00071112   0.00000000     0.01433399   0.00000000
   23    1
 -0.01196611   0.00000000     0.00325916   0.00000000     0.00254571   0.00000000
 -0.00011425   0.00000000    -0.20087421   0.00000000     0.11516201   0.00000000
  0.00114533   0.00000000     0.11240015   0.00000000    -0.08493076   0.00000000
   23    2
 -0.01686868   0.00000000     0.00184594   0.00000000     0.00049144   0.00000000
  0.00048582   0.00000000    -0.07758867   0.00000000    -0.03422318   0.00000000
 -0.00167609   0.00000000    -0.03961725   0.00000000    -0.03939628   0.00000000
   23    3
 -0.07577799   0.00000000     0.00429459   0.00000000    -0.04128286   0.00000000
  0.02259258   0.00000000    -0.03961085   0.00000000     0.02629261   0.00000000
 -0.03732955   0.00000000     0.03315578   0.00000000    -0.05938129   0.00000000
   23    4
  0.01283667   0.00000000     0.00003281   0.00000000     0.00258602   0.00000000
  0.00176701   0.00000000     0.01044115   0.00000000     0.00673704   0.00000000
  0.00083967   0.00000000    -0.00921872   0.00000000    -0.01156266   0.00000000
   23    5
 -0.07301442   0.00000000    -0.01054896   0.00000000     0.03984047   0.00000000
 -0.02221980   0.00000000    -0.03506503   0.00000000     0.02393025   0.00000000
  0.03715420   0.00000000     0.03071089   0.00000000    -0.05851515   0.00000000
   23    6
  0.00056043   0.00000000    -0.00021365   0.00000000    -0.00015671   0.00000000
  0.00108206   0.00000000    -0.00030779   0.00000000    -0.00107196   0.00000000
 -0.00118606   0.00000000    -0.00149995   0.00000000    -0.00163764   0.00000000
   23    7
 -0.00066131   0.00000000     0.00066816   0.00000000    -0.00084721   0.00000000
 -0.00023544   0.00000000    -0.00018484   0.00000000     0.00005946   0.00000000
 -0.00058335   0.00000000     0.00192105   0.00000000     0.01037639   0.00000000
   23    8
 -0.00068365   0.00000000     0.00013116   0.00000000     0.00138746   0.00000000
 -0.00131460   0.00000000     0.00032329   0.00000000    -0.00169162   0.00000000
  0.00050549   0.00000000    -0.00026369   0.00000000    -0.00253011   0.00000000
   23    9
 -0.00109245   0.00000000     0.00124590   0.00000000    -0.00043902   0.00000000
 -0.00090366   0.00000000     0.00086598   0.00000000     0.00000800   0.00000000
  0.00052077   0.00000000     0.00123166   0.00000000     0.00157625   0.00000000
   23   10
 -0.00568496   0.00000000     0.00009988   0.00000000    -0.00211586   0.00000000
  0.00072297   0.00000000     0.01469748   0.00000000     0.01592785   0.00000000
 -0.00016456   0.00000000     0.00621341   0.00000000    -0.01140074   0.00000000
   23   11
  0.00029900   0.00000000     0.00059906   0.00000000     0.00044609   0.00000000
  0.00090666   0.00000000    -0.00149678   0.00000000    -0.00054746   0.00000000
  0.00048017   0.00000000    -0.00141710   0.00000000    -0.00203142   0.00000000
   23   12
 -0.00064316   0.00000000    -0.00034077   0.00000000     0.00013544   0.00000000
  0.00001375   0.00000000    -0.00047583   0.00000000     0.00053080   0.00000000
  0.00007596   0.00000000     0.00047761   0.00000000    -0.00122629   0.00000000
   23   13
  0.00000186   0.00000000    -0.00143877   0.00000000    -0.00058836   0.00000000
 -0.00069343   0.00000000    -0.00148409   0.00000000    -0.00030400   0.00000000
 -0.00043730   0.00000000    -0.00159315   0.00000000    -0.00240995   0.00000000
   23   14
  0.00308178   0.00000000     0.00528280   0.00000000    -0.00584382   0.00000000
  0.00526814   0.00000000    -0.00195590   0.00000000    -0.00382095   0.00000000
  0.00404096   0.00000000     0.00090858   0.00000000    -0.00457222   0.00000000
   23   15
  0.00588654   0.00000000     0.00019108   0.00000000     0.00044656   0.00000000
  0.00061614   0.00000000     0.01171705   0.00000000     0.00301808   0.00000000
  0.00058144   0.00000000     0.00127059   0.00000000    -0.03479084   0.00000000
   23   16
  0.00425470   0.00000000    -0.00556003   0.00000000     0.00573779   0.00000000
 -0.00612011   0.00000000    -0.00271208   0.00000000    -0.00368158   0.00000000
 -0.00615743   0.00000000     0.00117363   0.00000000    -0.00437641   0.00000000
   23   17
 -0.01229615   0.00000000     0.00203597   0.00000000    -0.00022292   0.00000000
 -0.00028897   0.00000000     0.00888207   0.00000000     0.00476320   0.00000000
  0.00026422   0.00000000    -0.00729499   0.00000000    -0.00612248   0.00000000
   23   18
  0.00022751   0.00000000    -0.00001182   0.00000000     0.00026198   0.00000000
 -0.00010932   0.00000000    -0.00016249   0.00000000     0.00027185   0.00000000
  0.00008228   0.00000000     0.00003641   0.00000000    -0.00098579   0.00000000
   23   19
  0.00058196   0.00000000     0.00002451   0.00000000    -0.00002430   0.00000000
  0.00042827   0.00000000    -0.00015669   0.00000000     0.00044039   0.00000000
 -0.00041531   0.00000000    -0.00008685   0.00000000    -0.00098021   0.00000000
   23   20
  0.00006805   0.00000000    -0.00032546   0.00000000    -0.00043448   0.00000000
  0.00034139   0.00000000    -0.00072512   0.00000000     0.00072431   0.00000000
 -0.00019849   0.00000000     0.00082930   0.00000000    -0.00035883   0.00000000
   23   21
  0.00042473   0.00000000    -0.00031746   0.00000000     0.00048121   0.00000000
  0.00013378   0.00000000    -0.00007962   0.00000000     0.00103787   0.00000000
  0.00036275   0.00000000    -0.00003108   0.00000000    -0.00108094   0.00000000
   23   22
 -0.00373699   0.00000000     0.02719906   0.00000000     0.00381623   0.00000000
  0.03096071   0.00000000    -0.03829282   0.00000000    -0.00780914   0.00000000
 -0.00138671   0.00000000     0.00466140   0.00000000     0.02310963   0.00000000
   23   23
  0.21357770   0.00000000    -0.00024527   0.00000000    -0.00084820   0.00000000
 -0.00024527   0.00000000     0.39334788   0.00000000    -0.14018344   0.00000000
 -0.00084820   0.00000000    -0.14018344   0.00000000     0.25791913   0.00000000
   23   24
 -0.00670229   0.00000000    -0.02766582   0.00000000    -0.00536332   0.00000000
 -0.03245903   0.00000000    -0.04138566   0.00000000    -0.00663228   0.00000000
  0.00307066   0.00000000     0.00799083   0.00000000     0.02081169   0.00000000
   23   25
 -0.03294694   0.00000000    -0.00017227   0.00000000     0.00000837   0.00000000
 -0.00055552   0.00000000     0.00212103   0.00000000     0.00118979   0.00000000
  0.00121491   0.00000000    -0.00187556   0.00000000     0.01406826   0.00000000
   24    1
 -0.15502363   0.00000000    -0.08270582   0.00000000    -0.09852457   0.00000000
 -0.07934226   0.00000000    -0.05787617   0.00000000    -0.05978676   0.00000000
 -0.09679717   0.00000000    -0.05721693   0.00000000    -0.08494356   0.00000000
   24    2
 -0.06342554   0.00000000    -0.02642388   0.00000000     0.02988451   0.00000000
 -0.02504021   0.00000000    -0.03102924   0.00000000     0.01676126   0.00000000
  0.03347427   0.00000000     0.02122660   0.00000000    -0.03940609   0.00000000
   24    3
  0.01024860   0.00000000     0.00026984   0.00000000    -0.00457673   0.00000000
 -0.00147496   0.00000000     0.01299090   0.00000000    -0.00555645   0.00000000
  0.00839892   0.00000000     0.00386013   0.00000000    -0.01156484   0.00000000
   24    4
 -0.06029298   0.00000000     0.03150605   0.00000000    -0.04344298   0.00000000
  0.01323400   0.00000000    -0.05511681   0.00000000     0.02265686   0.00000000
 -0.04740017   0.00000000     0.01572233   0.00000000    -0.05937838   0.00000000
   24    5
 -0.03035792   0.00000000     0.00241084   0.00000000    -0.00083754   0.00000000
  0.01407878   0.00000000    -0.07771564   0.00000000    -0.04641566   0.00000000
 -0.00802485   0.00000000    -0.04754178   0.00000000    -0.05851664   0.00000000
   24    6
 -0.00046627   0.00000000     0.00047459   0.00000000     0.00089384   0.00000000
 -0.00081832   0.00000000     0.00070971   0.00000000     0.00062725   0.00000000
  0.00069595   0.00000000     0.00174762   0.00000000    -0.00163658   0.00000000
   24    7
  0.00057362   0.00000000    -0.00059324   0.00000000     0.00220383   0.00000000
  0.00085733   0.00000000    -0.00092243   0.00000000    -0.00039900   0.00000000
  0.00047681   0.00000000    -0.00030240   0.00000000    -0.00252995   0.00000000
   24    8
 -0.00048311   0.00000000    -0.00013708   0.00000000    -0.00042914   0.00000000
  0.00078700   0.00000000    -0.00034845   0.00000000     0.00065931   0.00000000
 -0.00194505   0.00000000    -0.00045270   0.00000000     0.01037371   0.00000000
   24    9
  0.00024497   0.00000000    -0.00013606   0.00000000    -0.00017985   0.00000000
  0.00201106   0.00000000    -0.00044022   0.00000000     0.00033381   0.00000000
 -0.00080741   0.00000000    -0.00108630   0.00000000     0.00157579   0.00000000
   24   10
  0.00923000   0.00000000     0.00933806   0.00000000    -0.01485199   0.00000000
  0.00869929   0.00000000    -0.00024253   0.00000000    -0.00616207   0.00000000
 -0.00547381   0.00000000    -0.00298688   0.00000000    -0.01139594   0.00000000
   24   11
 -0.00037526   0.00000000     0.00017250   0.00000000    -0.00039739   0.00000000
 -0.00018578   0.00000000    -0.00076246   0.00000000    -0.00041071   0.00000000
 -0.00036401   0.00000000    -0.00031816   0.00000000    -0.00122614   0.00000000
   24   12
 -0.00167579   0.00000000    -0.00025055   0.00000000     0.00069048   0.00000000
 -0.00055797   0.00000000     0.00048755   0.00000000    -0.00013678   0.00000000
  0.00145398   0.00000000     0.00029760   0.00000000    -0.00203138   0.00000000
   24   13
 -0.00019270   0.00000000    -0.00081089   0.00000000    -0.00002888   0.00000000
 -0.00155144   0.00000000    -0.00127116   0.00000000     0.00063962   0.00000000
  0.00115513   0.00000000     0.00115385   0.00000000    -0.00240731   0.00000000
   24   14
 -0.00525291   0.00000000     0.00044798   0.00000000     0.00038437   0.00000000
  0.00045052   0.00000000     0.00638567   0.00000000     0.00698604   0.00000000
  0.00124694   0.00000000    -0.00396668   0.00000000    -0.00457276   0.00000000
   24   15
  0.00405748   0.00000000    -0.00624278   0.00000000     0.00604218   0.00000000
 -0.00568228   0.00000000    -0.00253064   0.00000000    -0.00312156   0.00000000
 -0.00413803   0.00000000     0.00476372   0.00000000    -0.00437614   0.00000000
   24   16
  0.00991772   0.00000000     0.00296717   0.00000000    -0.00240678   0.00000000
  0.00253291   0.00000000     0.00768855   0.00000000    -0.00189191   0.00000000
 -0.00078040   0.00000000    -0.00115748   0.00000000    -0.03479148   0.00000000
   24   17
  0.00284174   0.00000000     0.00843983   0.00000000    -0.00425935   0.00000000
  0.01077544   0.00000000    -0.00626349   0.00000000    -0.00217860   0.00000000
  0.00643872   0.00000000     0.00340395   0.00000000    -0.00612220   0.00000000
   24   18
 -0.00002278   0.00000000    -0.00024663   0.00000000    -0.00008669   0.00000000
 -0.00017290   0.00000000     0.00006152   0.00000000    -0.00036832   0.00000000
  0.00000856   0.00000000    -0.00009101   0.00000000    -0.00098638   0.00000000
   24   19
 -0.00053067   0.00000000    -0.00000332   0.00000000    -0.00082188   0.00000000
 -0.00065990   0.00000000    -0.00014870   0.00000000     0.00001552   0.00000000
 -0.00080154   0.00000000    -0.00026856   0.00000000    -0.00035919   0.00000000
   24   20
 -0.00014578   0.00000000    -0.00001020   0.00000000    -0.00037140   0.00000000
 -0.00042160   0.00000000     0.00058806   0.00000000    -0.00020052   0.00000000
 -0.00016146   0.00000000     0.00040434   0.00000000    -0.00098021   0.00000000
   24   21
  0.00012260   0.00000000    -0.00003153   0.00000000    -0.00064269   0.00000000
 -0.00049090   0.00000000     0.00023388   0.00000000    -0.00094299   0.00000000
  0.00020591   0.00000000    -0.00030513   0.00000000    -0.00108032   0.00000000
   24   22
 -0.05484890   0.00000000     0.00144060   0.00000000     0.00867083   0.00000000
 -0.00233192   0.00000000     0.01279648   0.00000000     0.00061896   0.00000000
 -0.00471545   0.00000000    -0.00113667   0.00000000     0.02311025   0.00000000
   24   23
 -0.00670229   0.00000000    -0.03245903   0.00000000     0.00307066   0.00000000
 -0.02766582   0.00000000    -0.04138566   0.00000000     0.00799083   0.00000000
 -0.00536332   0.00000000    -0.00663228   0.00000000     0.02081169   0.00000000
   24   24
  0.34868795   0.00000000     0.07773522   0.00000000     0.12098968   0.00000000
  0.07773522   0.00000000     0.25835541   0.00000000     0.07085736   0.00000000
  0.12098968   0.00000000     0.07085736   0.00000000     0.25793608   0.00000000
   24   25
 -0.00631693   0.00000000     0.01480991   0.00000000    -0.00102212   0.00000000
  0.01520199   0.00000000    -0.02451421   0.00000000    -0.00058533   0.00000000
  0.00222616   0.00000000    -0.00011630   0.00000000     0.01406942   0.00000000
   25    1
 -0.00200485   0.00000000    -0.00075093   0.00000000    -0.00111107   0.00000000
 -0.00075011   0.00000000    -0.00283631   0.00000000     0.00063023   0.00000000
 -0.00060229   0.00000000     0.00033214   0.00000000    -0.00192824   0.00000000
   25    2
  0.00753899   0.00000000    -0.00079239   0.00000000    -0.00123661   0.00000000
 -0.00078637   0.00000000     0.00658696   0.00000000     0.00072169   0.00000000
 -0.00069264   0.00000000     0.00038373   0.00000000    -0.00731604   0.00000000
   25    3
 -0.09109907   0.00000000    -0.03495458   0.00000000     0.07062996   0.00000000
 -0.03563946   0.00000000    -0.05241712   0.00000000     0.04241779   0.00000000
  0.06791863   0.00000000     0.04029682   0.00000000    -0.09940810   0.00000000
   25    4
 -0.03153313   0.00000000    -0.00126519   0.00000000    -0.00141148   0.00000000
 -0.00055782   0.00000000    -0.11200019   0.00000000    -0.08236577   0.00000000
 -0.00095242   0.00000000    -0.07898796   0.00000000    -0.09940290   0.00000000
   25    5
 -0.09521559   0.00000000     0.03702180   0.00000000    -0.07097061   0.00000000
  0.03702277   0.00000000    -0.05246417   0.00000000     0.04098428   0.00000000
 -0.06621505   0.00000000     0.03823114   0.00000000    -0.10107607   0.00000000
   25    6
  0.00012228   0.00000000     0.00003941   0.00000000    -0.00004212   0.00000000
  0.00005147   0.00000000     0.00016832   0.00000000     0.00001859   0.00000000
  0.00010726   0.00000000    -0.00006943   0.00000000    -0.00003678   0.00000000
   25    7
 -0.00034526   0.00000000    -0.00012137   0.00000000    -0.00038703   0.00000000
  0.00029610   0.00000000     0.00020834   0.00000000    -0.00044110   0.00000000
 -0.00039164   0.00000000     0.00013885   0.00000000    -0.00051114   0.00000000
   25    8
  0.00001628   0.00000000     0.00050583   0.00000000     0.00018388   0.00000000
  0.00007116   0.00000000    -0.00012926   0.00000000     0.00054678   0.00000000
 -0.00032304   0.00000000     0.00026488   0.00000000    -0.00051098   0.00000000
   25    9
 -0.00018372   0.00000000    -0.00005931   0.00000000     0.00013068   0.00000000
 -0.00005004   0.00000000    -0.00026475   0.00000000    -0.00008139   0.00000000
 -0.00022343   0.00000000     0.00012271   0.00000000     0.00074983   0.00000000
   25   10
  0.00119546   0.00000000    -0.00063886   0.00000000     0.00033091   0.00000000
 -0.00063378   0.00000000     0.00046309   0.00000000    -0.00019520   0.00000000
  0.00048614   0.00000000    -0.00029436   0.00000000    -0.00013389   0.00000000
   25   11
 -0.00029913   0.00000000     0.00001603   0.00000000    -0.00051410   0.00000000
 -0.00023842   0.00000000    -0.00004886   0.00000000    -0.00062301   0.00000000
 -0.00036885   0.00000000    -0.00015414   0.00000000    -0.00033851   0.00000000
   25   12
 -0.00003212   0.00000000    -0.00008167   0.00000000     0.00027734   0.00000000
  0.00019671   0.00000000    -0.00032419   0.00000000     0.00074937   0.00000000
 -0.00005809   0.00000000     0.00040088   0.00000000    -0.00033725   0.00000000
   25   13
  0.00003670   0.00000000     0.00014545   0.00000000     0.00031784   0.00000000
  0.00014934   0.00000000     0.00018282   0.00000000    -0.00018875   0.00000000
  0.00037281   0.00000000    -0.00023121   0.00000000    -0.00008858   0.00000000
   25   14
  0.00511271   0.00000000    -0.00795454   0.00000000     0.00664621   0.00000000
 -0.00792579   0.00000000    -0.00408251   0.00000000    -0.00383515   0.00000000
 -0.00584558   0.00000000     0.00337264   0.00000000    -0.00296015   0.00000000
   25   15
 -0.00892516   0.00000000    -0.00000823   0.00000000    -0.00002276   0.00000000
  0.00054875   0.00000000     0.00951223   0.00000000     0.00732590   0.00000000
 -0.00018231   0.00000000    -0.00651691   0.00000000    -0.00183020   0.00000000
   25   16
  0.00468218   0.00000000     0.00839496   0.00000000    -0.00634612   0.00000000
  0.00782534   0.00000000    -0.00407402   0.00000000    -0.00363420   0.00000000
  0.00557859   0.00000000     0.00338787   0.00000000    -0.00182963   0.00000000
   25   17
  0.00657072   0.00000000     0.00020131   0.00000000    -0.00067741   0.00000000
  0.00020001   0.00000000     0.00683220   0.00000000     0.00039588   0.00000000
  0.00019126   0.00000000    -0.00011915   0.00000000    -0.03588943   0.00000000
   25   18
  0.00001318   0.00000000     0.00001408   0.00000000     0.00004466   0.00000000
  0.00002500   0.00000000     0.00004515   0.00000000    -0.00002373   0.00000000
  0.00001701   0.00000000    -0.00000940   0.00000000     0.00044656   0.00000000
   25   19
  0.00014598   0.00000000    -0.00017766   0.00000000     0.00007692   0.00000000
 -0.00016725   0.00000000     0.00016763   0.00000000     0.00003422   0.00000000
  0.00041626   0.00000000     0.00005652   0.00000000     0.00005003   0.00000000
   25   20
  0.00028513   0.00000000    -0.00007217   0.00000000     0.00001119   0.00000000
 -0.00006227   0.00000000     0.00000330   0.00000000    -0.00008178   0.00000000
  0.00013847   0.00000000    -0.00039069   0.00000000     0.00005025   0.00000000
   25   21
  0.00012906   0.00000000    -0.00001076   0.00000000     0.00010569   0.00000000
 -0.00001050   0.00000000     0.00011148   0.00000000    -0.00005886   0.00000000
  0.00000424   0.00000000    -0.00001018   0.00000000     0.00015627   0.00000000
   25   22
 -0.00705381   0.00000000    -0.01359809   0.00000000    -0.00122722   0.00000000
 -0.01357296   0.00000000    -0.02276572   0.00000000     0.00071112   0.00000000
 -0.00015052   0.00000000     0.00008351   0.00000000     0.01433399   0.00000000
   25   23
 -0.03294694   0.00000000    -0.00055552   0.00000000     0.00121491   0.00000000
 -0.00017227   0.00000000     0.00212103   0.00000000    -0.00187556   0.00000000
  0.00000837   0.00000000     0.00118979   0.00000000     0.01406826   0.00000000
   25   24
 -0.00631693   0.00000000     0.01520199   0.00000000     0.00222616   0.00000000
  0.01480991   0.00000000    -0.02451421   0.00000000    -0.00011630   0.00000000
 -0.00102212   0.00000000    -0.00058533   0.00000000     0.01406942   0.00000000
   25   25
  0.24991699   0.00000000    -0.00057854   0.00000000     0.00175455   0.00000000
 -0.00057854   0.00000000     0.24922248   0.00000000    -0.00101450   0.00000000
  0.00175455   0.00000000    -0.00101450   0.00000000     0.30936674   0.00000000

     Dielectric Tensor:

          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000

     Effective Charges E-U: Z_{alpha}{s,beta}

     atom #    1
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    2
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    3
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    4
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    5
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    6
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    7
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    8
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    9
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    10
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    11
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    12
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    13
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    14
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    15
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    16
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    17
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    18
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    19
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    20
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    21
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    22
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    23
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    24
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    25
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000

     Effective Charges E-U: Z_{alpha}{s,beta}\n
     atom #    1
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    2
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    3
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    4
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    5
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    6
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    7
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    8
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    9
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    10
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    11
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    12
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    13
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    14
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    15
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    16
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    17
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    18
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    19
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    20
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    21
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    22
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    23
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    24
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
     atom #    25
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000
          0.000000000000          0.000000000000          0.000000000000


     Raman tensor (A^2)

     atom #    1    pol.  1
      0.298909672521E+01     -0.151802269727E+02     -0.627840441833E+01
     -0.151802269727E+02      0.746459658210E+01      0.123000051000E+01
     -0.627840441833E+01      0.123000051000E+01     -0.129554698511E+00
     atom #    1    pol.  2
     -0.207257172609E+02     -0.222537596472E+01      0.122926145055E+01
     -0.222537596472E+01      0.147074295574E+02     -0.487578243184E+01
      0.122926145055E+01     -0.487578243184E+01      0.652633498687E-01
     atom #    1    pol.  3
      0.206108745865E+02      0.119399279267E+01      0.533204086935E-01
      0.119399279267E+01      0.222139314455E+02     -0.303426023649E-01
      0.533204086935E-01     -0.303426023649E-01      0.844720115583E+02
     atom #    2    pol.  1
     -0.418200397897E+00     -0.206857460907E+02     -0.104578271011E-06
     -0.206857460907E+02     -0.396282904462E+01      0.361337362627E-07
     -0.104578271011E-06      0.361337362627E-07      0.175735519479E+00
     atom #    2    pol.  2
     -0.173744338398E+02      0.177242948806E+01      0.567404845001E-07
      0.177242948806E+01      0.199039057958E+02      0.944766336932E-07
      0.567404845001E-07      0.944766336932E-07     -0.101454973400E+00
     atom #    2    pol.  3
     -0.881326234047E-07      0.656788167212E-07      0.286048326680E+00
      0.656788167212E-07      0.109347546611E-06     -0.164930872325E+00
      0.286048326680E+00     -0.164930872325E+00     -0.416086954632E-08
     atom #    3    pol.  1
     -0.418200397897E+00     -0.206857460907E+02     -0.104578271011E-06
     -0.206857460907E+02     -0.396282904462E+01      0.361337362627E-07
     -0.104578271011E-06      0.361337362627E-07      0.175735519479E+00
     atom #    3    pol.  2
     -0.173744338398E+02      0.177242948806E+01      0.567404845001E-07
      0.177242948806E+01      0.199039057958E+02      0.944766336932E-07
      0.567404845001E-07      0.944766336932E-07     -0.101454973400E+00
     atom #    3    pol.  3
     -0.881326234047E-07      0.656788167212E-07      0.286048326680E+00
      0.656788167212E-07      0.109347546611E-06     -0.164930872325E+00
      0.286048326680E+00     -0.164930872325E+00     -0.416086954632E-08
     atom #    4    pol.  1
     -0.418200397897E+00     -0.206857460907E+02     -0.104578271011E-06
     -0.206857460907E+02     -0.396282904462E+01      0.361337362627E-07
     -0.104578271011E-06      0.361337362627E-07      0.175735519479E+00
     atom #    4    pol.  2
     -0.173744338398E+02      0.177242948806E+01      0.567404845001E-07
      0.177242948806E+01      0.199039057958E+02      0.944766336932E-07
      0.567404845001E-07      0.944766336932E-07     -0.101454973400E+00
     atom #    4    pol.  3
     -0.881326234047E-07      0.656788167212E-07      0.286048326680E+00
      0.656788167212E-07      0.109347546611E-06     -0.164930872325E+00
      0.286048326680E+00     -0.164930872325E+00     -0.416086954632E-08
     atom #    5    pol.  1
     -0.418200397897E+00     -0.206857460907E+02     -0.104578271011E-06
     -0.206857460907E+02     -0.396282904462E+01      0.361337362627E-07
     -0.104578271011E-06      0.361337362627E-07      0.175735519479E+00
     atom #    5    pol.  2
     -0.173744338398E+02      0.177242948806E+01      0.567404845001E-07
      0.177242948806E+01      0.199039057958E+02      0.944766336932E-07
      0.567404845001E-07      0.944766336932E-07     -0.101454973400E+00
     atom #    5    pol.  3
     -0.881326234047E-07      0.656788167212E-07      0.286048326680E+00
      0.656788167212E-07      0.109347546611E-06     -0.164930872325E+00
      0.286048326680E+00     -0.164930872325E+00     -0.416086954632E-08
     atom #    6    pol.  1
      0.418200397897E+00      0.206857460907E+02      0.104578271011E-06
      0.206857460907E+02      0.396282904462E+01     -0.361337362627E-07
      0.104578271011E-06     -0.361337362627E-07     -0.175735519479E+00
     atom #    6    pol.  2
      0.173744338398E+02     -0.177242948806E+01     -0.567404845001E-07
     -0.177242948806E+01     -0.199039057958E+02     -0.944766336932E-07
     -0.567404845001E-07     -0.944766336932E-07      0.101454973400E+00
     atom #    6    pol.  3
      0.881326234047E-07     -0.656788167212E-07     -0.286048326680E+00
     -0.656788167212E-07     -0.109347546611E-06      0.164930872325E+00
     -0.286048326680E+00      0.164930872325E+00      0.416086954632E-08
     atom #    7    pol.  1
      0.418200397897E+00      0.206857460907E+02      0.104578271011E-06
      0.206857460907E+02      0.396282904462E+01     -0.361337362627E-07
      0.104578271011E-06     -0.361337362627E-07     -0.175735519479E+00
     atom #    7    pol.  2
      0.173744338398E+02     -0.177242948806E+01     -0.567404845001E-07
     -0.177242948806E+01     -0.199039057958E+02     -0.944766336932E-07
     -0.567404845001E-07     -0.944766336932E-07      0.101454973400E+00
     atom #    7    pol.  3
      0.881326234047E-07     -0.656788167212E-07     -0.286048326680E+00
     -0.656788167212E-07     -0.109347546611E-06      0.164930872325E+00
     -0.286048326680E+00      0.164930872325E+00      0.416086954632E-08
     atom #    8    pol.  1
      0.418200397897E+00      0.206857460907E+02      0.104578271011E-06
      0.206857460907E+02      0.396282904462E+01     -0.361337362627E-07
      0.104578271011E-06     -0.361337362627E-07     -0.175735519479E+00
     atom #    8    pol.  2
      0.173744338398E+02     -0.177242948806E+01     -0.567404845001E-07
     -0.177242948806E+01     -0.199039057958E+02     -0.944766336932E-07
     -0.567404845001E-07     -0.944766336932E-07      0.101454973400E+00
     atom #    8    pol.  3
      0.881326234047E-07     -0.656788167212E-07     -0.286048326680E+00
     -0.656788167212E-07     -0.109347546611E-06      0.164930872325E+00
     -0.286048326680E+00      0.164930872325E+00      0.416086954632E-08
     atom #    9    pol.  1
      0.418200397897E+00      0.206857460907E+02      0.104578271011E-06
      0.206857460907E+02      0.396282904462E+01     -0.361337362627E-07
      0.104578271011E-06     -0.361337362627E-07     -0.175735519479E+00
     atom #    9    pol.  2
      0.173744338398E+02     -0.177242948806E+01     -0.567404845001E-07
     -0.177242948806E+01     -0.199039057958E+02     -0.944766336932E-07
     -0.567404845001E-07     -0.944766336932E-07      0.101454973400E+00
     atom #    9    pol.  3
      0.881326234047E-07     -0.656788167212E-07     -0.286048326680E+00
     -0.656788167212E-07     -0.109347546611E-06      0.164930872325E+00
     -0.286048326680E+00      0.164930872325E+00      0.416086954632E-08
     atom #    10    pol.  1
     -0.616515024887E-01     -0.106652082622E+02     -0.980508069354E+00
     -0.106652082622E+02     -0.165305009742E+01      0.194068069699E-01
     -0.980508069354E+00      0.194068069699E-01      0.851315146410E-01
     atom #    10    pol.  2
     -0.925139458891E+01      0.795729986772E+00      0.194223810530E-01
      0.795729986772E+00      0.102414154003E+02     -0.958033131991E+00
      0.194223810530E-01     -0.958033131991E+00     -0.491171009766E-01
     atom #    10    pol.  3
     -0.135884675848E+02     -0.702027035874E+00      0.109911705383E+00
     -0.702027035874E+00     -0.143990324010E+02     -0.635244529183E-01
      0.109911705383E+00     -0.635244529183E-01     -0.375412849108E+02
     atom #    11    pol.  1
     -0.616515024887E-01     -0.106652082622E+02     -0.980508069354E+00
     -0.106652082622E+02     -0.165305009742E+01      0.194068069699E-01
     -0.980508069354E+00      0.194068069699E-01      0.851315146410E-01
     atom #    11    pol.  2
     -0.925139458891E+01      0.795729986772E+00      0.194223810530E-01
      0.795729986772E+00      0.102414154003E+02     -0.958033131991E+00
      0.194223810530E-01     -0.958033131991E+00     -0.491171009766E-01
     atom #    11    pol.  3
     -0.135884675848E+02     -0.702027035874E+00      0.109911705383E+00
     -0.702027035874E+00     -0.143990324010E+02     -0.635244529183E-01
      0.109911705383E+00     -0.635244529183E-01     -0.375412849108E+02
     atom #    12    pol.  1
     -0.616515024887E-01     -0.106652082622E+02     -0.980508069354E+00
     -0.106652082622E+02     -0.165305009742E+01      0.194068069699E-01
     -0.980508069354E+00      0.194068069699E-01      0.851315146410E-01
     atom #    12    pol.  2
     -0.925139458891E+01      0.795729986772E+00      0.194223810530E-01
      0.795729986772E+00      0.102414154003E+02     -0.958033131991E+00
      0.194223810530E-01     -0.958033131991E+00     -0.491171009766E-01
     atom #    12    pol.  3
     -0.135884675848E+02     -0.702027035874E+00      0.109911705383E+00
     -0.702027035874E+00     -0.143990324010E+02     -0.635244529183E-01
      0.109911705383E+00     -0.635244529183E-01     -0.375412849108E+02
     atom #    13    pol.  1
     -0.616515024887E-01     -0.106652082622E+02     -0.980508069354E+00
     -0.106652082622E+02     -0.165305009742E+01      0.194068069699E-01
     -0.980508069354E+00      0.194068069699E-01      0.851315146410E-01
     atom #    13    pol.  2
     -0.925139458891E+01      0.795729986772E+00      0.194223810530E-01
      0.795729986772E+00      0.102414154003E+02     -0.958033131991E+00
      0.194223810530E-01     -0.958033131991E+00     -0.491171009766E-01
     atom #    13    pol.  3
     -0.135884675848E+02     -0.702027035874E+00      0.109911705383E+00
     -0.702027035874E+00     -0.143990324010E+02     -0.635244529183E-01
      0.109911705383E+00     -0.635244529183E-01     -0.375412849108E+02
     atom #    14    pol.  1
      0.616515822210E-01      0.106652082555E+02     -0.980507960921E+00
      0.106652082555E+02      0.165305017166E+01      0.194067659354E-01
     -0.980507960921E+00      0.194067659354E-01     -0.851313113561E-01
     atom #    14    pol.  2
      0.925139444803E+01     -0.795729988927E+00      0.194223225875E-01
     -0.795729988927E+00     -0.102414155693E+02     -0.958033230084E+00
      0.194223225875E-01     -0.958033230084E+00      0.491166927439E-01
     atom #    14    pol.  3
     -0.135884674906E+02     -0.702027101907E+00     -0.109911442560E+00
     -0.702027101907E+00     -0.143990325119E+02      0.635239127040E-01
     -0.109911442560E+00      0.635239127040E-01     -0.375412849074E+02
     atom #    15    pol.  1
      0.616515822210E-01      0.106652082555E+02     -0.980507960921E+00
      0.106652082555E+02      0.165305017166E+01      0.194067659354E-01
     -0.980507960921E+00      0.194067659354E-01     -0.851313113561E-01
     atom #    15    pol.  2
      0.925139444803E+01     -0.795729988927E+00      0.194223225875E-01
     -0.795729988927E+00     -0.102414155693E+02     -0.958033230084E+00
      0.194223225875E-01     -0.958033230084E+00      0.491166927439E-01
     atom #    15    pol.  3
     -0.135884674906E+02     -0.702027101907E+00     -0.109911442560E+00
     -0.702027101907E+00     -0.143990325119E+02      0.635239127040E-01
     -0.109911442560E+00      0.635239127040E-01     -0.375412849074E+02
     atom #    16    pol.  1
      0.616515822210E-01      0.106652082555E+02     -0.980507960921E+00
      0.106652082555E+02      0.165305017166E+01      0.194067659354E-01
     -0.980507960921E+00      0.194067659354E-01     -0.851313113561E-01
     atom #    16    pol.  2
      0.925139444803E+01     -0.795729988927E+00      0.194223225875E-01
     -0.795729988927E+00     -0.102414155693E+02     -0.958033230084E+00
      0.194223225875E-01     -0.958033230084E+00      0.491166927439E-01
     atom #    16    pol.  3
     -0.135884674906E+02     -0.702027101907E+00     -0.109911442560E+00
     -0.702027101907E+00     -0.143990325119E+02      0.635239127040E-01
     -0.109911442560E+00      0.635239127040E-01     -0.375412849074E+02
     atom #    17    pol.  1
      0.616515822210E-01      0.106652082555E+02     -0.980507960921E+00
      0.106652082555E+02      0.165305017166E+01      0.194067659354E-01
     -0.980507960921E+00      0.194067659354E-01     -0.851313113561E-01
     atom #    17    pol.  2
      0.925139444803E+01     -0.795729988927E+00      0.194223225875E-01
     -0.795729988927E+00     -0.102414155693E+02     -0.958033230084E+00
      0.194223225875E-01     -0.958033230084E+00      0.491166927439E-01
     atom #    17    pol.  3
     -0.135884674906E+02     -0.702027101907E+00     -0.109911442560E+00
     -0.702027101907E+00     -0.143990325119E+02      0.635239127040E-01
     -0.109911442560E+00      0.635239127040E-01     -0.375412849074E+02
     atom #    18    pol.  1
     -0.616515822210E-01     -0.106652082555E+02      0.980507960921E+00
     -0.106652082555E+02     -0.165305017166E+01     -0.194067659354E-01
      0.980507960921E+00     -0.194067659354E-01      0.851313113561E-01
     atom #    18    pol.  2
     -0.925139444803E+01      0.795729988927E+00     -0.194223225875E-01
      0.795729988927E+00      0.102414155693E+02      0.958033230084E+00
     -0.194223225875E-01      0.958033230084E+00     -0.491166927439E-01
     atom #    18    pol.  3
      0.135884674906E+02      0.702027101907E+00      0.109911442560E+00
      0.702027101907E+00      0.143990325119E+02     -0.635239127040E-01
      0.109911442560E+00     -0.635239127040E-01      0.375412849074E+02
     atom #    19    pol.  1
     -0.616515822210E-01     -0.106652082555E+02      0.980507960921E+00
     -0.106652082555E+02     -0.165305017166E+01     -0.194067659354E-01
      0.980507960921E+00     -0.194067659354E-01      0.851313113561E-01
     atom #    19    pol.  2
     -0.925139444803E+01      0.795729988927E+00     -0.194223225875E-01
      0.795729988927E+00      0.102414155693E+02      0.958033230084E+00
     -0.194223225875E-01      0.958033230084E+00     -0.491166927439E-01
     atom #    19    pol.  3
      0.135884674906E+02      0.702027101907E+00      0.109911442560E+00
      0.702027101907E+00      0.143990325119E+02     -0.635239127040E-01
      0.109911442560E+00     -0.635239127040E-01      0.375412849074E+02
     atom #    20    pol.  1
     -0.616515822210E-01     -0.106652082555E+02      0.980507960921E+00
     -0.106652082555E+02     -0.165305017166E+01     -0.194067659354E-01
      0.980507960921E+00     -0.194067659354E-01      0.851313113561E-01
     atom #    20    pol.  2
     -0.925139444803E+01      0.795729988927E+00     -0.194223225875E-01
      0.795729988927E+00      0.102414155693E+02      0.958033230084E+00
     -0.194223225875E-01      0.958033230084E+00     -0.491166927439E-01
     atom #    20    pol.  3
      0.135884674906E+02      0.702027101907E+00      0.109911442560E+00
      0.702027101907E+00      0.143990325119E+02     -0.635239127040E-01
      0.109911442560E+00     -0.635239127040E-01      0.375412849074E+02
     atom #    21    pol.  1
     -0.616515822210E-01     -0.106652082555E+02      0.980507960921E+00
     -0.106652082555E+02     -0.165305017166E+01     -0.194067659354E-01
      0.980507960921E+00     -0.194067659354E-01      0.851313113561E-01
     atom #    21    pol.  2
     -0.925139444803E+01      0.795729988927E+00     -0.194223225875E-01
      0.795729988927E+00      0.102414155693E+02      0.958033230084E+00
     -0.194223225875E-01      0.958033230084E+00     -0.491166927439E-01
     atom #    21    pol.  3
      0.135884674906E+02      0.702027101907E+00      0.109911442560E+00
      0.702027101907E+00      0.143990325119E+02     -0.635239127040E-01
      0.109911442560E+00     -0.635239127040E-01      0.375412849074E+02
     atom #    22    pol.  1
      0.616515024887E-01      0.106652082622E+02      0.980508069354E+00
      0.106652082622E+02      0.165305009742E+01     -0.194068069699E-01
      0.980508069354E+00     -0.194068069699E-01     -0.851315146410E-01
     atom #    22    pol.  2
      0.925139458891E+01     -0.795729986772E+00     -0.194223810530E-01
     -0.795729986772E+00     -0.102414154003E+02      0.958033131991E+00
     -0.194223810530E-01      0.958033131991E+00      0.491171009766E-01
     atom #    22    pol.  3
      0.135884675848E+02      0.702027035874E+00     -0.109911705383E+00
      0.702027035874E+00      0.143990324010E+02      0.635244529183E-01
     -0.109911705383E+00      0.635244529183E-01      0.375412849108E+02
     atom #    23    pol.  1
      0.616515024887E-01      0.106652082622E+02      0.980508069354E+00
      0.106652082622E+02      0.165305009742E+01     -0.194068069699E-01
      0.980508069354E+00     -0.194068069699E-01     -0.851315146410E-01
     atom #    23    pol.  2
      0.925139458891E+01     -0.795729986772E+00     -0.194223810530E-01
     -0.795729986772E+00     -0.102414154003E+02      0.958033131991E+00
     -0.194223810530E-01      0.958033131991E+00      0.491171009766E-01
     atom #    23    pol.  3
      0.135884675848E+02      0.702027035874E+00     -0.109911705383E+00
      0.702027035874E+00      0.143990324010E+02      0.635244529183E-01
     -0.109911705383E+00      0.635244529183E-01      0.375412849108E+02
     atom #    24    pol.  1
      0.616515024887E-01      0.106652082622E+02      0.980508069354E+00
      0.106652082622E+02      0.165305009742E+01     -0.194068069699E-01
      0.980508069354E+00     -0.194068069699E-01     -0.851315146410E-01
     atom #    24    pol.  2
      0.925139458891E+01     -0.795729986772E+00     -0.194223810530E-01
     -0.795729986772E+00     -0.102414154003E+02      0.958033131991E+00
     -0.194223810530E-01      0.958033131991E+00      0.491171009766E-01
     atom #    24    pol.  3
      0.135884675848E+02      0.702027035874E+00     -0.109911705383E+00
      0.702027035874E+00      0.143990324010E+02      0.635244529183E-01
     -0.109911705383E+00      0.635244529183E-01      0.375412849108E+02
     atom #    25    pol.  1
      0.616515024887E-01      0.106652082622E+02      0.980508069354E+00
      0.106652082622E+02      0.165305009742E+01     -0.194068069699E-01
      0.980508069354E+00     -0.194068069699E-01     -0.851315146410E-01
     atom #    25    pol.  2
      0.925139458891E+01     -0.795729986772E+00     -0.194223810530E-01
     -0.795729986772E+00     -0.102414154003E+02      0.958033131991E+00
     -0.194223810530E-01      0.958033131991E+00      0.491171009766E-01
     atom #    25    pol.  3
      0.135884675848E+02      0.702027035874E+00     -0.109911705383E+00
      0.702027035874E+00      0.143990324010E+02      0.635244529183E-01
     -0.109911705383E+00      0.635244529183E-01      0.375412849108E+02

     Diagonalizing the dynamical matrix

     q = (    0.000000000   0.000000000   0.000000000 ) 

 **************************************************************************
     freq (    1) =      -0.206307 [THz] =      -6.881673 [cm-1]
 (  0.001369  0.000000 -0.001147  0.000000  0.199531  0.000000 ) 
 (  0.001421  0.000000 -0.001107  0.000000  0.199445  0.000000 ) 
 (  0.001495  0.000000 -0.001113  0.000000  0.199090  0.000000 ) 
 (  0.001494  0.000000 -0.001190  0.000000  0.199072  0.000000 ) 
 (  0.001494  0.000000 -0.001194  0.000000  0.199002  0.000000 ) 
 (  0.002423  0.000000 -0.000563  0.000000  0.200630  0.000000 ) 
 (  0.002454  0.000000 -0.000808  0.000000  0.200595  0.000000 ) 
 (  0.002547  0.000000 -0.000582  0.000000  0.200674  0.000000 ) 
 (  0.002522  0.000000 -0.000612  0.000000  0.200878  0.000000 ) 
 (  0.002448  0.000000 -0.000703  0.000000  0.199886  0.000000 ) 
 (  0.002501  0.000000 -0.000634  0.000000  0.200778  0.000000 ) 
 (  0.002568  0.000000 -0.000583  0.000000  0.200804  0.000000 ) 
 (  0.002464  0.000000 -0.000616  0.000000  0.200813  0.000000 ) 
 (  0.001407  0.000000 -0.001079  0.000000  0.199452  0.000000 ) 
 (  0.001490  0.000000 -0.001215  0.000000  0.199402  0.000000 ) 
 (  0.001554  0.000000 -0.001193  0.000000  0.199417  0.000000 ) 
 (  0.001526  0.000000 -0.001159  0.000000  0.199270  0.000000 ) 
 (  0.002457  0.000000 -0.000652  0.000000  0.200824  0.000000 ) 
 (  0.002679  0.000000 -0.000594  0.000000  0.200750  0.000000 ) 
 (  0.002517  0.000000 -0.000808  0.000000  0.200787  0.000000 ) 
 (  0.002261  0.000000 -0.000614  0.000000  0.200756  0.000000 ) 
 (  0.001408  0.000000 -0.001088  0.000000  0.199524  0.000000 ) 
 (  0.001485  0.000000 -0.001170  0.000000  0.199531  0.000000 ) 
 (  0.001373  0.000000 -0.001279  0.000000  0.199605  0.000000 ) 
 (  0.001478  0.000000 -0.001167  0.000000  0.199140  0.000000 ) 
     freq (    2) =      -0.106876 [THz] =      -3.564997 [cm-1]
 (  0.002350  0.000000 -0.201518  0.000000 -0.001246  0.000000 ) 
 (  0.002405  0.000000 -0.201827  0.000000 -0.001475  0.000000 ) 
 (  0.002283  0.000000 -0.202524  0.000000 -0.001673  0.000000 ) 
 (  0.002285  0.000000 -0.202011  0.000000 -0.001553  0.000000 ) 
 (  0.002479  0.000000 -0.202638  0.000000 -0.001717  0.000000 ) 
 (  0.002000  0.000000 -0.198082  0.000000 -0.000200  0.000000 ) 
 (  0.001981  0.000000 -0.197518  0.000000 -0.000376  0.000000 ) 
 (  0.001911  0.000000 -0.197696  0.000000 -0.000274  0.000000 ) 
 (  0.001920  0.000000 -0.196915  0.000000 -0.000041  0.000000 ) 
 (  0.002025  0.000000 -0.198015  0.000000 -0.000798  0.000000 ) 
 (  0.001963  0.000000 -0.197490  0.000000 -0.000410  0.000000 ) 
 (  0.001882  0.000000 -0.197104  0.000000  0.000032  0.000000 ) 
 (  0.001929  0.000000 -0.197424  0.000000 -0.000349  0.000000 ) 
 (  0.002299  0.000000 -0.202270  0.000000 -0.001379  0.000000 ) 
 (  0.002429  0.000000 -0.202258  0.000000 -0.001782  0.000000 ) 
 (  0.002372  0.000000 -0.202052  0.000000 -0.001295  0.000000 ) 
 (  0.002312  0.000000 -0.202526  0.000000 -0.001750  0.000000 ) 
 (  0.002010  0.000000 -0.197923  0.000000 -0.000401  0.000000 ) 
 (  0.002191  0.000000 -0.197683  0.000000  0.000048  0.000000 ) 
 (  0.001910  0.000000 -0.197318  0.000000 -0.000312  0.000000 ) 
 (  0.001723  0.000000 -0.197301  0.000000 -0.000035  0.000000 ) 
 (  0.002239  0.000000 -0.202252  0.000000 -0.001386  0.000000 ) 
 (  0.002413  0.000000 -0.202186  0.000000 -0.001857  0.000000 ) 
 (  0.002548  0.000000 -0.202249  0.000000 -0.001537  0.000000 ) 
 (  0.002332  0.000000 -0.202491  0.000000 -0.001553  0.000000 ) 
     freq (    3) =       0.017178 [THz] =       0.572980 [cm-1]
 (  0.208080  0.000000  0.001043  0.000000 -0.001651  0.000000 ) 
 (  0.209153  0.000000  0.001280  0.000000 -0.001897  0.000000 ) 
 (  0.210022  0.000000  0.001466  0.000000 -0.001932  0.000000 ) 
 (  0.208450  0.000000  0.001450  0.000000 -0.002004  0.000000 ) 
 (  0.209999  0.000000  0.001122  0.000000 -0.002072  0.000000 ) 
 (  0.189589  0.000000  0.003458  0.000000 -0.001297  0.000000 ) 
 (  0.188951  0.000000  0.003412  0.000000 -0.001901  0.000000 ) 
 (  0.189622  0.000000  0.003463  0.000000 -0.002365  0.000000 ) 
 (  0.188660  0.000000  0.003465  0.000000 -0.001729  0.000000 ) 
 (  0.190128  0.000000  0.003501  0.000000 -0.002085  0.000000 ) 
 (  0.188544  0.000000  0.003768  0.000000 -0.001637  0.000000 ) 
 (  0.189042  0.000000  0.003515  0.000000 -0.001829  0.000000 ) 
 (  0.188751  0.000000  0.003212  0.000000 -0.001993  0.000000 ) 
 (  0.208849  0.000000  0.001420  0.000000 -0.001977  0.000000 ) 
 (  0.209756  0.000000  0.001270  0.000000 -0.002017  0.000000 ) 
 (  0.208923  0.000000  0.001419  0.000000 -0.001960  0.000000 ) 
 (  0.209845  0.000000  0.001415  0.000000 -0.002043  0.000000 ) 
 (  0.189632  0.000000  0.003421  0.000000 -0.001859  0.000000 ) 
 (  0.189045  0.000000  0.003259  0.000000 -0.001672  0.000000 ) 
 (  0.190165  0.000000  0.003396  0.000000 -0.001810  0.000000 ) 
 (  0.188974  0.000000  0.003679  0.000000 -0.001950  0.000000 ) 
 (  0.209770  0.000000  0.000919  0.000000 -0.000502  0.000000 ) 
 (  0.209652  0.000000  0.000968  0.000000 -0.002063  0.000000 ) 
 (  0.209383  0.000000  0.001759  0.000000 -0.003247  0.000000 ) 
 (  0.210023  0.000000  0.001312  0.000000 -0.001963  0.000000 ) 
     freq (    4) =       0.763937 [THz] =      25.482198 [cm-1]
 ( -0.143595  0.000000  0.098952  0.000000 -0.007391  0.000000 ) 
 ( -0.139150  0.000000  0.096183  0.000000 -0.005568  0.000000 ) 
 ( -0.130847  0.000000  0.096748  0.000000 -0.003177  0.000000 ) 
 ( -0.134901  0.000000  0.086437  0.000000 -0.002618  0.000000 ) 
 ( -0.128966  0.000000  0.089870  0.000000 -0.007490  0.000000 ) 
 (  0.194781  0.000000 -0.123821  0.000000 -0.008809  0.000000 ) 
 (  0.194301  0.000000 -0.123423  0.000000  0.014236  0.000000 ) 
 (  0.194789  0.000000 -0.123930  0.000000  0.012471  0.000000 ) 
 (  0.197027  0.000000 -0.125075  0.000000  0.005238  0.000000 ) 
 (  0.187587  0.000000 -0.118460  0.000000  0.006815  0.000000 ) 
 (  0.202983  0.000000 -0.136247  0.000000  0.004340  0.000000 ) 
 (  0.209364  0.000000 -0.124558  0.000000  0.003872  0.000000 ) 
 (  0.193139  0.000000 -0.124389  0.000000  0.010738  0.000000 ) 
 ( -0.131574  0.000000  0.091119  0.000000 -0.006716  0.000000 ) 
 ( -0.128933  0.000000  0.092269  0.000000 -0.003781  0.000000 ) 
 ( -0.130442  0.000000  0.087665  0.000000 -0.004097  0.000000 ) 
 ( -0.123003  0.000000  0.085224  0.000000 -0.003497  0.000000 ) 
 (  0.198678  0.000000 -0.126289  0.000000  0.005770  0.000000 ) 
 (  0.191782  0.000000 -0.117313  0.000000  0.003784  0.000000 ) 
 (  0.188891  0.000000 -0.124656  0.000000  0.002877  0.000000 ) 
 (  0.196707  0.000000 -0.124327  0.000000  0.010363  0.000000 ) 
 ( -0.162890  0.000000  0.108853  0.000000 -0.025698  0.000000 ) 
 ( -0.125887  0.000000  0.109145  0.000000  0.007505  0.000000 ) 
 ( -0.141125  0.000000  0.077862  0.000000  0.005977  0.000000 ) 
 ( -0.132264  0.000000  0.091260  0.000000 -0.006231  0.000000 ) 
     freq (    5) =       0.865518 [THz] =      28.870576 [cm-1]
 (  0.093622  0.000000  0.147472  0.000000  0.000807  0.000000 ) 
 (  0.094615  0.000000  0.149243  0.000000  0.000365  0.000000 ) 
 (  0.083270  0.000000  0.140167  0.000000 -0.004008  0.000000 ) 
 (  0.091542  0.000000  0.135157  0.000000  0.004301  0.000000 ) 
 (  0.090854  0.000000  0.143860  0.000000  0.000390  0.000000 ) 
 ( -0.127249  0.000000 -0.189124  0.000000  0.001555  0.000000 ) 
 ( -0.127371  0.000000 -0.188666  0.000000  0.015464  0.000000 ) 
 ( -0.127144  0.000000 -0.189275  0.000000 -0.015037  0.000000 ) 
 ( -0.127974  0.000000 -0.189704  0.000000  0.000883  0.000000 ) 
 ( -0.118394  0.000000 -0.174743  0.000000  0.000328  0.000000 ) 
 ( -0.121566  0.000000 -0.195172  0.000000  0.006642  0.000000 ) 
 ( -0.137480  0.000000 -0.186854  0.000000 -0.004903  0.000000 ) 
 ( -0.136820  0.000000 -0.205960  0.000000  0.000341  0.000000 ) 
 (  0.087480  0.000000  0.138265  0.000000  0.000220  0.000000 ) 
 (  0.086302  0.000000  0.142548  0.000000  0.001059  0.000000 ) 
 (  0.092035  0.000000  0.139248  0.000000 -0.000557  0.000000 ) 
 (  0.083924  0.000000  0.132506  0.000000  0.000303  0.000000 ) 
 ( -0.130824  0.000000 -0.194410  0.000000  0.000546  0.000000 ) 
 ( -0.131047  0.000000 -0.185860  0.000000  0.007043  0.000000 ) 
 ( -0.122163  0.000000 -0.190566  0.000000 -0.005235  0.000000 ) 
 ( -0.122770  0.000000 -0.180741  0.000000  0.000589  0.000000 ) 
 (  0.087023  0.000000  0.133570  0.000000  0.001705  0.000000 ) 
 (  0.084087  0.000000  0.163748  0.000000  0.015304  0.000000 ) 
 (  0.112889  0.000000  0.149322  0.000000 -0.016035  0.000000 ) 
 (  0.088886  0.000000  0.139931  0.000000  0.000162  0.000000 ) 
     freq (    6) =       2.294622 [THz] =      76.540344 [cm-1]
 ( -0.025452  0.000000  0.014980  0.000000 -0.083181  0.000000 ) 
 (  0.007202  0.000000 -0.004241  0.000000 -0.162174  0.000000 ) 
 (  0.019393  0.000000  0.003397  0.000000 -0.197657  0.000000 ) 
 (  0.006288  0.000000 -0.018802  0.000000 -0.197850  0.000000 ) 
 (  0.020415  0.000000 -0.011769  0.000000 -0.206805  0.000000 ) 
 ( -0.025835  0.000000  0.015767  0.000000  0.199566  0.000000 ) 
 ( -0.006716  0.000000 -0.022814  0.000000  0.197900  0.000000 ) 
 (  0.017383  0.000000  0.018933  0.000000  0.198043  0.000000 ) 
 ( -0.008541  0.000000  0.006298  0.000000  0.266273  0.000000 ) 
 (  0.004001  0.000000 -0.001369  0.000000  0.037811  0.000000 ) 
 ( -0.021387  0.000000 -0.006331  0.000000  0.246376  0.000000 ) 
 ( -0.004620  0.000000  0.023321  0.000000  0.246631  0.000000 ) 
 (  0.006046  0.000000 -0.002236  0.000000  0.245767  0.000000 ) 
 ( -0.001940  0.000000  0.000561  0.000000 -0.187126  0.000000 ) 
 (  0.014305  0.000000 -0.013962  0.000000 -0.186863  0.000000 ) 
 (  0.019500  0.000000 -0.005568  0.000000 -0.186909  0.000000 ) 
 (  0.024609  0.000000 -0.014499  0.000000 -0.198182  0.000000 ) 
 ( -0.004844  0.000000  0.004057  0.000000  0.200457  0.000000 ) 
 (  0.017707  0.000000  0.015507  0.000000  0.220132  0.000000 ) 
 ( -0.004215  0.000000 -0.021293  0.000000  0.220013  0.000000 ) 
 ( -0.030910  0.000000  0.019123  0.000000  0.221140  0.000000 ) 
 ( -0.030472  0.000000  0.017527  0.000000 -0.157218  0.000000 ) 
 (  0.016176  0.000000 -0.015585  0.000000 -0.171667  0.000000 ) 
 (  0.021177  0.000000 -0.005292  0.000000 -0.171553  0.000000 ) 
 (  0.018479  0.000000 -0.010800  0.000000 -0.217412  0.000000 ) 
     freq (    7) =       2.710068 [THz] =      90.398140 [cm-1]
 ( -0.286427  0.000000 -0.414715  0.000000  0.000303  0.000000 ) 
 (  0.018799  0.000000  0.026491  0.000000  0.000577  0.000000 ) 
 (  0.286568  0.000000  0.187956  0.000000  0.097628  0.000000 ) 
 (  0.021794  0.000000  0.309233  0.000000 -0.086035  0.000000 ) 
 (  0.049686  0.000000  0.025737  0.000000 -0.006164  0.000000 ) 
 ( -0.003659  0.000000 -0.004556  0.000000 -0.004613  0.000000 ) 
 ( -0.006406  0.000000 -0.006406  0.000000 -0.037761  0.000000 ) 
 ( -0.004730  0.000000 -0.008082  0.000000  0.038120  0.000000 ) 
 ( -0.004497  0.000000 -0.007828  0.000000 -0.002218  0.000000 ) 
 ( -0.026371  0.000000 -0.037425  0.000000  0.000532  0.000000 ) 
 ( -0.023321  0.000000  0.005863  0.000000 -0.022286  0.000000 ) 
 (  0.020693  0.000000 -0.016480  0.000000  0.016835  0.000000 ) 
 (  0.016126  0.000000  0.031364  0.000000 -0.000278  0.000000 ) 
 (  0.097338  0.000000  0.161256  0.000000  0.001125  0.000000 ) 
 (  0.113510  0.000000  0.051116  0.000000  0.018538  0.000000 ) 
 (  0.003847  0.000000  0.101332  0.000000 -0.015953  0.000000 ) 
 (  0.228451  0.000000  0.328280  0.000000  0.002596  0.000000 ) 
 (  0.006246  0.000000  0.010398  0.000000 -0.001431  0.000000 ) 
 (  0.009159  0.000000 -0.007222  0.000000 -0.023272  0.000000 ) 
 ( -0.015226  0.000000  0.004454  0.000000  0.018682  0.000000 ) 
 ( -0.014942  0.000000 -0.027758  0.000000 -0.000480  0.000000 ) 
 (  0.095691  0.000000  0.204980  0.000000  0.016603  0.000000 ) 
 (  0.129240  0.000000 -0.182858  0.000000  0.159481  0.000000 ) 
 ( -0.225318  0.000000 -0.013961  0.000000 -0.171766  0.000000 ) 
 (  0.152264  0.000000  0.218530  0.000000  0.000679  0.000000 ) 
     freq (    8) =       2.744282 [THz] =      91.539401 [cm-1]
 (  0.402285  0.000000 -0.278742  0.000000 -0.004534  0.000000 ) 
 ( -0.038409  0.000000  0.025928  0.000000 -0.008916  0.000000 ) 
 ( -0.156226  0.000000 -0.064429  0.000000 -0.064531  0.000000 ) 
 ( -0.018267  0.000000  0.220201  0.000000 -0.079522  0.000000 ) 
 ( -0.321534  0.000000  0.190790  0.000000  0.073753  0.000000 ) 
 (  0.008716  0.000000 -0.005496  0.000000  0.057550  0.000000 ) 
 (  0.009561  0.000000 -0.010840  0.000000 -0.003434  0.000000 ) 
 (  0.013703  0.000000 -0.004022  0.000000  0.002714  0.000000 ) 
 ( -0.001493  0.000000  0.000214  0.000000  0.029249  0.000000 ) 
 (  0.040935  0.000000 -0.027809  0.000000 -0.005701  0.000000 ) 
 ( -0.010105  0.000000  0.023528  0.000000  0.033262  0.000000 ) 
 ( -0.022395  0.000000 -0.005503  0.000000  0.036475  0.000000 ) 
 (  0.018041  0.000000 -0.006962  0.000000  0.005523  0.000000 ) 
 ( -0.039250  0.000000  0.040683  0.000000 -0.017588  0.000000 ) 
 ( -0.163981  0.000000  0.026697  0.000000 -0.017482  0.000000 ) 
 ( -0.104836  0.000000  0.147558  0.000000 -0.020515  0.000000 ) 
 ( -0.341032  0.000000  0.234426  0.000000 -0.028947  0.000000 ) 
 ( -0.002211  0.000000  0.002525  0.000000  0.019193  0.000000 ) 
 (  0.014639  0.000000 -0.023125  0.000000  0.028449  0.000000 ) 
 (  0.025299  0.000000 -0.000166  0.000000  0.031803  0.000000 ) 
 ( -0.012673  0.000000  0.004541  0.000000  0.008031  0.000000 ) 
 (  0.208410  0.000000 -0.098847  0.000000 -0.203396  0.000000 ) 
 ( -0.168660  0.000000 -0.128232  0.000000  0.088183  0.000000 ) 
 ( -0.008920  0.000000  0.211505  0.000000  0.061256  0.000000 ) 
 ( -0.229315  0.000000  0.157408  0.000000 -0.014560  0.000000 ) 
     freq (    9) =       4.589578 [THz] =     153.091857 [cm-1]
 (  0.013340  0.000000  0.022355  0.000000 -0.000459  0.000000 ) 
 ( -0.046017  0.000000 -0.075360  0.000000 -0.000043  0.000000 ) 
 (  0.102603  0.000000 -0.081410  0.000000 -0.036756  0.000000 ) 
 ( -0.121571  0.000000  0.047084  0.000000  0.037049  0.000000 ) 
 (  0.045239  0.000000  0.077461  0.000000  0.000932  0.000000 ) 
 ( -0.135555  0.000000 -0.260984  0.000000 -0.002352  0.000000 ) 
 (  0.288677  0.000000 -0.013056  0.000000  0.035249  0.000000 ) 
 ( -0.148747  0.000000  0.257161  0.000000 -0.033075  0.000000 ) 
 ( -0.005446  0.000000  0.014109  0.000000 -0.000263  0.000000 ) 
 (  0.020267  0.000000  0.008228  0.000000  0.000149  0.000000 ) 
 (  0.172401  0.000000 -0.281510  0.000000  0.013481  0.000000 ) 
 ( -0.319998  0.000000  0.021915  0.000000 -0.015797  0.000000 ) 
 (  0.130008  0.000000  0.252635  0.000000  0.001706  0.000000 ) 
 ( -0.044083  0.000000 -0.073913  0.000000  0.000376  0.000000 ) 
 (  0.139039  0.000000 -0.080455  0.000000 -0.016241  0.000000 ) 
 ( -0.140182  0.000000  0.078711  0.000000  0.016508  0.000000 ) 
 (  0.014319  0.000000  0.024316  0.000000  0.000578  0.000000 ) 
 ( -0.003543  0.000000 -0.035077  0.000000 -0.000068  0.000000 ) 
 (  0.143165  0.000000 -0.257913  0.000000  0.016560  0.000000 ) 
 ( -0.289750  0.000000  0.007960  0.000000 -0.017272  0.000000 ) 
 (  0.148849  0.000000  0.282670  0.000000  0.000503  0.000000 ) 
 ( -0.053204  0.000000 -0.088021  0.000000 -0.002546  0.000000 ) 
 (  0.117984  0.000000 -0.037984  0.000000 -0.062619  0.000000 ) 
 ( -0.093233  0.000000  0.081319  0.000000  0.065531  0.000000 ) 
 (  0.044247  0.000000  0.074626  0.000000  0.000305  0.000000 ) 
     freq (   10) =       4.629576 [THz] =     154.426023 [cm-1]
 (  0.062362  0.000000  0.104731  0.000000  0.000369  0.000000 ) 
 ( -0.194533  0.000000 -0.327126  0.000000  0.000273  0.000000 ) 
 (  0.182950  0.000000  0.069860  0.000000 -0.122532  0.000000 ) 
 ( -0.032467  0.000000  0.190258  0.000000  0.120832  0.000000 ) 
 ( -0.051410  0.000000 -0.092659  0.000000  0.000882  0.000000 ) 
 (  0.014102  0.000000  0.033245  0.000000  0.002017  0.000000 ) 
 ( -0.091755  0.000000  0.086972  0.000000  0.067839  0.000000 ) 
 (  0.118773  0.000000 -0.040477  0.000000 -0.069722  0.000000 ) 
 ( -0.048192  0.000000 -0.091437  0.000000  0.000073  0.000000 ) 
 (  0.087043  0.000000  0.158189  0.000000  0.000093  0.000000 ) 
 ( -0.106843  0.000000  0.022082  0.000000  0.032918  0.000000 ) 
 (  0.067601  0.000000 -0.086149  0.000000 -0.031617  0.000000 ) 
 ( -0.045218  0.000000 -0.088015  0.000000 -0.001095  0.000000 ) 
 (  0.057308  0.000000  0.109335  0.000000 -0.000238  0.000000 ) 
 (  0.047554  0.000000 -0.335393  0.000000 -0.045380  0.000000 ) 
 ( -0.317387  0.000000 -0.129373  0.000000  0.044934  0.000000 ) 
 (  0.058737  0.000000  0.099373  0.000000 -0.000023  0.000000 ) 
 (  0.020669  0.000000  0.047142  0.000000  0.000084  0.000000 ) 
 ( -0.145483  0.000000  0.049158  0.000000  0.035569  0.000000 ) 
 (  0.114715  0.000000 -0.105547  0.000000 -0.034649  0.000000 ) 
 (  0.003795  0.000000 -0.001536  0.000000 -0.000749  0.000000 ) 
 (  0.040094  0.000000  0.072242  0.000000 -0.002630  0.000000 ) 
 (  0.030020  0.000000 -0.147072  0.000000 -0.244650  0.000000 ) 
 ( -0.143079  0.000000 -0.049264  0.000000  0.247689  0.000000 ) 
 (  0.169462  0.000000  0.286748  0.000000 -0.000794  0.000000 ) 
     freq (   11) =       4.658209 [THz] =     155.381122 [cm-1]
 ( -0.015791  0.000000  0.010996  0.000000  0.017797  0.000000 ) 
 (  0.042425  0.000000 -0.034053  0.000000  0.003715  0.000000 ) 
 ( -0.002363  0.000000 -0.017804  0.000000 -0.009678  0.000000 ) 
 (  0.002890  0.000000  0.020588  0.000000 -0.000423  0.000000 ) 
 ( -0.024029  0.000000  0.016632  0.000000 -0.018394  0.000000 ) 
 ( -0.279855  0.000000  0.166499  0.000000  0.066272  0.000000 ) 
 (  0.117010  0.000000  0.135309  0.000000 -0.020837  0.000000 ) 
 ( -0.123332  0.000000 -0.173347  0.000000 -0.041194  0.000000 ) 
 (  0.298643  0.000000 -0.134102  0.000000 -0.001739  0.000000 ) 
 ( -0.312726  0.000000  0.144575  0.000000  0.001111  0.000000 ) 
 (  0.126138  0.000000  0.208755  0.000000  0.027602  0.000000 ) 
 ( -0.155304  0.000000 -0.147571  0.000000  0.015764  0.000000 ) 
 (  0.308205  0.000000 -0.190964  0.000000 -0.042118  0.000000 ) 
 (  0.031661  0.000000 -0.019160  0.000000 -0.003016  0.000000 ) 
 ( -0.000430  0.000000 -0.033537  0.000000 -0.008204  0.000000 ) 
 (  0.006639  0.000000  0.020745  0.000000 -0.004332  0.000000 ) 
 ( -0.016179  0.000000  0.011966  0.000000 -0.010970  0.000000 ) 
 ( -0.343070  0.000000  0.150579  0.000000  0.000538  0.000000 ) 
 (  0.144752  0.000000  0.146708  0.000000  0.018240  0.000000 ) 
 ( -0.076405  0.000000 -0.140405  0.000000  0.009221  0.000000 ) 
 (  0.295585  0.000000 -0.166271  0.000000 -0.027493  0.000000 ) 
 (  0.035049  0.000000 -0.025890  0.000000  0.058210  0.000000 ) 
 ( -0.015888  0.000000 -0.026166  0.000000 -0.034579  0.000000 ) 
 (  0.006385  0.000000  0.032846  0.000000 -0.026262  0.000000 ) 
 ( -0.027161  0.000000  0.026781  0.000000 -0.010486  0.000000 ) 
     freq (   12) =       4.671540 [THz] =     155.825790 [cm-1]
 ( -0.014177  0.000000 -0.016552  0.000000  0.002181  0.000000 ) 
 (  0.056521  0.000000  0.074585  0.000000  0.000250  0.000000 ) 
 ( -0.038949  0.000000 -0.042564  0.000000  0.044996  0.000000 ) 
 ( -0.013309  0.000000 -0.048361  0.000000 -0.044286  0.000000 ) 
 (  0.020902  0.000000  0.048836  0.000000 -0.003781  0.000000 ) 
 ( -0.097549  0.000000 -0.103406  0.000000  0.005204  0.000000 ) 
 ( -0.021788  0.000000  0.288953  0.000000 -0.093397  0.000000 ) 
 (  0.242566  0.000000  0.091716  0.000000  0.088990  0.000000 ) 
 ( -0.127853  0.000000 -0.287767  0.000000 -0.000545  0.000000 ) 
 (  0.116660  0.000000  0.274335  0.000000  0.000405  0.000000 ) 
 ( -0.290210  0.000000 -0.076979  0.000000 -0.050319  0.000000 ) 
 (  0.052852  0.000000 -0.326240  0.000000  0.053601  0.000000 ) 
 (  0.136654  0.000000  0.164706  0.000000 -0.003256  0.000000 ) 
 ( -0.025611  0.000000 -0.064362  0.000000  0.000081  0.000000 ) 
 (  0.006479  0.000000  0.088969  0.000000  0.016572  0.000000 ) 
 (  0.081487  0.000000  0.059078  0.000000 -0.018526  0.000000 ) 
 ( -0.015896  0.000000 -0.019940  0.000000 -0.001216  0.000000 ) 
 (  0.160532  0.000000  0.351444  0.000000  0.000222  0.000000 ) 
 ( -0.224975  0.000000 -0.124244  0.000000 -0.041290  0.000000 ) 
 ( -0.009972  0.000000 -0.290872  0.000000  0.043316  0.000000 ) 
 (  0.066641  0.000000  0.046066  0.000000 -0.002377  0.000000 ) 
 ( -0.008762  0.000000 -0.028609  0.000000  0.010020  0.000000 ) 
 (  0.020267  0.000000  0.018176  0.000000  0.038958  0.000000 ) 
 (  0.008943  0.000000  0.035965  0.000000 -0.049273  0.000000 ) 
 ( -0.057364  0.000000 -0.081787  0.000000 -0.000986  0.000000 ) 
     freq (   13) =       4.708046 [THz] =     157.043517 [cm-1]
 ( -0.115586  0.000000  0.068607  0.000000  0.001173  0.000000 ) 
 (  0.363470  0.000000 -0.216324  0.000000 -0.015162  0.000000 ) 
 ( -0.052110  0.000000 -0.118030  0.000000  0.073570  0.000000 ) 
 (  0.074792  0.000000  0.110711  0.000000  0.078272  0.000000 ) 
 ( -0.208081  0.000000  0.118342  0.000000 -0.138849  0.000000 ) 
 (  0.034536  0.000000 -0.016622  0.000000 -0.112967  0.000000 ) 
 ( -0.014102  0.000000 -0.022002  0.000000  0.061577  0.000000 ) 
 (  0.007444  0.000000  0.018291  0.000000  0.057026  0.000000 ) 
 ( -0.020889  0.000000  0.016241  0.000000 -0.003789  0.000000 ) 
 ( -0.041642  0.000000  0.021274  0.000000  0.002613  0.000000 ) 
 (  0.021393  0.000000 -0.079949  0.000000 -0.029495  0.000000 ) 
 (  0.080467  0.000000  0.028947  0.000000 -0.031902  0.000000 ) 
 ( -0.052651  0.000000  0.024804  0.000000  0.059224  0.000000 ) 
 (  0.377953  0.000000 -0.215229  0.000000  0.032964  0.000000 ) 
 ( -0.098064  0.000000 -0.211501  0.000000 -0.025517  0.000000 ) 
 (  0.123596  0.000000  0.186938  0.000000 -0.023396  0.000000 ) 
 ( -0.095614  0.000000  0.057281  0.000000  0.011750  0.000000 ) 
 (  0.091446  0.000000 -0.059049  0.000000  0.001397  0.000000 ) 
 ( -0.031789  0.000000  0.035821  0.000000 -0.025618  0.000000 ) 
 ( -0.043402  0.000000  0.015587  0.000000 -0.027852  0.000000 ) 
 ( -0.013258  0.000000  0.005953  0.000000  0.050571  0.000000 ) 
 (  0.143318  0.000000 -0.081384  0.000000  0.284169  0.000000 ) 
 ( -0.072426  0.000000 -0.089891  0.000000 -0.149122  0.000000 ) 
 (  0.037446  0.000000  0.106678  0.000000 -0.142139  0.000000 ) 
 ( -0.304905  0.000000  0.182854  0.000000  0.006969  0.000000 ) 
     freq (   14) =       4.771312 [THz] =     159.153837 [cm-1]
 ( -0.004587  0.000000 -0.007018  0.000000  0.000168  0.000000 ) 
 (  0.006468  0.000000  0.015104  0.000000 -0.000022  0.000000 ) 
 (  0.139577  0.000000 -0.267688  0.000000 -0.005969  0.000000 ) 
 ( -0.299236  0.000000 -0.013013  0.000000  0.004855  0.000000 ) 
 (  0.160478  0.000000  0.278832  0.000000  0.001389  0.000000 ) 
 (  0.063161  0.000000  0.102988  0.000000 -0.000101  0.000000 ) 
 ( -0.113310  0.000000 -0.017727  0.000000  0.013938  0.000000 ) 
 (  0.043040  0.000000 -0.103824  0.000000 -0.013973  0.000000 ) 
 (  0.006479  0.000000  0.018479  0.000000 -0.000235  0.000000 ) 
 ( -0.002864  0.000000 -0.012535  0.000000  0.000195  0.000000 ) 
 ( -0.040677  0.000000  0.105886  0.000000  0.008754  0.000000 ) 
 (  0.114229  0.000000  0.021234  0.000000 -0.009009  0.000000 ) 
 ( -0.071753  0.000000 -0.116762  0.000000 -0.000203  0.000000 ) 
 ( -0.160867  0.000000 -0.277373  0.000000  0.000542  0.000000 ) 
 (  0.326631  0.000000  0.016925  0.000000  0.001743  0.000000 ) 
 ( -0.148608  0.000000  0.289296  0.000000 -0.002344  0.000000 ) 
 ( -0.005763  0.000000 -0.008736  0.000000  0.000176  0.000000 ) 
 ( -0.011095  0.000000 -0.026021  0.000000 -0.000035  0.000000 ) 
 ( -0.046020  0.000000  0.106376  0.000000  0.007330  0.000000 ) 
 (  0.117194  0.000000  0.017166  0.000000 -0.007647  0.000000 ) 
 ( -0.058802  0.000000 -0.094554  0.000000  0.000017  0.000000 ) 
 ( -0.158190  0.000000 -0.270052  0.000000 -0.002644  0.000000 ) 
 (  0.294460  0.000000  0.002469  0.000000  0.001884  0.000000 ) 
 ( -0.147229  0.000000  0.256365  0.000000  0.001101  0.000000 ) 
 ( -0.003946  0.000000 -0.008639  0.000000 -0.000021  0.000000 ) 
     freq (   15) =       5.059188 [THz] =     168.756338 [cm-1]
 (  0.016337  0.000000 -0.009528  0.000000 -0.434822  0.000000 ) 
 ( -0.015362  0.000000  0.008872  0.000000 -0.140931  0.000000 ) 
 ( -0.037855  0.000000 -0.003067  0.000000  0.217592  0.000000 ) 
 ( -0.017012  0.000000  0.034389  0.000000  0.218188  0.000000 ) 
 (  0.043905  0.000000 -0.024419  0.000000  0.167230  0.000000 ) 
 ( -0.075484  0.000000  0.043545  0.000000 -0.102988  0.000000 ) 
 (  0.004205  0.000000 -0.053374  0.000000 -0.060336  0.000000 ) 
 (  0.048645  0.000000  0.023602  0.000000 -0.060810  0.000000 ) 
 (  0.017679  0.000000 -0.011063  0.000000  0.314563  0.000000 ) 
 ( -0.025655  0.000000  0.015441  0.000000 -0.312652  0.000000 ) 
 ( -0.103898  0.000000 -0.074357  0.000000  0.102586  0.000000 ) 
 (  0.012132  0.000000  0.126423  0.000000  0.101970  0.000000 ) 
 (  0.127592  0.000000 -0.073748  0.000000  0.126344  0.000000 ) 
 (  0.080288  0.000000 -0.046476  0.000000  0.116069  0.000000 ) 
 ( -0.020609  0.000000  0.122994  0.000000  0.094505  0.000000 ) 
 ( -0.117380  0.000000 -0.042255  0.000000  0.094606  0.000000 ) 
 (  0.021437  0.000000 -0.012492  0.000000  0.215923  0.000000 ) 
 ( -0.007979  0.000000  0.004909  0.000000 -0.066430  0.000000 ) 
 (  0.131804  0.000000  0.106584  0.000000  0.053585  0.000000 ) 
 ( -0.026389  0.000000 -0.168422  0.000000  0.053676  0.000000 ) 
 ( -0.116653  0.000000  0.067702  0.000000  0.075695  0.000000 ) 
 (  0.078512  0.000000 -0.046045  0.000000  0.002544  0.000000 ) 
 (  0.019077  0.000000  0.056711  0.000000 -0.058657  0.000000 ) 
 ( -0.040331  0.000000 -0.044293  0.000000 -0.058017  0.000000 ) 
 ( -0.012162  0.000000  0.007333  0.000000  0.329957  0.000000 ) 
     freq (   16) =       5.194343 [THz] =     173.264647 [cm-1]
 ( -0.116289  0.000000  0.066798  0.000000 -0.039071  0.000000 ) 
 (  0.142947  0.000000 -0.081909  0.000000 -0.004260  0.000000 ) 
 (  0.019395  0.000000 -0.119276  0.000000 -0.118102  0.000000 ) 
 (  0.115074  0.000000  0.043066  0.000000 -0.116486  0.000000 ) 
 ( -0.077063  0.000000  0.042972  0.000000  0.293421  0.000000 ) 
 (  0.031527  0.000000 -0.018209  0.000000  0.316762  0.000000 ) 
 (  0.001558  0.000000 -0.022735  0.000000 -0.168085  0.000000 ) 
 (  0.021040  0.000000  0.010282  0.000000 -0.170119  0.000000 ) 
 ( -0.043091  0.000000  0.024529  0.000000  0.020985  0.000000 ) 
 (  0.177167  0.000000 -0.101441  0.000000 -0.022863  0.000000 ) 
 ( -0.078579  0.000000  0.144991  0.000000  0.103143  0.000000 ) 
 ( -0.165733  0.000000 -0.004536  0.000000  0.102022  0.000000 ) 
 (  0.028040  0.000000 -0.016927  0.000000 -0.179757  0.000000 ) 
 (  0.182683  0.000000 -0.103079  0.000000 -0.101717  0.000000 ) 
 (  0.176660  0.000000 -0.090492  0.000000  0.065563  0.000000 ) 
 (  0.167935  0.000000 -0.108994  0.000000  0.066879  0.000000 ) 
 ( -0.183470  0.000000  0.105479  0.000000  0.022097  0.000000 ) 
 ( -0.116162  0.000000  0.066835  0.000000 -0.007575  0.000000 ) 
 (  0.069409  0.000000 -0.190957  0.000000  0.080990  0.000000 ) 
 (  0.201501  0.000000  0.034499  0.000000  0.079980  0.000000 ) 
 ( -0.094013  0.000000  0.055290  0.000000 -0.152936  0.000000 ) 
 ( -0.115092  0.000000  0.067418  0.000000 -0.221925  0.000000 ) 
 ( -0.151508  0.000000  0.068313  0.000000  0.099935  0.000000 ) 
 ( -0.133914  0.000000  0.094307  0.000000  0.100513  0.000000 ) 
 (  0.079471  0.000000 -0.045110  0.000000  0.030858  0.000000 ) 
     freq (   17) =       5.288300 [THz] =     176.398710 [cm-1]
 (  0.069799  0.000000  0.121970  0.000000 -0.000525  0.000000 ) 
 ( -0.098353  0.000000 -0.170880  0.000000 -0.000099  0.000000 ) 
 (  0.100437  0.000000 -0.021621  0.000000  0.240167  0.000000 ) 
 ( -0.067187  0.000000  0.076122  0.000000 -0.240163  0.000000 ) 
 ( -0.040798  0.000000 -0.068817  0.000000  0.001059  0.000000 ) 
 ( -0.004091  0.000000 -0.006772  0.000000  0.000862  0.000000 ) 
 (  0.001067  0.000000 -0.047814  0.000000 -0.288259  0.000000 ) 
 ( -0.041865  0.000000 -0.023221  0.000000  0.287115  0.000000 ) 
 (  0.030585  0.000000  0.052868  0.000000  0.000072  0.000000 ) 
 ( -0.098633  0.000000 -0.171974  0.000000 -0.000347  0.000000 ) 
 ( -0.056250  0.000000  0.069574  0.000000 -0.169120  0.000000 ) 
 (  0.087464  0.000000 -0.014147  0.000000  0.169733  0.000000 ) 
 (  0.094239  0.000000  0.162575  0.000000 -0.000618  0.000000 ) 
 ( -0.113048  0.000000 -0.197824  0.000000  0.000259  0.000000 ) 
 ( -0.084428  0.000000 -0.172529  0.000000  0.120906  0.000000 ) 
 ( -0.106158  0.000000 -0.159540  0.000000 -0.120829  0.000000 ) 
 (  0.104875  0.000000  0.183313  0.000000  0.000677  0.000000 ) 
 (  0.058812  0.000000  0.103239  0.000000 -0.000069  0.000000 ) 
 (  0.145905  0.000000 -0.064747  0.000000 -0.140131  0.000000 ) 
 ( -0.128259  0.000000  0.093932  0.000000  0.140527  0.000000 ) 
 ( -0.121600  0.000000 -0.210444  0.000000 -0.000437  0.000000 ) 
 (  0.090573  0.000000  0.157940  0.000000 -0.000961  0.000000 ) 
 (  0.104013  0.000000  0.090604  0.000000  0.129518  0.000000 ) 
 (  0.025166  0.000000  0.135986  0.000000 -0.128348  0.000000 ) 
 ( -0.049390  0.000000 -0.085440  0.000000  0.000215  0.000000 ) 
     freq (   18) =       5.466372 [THz] =     182.338537 [cm-1]
 (  0.021364  0.000000  0.035489  0.000000  0.000129  0.000000 ) 
 ( -0.037739  0.000000 -0.063628  0.000000 -0.000060  0.000000 ) 
 (  0.016578  0.000000 -0.003023  0.000000  0.327631  0.000000 ) 
 ( -0.012527  0.000000  0.011868  0.000000 -0.320206  0.000000 ) 
 ( -0.012755  0.000000 -0.022223  0.000000 -0.007242  0.000000 ) 
 (  0.011867  0.000000  0.018674  0.000000  0.006349  0.000000 ) 
 (  0.011177  0.000000  0.027681  0.000000  0.285933  0.000000 ) 
 (  0.019332  0.000000  0.023567  0.000000 -0.292540  0.000000 ) 
 ( -0.030679  0.000000 -0.050600  0.000000 -0.000019  0.000000 ) 
 (  0.105343  0.000000  0.174245  0.000000  0.000204  0.000000 ) 
 (  0.071268  0.000000 -0.066920  0.000000  0.175110  0.000000 ) 
 ( -0.100142  0.000000  0.027963  0.000000 -0.171344  0.000000 ) 
 ( -0.095766  0.000000 -0.166830  0.000000 -0.003921  0.000000 ) 
 ( -0.115227  0.000000 -0.199526  0.000000  0.002933  0.000000 ) 
 ( -0.121228  0.000000 -0.003908  0.000000  0.150910  0.000000 ) 
 (  0.053233  0.000000 -0.099855  0.000000 -0.153993  0.000000 ) 
 (  0.109722  0.000000  0.181753  0.000000  0.000221  0.000000 ) 
 ( -0.073220  0.000000 -0.121979  0.000000 -0.000091  0.000000 ) 
 ( -0.128692  0.000000  0.056601  0.000000  0.123617  0.000000 ) 
 (  0.121480  0.000000 -0.081166  0.000000 -0.121003  0.000000 ) 
 (  0.112410  0.000000  0.198847  0.000000 -0.002859  0.000000 ) 
 (  0.095921  0.000000  0.164357  0.000000  0.003164  0.000000 ) 
 (  0.091081  0.000000  0.026710  0.000000  0.097039  0.000000 ) 
 ( -0.018535  0.000000  0.087638  0.000000 -0.099763  0.000000 ) 
 ( -0.127964  0.000000 -0.212034  0.000000 -0.000266  0.000000 ) 
     freq (   19) =       5.477937 [THz] =     182.724307 [cm-1]
 (  0.035158  0.000000 -0.021341  0.000000 -0.003794  0.000000 ) 
 ( -0.038565  0.000000  0.024146  0.000000 -0.026180  0.000000 ) 
 ( -0.004237  0.000000  0.051250  0.000000  0.185166  0.000000 ) 
 ( -0.046696  0.000000 -0.022774  0.000000  0.197579  0.000000 ) 
 (  0.010504  0.000000 -0.004762  0.000000 -0.354750  0.000000 ) 
 (  0.027942  0.000000 -0.016681  0.000000  0.349191  0.000000 ) 
 (  0.016136  0.000000 -0.020417  0.000000 -0.160828  0.000000 ) 
 (  0.025280  0.000000 -0.004664  0.000000 -0.149453  0.000000 ) 
 ( -0.050351  0.000000  0.030411  0.000000 -0.034960  0.000000 ) 
 (  0.181110  0.000000 -0.109241  0.000000  0.012607  0.000000 ) 
 ( -0.056086  0.000000  0.165314  0.000000  0.098070  0.000000 ) 
 ( -0.167652  0.000000 -0.035276  0.000000  0.104999  0.000000 ) 
 (  0.011784  0.000000 -0.002377  0.000000 -0.206750  0.000000 ) 
 (  0.008588  0.000000 -0.000411  0.000000  0.137854  0.000000 ) 
 ( -0.197025  0.000000  0.017350  0.000000 -0.082450  0.000000 ) 
 ( -0.115725  0.000000  0.166685  0.000000 -0.076741  0.000000 ) 
 (  0.180639  0.000000 -0.109249  0.000000  0.017665  0.000000 ) 
 ( -0.122880  0.000000  0.074431  0.000000  0.022360  0.000000 ) 
 (  0.044108  0.000000 -0.210055  0.000000  0.062809  0.000000 ) 
 (  0.199854  0.000000  0.069927  0.000000  0.067555  0.000000 ) 
 ( -0.069762  0.000000  0.035122  0.000000 -0.151035  0.000000 ) 
 (  0.033313  0.000000 -0.024137  0.000000  0.149855  0.000000 ) 
 (  0.147464  0.000000 -0.030850  0.000000 -0.079199  0.000000 ) 
 (  0.100891  0.000000 -0.114794  0.000000 -0.075626  0.000000 ) 
 ( -0.204111  0.000000  0.123133  0.000000  0.002472  0.000000 ) 
     freq (   20) =       5.558734 [THz] =     185.419401 [cm-1]
 ( -0.003727  0.000000  0.002074  0.000000  0.134554  0.000000 ) 
 ( -0.000390  0.000000  0.000578  0.000000  0.205476  0.000000 ) 
 (  0.020996  0.000000  0.006505  0.000000 -0.072077  0.000000 ) 
 (  0.004678  0.000000 -0.021558  0.000000 -0.071140  0.000000 ) 
 ( -0.021888  0.000000  0.012619  0.000000 -0.125458  0.000000 ) 
 (  0.082444  0.000000 -0.047932  0.000000 -0.161525  0.000000 ) 
 ( -0.004620  0.000000  0.077276  0.000000 -0.198022  0.000000 ) 
 ( -0.069018  0.000000 -0.034596  0.000000 -0.196804  0.000000 ) 
 ( -0.003665  0.000000  0.002453  0.000000  0.420612  0.000000 ) 
 (  0.009190  0.000000 -0.005668  0.000000 -0.007094  0.000000 ) 
 ( -0.221175  0.000000 -0.116133  0.000000 -0.005939  0.000000 ) 
 ( -0.009652  0.000000  0.249439  0.000000 -0.004908  0.000000 ) 
 (  0.213946  0.000000 -0.122969  0.000000 -0.020945  0.000000 ) 
 ( -0.099353  0.000000  0.057599  0.000000  0.041209  0.000000 ) 
 ( -0.017860  0.000000 -0.129821  0.000000  0.013922  0.000000 ) 
 (  0.103356  0.000000  0.080697  0.000000  0.014530  0.000000 ) 
 (  0.016494  0.000000 -0.009965  0.000000 -0.117723  0.000000 ) 
 (  0.001074  0.000000 -0.000092  0.000000 -0.330519  0.000000 ) 
 (  0.220753  0.000000  0.104186  0.000000  0.068640  0.000000 ) 
 (  0.019777  0.000000 -0.242840  0.000000  0.068900  0.000000 ) 
 ( -0.223568  0.000000  0.128772  0.000000  0.052754  0.000000 ) 
 (  0.017209  0.000000 -0.010386  0.000000  0.071729  0.000000 ) 
 (  0.010482  0.000000  0.031137  0.000000  0.075207  0.000000 ) 
 ( -0.021506  0.000000 -0.024836  0.000000  0.075184  0.000000 ) 
 ( -0.023516  0.000000  0.013873  0.000000 -0.181955  0.000000 ) 
     freq (   21) =       5.982547 [THz] =     199.556274 [cm-1]
 ( -0.017023  0.000000 -0.041597  0.000000  0.000930  0.000000 ) 
 ( -0.101025  0.000000 -0.257365  0.000000  0.004542  0.000000 ) 
 ( -0.226856  0.000000  0.171612  0.000000  0.049754  0.000000 ) 
 (  0.163280  0.000000 -0.105731  0.000000 -0.070981  0.000000 ) 
 (  0.228897  0.000000  0.345785  0.000000  0.014934  0.000000 ) 
 ( -0.016191  0.000000 -0.030658  0.000000  0.007493  0.000000 ) 
 ( -0.009888  0.000000 -0.008272  0.000000 -0.042714  0.000000 ) 
 (  0.003808  0.000000 -0.020241  0.000000  0.034308  0.000000 ) 
 (  0.015941  0.000000  0.041636  0.000000  0.000953  0.000000 ) 
 ( -0.008594  0.000000 -0.021297  0.000000  0.000393  0.000000 ) 
 ( -0.005923  0.000000  0.009869  0.000000 -0.046016  0.000000 ) 
 (  0.005744  0.000000  0.000656  0.000000  0.055753  0.000000 ) 
 (  0.013379  0.000000  0.021698  0.000000 -0.010223  0.000000 ) 
 (  0.008726  0.000000  0.056399  0.000000 -0.051094  0.000000 ) 
 (  0.023551  0.000000  0.128925  0.000000  0.344030  0.000000 ) 
 (  0.085977  0.000000  0.079754  0.000000 -0.281661  0.000000 ) 
 (  0.001323  0.000000  0.021980  0.000000 -0.010966  0.000000 ) 
 (  0.002875  0.000000  0.009430  0.000000 -0.000306  0.000000 ) 
 (  0.035715  0.000000 -0.020413  0.000000  0.003695  0.000000 ) 
 ( -0.021120  0.000000  0.024384  0.000000 -0.004374  0.000000 ) 
 ( -0.028606  0.000000 -0.039537  0.000000  0.000158  0.000000 ) 
 (  0.023803  0.000000 -0.018575  0.000000  0.049810  0.000000 ) 
 ( -0.018395  0.000000 -0.221670  0.000000 -0.393566  0.000000 ) 
 ( -0.157874  0.000000 -0.111525  0.000000  0.337906  0.000000 ) 
 ( -0.033128  0.000000 -0.093683  0.000000  0.006098  0.000000 ) 
     freq (   22) =       5.997774 [THz] =     200.064200 [cm-1]
 ( -0.041427  0.000000  0.016335  0.000000 -0.006628  0.000000 ) 
 ( -0.269985  0.000000  0.111343  0.000000 -0.028719  0.000000 ) 
 (  0.155940  0.000000 -0.282124  0.000000  0.082191  0.000000 ) 
 (  0.385771  0.000000 -0.025591  0.000000  0.065247  0.000000 ) 
 ( -0.120205  0.000000  0.137396  0.000000 -0.107532  0.000000 ) 
 ( -0.009943  0.000000 -0.000093  0.000000 -0.051913  0.000000 ) 
 ( -0.036481  0.000000  0.004753  0.000000  0.024080  0.000000 ) 
 ( -0.022205  0.000000  0.024621  0.000000  0.034786  0.000000 ) 
 (  0.047002  0.000000 -0.019915  0.000000 -0.006927  0.000000 ) 
 ( -0.020998  0.000000  0.008468  0.000000 -0.002808  0.000000 ) 
 (  0.012359  0.000000 -0.014268  0.000000 -0.042107  0.000000 ) 
 (  0.020824  0.000000 -0.003517  0.000000 -0.027708  0.000000 ) 
 ( -0.002908  0.000000  0.005741  0.000000  0.072433  0.000000 ) 
 (  0.136698  0.000000 -0.067979  0.000000  0.367913  0.000000 ) 
 (  0.015311  0.000000 -0.037841  0.000000 -0.174356  0.000000 ) 
 (  0.070013  0.000000  0.028189  0.000000 -0.264294  0.000000 ) 
 (  0.063793  0.000000 -0.033878  0.000000  0.069331  0.000000 ) 
 (  0.013742  0.000000 -0.006384  0.000000  0.001617  0.000000 ) 
 ( -0.009187  0.000000  0.048729  0.000000  0.004054  0.000000 ) 
 ( -0.054901  0.000000 -0.010076  0.000000  0.002723  0.000000 ) 
 (  0.027393  0.000000 -0.023669  0.000000 -0.002002  0.000000 ) 
 ( -0.184697  0.000000  0.107306  0.000000 -0.358488  0.000000 ) 
 ( -0.001467  0.000000  0.074620  0.000000  0.145538  0.000000 ) 
 ( -0.112778  0.000000 -0.073320  0.000000  0.251250  0.000000 ) 
 ( -0.118287  0.000000  0.051885  0.000000 -0.038498  0.000000 ) 
     freq (   23) =       6.158223 [THz] =     205.416192 [cm-1]
 ( -0.010186  0.000000  0.005981  0.000000 -0.158731  0.000000 ) 
 ( -0.014043  0.000000  0.008613  0.000000  0.435108  0.000000 ) 
 ( -0.176051  0.000000 -0.148513  0.000000 -0.085911  0.000000 ) 
 (  0.039617  0.000000  0.227864  0.000000 -0.085537  0.000000 ) 
 (  0.180008  0.000000 -0.104713  0.000000 -0.145516  0.000000 ) 
 ( -0.082327  0.000000  0.048419  0.000000  0.035666  0.000000 ) 
 ( -0.006163  0.000000 -0.100368  0.000000  0.033216  0.000000 ) 
 (  0.082977  0.000000  0.055852  0.000000  0.033283  0.000000 ) 
 (  0.003205  0.000000 -0.002807  0.000000 -0.082972  0.000000 ) 
 ( -0.004517  0.000000  0.002417  0.000000 -0.131354  0.000000 ) 
 (  0.051674  0.000000  0.029739  0.000000  0.039570  0.000000 ) 
 ( -0.000007  0.000000 -0.059697  0.000000  0.038329  0.000000 ) 
 ( -0.054929  0.000000  0.031646  0.000000  0.043650  0.000000 ) 
 ( -0.154051  0.000000  0.089145  0.000000  0.263509  0.000000 ) 
 ( -0.007816  0.000000 -0.234378  0.000000  0.182854  0.000000 ) 
 (  0.198202  0.000000  0.123679  0.000000  0.184242  0.000000 ) 
 (  0.014414  0.000000 -0.007690  0.000000 -0.363473  0.000000 ) 
 (  0.002496  0.000000 -0.001585  0.000000  0.138170  0.000000 ) 
 ( -0.025665  0.000000 -0.015760  0.000000 -0.036584  0.000000 ) 
 (  0.000811  0.000000  0.029933  0.000000 -0.035347  0.000000 ) 
 (  0.032902  0.000000 -0.019194  0.000000 -0.043235  0.000000 ) 
 (  0.100883  0.000000 -0.057787  0.000000  0.017432  0.000000 ) 
 ( -0.002511  0.000000  0.167239  0.000000  0.095684  0.000000 ) 
 ( -0.145801  0.000000 -0.080503  0.000000  0.094292  0.000000 ) 
 ( -0.027858  0.000000  0.017207  0.000000  0.019904  0.000000 ) 
     freq (   24) =       6.351686 [THz] =     211.869448 [cm-1]
 (  0.009844  0.000000 -0.005825  0.000000 -0.147329  0.000000 ) 
 (  0.031627  0.000000 -0.018453  0.000000  0.227562  0.000000 ) 
 (  0.274238  0.000000  0.207066  0.000000 -0.027359  0.000000 ) 
 ( -0.041390  0.000000 -0.342461  0.000000 -0.027344  0.000000 ) 
 ( -0.281777  0.000000  0.163928  0.000000  0.002496  0.000000 ) 
 ( -0.097691  0.000000  0.057185  0.000000  0.012004  0.000000 ) 
 (  0.033742  0.000000 -0.088611  0.000000  0.018932  0.000000 ) 
 (  0.092742  0.000000  0.015598  0.000000  0.019176  0.000000 ) 
 ( -0.032044  0.000000  0.017548  0.000000 -0.051323  0.000000 ) 
 (  0.000817  0.000000 -0.000698  0.000000 -0.106261  0.000000 ) 
 (  0.037994  0.000000  0.014616  0.000000  0.060439  0.000000 ) 
 (  0.006215  0.000000 -0.040371  0.000000  0.059303  0.000000 ) 
 ( -0.036786  0.000000  0.021460  0.000000  0.007094  0.000000 ) 
 ( -0.160735  0.000000  0.092440  0.000000 -0.079297  0.000000 ) 
 ( -0.004479  0.000000 -0.159839  0.000000  0.008885  0.000000 ) 
 (  0.137519  0.000000  0.084238  0.000000  0.007640  0.000000 ) 
 ( -0.005507  0.000000  0.002044  0.000000  0.266259  0.000000 ) 
 ( -0.007378  0.000000  0.004216  0.000000  0.115930  0.000000 ) 
 ( -0.018879  0.000000 -0.008160  0.000000 -0.052202  0.000000 ) 
 ( -0.002705  0.000000  0.020167  0.000000 -0.050894  0.000000 ) 
 (  0.018423  0.000000 -0.010717  0.000000  0.002806  0.000000 ) 
 (  0.142305  0.000000 -0.083261  0.000000  0.203915  0.000000 ) 
 (  0.009059  0.000000  0.148095  0.000000  0.153774  0.000000 ) 
 ( -0.124097  0.000000 -0.082892  0.000000  0.155432  0.000000 ) 
 (  0.012270  0.000000 -0.008370  0.000000 -0.420164  0.000000 ) 
     freq (   25) =       6.631830 [THz] =     221.214042 [cm-1]
 ( -0.000225  0.000000 -0.001281  0.000000  0.000436  0.000000 ) 
 ( -0.016611  0.000000 -0.032226  0.000000 -0.000482  0.000000 ) 
 ( -0.018265  0.000000  0.013265  0.000000 -0.012246  0.000000 ) 
 (  0.016533  0.000000 -0.011642  0.000000  0.012303  0.000000 ) 
 (  0.020419  0.000000  0.036164  0.000000 -0.000079  0.000000 ) 
 (  0.218243  0.000000  0.365483  0.000000  0.002218  0.000000 ) 
 (  0.197968  0.000000 -0.127367  0.000000 -0.044194  0.000000 ) 
 ( -0.219506  0.000000  0.140016  0.000000  0.041939  0.000000 ) 
 ( -0.194386  0.000000 -0.374649  0.000000  0.000099  0.000000 ) 
 ( -0.024430  0.000000 -0.049729  0.000000  0.000088  0.000000 ) 
 ( -0.022055  0.000000  0.006385  0.000000  0.335817  0.000000 ) 
 (  0.013201  0.000000 -0.016302  0.000000 -0.353447  0.000000 ) 
 (  0.029452  0.000000  0.048817  0.000000  0.017900  0.000000 ) 
 (  0.004301  0.000000  0.007905  0.000000 -0.002435  0.000000 ) 
 (  0.006657  0.000000  0.002216  0.000000  0.020654  0.000000 ) 
 ( -0.002418  0.000000  0.007045  0.000000 -0.019973  0.000000 ) 
 ( -0.002808  0.000000 -0.004425  0.000000  0.000975  0.000000 ) 
 ( -0.001087  0.000000 -0.002761  0.000000  0.000412  0.000000 ) 
 ( -0.011647  0.000000 -0.004464  0.000000 -0.351983  0.000000 ) 
 (  0.002154  0.000000 -0.012484  0.000000  0.370514  0.000000 ) 
 (  0.000382  0.000000  0.000571  0.000000 -0.018623  0.000000 ) 
 ( -0.004137  0.000000 -0.007760  0.000000  0.000983  0.000000 ) 
 ( -0.000324  0.000000 -0.009123  0.000000 -0.021334  0.000000 ) 
 ( -0.006219  0.000000 -0.005480  0.000000  0.020177  0.000000 ) 
 (  0.006603  0.000000  0.011454  0.000000 -0.001101  0.000000 ) 
     freq (   26) =       6.647140 [THz] =     221.724738 [cm-1]
 ( -0.008578  0.000000  0.004869  0.000000  0.019548  0.000000 ) 
 ( -0.033429  0.000000  0.017483  0.000000 -0.019042  0.000000 ) 
 ( -0.007274  0.000000 -0.055925  0.000000 -0.001154  0.000000 ) 
 (  0.046660  0.000000  0.033383  0.000000 -0.000078  0.000000 ) 
 (  0.014463  0.000000 -0.006297  0.000000  0.001647  0.000000 ) 
 ( -0.116567  0.000000  0.088884  0.000000 -0.055064  0.000000 ) 
 (  0.376723  0.000000  0.056189  0.000000  0.015627  0.000000 ) 
 (  0.120390  0.000000 -0.342339  0.000000  0.019426  0.000000 ) 
 ( -0.376131  0.000000  0.195208  0.000000  0.012605  0.000000 ) 
 ( -0.056678  0.000000  0.030546  0.000000  0.003937  0.000000 ) 
 (  0.006397  0.000000 -0.048680  0.000000  0.212978  0.000000 ) 
 (  0.045643  0.000000  0.017161  0.000000  0.181940  0.000000 ) 
 ( -0.013786  0.000000  0.012075  0.000000 -0.396937  0.000000 ) 
 (  0.021704  0.000000 -0.011882  0.000000  0.042323  0.000000 ) 
 (  0.007640  0.000000  0.007579  0.000000 -0.018172  0.000000 ) 
 ( -0.002622  0.000000 -0.009874  0.000000 -0.019972  0.000000 ) 
 (  0.005813  0.000000 -0.003442  0.000000 -0.025835  0.000000 ) 
 (  0.000729  0.000000 -0.000327  0.000000  0.000995  0.000000 ) 
 (  0.006386  0.000000 -0.003178  0.000000 -0.227787  0.000000 ) 
 (  0.004856  0.000000 -0.005376  0.000000 -0.195343  0.000000 ) 
 ( -0.012462  0.000000  0.008324  0.000000  0.406920  0.000000 ) 
 ( -0.023858  0.000000  0.013515  0.000000 -0.038530  0.000000 ) 
 ( -0.014844  0.000000 -0.007788  0.000000  0.000535  0.000000 ) 
 ( -0.001272  0.000000  0.015943  0.000000  0.002603  0.000000 ) 
 (  0.000889  0.000000  0.000283  0.000000  0.035346  0.000000 ) 
     freq (   27) =       7.218893 [THz] =     240.796357 [cm-1]
 (  0.003369  0.000000 -0.001915  0.000000 -0.199270  0.000000 ) 
 (  0.002732  0.000000 -0.001522  0.000000  0.099088  0.000000 ) 
 (  0.012961  0.000000  0.009504  0.000000  0.000403  0.000000 ) 
 ( -0.001758  0.000000 -0.015969  0.000000  0.000517  0.000000 ) 
 ( -0.012674  0.000000  0.007385  0.000000 -0.000149  0.000000 ) 
 (  0.332670  0.000000 -0.190420  0.000000  0.082985  0.000000 ) 
 (  0.016524  0.000000  0.403542  0.000000  0.094856  0.000000 ) 
 ( -0.342149  0.000000 -0.215207  0.000000  0.094987  0.000000 ) 
 ( -0.013776  0.000000  0.006572  0.000000 -0.092125  0.000000 ) 
 (  0.020115  0.000000 -0.011070  0.000000  0.114289  0.000000 ) 
 (  0.070704  0.000000  0.041539  0.000000 -0.067894  0.000000 ) 
 (  0.000096  0.000000 -0.081471  0.000000 -0.070290  0.000000 ) 
 ( -0.067679  0.000000  0.039455  0.000000 -0.092622  0.000000 ) 
 ( -0.057314  0.000000  0.033099  0.000000  0.043770  0.000000 ) 
 ( -0.002423  0.000000 -0.070468  0.000000  0.045995  0.000000 ) 
 (  0.060173  0.000000  0.037156  0.000000  0.046140  0.000000 ) 
 ( -0.002936  0.000000  0.001532  0.000000  0.032697  0.000000 ) 
 ( -0.012516  0.000000  0.007667  0.000000 -0.406419  0.000000 ) 
 ( -0.110710  0.000000 -0.050758  0.000000  0.203493  0.000000 ) 
 ( -0.011031  0.000000  0.121302  0.000000  0.205747  0.000000 ) 
 (  0.108706  0.000000 -0.062492  0.000000  0.235002  0.000000 ) 
 (  0.067773  0.000000 -0.039230  0.000000  0.021112  0.000000 ) 
 (  0.001101  0.000000  0.079400  0.000000  0.014270  0.000000 ) 
 ( -0.068447  0.000000 -0.040397  0.000000  0.014430  0.000000 ) 
 (  0.001041  0.000000 -0.000476  0.000000 -0.022076  0.000000 ) 
     freq (   28) =       7.797258 [THz] =     260.088532 [cm-1]
 ( -0.043674  0.000000  0.025364  0.000000 -0.002669  0.000000 ) 
 ( -0.151431  0.000000  0.087937  0.000000  0.014279  0.000000 ) 
 (  0.040547  0.000000 -0.104676  0.000000 -0.057639  0.000000 ) 
 (  0.110751  0.000000  0.017392  0.000000 -0.058121  0.000000 ) 
 ( -0.034921  0.000000  0.019844  0.000000  0.105479  0.000000 ) 
 (  0.035950  0.000000 -0.020668  0.000000  0.041526  0.000000 ) 
 ( -0.007670  0.000000 -0.019714  0.000000 -0.019079  0.000000 ) 
 (  0.012929  0.000000  0.016438  0.000000 -0.018820  0.000000 ) 
 ( -0.007191  0.000000  0.004130  0.000000 -0.000806  0.000000 ) 
 ( -0.163191  0.000000  0.094579  0.000000 -0.009063  0.000000 ) 
 ( -0.034214  0.000000  0.029440  0.000000  0.028190  0.000000 ) 
 ( -0.042687  0.000000  0.014986  0.000000  0.028375  0.000000 ) 
 ( -0.026931  0.000000  0.015735  0.000000 -0.049914  0.000000 ) 
 ( -0.152997  0.000000  0.088562  0.000000  0.254703  0.000000 ) 
 (  0.018975  0.000000  0.074418  0.000000 -0.124790  0.000000 ) 
 ( -0.054010  0.000000 -0.052936  0.000000 -0.123810  0.000000 ) 
 ( -0.169886  0.000000  0.098834  0.000000  0.000842  0.000000 ) 
 (  0.090987  0.000000 -0.052788  0.000000  0.000830  0.000000 ) 
 (  0.053160  0.000000 -0.083226  0.000000  0.029314  0.000000 ) 
 (  0.098809  0.000000 -0.004336  0.000000  0.029772  0.000000 ) 
 (  0.007489  0.000000 -0.004739  0.000000 -0.060339  0.000000 ) 
 (  0.322239  0.000000 -0.185436  0.000000  0.532615  0.000000 ) 
 ( -0.001041  0.000000 -0.169575  0.000000 -0.269319  0.000000 ) 
 (  0.145540  0.000000  0.083599  0.000000 -0.266746  0.000000 ) 
 (  0.164358  0.000000 -0.095594  0.000000 -0.005843  0.000000 ) 
     freq (   29) =       7.908636 [THz] =     263.803699 [cm-1]
 ( -0.021409  0.000000 -0.036794  0.000000 -0.000023  0.000000 ) 
 ( -0.090647  0.000000 -0.155991  0.000000  0.000058  0.000000 ) 
 ( -0.065529  0.000000  0.037852  0.000000 -0.094078  0.000000 ) 
 (  0.066390  0.000000 -0.037826  0.000000  0.093716  0.000000 ) 
 (  0.064314  0.000000  0.111669  0.000000  0.000325  0.000000 ) 
 ( -0.003931  0.000000 -0.006961  0.000000  0.000056  0.000000 ) 
 ( -0.003077  0.000000  0.031524  0.000000  0.028558  0.000000 ) 
 (  0.028823  0.000000  0.013075  0.000000 -0.028570  0.000000 ) 
 ( -0.003037  0.000000 -0.005139  0.000000 -0.000029  0.000000 ) 
 ( -0.093463  0.000000 -0.160601  0.000000 -0.000001  0.000000 ) 
 ( -0.011146  0.000000 -0.045779  0.000000  0.038192  0.000000 ) 
 ( -0.034470  0.000000 -0.032413  0.000000 -0.038016  0.000000 ) 
 ( -0.027441  0.000000 -0.047315  0.000000 -0.000102  0.000000 ) 
 ( -0.000889  0.000000 -0.000991  0.000000  0.000827  0.000000 ) 
 ( -0.014438  0.000000 -0.158787  0.000000  0.223952  0.000000 ) 
 ( -0.130357  0.000000 -0.092177  0.000000 -0.224694  0.000000 ) 
 ( -0.114382  0.000000 -0.197157  0.000000  0.000085  0.000000 ) 
 (  0.055104  0.000000  0.094690  0.000000 -0.000042  0.000000 ) 
 ( -0.015930  0.000000  0.053433  0.000000  0.050538  0.000000 ) 
 (  0.054869  0.000000  0.012864  0.000000 -0.050467  0.000000 ) 
 (  0.055661  0.000000  0.096156  0.000000 -0.000058  0.000000 ) 
 (  0.024081  0.000000  0.039628  0.000000  0.001331  0.000000 ) 
 (  0.039959  0.000000  0.309620  0.000000  0.439898  0.000000 ) 
 (  0.248850  0.000000  0.189583  0.000000 -0.441051  0.000000 ) 
 (  0.108326  0.000000  0.186331  0.000000 -0.000150  0.000000 ) 
     freq (   30) =       8.300971 [THz] =     276.890574 [cm-1]
 (  0.001867  0.000000  0.003404  0.000000  0.000045  0.000000 ) 
 ( -0.003317  0.000000 -0.005392  0.000000  0.000020  0.000000 ) 
 ( -0.032678  0.000000  0.062709  0.000000  0.007115  0.000000 ) 
 (  0.071043  0.000000  0.003074  0.000000 -0.007150  0.000000 ) 
 ( -0.035986  0.000000 -0.062296  0.000000  0.000182  0.000000 ) 
 ( -0.001284  0.000000 -0.002179  0.000000 -0.000052  0.000000 ) 
 ( -0.000731  0.000000 -0.000021  0.000000 -0.001618  0.000000 ) 
 (  0.000421  0.000000 -0.000607  0.000000  0.001513  0.000000 ) 
 (  0.000184  0.000000  0.000304  0.000000 -0.000024  0.000000 ) 
 (  0.002481  0.000000  0.004788  0.000000  0.000003  0.000000 ) 
 (  0.008142  0.000000  0.000559  0.000000  0.002682  0.000000 ) 
 ( -0.003906  0.000000  0.007509  0.000000 -0.002764  0.000000 ) 
 (  0.010939  0.000000  0.019205  0.000000 -0.000032  0.000000 ) 
 (  0.146729  0.000000  0.253852  0.000000  0.000342  0.000000 ) 
 ( -0.252795  0.000000  0.005570  0.000000  0.005928  0.000000 ) 
 (  0.131050  0.000000 -0.215341  0.000000 -0.006127  0.000000 ) 
 (  0.024953  0.000000  0.044770  0.000000  0.000125  0.000000 ) 
 ( -0.002802  0.000000 -0.005295  0.000000 -0.000009  0.000000 ) 
 ( -0.008350  0.000000  0.004180  0.000000 -0.000316  0.000000 ) 
 (  0.008074  0.000000 -0.005344  0.000000  0.000154  0.000000 ) 
 ( -0.011080  0.000000 -0.019466  0.000000 -0.000080  0.000000 ) 
 ( -0.281378  0.000000 -0.487530  0.000000 -0.000033  0.000000 ) 
 (  0.474521  0.000000  0.000028  0.000000  0.005542  0.000000 ) 
 ( -0.236531  0.000000  0.410163  0.000000 -0.005715  0.000000 ) 
 ( -0.013414  0.000000 -0.024553  0.000000  0.000059  0.000000 ) 
     freq (   31) =       8.446845 [THz] =     281.756429 [cm-1]
 ( -0.013347  0.000000  0.007571  0.000000  0.002493  0.000000 ) 
 ( -0.016592  0.000000  0.009505  0.000000  0.004710  0.000000 ) 
 (  0.002480  0.000000 -0.023770  0.000000 -0.013728  0.000000 ) 
 (  0.022051  0.000000  0.009578  0.000000 -0.013527  0.000000 ) 
 ( -0.009995  0.000000  0.005967  0.000000  0.020604  0.000000 ) 
 ( -0.018958  0.000000  0.010798  0.000000  0.009878  0.000000 ) 
 ( -0.002845  0.000000  0.005174  0.000000 -0.007507  0.000000 ) 
 ( -0.005959  0.000000  0.000019  0.000000 -0.007879  0.000000 ) 
 (  0.006301  0.000000 -0.003561  0.000000  0.002884  0.000000 ) 
 (  0.353013  0.000000 -0.201439  0.000000  0.012996  0.000000 ) 
 (  0.284287  0.000000 -0.171886  0.000000  0.014921  0.000000 ) 
 (  0.294695  0.000000 -0.157206  0.000000  0.014557  0.000000 ) 
 (  0.284048  0.000000 -0.163172  0.000000 -0.036841  0.000000 ) 
 ( -0.014659  0.000000  0.008124  0.000000  0.055873  0.000000 ) 
 ( -0.045827  0.000000  0.008593  0.000000 -0.022849  0.000000 ) 
 ( -0.030245  0.000000  0.034677  0.000000 -0.023279  0.000000 ) 
 ( -0.102080  0.000000  0.057770  0.000000 -0.004966  0.000000 ) 
 ( -0.305869  0.000000  0.174605  0.000000  0.003692  0.000000 ) 
 ( -0.280462  0.000000  0.149867  0.000000  0.002275  0.000000 ) 
 ( -0.273697  0.000000  0.164922  0.000000  0.001959  0.000000 ) 
 ( -0.288831  0.000000  0.165875  0.000000 -0.018262  0.000000 ) 
 (  0.045888  0.000000 -0.025636  0.000000  0.091586  0.000000 ) 
 (  0.078870  0.000000 -0.027244  0.000000 -0.045112  0.000000 ) 
 (  0.062972  0.000000 -0.053552  0.000000 -0.045748  0.000000 ) 
 (  0.086516  0.000000 -0.049101  0.000000 -0.001530  0.000000 ) 
     freq (   32) =       8.460689 [THz] =     282.218212 [cm-1]
 ( -0.008403  0.000000 -0.014646  0.000000  0.000023  0.000000 ) 
 ( -0.004633  0.000000 -0.008147  0.000000 -0.000039  0.000000 ) 
 ( -0.018611  0.000000  0.004539  0.000000 -0.016516  0.000000 ) 
 (  0.013112  0.000000 -0.013970  0.000000  0.016623  0.000000 ) 
 (  0.012322  0.000000  0.021241  0.000000 -0.000074  0.000000 ) 
 ( -0.003470  0.000000 -0.006229  0.000000  0.000034  0.000000 ) 
 ( -0.002882  0.000000 -0.013751  0.000000  0.013290  0.000000 ) 
 ( -0.010293  0.000000 -0.009299  0.000000 -0.013417  0.000000 ) 
 (  0.003344  0.000000  0.005656  0.000000  0.000056  0.000000 ) 
 (  0.189797  0.000000  0.333142  0.000000 -0.000078  0.000000 ) 
 (  0.167064  0.000000  0.284577  0.000000  0.014739  0.000000 ) 
 (  0.159654  0.000000  0.288539  0.000000 -0.014703  0.000000 ) 
 (  0.165861  0.000000  0.291058  0.000000  0.000127  0.000000 ) 
 ( -0.042030  0.000000 -0.072970  0.000000 -0.000252  0.000000 ) 
 ( -0.046490  0.000000 -0.018895  0.000000  0.030199  0.000000 ) 
 (  0.007142  0.000000 -0.049953  0.000000 -0.030074  0.000000 ) 
 ( -0.087594  0.000000 -0.152571  0.000000  0.000054  0.000000 ) 
 ( -0.170611  0.000000 -0.299594  0.000000 -0.000059  0.000000 ) 
 ( -0.178395  0.000000 -0.267993  0.000000  0.003468  0.000000 ) 
 ( -0.140169  0.000000 -0.290472  0.000000 -0.003415  0.000000 ) 
 ( -0.149542  0.000000 -0.262550  0.000000 -0.000106  0.000000 ) 
 (  0.067817  0.000000  0.117996  0.000000 -0.000497  0.000000 ) 
 (  0.072008  0.000000  0.042253  0.000000  0.053879  0.000000 ) 
 (  0.000187  0.000000  0.083814  0.000000 -0.053468  0.000000 ) 
 (  0.067764  0.000000  0.118120  0.000000 -0.000005  0.000000 ) 
     freq (   33) =       8.697506 [THz] =     290.117585 [cm-1]
 (  0.014005  0.000000  0.023535  0.000000 -0.000032  0.000000 ) 
 ( -0.038836  0.000000 -0.066147  0.000000 -0.000080  0.000000 ) 
 (  0.008982  0.000000 -0.004938  0.000000 -0.021408  0.000000 ) 
 ( -0.009256  0.000000  0.005317  0.000000  0.021082  0.000000 ) 
 ( -0.001610  0.000000 -0.002822  0.000000  0.000004  0.000000 ) 
 ( -0.001842  0.000000 -0.003421  0.000000  0.000189  0.000000 ) 
 ( -0.002166  0.000000  0.007585  0.000000  0.007868  0.000000 ) 
 (  0.007640  0.000000  0.001977  0.000000 -0.007851  0.000000 ) 
 ( -0.001925  0.000000 -0.003348  0.000000  0.000075  0.000000 ) 
 (  0.026039  0.000000  0.044302  0.000000  0.000004  0.000000 ) 
 (  0.072016  0.000000  0.092703  0.000000  0.018015  0.000000 ) 
 (  0.045349  0.000000  0.107791  0.000000 -0.017578  0.000000 ) 
 (  0.041072  0.000000  0.069594  0.000000 -0.000106  0.000000 ) 
 (  0.169549  0.000000  0.293894  0.000000  0.000388  0.000000 ) 
 (  0.213950  0.000000 -0.020120  0.000000  0.073307  0.000000 ) 
 ( -0.121215  0.000000  0.168681  0.000000 -0.073776  0.000000 ) 
 (  0.239423  0.000000  0.404366  0.000000 -0.000290  0.000000 ) 
 ( -0.031397  0.000000 -0.053449  0.000000 -0.000004  0.000000 ) 
 ( -0.077317  0.000000 -0.086041  0.000000  0.013468  0.000000 ) 
 ( -0.036830  0.000000 -0.109083  0.000000 -0.013088  0.000000 ) 
 ( -0.036540  0.000000 -0.061602  0.000000 -0.000159  0.000000 ) 
 ( -0.194111  0.000000 -0.337190  0.000000  0.001854  0.000000 ) 
 ( -0.270806  0.000000  0.048144  0.000000  0.178451  0.000000 ) 
 (  0.172937  0.000000 -0.203392  0.000000 -0.179716  0.000000 ) 
 ( -0.176763  0.000000 -0.298224  0.000000 -0.000248  0.000000 ) 
     freq (   34) =       8.730040 [THz] =     291.202774 [cm-1]
 (  0.029013  0.000000 -0.017052  0.000000  0.000150  0.000000 ) 
 ( -0.049603  0.000000  0.029379  0.000000 -0.001005  0.000000 ) 
 ( -0.006540  0.000000  0.018563  0.000000 -0.010789  0.000000 ) 
 ( -0.018841  0.000000 -0.003704  0.000000 -0.011324  0.000000 ) 
 (  0.001589  0.000000 -0.001290  0.000000  0.017043  0.000000 ) 
 (  0.007479  0.000000 -0.004296  0.000000  0.009705  0.000000 ) 
 ( -0.003290  0.000000 -0.004015  0.000000 -0.004200  0.000000 ) 
 (  0.001640  0.000000  0.004872  0.000000 -0.004060  0.000000 ) 
 ( -0.001641  0.000000  0.000995  0.000000  0.001287  0.000000 ) 
 (  0.024545  0.000000 -0.014641  0.000000  0.001422  0.000000 ) 
 (  0.057762  0.000000 -0.024320  0.000000  0.008088  0.000000 ) 
 (  0.049685  0.000000 -0.039935  0.000000  0.008395  0.000000 ) 
 (  0.071207  0.000000 -0.042294  0.000000 -0.018385  0.000000 ) 
 ( -0.024102  0.000000  0.009943  0.000000  0.040714  0.000000 ) 
 (  0.339930  0.000000  0.011251  0.000000 -0.018575  0.000000 ) 
 (  0.163311  0.000000 -0.303753  0.000000 -0.017230  0.000000 ) 
 (  0.426278  0.000000 -0.251957  0.000000 -0.002821  0.000000 ) 
 ( -0.035147  0.000000  0.020922  0.000000  0.001875  0.000000 ) 
 ( -0.058452  0.000000  0.013324  0.000000  0.008318  0.000000 ) 
 ( -0.040605  0.000000  0.046075  0.000000  0.008568  0.000000 ) 
 ( -0.071866  0.000000  0.042501  0.000000 -0.019915  0.000000 ) 
 (  0.032618  0.000000 -0.015070  0.000000  0.158429  0.000000 ) 
 ( -0.382071  0.000000 -0.008469  0.000000 -0.074549  0.000000 ) 
 ( -0.187975  0.000000  0.340663  0.000000 -0.071107  0.000000 ) 
 ( -0.326729  0.000000  0.193085  0.000000 -0.004242  0.000000 ) 
     freq (   35) =       9.127613 [THz] =     304.464414 [cm-1]
 (  0.002021  0.000000 -0.001049  0.000000 -0.002052  0.000000 ) 
 (  0.010305  0.000000 -0.005308  0.000000 -0.002642  0.000000 ) 
 (  0.005206  0.000000  0.008198  0.000000  0.009915  0.000000 ) 
 ( -0.004945  0.000000 -0.007698  0.000000  0.008779  0.000000 ) 
 (  0.011906  0.000000 -0.007103  0.000000 -0.017642  0.000000 ) 
 (  0.019508  0.000000 -0.011135  0.000000  0.006204  0.000000 ) 
 (  0.002031  0.000000 -0.005797  0.000000 -0.000293  0.000000 ) 
 (  0.007000  0.000000  0.001848  0.000000 -0.000184  0.000000 ) 
 (  0.001392  0.000000 -0.000710  0.000000  0.000176  0.000000 ) 
 ( -0.389538  0.000000  0.203718  0.000000 -0.013669  0.000000 ) 
 (  0.157685  0.000000  0.207221  0.000000 -0.026641  0.000000 ) 
 ( -0.112257  0.000000 -0.209043  0.000000 -0.021546  0.000000 ) 
 (  0.377567  0.000000 -0.221806  0.000000  0.049327  0.000000 ) 
 (  0.012836  0.000000 -0.009404  0.000000 -0.041564  0.000000 ) 
 ( -0.035570  0.000000 -0.010647  0.000000  0.013313  0.000000 ) 
 ( -0.006611  0.000000  0.035152  0.000000  0.016490  0.000000 ) 
 ( -0.014485  0.000000  0.007835  0.000000  0.007180  0.000000 ) 
 (  0.338889  0.000000 -0.176557  0.000000  0.000197  0.000000 ) 
 ( -0.174376  0.000000 -0.188220  0.000000 -0.028186  0.000000 ) 
 (  0.086476  0.000000  0.213308  0.000000 -0.023043  0.000000 ) 
 ( -0.385077  0.000000  0.224525  0.000000  0.058906  0.000000 ) 
 ( -0.022189  0.000000  0.013528  0.000000 -0.079983  0.000000 ) 
 (  0.002435  0.000000  0.017954  0.000000  0.040013  0.000000 ) 
 ( -0.016490  0.000000 -0.011700  0.000000  0.046060  0.000000 ) 
 (  0.012214  0.000000 -0.006556  0.000000  0.002148  0.000000 ) 
     freq (   36) =       9.128718 [THz] =     304.501247 [cm-1]
 (  0.001063  0.000000  0.002024  0.000000  0.000119  0.000000 ) 
 (  0.006011  0.000000  0.011387  0.000000  0.000267  0.000000 ) 
 (  0.011670  0.000000  0.000891  0.000000  0.013225  0.000000 ) 
 ( -0.004645  0.000000  0.011208  0.000000 -0.014016  0.000000 ) 
 ( -0.003367  0.000000 -0.004608  0.000000  0.000784  0.000000 ) 
 (  0.000186  0.000000  0.002403  0.000000 -0.000415  0.000000 ) 
 ( -0.000855  0.000000  0.014872  0.000000  0.001102  0.000000 ) 
 (  0.012750  0.000000  0.006493  0.000000 -0.000960  0.000000 ) 
 (  0.000807  0.000000  0.001517  0.000000 -0.000008  0.000000 ) 
 ( -0.201445  0.000000 -0.386865  0.000000  0.000564  0.000000 ) 
 (  0.379013  0.000000  0.057548  0.000000 -0.054895  0.000000 ) 
 ( -0.130524  0.000000  0.375896  0.000000  0.056502  0.000000 ) 
 ( -0.054676  0.000000 -0.057870  0.000000 -0.001892  0.000000 ) 
 ( -0.021950  0.000000 -0.036472  0.000000  0.001811  0.000000 ) 
 ( -0.021069  0.000000  0.015554  0.000000 -0.037996  0.000000 ) 
 (  0.024727  0.000000 -0.013305  0.000000  0.036797  0.000000 ) 
 ( -0.004942  0.000000 -0.010159  0.000000 -0.000128  0.000000 ) 
 (  0.182593  0.000000  0.349370  0.000000  0.000030  0.000000 ) 
 ( -0.377014  0.000000 -0.074670  0.000000 -0.054914  0.000000 ) 
 (  0.117110  0.000000 -0.383111  0.000000  0.056829  0.000000 ) 
 (  0.038673  0.000000  0.029660  0.000000 -0.002192  0.000000 ) 
 (  0.007981  0.000000  0.011951  0.000000  0.003127  0.000000 ) 
 (  0.007119  0.000000 -0.026897  0.000000 -0.074048  0.000000 ) 
 ( -0.025278  0.000000 -0.005917  0.000000  0.069633  0.000000 ) 
 (  0.006095  0.000000  0.011625  0.000000  0.000060  0.000000 ) 
     freq (   37) =       9.201100 [THz] =     306.915668 [cm-1]
 ( -0.000162  0.000000 -0.000294  0.000000  0.000012  0.000000 ) 
 (  0.000830  0.000000  0.001305  0.000000  0.000072  0.000000 ) 
 ( -0.001612  0.000000  0.007483  0.000000  0.002886  0.000000 ) 
 (  0.007255  0.000000  0.002285  0.000000 -0.002779  0.000000 ) 
 ( -0.003505  0.000000 -0.006127  0.000000 -0.000044  0.000000 ) 
 ( -0.002890  0.000000 -0.005179  0.000000  0.000164  0.000000 ) 
 (  0.009209  0.000000  0.001855  0.000000  0.000517  0.000000 ) 
 ( -0.002949  0.000000  0.009093  0.000000 -0.000709  0.000000 ) 
 ( -0.001422  0.000000 -0.002174  0.000000 -0.000034  0.000000 ) 
 ( -0.032890  0.000000 -0.054194  0.000000 -0.000044  0.000000 ) 
 ( -0.143569  0.000000  0.375830  0.000000 -0.005829  0.000000 ) 
 (  0.395955  0.000000  0.064026  0.000000  0.006217  0.000000 ) 
 ( -0.215339  0.000000 -0.371387  0.000000 -0.000374  0.000000 ) 
 ( -0.006297  0.000000 -0.010928  0.000000 -0.000062  0.000000 ) 
 ( -0.002896  0.000000  0.002102  0.000000 -0.003173  0.000000 ) 
 (  0.003201  0.000000 -0.001188  0.000000  0.003334  0.000000 ) 
 ( -0.003732  0.000000 -0.006185  0.000000  0.000113  0.000000 ) 
 (  0.030963  0.000000  0.051016  0.000000 -0.000032  0.000000 ) 
 (  0.142322  0.000000 -0.369942  0.000000 -0.012958  0.000000 ) 
 ( -0.390676  0.000000 -0.062913  0.000000  0.013305  0.000000 ) 
 (  0.206584  0.000000  0.356147  0.000000 -0.000425  0.000000 ) 
 ( -0.007729  0.000000 -0.013079  0.000000 -0.000427  0.000000 ) 
 (  0.017703  0.000000 -0.002469  0.000000 -0.009274  0.000000 ) 
 ( -0.010886  0.000000  0.014005  0.000000  0.009267  0.000000 ) 
 (  0.003457  0.000000  0.005865  0.000000  0.000054  0.000000 ) 
     freq (   38) =       9.472063 [THz] =     315.953999 [cm-1]
 (  0.001837  0.000000 -0.001082  0.000000 -0.005325  0.000000 ) 
 ( -0.007720  0.000000  0.004514  0.000000 -0.229743  0.000000 ) 
 ( -0.040040  0.000000 -0.014408  0.000000 -0.008611  0.000000 ) 
 ( -0.007323  0.000000  0.041795  0.000000 -0.008766  0.000000 ) 
 (  0.043644  0.000000 -0.025398  0.000000 -0.007565  0.000000 ) 
 (  0.009503  0.000000 -0.005470  0.000000  0.000812  0.000000 ) 
 (  0.000400  0.000000  0.010549  0.000000 -0.001391  0.000000 ) 
 ( -0.009067  0.000000 -0.005642  0.000000 -0.001382  0.000000 ) 
 (  0.002091  0.000000 -0.001169  0.000000 -0.003276  0.000000 ) 
 ( -0.010570  0.000000  0.005593  0.000000  0.014773  0.000000 ) 
 (  0.000952  0.000000 -0.008654  0.000000  0.015312  0.000000 ) 
 (  0.008050  0.000000  0.003898  0.000000  0.015468  0.000000 ) 
 ( -0.008220  0.000000  0.004718  0.000000 -0.012645  0.000000 ) 
 (  0.163774  0.000000 -0.094708  0.000000  0.029289  0.000000 ) 
 (  0.009606  0.000000  0.130152  0.000000  0.017836  0.000000 ) 
 ( -0.108289  0.000000 -0.073193  0.000000  0.018175  0.000000 ) 
 ( -0.034505  0.000000  0.019733  0.000000 -0.282137  0.000000 ) 
 (  0.003429  0.000000 -0.001705  0.000000  0.019345  0.000000 ) 
 (  0.006759  0.000000  0.006931  0.000000  0.003272  0.000000 ) 
 ( -0.002425  0.000000 -0.010120  0.000000  0.003669  0.000000 ) 
 ( -0.008793  0.000000  0.005584  0.000000 -0.024389  0.000000 ) 
 (  0.192147  0.000000 -0.110562  0.000000  0.430361  0.000000 ) 
 ( -0.003180  0.000000  0.233238  0.000000  0.423316  0.000000 ) 
 ( -0.204118  0.000000 -0.113159  0.000000  0.423761  0.000000 ) 
 (  0.010119  0.000000 -0.005685  0.000000 -0.288231  0.000000 ) 
     freq (   39) =       9.980033 [THz] =     332.898061 [cm-1]
 ( -0.003713  0.000000 -0.006268  0.000000 -0.000029  0.000000 ) 
 ( -0.007580  0.000000 -0.012892  0.000000  0.000009  0.000000 ) 
 ( -0.018656  0.000000 -0.004016  0.000000 -0.015682  0.000000 ) 
 (  0.006105  0.000000 -0.018000  0.000000  0.015503  0.000000 ) 
 (  0.008484  0.000000  0.015096  0.000000  0.000200  0.000000 ) 
 (  0.012215  0.000000  0.021403  0.000000  0.000148  0.000000 ) 
 (  0.013790  0.000000 -0.015443  0.000000  0.020418  0.000000 ) 
 ( -0.020199  0.000000  0.003873  0.000000 -0.020534  0.000000 ) 
 (  0.000814  0.000000  0.001499  0.000000 -0.000016  0.000000 ) 
 (  0.141403  0.000000  0.239210  0.000000  0.000163  0.000000 ) 
 (  0.065725  0.000000 -0.091002  0.000000 -0.454270  0.000000 ) 
 ( -0.115156  0.000000  0.011412  0.000000  0.449664  0.000000 ) 
 ( -0.114295  0.000000 -0.198686  0.000000  0.004570  0.000000 ) 
 (  0.011967  0.000000  0.020991  0.000000  0.000199  0.000000 ) 
 (  0.002662  0.000000 -0.019568  0.000000  0.003031  0.000000 ) 
 ( -0.018560  0.000000 -0.007743  0.000000 -0.002987  0.000000 ) 
 (  0.015200  0.000000  0.025441  0.000000 -0.000197  0.000000 ) 
 ( -0.105407  0.000000 -0.178483  0.000000  0.000102  0.000000 ) 
 ( -0.090311  0.000000  0.069872  0.000000 -0.395737  0.000000 ) 
 (  0.108565  0.000000 -0.042810  0.000000  0.391542  0.000000 ) 
 (  0.102738  0.000000  0.178642  0.000000  0.004069  0.000000 ) 
 (  0.007309  0.000000  0.012097  0.000000  0.000680  0.000000 ) 
 (  0.009347  0.000000  0.023027  0.000000  0.053736  0.000000 ) 
 (  0.015603  0.000000  0.019636  0.000000 -0.054338  0.000000 ) 
 ( -0.000138  0.000000 -0.000471  0.000000 -0.000188  0.000000 ) 
     freq (   40) =       9.994668 [THz] =     333.386231 [cm-1]
 (  0.008000  0.000000 -0.004704  0.000000  0.001558  0.000000 ) 
 (  0.008695  0.000000 -0.005129  0.000000  0.002883  0.000000 ) 
 ( -0.000105  0.000000  0.018225  0.000000  0.007565  0.000000 ) 
 ( -0.015694  0.000000 -0.009367  0.000000  0.007852  0.000000 ) 
 (  0.016323  0.000000 -0.009204  0.000000 -0.019615  0.000000 ) 
 (  0.014164  0.000000 -0.007979  0.000000 -0.021452  0.000000 ) 
 ( -0.021924  0.000000 -0.007813  0.000000  0.012943  0.000000 ) 
 ( -0.004648  0.000000  0.023029  0.000000  0.012473  0.000000 ) 
 ( -0.001706  0.000000  0.001016  0.000000 -0.001636  0.000000 ) 
 ( -0.234722  0.000000  0.137957  0.000000 -0.010112  0.000000 ) 
 (  0.085416  0.000000 -0.185473  0.000000  0.255183  0.000000 ) 
 (  0.200548  0.000000  0.019094  0.000000  0.263374  0.000000 ) 
 ( -0.028065  0.000000  0.014151  0.000000 -0.513229  0.000000 ) 
 (  0.015829  0.000000 -0.009012  0.000000 -0.019554  0.000000 ) 
 ( -0.004230  0.000000 -0.031938  0.000000 -0.011195  0.000000 ) 
 (  0.024981  0.000000  0.019414  0.000000 -0.011061  0.000000 ) 
 ( -0.032648  0.000000  0.019256  0.000000  0.032758  0.000000 ) 
 (  0.172113  0.000000 -0.101242  0.000000 -0.011283  0.000000 ) 
 ( -0.062509  0.000000  0.164242  0.000000  0.231917  0.000000 ) 
 ( -0.170366  0.000000 -0.028953  0.000000  0.239065  0.000000 ) 
 (  0.057990  0.000000 -0.031787  0.000000 -0.457939  0.000000 ) 
 ( -0.029839  0.000000  0.017376  0.000000 -0.076084  0.000000 ) 
 ( -0.007494  0.000000  0.014877  0.000000  0.024896  0.000000 ) 
 ( -0.016323  0.000000 -0.000538  0.000000  0.024018  0.000000 ) 
 ( -0.002625  0.000000  0.001409  0.000000  0.027218  0.000000 ) 
     freq (   41) =      10.070683 [THz] =     335.921835 [cm-1]
 (  0.045144  0.000000 -0.026062  0.000000  0.002482  0.000000 ) 
 ( -0.106962  0.000000  0.061744  0.000000  0.011293  0.000000 ) 
 (  0.036813  0.000000  0.123775  0.000000  0.035182  0.000000 ) 
 ( -0.088729  0.000000 -0.093463  0.000000  0.035105  0.000000 ) 
 (  0.155551  0.000000 -0.089853  0.000000 -0.072901  0.000000 ) 
 ( -0.007969  0.000000  0.004632  0.000000 -0.005061  0.000000 ) 
 (  0.002707  0.000000  0.003178  0.000000  0.002495  0.000000 ) 
 ( -0.001330  0.000000 -0.003962  0.000000  0.002519  0.000000 ) 
 ( -0.001848  0.000000  0.001039  0.000000  0.000187  0.000000 ) 
 (  0.062352  0.000000 -0.035872  0.000000  0.000819  0.000000 ) 
 ( -0.020324  0.000000  0.037798  0.000000 -0.018733  0.000000 ) 
 ( -0.043027  0.000000 -0.001288  0.000000 -0.018736  0.000000 ) 
 (  0.011680  0.000000 -0.006780  0.000000  0.032543  0.000000 ) 
 (  0.404484  0.000000 -0.233895  0.000000  0.179574  0.000000 ) 
 (  0.035499  0.000000 -0.254835  0.000000 -0.104388  0.000000 ) 
 (  0.238123  0.000000  0.097498  0.000000 -0.104352  0.000000 ) 
 ( -0.440064  0.000000  0.253150  0.000000  0.042236  0.000000 ) 
 (  0.013419  0.000000 -0.007733  0.000000  0.006536  0.000000 ) 
 (  0.003016  0.000000  0.012968  0.000000 -0.013747  0.000000 ) 
 ( -0.009891  0.000000 -0.008969  0.000000 -0.013840  0.000000 ) 
 (  0.012272  0.000000 -0.007132  0.000000  0.022474  0.000000 ) 
 ( -0.112922  0.000000  0.065006  0.000000  0.081080  0.000000 ) 
 ( -0.297471  0.000000  0.049631  0.000000 -0.072816  0.000000 ) 
 ( -0.191731  0.000000  0.232791  0.000000 -0.072868  0.000000 ) 
 (  0.106939  0.000000 -0.062379  0.000000  0.013410  0.000000 ) 
     freq (   42) =      10.145231 [THz] =     338.408471 [cm-1]
 ( -0.025662  0.000000 -0.044567  0.000000  0.000020  0.000000 ) 
 (  0.066081  0.000000  0.114902  0.000000 -0.000019  0.000000 ) 
 ( -0.132400  0.000000 -0.028790  0.000000 -0.044810  0.000000 ) 
 (  0.041244  0.000000 -0.129163  0.000000  0.044625  0.000000 ) 
 (  0.070832  0.000000  0.122605  0.000000  0.000163  0.000000 ) 
 ( -0.004541  0.000000 -0.007716  0.000000  0.000027  0.000000 ) 
 ( -0.004209  0.000000  0.012588  0.000000  0.009678  0.000000 ) 
 (  0.012988  0.000000  0.002667  0.000000 -0.009715  0.000000 ) 
 ( -0.001491  0.000000 -0.002618  0.000000  0.000010  0.000000 ) 
 ( -0.046832  0.000000 -0.081361  0.000000 -0.000098  0.000000 ) 
 ( -0.029985  0.000000  0.031154  0.000000  0.018004  0.000000 ) 
 (  0.041912  0.000000 -0.010633  0.000000 -0.017766  0.000000 ) 
 (  0.038033  0.000000  0.066169  0.000000  0.000314  0.000000 ) 
 (  0.012535  0.000000  0.021087  0.000000 -0.000123  0.000000 ) 
 ( -0.065520  0.000000 -0.455891  0.000000 -0.211351  0.000000 ) 
 ( -0.361372  0.000000 -0.283540  0.000000  0.210566  0.000000 ) 
 (  0.219993  0.000000  0.379021  0.000000  0.000573  0.000000 ) 
 ( -0.025810  0.000000 -0.044565  0.000000 -0.000391  0.000000 ) 
 ( -0.007750  0.000000  0.005407  0.000000  0.002798  0.000000 ) 
 (  0.008696  0.000000 -0.003871  0.000000 -0.003002  0.000000 ) 
 (  0.013315  0.000000  0.022954  0.000000  0.000146  0.000000 ) 
 (  0.143630  0.000000  0.248800  0.000000  0.000208  0.000000 ) 
 (  0.129112  0.000000  0.106179  0.000000 -0.094310  0.000000 ) 
 (  0.026653  0.000000  0.165825  0.000000  0.094125  0.000000 ) 
 ( -0.092423  0.000000 -0.161365  0.000000  0.000172  0.000000 ) 
     freq (   43) =      10.302483 [THz] =     343.653855 [cm-1]
 ( -0.003786  0.000000 -0.006394  0.000000 -0.000039  0.000000 ) 
 (  0.009570  0.000000  0.016907  0.000000  0.000274  0.000000 ) 
 ( -0.130611  0.000000  0.196038  0.000000 -0.004346  0.000000 ) 
 (  0.233982  0.000000 -0.014305  0.000000  0.003993  0.000000 ) 
 ( -0.112115  0.000000 -0.192310  0.000000  0.000168  0.000000 ) 
 (  0.002423  0.000000  0.004725  0.000000 -0.000139  0.000000 ) 
 ( -0.007729  0.000000  0.000842  0.000000  0.000460  0.000000 ) 
 (  0.004586  0.000000 -0.006630  0.000000 -0.000329  0.000000 ) 
 ( -0.000695  0.000000 -0.001353  0.000000  0.000033  0.000000 ) 
 ( -0.001764  0.000000 -0.004900  0.000000  0.000013  0.000000 ) 
 (  0.009547  0.000000 -0.012811  0.000000 -0.004090  0.000000 ) 
 ( -0.017644  0.000000  0.001723  0.000000  0.004247  0.000000 ) 
 (  0.010701  0.000000  0.018176  0.000000  0.000142  0.000000 ) 
 ( -0.241633  0.000000 -0.419708  0.000000  0.001637  0.000000 ) 
 (  0.506315  0.000000 -0.051823  0.000000 -0.006358  0.000000 ) 
 ( -0.294858  0.000000  0.408792  0.000000  0.004040  0.000000 ) 
 (  0.013274  0.000000  0.024087  0.000000  0.000370  0.000000 ) 
 ( -0.000297  0.000000 -0.002987  0.000000 -0.000258  0.000000 ) 
 ( -0.000380  0.000000  0.005160  0.000000 -0.005431  0.000000 ) 
 (  0.003783  0.000000  0.002699  0.000000  0.005664  0.000000 ) 
 ( -0.000224  0.000000 -0.000480  0.000000 -0.000235  0.000000 ) 
 ( -0.059237  0.000000 -0.102306  0.000000 -0.000285  0.000000 ) 
 (  0.194034  0.000000  0.020532  0.000000 -0.013634  0.000000 ) 
 ( -0.076205  0.000000  0.173197  0.000000  0.013534  0.000000 ) 
 ( -0.020213  0.000000 -0.033262  0.000000  0.000557  0.000000 ) 
     freq (   44) =      10.468034 [THz] =     349.176034 [cm-1]
 ( -0.000325  0.000000  0.000147  0.000000 -0.023087  0.000000 ) 
 ( -0.039105  0.000000  0.022246  0.000000  0.046664  0.000000 ) 
 ( -0.056448  0.000000  0.073059  0.000000 -0.017979  0.000000 ) 
 ( -0.093939  0.000000  0.012107  0.000000 -0.017720  0.000000 ) 
 ( -0.088009  0.000000  0.051556  0.000000  0.059485  0.000000 ) 
 ( -0.026138  0.000000  0.016134  0.000000 -0.024891  0.000000 ) 
 (  0.025810  0.000000  0.051336  0.000000  0.029430  0.000000 ) 
 ( -0.030113  0.000000 -0.048974  0.000000  0.029413  0.000000 ) 
 (  0.013181  0.000000 -0.007941  0.000000 -0.006624  0.000000 ) 
 (  0.211758  0.000000 -0.122491  0.000000  0.088385  0.000000 ) 
 ( -0.129192  0.000000  0.156683  0.000000 -0.053386  0.000000 ) 
 ( -0.202942  0.000000  0.034232  0.000000 -0.053215  0.000000 ) 
 (  0.085008  0.000000 -0.048615  0.000000 -0.100420  0.000000 ) 
 (  0.225204  0.000000 -0.126010  0.000000  0.290933  0.000000 ) 
 (  0.255012  0.000000  0.063213  0.000000  0.038243  0.000000 ) 
 (  0.074516  0.000000 -0.254880  0.000000  0.038471  0.000000 ) 
 ( -0.022997  0.000000  0.012864  0.000000 -0.154694  0.000000 ) 
 (  0.255494  0.000000 -0.147508  0.000000  0.211064  0.000000 ) 
 (  0.004314  0.000000  0.137922  0.000000  0.011015  0.000000 ) 
 ( -0.120185  0.000000 -0.072016  0.000000  0.010693  0.000000 ) 
 ( -0.061752  0.000000  0.036158  0.000000 -0.114281  0.000000 ) 
 ( -0.070823  0.000000  0.043613  0.000000 -0.036948  0.000000 ) 
 (  0.312477  0.000000 -0.046009  0.000000 -0.091067  0.000000 ) 
 (  0.196143  0.000000 -0.247385  0.000000 -0.090860  0.000000 ) 
 ( -0.128835  0.000000  0.072824  0.000000 -0.152361  0.000000 ) 
     freq (   45) =      10.494515 [THz] =     350.059349 [cm-1]
 (  0.003593  0.000000  0.006906  0.000000  0.002420  0.000000 ) 
 (  0.017117  0.000000  0.037228  0.000000 -0.006120  0.000000 ) 
 ( -0.006495  0.000000  0.072689  0.000000  0.025237  0.000000 ) 
 (  0.053290  0.000000  0.044417  0.000000 -0.033226  0.000000 ) 
 (  0.049461  0.000000  0.086510  0.000000  0.001602  0.000000 ) 
 ( -0.012104  0.000000 -0.010977  0.000000 -0.001615  0.000000 ) 
 ( -0.006336  0.000000  0.023822  0.000000  0.011383  0.000000 ) 
 (  0.029371  0.000000  0.006176  0.000000 -0.013502  0.000000 ) 
 (  0.001852  0.000000  0.000067  0.000000  0.001642  0.000000 ) 
 ( -0.049202  0.000000 -0.097332  0.000000 -0.004491  0.000000 ) 
 ( -0.053529  0.000000  0.035614  0.000000  0.006497  0.000000 ) 
 (  0.047165  0.000000 -0.022310  0.000000  0.003880  0.000000 ) 
 (  0.053963  0.000000  0.090484  0.000000  0.007930  0.000000 ) 
 ( -0.255846  0.000000 -0.421585  0.000000 -0.008683  0.000000 ) 
 ( -0.195882  0.000000 -0.069623  0.000000 -0.131955  0.000000 ) 
 (  0.101135  0.000000 -0.209189  0.000000  0.081722  0.000000 ) 
 (  0.113494  0.000000  0.201518  0.000000  0.026557  0.000000 ) 
 ( -0.070716  0.000000 -0.135220  0.000000 -0.021184  0.000000 ) 
 ( -0.037692  0.000000  0.022081  0.000000 -0.040646  0.000000 ) 
 (  0.034270  0.000000  0.011306  0.000000  0.046229  0.000000 ) 
 (  0.043414  0.000000  0.049201  0.000000  0.002107  0.000000 ) 
 ( -0.222136  0.000000 -0.401307  0.000000  0.011860  0.000000 ) 
 ( -0.216480  0.000000  0.006079  0.000000  0.025004  0.000000 ) 
 (  0.119890  0.000000 -0.233403  0.000000 -0.003008  0.000000 ) 
 (  0.190529  0.000000  0.355708  0.000000  0.027744  0.000000 ) 
     freq (   46) =      10.497584 [THz] =     350.161715 [cm-1]
 (  0.003507  0.000000 -0.001249  0.000000 -0.026055  0.000000 ) 
 (  0.037881  0.000000 -0.016985  0.000000  0.064611  0.000000 ) 
 (  0.096536  0.000000 -0.014246  0.000000  0.046007  0.000000 ) 
 (  0.073795  0.000000 -0.069309  0.000000  0.040385  0.000000 ) 
 (  0.006880  0.000000  0.006500  0.000000 -0.016198  0.000000 ) 
 (  0.043240  0.000000 -0.027222  0.000000  0.015946  0.000000 ) 
 ( -0.015429  0.000000  0.030664  0.000000  0.013255  0.000000 ) 
 ( -0.029662  0.000000  0.000015  0.000000  0.010952  0.000000 ) 
 ( -0.013424  0.000000  0.007624  0.000000 -0.017586  0.000000 ) 
 ( -0.049925  0.000000  0.017879  0.000000  0.048228  0.000000 ) 
 (  0.061966  0.000000 -0.014071  0.000000 -0.055003  0.000000 ) 
 (  0.053510  0.000000 -0.050872  0.000000 -0.055112  0.000000 ) 
 ( -0.019265  0.000000  0.021357  0.000000 -0.084812  0.000000 ) 
 (  0.078687  0.000000 -0.101463  0.000000  0.104054  0.000000 ) 
 ( -0.199594  0.000000  0.277769  0.000000  0.257389  0.000000 ) 
 ( -0.330002  0.000000 -0.003708  0.000000  0.277782  0.000000 ) 
 (  0.026968  0.000000  0.009548  0.000000 -0.290596  0.000000 ) 
 ( -0.054160  0.000000  0.015162  0.000000  0.230129  0.000000 ) 
 (  0.170877  0.000000  0.085421  0.000000 -0.033007  0.000000 ) 
 (  0.019282  0.000000 -0.190869  0.000000 -0.024905  0.000000 ) 
 ( -0.131831  0.000000  0.081669  0.000000 -0.026791  0.000000 ) 
 ( -0.101951  0.000000  0.007761  0.000000 -0.125781  0.000000 ) 
 ( -0.257474  0.000000 -0.102523  0.000000 -0.118823  0.000000 ) 
 ( -0.017951  0.000000  0.235507  0.000000 -0.121359  0.000000 ) 
 (  0.133364  0.000000 -0.033220  0.000000 -0.301105  0.000000 ) 
     freq (   47) =      10.622103 [THz] =     354.315214 [cm-1]
 (  0.002862  0.000000  0.005804  0.000000  0.002723  0.000000 ) 
 ( -0.026288  0.000000 -0.034998  0.000000  0.003456  0.000000 ) 
 (  0.044615  0.000000  0.021384  0.000000  0.014213  0.000000 ) 
 ( -0.019107  0.000000  0.042005  0.000000 -0.011353  0.000000 ) 
 ( -0.009772  0.000000 -0.017482  0.000000 -0.001136  0.000000 ) 
 ( -0.014137  0.000000 -0.028669  0.000000  0.002145  0.000000 ) 
 ( -0.019055  0.000000  0.025409  0.000000  0.030228  0.000000 ) 
 (  0.032193  0.000000  0.005143  0.000000 -0.038490  0.000000 ) 
 (  0.013963  0.000000  0.022244  0.000000  0.000134  0.000000 ) 
 ( -0.270072  0.000000 -0.366417  0.000000 -0.016875  0.000000 ) 
 ( -0.153629  0.000000  0.105169  0.000000 -0.004829  0.000000 ) 
 (  0.251168  0.000000 -0.166422  0.000000  0.025997  0.000000 ) 
 (  0.152371  0.000000  0.387782  0.000000  0.016469  0.000000 ) 
 (  0.066217  0.000000  0.081995  0.000000  0.013135  0.000000 ) 
 (  0.090897  0.000000  0.070082  0.000000 -0.027996  0.000000 ) 
 (  0.040223  0.000000  0.035210  0.000000  0.037795  0.000000 ) 
 ( -0.131459  0.000000 -0.145304  0.000000 -0.011661  0.000000 ) 
 ( -0.241228  0.000000 -0.326105  0.000000 -0.031436  0.000000 ) 
 ( -0.119750  0.000000  0.078176  0.000000 -0.104361  0.000000 ) 
 (  0.192470  0.000000 -0.110176  0.000000  0.099534  0.000000 ) 
 (  0.128282  0.000000  0.298657  0.000000  0.016776  0.000000 ) 
 (  0.023528  0.000000  0.048139  0.000000 -0.014672  0.000000 ) 
 (  0.061286  0.000000  0.007428  0.000000 -0.040978  0.000000 ) 
 (  0.021697  0.000000  0.005255  0.000000  0.038182  0.000000 ) 
 ( -0.136570  0.000000 -0.140843  0.000000 -0.008452  0.000000 ) 
     freq (   48) =      10.625498 [THz] =     354.428464 [cm-1]
 (  0.002530  0.000000 -0.000111  0.000000 -0.013386  0.000000 ) 
 (  0.021950  0.000000 -0.021614  0.000000 -0.017620  0.000000 ) 
 (  0.012842  0.000000 -0.044021  0.000000 -0.005096  0.000000 ) 
 (  0.041162  0.000000  0.028340  0.000000 -0.010215  0.000000 ) 
 ( -0.003716  0.000000 -0.002077  0.000000  0.006097  0.000000 ) 
 ( -0.017701  0.000000  0.004271  0.000000 -0.014244  0.000000 ) 
 (  0.016493  0.000000  0.020838  0.000000  0.028352  0.000000 ) 
 (  0.003323  0.000000 -0.025368  0.000000  0.015692  0.000000 ) 
 ( -0.001488  0.000000  0.006150  0.000000 -0.000285  0.000000 ) 
 (  0.209935  0.000000 -0.217586  0.000000  0.084617  0.000000 ) 
 ( -0.337497  0.000000  0.116459  0.000000 -0.052019  0.000000 ) 
 ( -0.194579  0.000000  0.189240  0.000000 -0.046319  0.000000 ) 
 (  0.313552  0.000000 -0.092613  0.000000 -0.083223  0.000000 ) 
 ( -0.068441  0.000000  0.060363  0.000000 -0.070812  0.000000 ) 
 ( -0.213404  0.000000 -0.032749  0.000000 -0.031531  0.000000 ) 
 ( -0.068941  0.000000  0.228875  0.000000 -0.019322  0.000000 ) 
 (  0.179185  0.000000 -0.144907  0.000000  0.060246  0.000000 ) 
 (  0.190107  0.000000 -0.195844  0.000000  0.153104  0.000000 ) 
 ( -0.216125  0.000000  0.114820  0.000000 -0.003013  0.000000 ) 
 ( -0.151090  0.000000  0.098220  0.000000  0.034415  0.000000 ) 
 (  0.201935  0.000000 -0.047341  0.000000 -0.092948  0.000000 ) 
 (  0.020541  0.000000 -0.002076  0.000000  0.079943  0.000000 ) 
 ( -0.183472  0.000000  0.039596  0.000000 -0.001914  0.000000 ) 
 ( -0.126142  0.000000  0.149705  0.000000  0.012727  0.000000 ) 
 (  0.212005  0.000000 -0.162516  0.000000  0.046395  0.000000 ) 
     freq (   49) =      10.647066 [THz] =     355.147877 [cm-1]
 (  0.001761  0.000000 -0.000977  0.000000 -0.024381  0.000000 ) 
 ( -0.021588  0.000000  0.012240  0.000000  0.025034  0.000000 ) 
 (  0.003607  0.000000  0.021292  0.000000  0.004236  0.000000 ) 
 ( -0.016174  0.000000 -0.012595  0.000000  0.003858  0.000000 ) 
 ( -0.002821  0.000000  0.001968  0.000000 -0.000275  0.000000 ) 
 (  0.012931  0.000000 -0.009148  0.000000  0.036709  0.000000 ) 
 ( -0.007834  0.000000 -0.001005  0.000000  0.004296  0.000000 ) 
 ( -0.004605  0.000000  0.009279  0.000000  0.003698  0.000000 ) 
 (  0.024010  0.000000 -0.012825  0.000000 -0.001096  0.000000 ) 
 ( -0.211267  0.000000  0.117895  0.000000  0.081942  0.000000 ) 
 ( -0.268632  0.000000 -0.377058  0.000000 -0.079100  0.000000 ) 
 (  0.200304  0.000000  0.417690  0.000000 -0.079196  0.000000 ) 
 (  0.239389  0.000000 -0.135517  0.000000 -0.067631  0.000000 ) 
 (  0.093474  0.000000 -0.054864  0.000000  0.048980  0.000000 ) 
 (  0.063852  0.000000  0.038089  0.000000  0.068022  0.000000 ) 
 ( -0.001010  0.000000 -0.074569  0.000000  0.069768  0.000000 ) 
 ( -0.062687  0.000000  0.034917  0.000000 -0.054855  0.000000 ) 
 ( -0.185705  0.000000  0.103486  0.000000  0.168507  0.000000 ) 
 ( -0.180572  0.000000 -0.279548  0.000000 -0.047082  0.000000 ) 
 (  0.158567  0.000000  0.293062  0.000000 -0.045391  0.000000 ) 
 (  0.158578  0.000000 -0.089859  0.000000  0.044747  0.000000 ) 
 ( -0.015011  0.000000  0.007545  0.000000 -0.063563  0.000000 ) 
 (  0.063082  0.000000 -0.021237  0.000000 -0.021231  0.000000 ) 
 (  0.050815  0.000000 -0.044563  0.000000 -0.020651  0.000000 ) 
 ( -0.076255  0.000000  0.042890  0.000000 -0.090145  0.000000 ) 
     freq (   50) =      10.665865 [THz] =     355.774960 [cm-1]
 (  0.001427  0.000000 -0.000870  0.000000  0.028614  0.000000 ) 
 (  0.003747  0.000000 -0.001860  0.000000  0.041508  0.000000 ) 
 (  0.013539  0.000000  0.010811  0.000000  0.008798  0.000000 ) 
 ( -0.002510  0.000000 -0.017085  0.000000  0.008535  0.000000 ) 
 ( -0.026207  0.000000  0.015429  0.000000  0.010045  0.000000 ) 
 ( -0.056897  0.000000  0.033468  0.000000 -0.036774  0.000000 ) 
 (  0.004192  0.000000 -0.070893  0.000000 -0.032313  0.000000 ) 
 (  0.064088  0.000000  0.031348  0.000000 -0.032244  0.000000 ) 
 ( -0.010125  0.000000  0.005622  0.000000  0.038953  0.000000 ) 
 (  0.058583  0.000000 -0.032551  0.000000 -0.177191  0.000000 ) 
 (  0.034321  0.000000  0.096958  0.000000  0.168237  0.000000 ) 
 ( -0.069496  0.000000 -0.077268  0.000000  0.168574  0.000000 ) 
 ( -0.023499  0.000000  0.012403  0.000000  0.163141  0.000000 ) 
 (  0.149772  0.000000 -0.086899  0.000000  0.138901  0.000000 ) 
 ( -0.014101  0.000000  0.165990  0.000000  0.114952  0.000000 ) 
 ( -0.151266  0.000000 -0.071942  0.000000  0.114980  0.000000 ) 
 (  0.026205  0.000000 -0.015049  0.000000 -0.162023  0.000000 ) 
 (  0.064327  0.000000 -0.035970  0.000000 -0.549542  0.000000 ) 
 ( -0.281344  0.000000 -0.087419  0.000000  0.084260  0.000000 ) 
 ( -0.067516  0.000000  0.288261  0.000000  0.083557  0.000000 ) 
 (  0.288861  0.000000 -0.167767  0.000000  0.048825  0.000000 ) 
 ( -0.061755  0.000000  0.034909  0.000000 -0.045565  0.000000 ) 
 ( -0.017631  0.000000 -0.057093  0.000000 -0.068039  0.000000 ) 
 (  0.040956  0.000000  0.043112  0.000000 -0.068062  0.000000 ) 
 (  0.045953  0.000000 -0.025730  0.000000 -0.199782  0.000000 ) 
     freq (   51) =      10.743570 [THz] =     358.366905 [cm-1]
 ( -0.020228  0.000000  0.011585  0.000000 -0.002919  0.000000 ) 
 (  0.092914  0.000000 -0.053865  0.000000 -0.005180  0.000000 ) 
 (  0.098497  0.000000 -0.042370  0.000000  0.049619  0.000000 ) 
 (  0.085892  0.000000 -0.064488  0.000000  0.050120  0.000000 ) 
 (  0.116536  0.000000 -0.067266  0.000000 -0.102789  0.000000 ) 
 (  0.027225  0.000000 -0.012403  0.000000 -0.003050  0.000000 ) 
 ( -0.009231  0.000000 -0.016503  0.000000  0.002880  0.000000 ) 
 (  0.014412  0.000000  0.011858  0.000000  0.002474  0.000000 ) 
 ( -0.063624  0.000000  0.035806  0.000000 -0.002695  0.000000 ) 
 (  0.085653  0.000000 -0.051420  0.000000  0.005793  0.000000 ) 
 ( -0.057737  0.000000  0.095007  0.000000 -0.025292  0.000000 ) 
 ( -0.119534  0.000000  0.004295  0.000000 -0.024681  0.000000 ) 
 (  0.167944  0.000000 -0.092481  0.000000  0.023096  0.000000 ) 
 ( -0.369451  0.000000  0.213745  0.000000 -0.085585  0.000000 ) 
 (  0.176515  0.000000  0.196481  0.000000  0.021329  0.000000 ) 
 ( -0.081403  0.000000 -0.251773  0.000000  0.021640  0.000000 ) 
 ( -0.462981  0.000000  0.268095  0.000000  0.012529  0.000000 ) 
 (  0.058700  0.000000 -0.035708  0.000000  0.020852  0.000000 ) 
 ( -0.047571  0.000000  0.109036  0.000000  0.011288  0.000000 ) 
 ( -0.127537  0.000000 -0.011480  0.000000  0.011948  0.000000 ) 
 (  0.147564  0.000000 -0.081177  0.000000 -0.017300  0.000000 ) 
 (  0.054616  0.000000 -0.030472  0.000000 -0.054225  0.000000 ) 
 ( -0.049821  0.000000 -0.020946  0.000000  0.051912  0.000000 ) 
 ( -0.006749  0.000000  0.054620  0.000000  0.052459  0.000000 ) 
 ( -0.334922  0.000000  0.192575  0.000000  0.017017  0.000000 ) 
     freq (   52) =      10.801155 [THz] =     360.287757 [cm-1]
 (  0.000295  0.000000 -0.000087  0.000000 -0.000094  0.000000 ) 
 ( -0.000160  0.000000  0.002777  0.000000  0.000205  0.000000 ) 
 (  0.007717  0.000000  0.001890  0.000000  0.004268  0.000000 ) 
 ( -0.003469  0.000000  0.008451  0.000000 -0.005094  0.000000 ) 
 (  0.002748  0.000000  0.007032  0.000000  0.001027  0.000000 ) 
 (  0.120198  0.000000  0.209844  0.000000  0.000557  0.000000 ) 
 ( -0.258205  0.000000  0.025326  0.000000  0.003653  0.000000 ) 
 (  0.150349  0.000000 -0.212409  0.000000 -0.004030  0.000000 ) 
 ( -0.013598  0.000000 -0.030024  0.000000 -0.000037  0.000000 ) 
 ( -0.016535  0.000000 -0.019776  0.000000  0.000300  0.000000 ) 
 (  0.216916  0.000000 -0.295964  0.000000 -0.011827  0.000000 ) 
 ( -0.353886  0.000000  0.046383  0.000000  0.011604  0.000000 ) 
 (  0.163039  0.000000  0.293176  0.000000 -0.000791  0.000000 ) 
 (  0.014165  0.000000  0.013931  0.000000  0.000010  0.000000 ) 
 ( -0.015083  0.000000 -0.010570  0.000000 -0.005826  0.000000 ) 
 ( -0.000851  0.000000 -0.011600  0.000000  0.007578  0.000000 ) 
 ( -0.008182  0.000000 -0.025423  0.000000 -0.000468  0.000000 ) 
 ( -0.020967  0.000000 -0.030010  0.000000  0.000829  0.000000 ) 
 (  0.228474  0.000000 -0.320747  0.000000 -0.006667  0.000000 ) 
 ( -0.383009  0.000000  0.042648  0.000000  0.005422  0.000000 ) 
 (  0.170025  0.000000  0.305810  0.000000  0.000669  0.000000 ) 
 ( -0.004148  0.000000 -0.005904  0.000000  0.000119  0.000000 ) 
 ( -0.008556  0.000000  0.001438  0.000000 -0.004944  0.000000 ) 
 (  0.005237  0.000000 -0.006248  0.000000  0.003567  0.000000 ) 
 ( -0.004434  0.000000 -0.015515  0.000000 -0.000599  0.000000 ) 
     freq (   53) =      10.853573 [THz] =     362.036232 [cm-1]
 (  0.006452  0.000000  0.011028  0.000000 -0.000043  0.000000 ) 
 ( -0.049520  0.000000 -0.086795  0.000000  0.000228  0.000000 ) 
 ( -0.108140  0.000000 -0.124067  0.000000 -0.095080  0.000000 ) 
 ( -0.052789  0.000000 -0.156127  0.000000  0.095975  0.000000 ) 
 ( -0.056896  0.000000 -0.098539  0.000000 -0.000614  0.000000 ) 
 (  0.016631  0.000000  0.032504  0.000000 -0.000435  0.000000 ) 
 ( -0.011160  0.000000 -0.086135  0.000000 -0.016825  0.000000 ) 
 ( -0.070070  0.000000 -0.054343  0.000000  0.017064  0.000000 ) 
 (  0.065710  0.000000  0.110116  0.000000  0.000054  0.000000 ) 
 (  0.021635  0.000000  0.032150  0.000000  0.000032  0.000000 ) 
 ( -0.145231  0.000000 -0.051288  0.000000  0.063280  0.000000 ) 
 (  0.028826  0.000000 -0.148839  0.000000 -0.062392  0.000000 ) 
 (  0.066793  0.000000  0.119959  0.000000 -0.000416  0.000000 ) 
 ( -0.041478  0.000000 -0.070427  0.000000  0.000135  0.000000 ) 
 ( -0.036302  0.000000  0.312496  0.000000  0.068941  0.000000 ) 
 (  0.286986  0.000000  0.124055  0.000000 -0.067829  0.000000 ) 
 (  0.272606  0.000000  0.473797  0.000000 -0.000158  0.000000 ) 
 (  0.037599  0.000000  0.059919  0.000000 -0.000296  0.000000 ) 
 ( -0.168414  0.000000 -0.040307  0.000000  0.006907  0.000000 ) 
 (  0.051637  0.000000 -0.162606  0.000000 -0.006623  0.000000 ) 
 (  0.096440  0.000000  0.171569  0.000000 -0.000728  0.000000 ) 
 (  0.112605  0.000000  0.196189  0.000000 -0.000012  0.000000 ) 
 (  0.117077  0.000000 -0.041085  0.000000  0.055963  0.000000 ) 
 ( -0.095397  0.000000  0.083527  0.000000 -0.056717  0.000000 ) 
 (  0.153286  0.000000  0.262142  0.000000 -0.000879  0.000000 ) 
     freq (   54) =      10.899705 [THz] =     363.575026 [cm-1]
 ( -0.003028  0.000000 -0.004769  0.000000  0.000248  0.000000 ) 
 (  0.033965  0.000000  0.054007  0.000000  0.000202  0.000000 ) 
 (  0.049400  0.000000  0.067000  0.000000  0.048905  0.000000 ) 
 (  0.038983  0.000000  0.073537  0.000000 -0.047468  0.000000 ) 
 (  0.039109  0.000000  0.061777  0.000000 -0.002057  0.000000 ) 
 (  0.035266  0.000000  0.089668  0.000000 -0.003197  0.000000 ) 
 (  0.019880  0.000000 -0.184751  0.000000 -0.045271  0.000000 ) 
 ( -0.177654  0.000000 -0.088414  0.000000  0.047737  0.000000 ) 
 (  0.141211  0.000000  0.213342  0.000000  0.000108  0.000000 ) 
 (  0.174991  0.000000  0.265982  0.000000 -0.000443  0.000000 ) 
 ( -0.246833  0.000000 -0.153857  0.000000  0.084468  0.000000 ) 
 ( -0.002879  0.000000 -0.274316  0.000000 -0.076379  0.000000 ) 
 (  0.018985  0.000000  0.077751  0.000000 -0.004048  0.000000 ) 
 (  0.002054  0.000000  0.022183  0.000000 -0.002272  0.000000 ) 
 (  0.009545  0.000000 -0.189423  0.000000 -0.031552  0.000000 ) 
 ( -0.176932  0.000000 -0.091920  0.000000  0.033286  0.000000 ) 
 ( -0.130122  0.000000 -0.209093  0.000000  0.000273  0.000000 ) 
 (  0.154195  0.000000  0.231148  0.000000 -0.003102  0.000000 ) 
 ( -0.316201  0.000000 -0.121218  0.000000  0.042440  0.000000 ) 
 (  0.074696  0.000000 -0.312415  0.000000 -0.039766  0.000000 ) 
 (  0.092793  0.000000  0.206649  0.000000 -0.002671  0.000000 ) 
 ( -0.073703  0.000000 -0.128644  0.000000  0.000552  0.000000 ) 
 ( -0.080466  0.000000  0.010945  0.000000 -0.004631  0.000000 ) 
 (  0.045738  0.000000 -0.055983  0.000000  0.004536  0.000000 ) 
 ( -0.067193  0.000000 -0.106419  0.000000  0.000809  0.000000 ) 
     freq (   55) =      10.905056 [THz] =     363.753518 [cm-1]
 (  0.002080  0.000000 -0.001439  0.000000 -0.004191  0.000000 ) 
 ( -0.030214  0.000000  0.020588  0.000000 -0.001481  0.000000 ) 
 ( -0.038537  0.000000  0.032136  0.000000 -0.011098  0.000000 ) 
 ( -0.043856  0.000000  0.024153  0.000000 -0.015361  0.000000 ) 
 ( -0.038154  0.000000  0.026087  0.000000  0.035086  0.000000 ) 
 (  0.218125  0.000000 -0.117602  0.000000  0.052968  0.000000 ) 
 ( -0.067854  0.000000 -0.126425  0.000000 -0.023647  0.000000 ) 
 (  0.056502  0.000000  0.109148  0.000000 -0.018046  0.000000 ) 
 ( -0.234124  0.000000  0.153373  0.000000 -0.000904  0.000000 ) 
 ( -0.249224  0.000000  0.163717  0.000000  0.005576  0.000000 ) 
 (  0.086271  0.000000  0.135848  0.000000 -0.065710  0.000000 ) 
 ( -0.078067  0.000000 -0.177851  0.000000 -0.076620  0.000000 ) 
 (  0.346134  0.000000 -0.189862  0.000000  0.076735  0.000000 ) 
 (  0.124415  0.000000 -0.071203  0.000000  0.040785  0.000000 ) 
 (  0.001392  0.000000 -0.081395  0.000000 -0.020982  0.000000 ) 
 (  0.056165  0.000000  0.030995  0.000000 -0.017326  0.000000 ) 
 (  0.100707  0.000000 -0.070466  0.000000 -0.009009  0.000000 ) 
 ( -0.245842  0.000000  0.159303  0.000000  0.053323  0.000000 ) 
 (  0.058825  0.000000  0.268426  0.000000 -0.016609  0.000000 ) 
 ( -0.198042  0.000000 -0.225396  0.000000 -0.020390  0.000000 ) 
 (  0.358918  0.000000 -0.187218  0.000000  0.035959  0.000000 ) 
 ( -0.008029  0.000000 -0.003505  0.000000 -0.012092  0.000000 ) 
 (  0.078176  0.000000  0.004156  0.000000  0.001769  0.000000 ) 
 (  0.039898  0.000000 -0.075769  0.000000  0.001541  0.000000 ) 
 (  0.049016  0.000000 -0.034636  0.000000 -0.004908  0.000000 ) 
     freq (   56) =      11.158170 [THz] =     372.196490 [cm-1]
 ( -0.010738  0.000000 -0.017018  0.000000  0.000112  0.000000 ) 
 ( -0.097194  0.000000 -0.155640  0.000000 -0.000361  0.000000 ) 
 (  0.097880  0.000000  0.101842  0.000000 -0.159191  0.000000 ) 
 (  0.044032  0.000000  0.129642  0.000000  0.152568  0.000000 ) 
 (  0.043582  0.000000  0.063578  0.000000  0.007172  0.000000 ) 
 (  0.002479  0.000000  0.005273  0.000000 -0.000630  0.000000 ) 
 (  0.003571  0.000000 -0.005310  0.000000 -0.003386  0.000000 ) 
 ( -0.006675  0.000000  0.000765  0.000000  0.003729  0.000000 ) 
 (  0.004281  0.000000  0.007122  0.000000  0.000098  0.000000 ) 
 (  0.045275  0.000000  0.073116  0.000000 -0.000054  0.000000 ) 
 (  0.018751  0.000000 -0.021489  0.000000  0.012727  0.000000 ) 
 ( -0.030726  0.000000  0.003922  0.000000 -0.011221  0.000000 ) 
 ( -0.030255  0.000000 -0.052806  0.000000 -0.000980  0.000000 ) 
 ( -0.187472  0.000000 -0.341289  0.000000 -0.009632  0.000000 ) 
 ( -0.203655  0.000000  0.219761  0.000000 -0.247226  0.000000 ) 
 (  0.288619  0.000000 -0.040233  0.000000  0.258235  0.000000 ) 
 (  0.030582  0.000000  0.048354  0.000000 -0.001857  0.000000 ) 
 (  0.028228  0.000000  0.045822  0.000000 -0.000789  0.000000 ) 
 (  0.018082  0.000000 -0.019857  0.000000  0.019456  0.000000 ) 
 ( -0.027123  0.000000  0.005724  0.000000 -0.018855  0.000000 ) 
 ( -0.026591  0.000000 -0.047225  0.000000 -0.000325  0.000000 ) 
 (  0.048434  0.000000  0.074730  0.000000  0.002204  0.000000 ) 
 (  0.054537  0.000000  0.110548  0.000000  0.051309  0.000000 ) 
 (  0.076267  0.000000  0.098544  0.000000 -0.053741  0.000000 ) 
 ( -0.315853  0.000000 -0.499748  0.000000  0.000193  0.000000 ) 
     freq (   57) =      11.162089 [THz] =     372.327215 [cm-1]
 (  0.017659  0.000000 -0.011102  0.000000 -0.001074  0.000000 ) 
 (  0.143553  0.000000 -0.090772  0.000000  0.003295  0.000000 ) 
 ( -0.100167  0.000000  0.014909  0.000000  0.083549  0.000000 ) 
 ( -0.060199  0.000000  0.089883  0.000000  0.094785  0.000000 ) 
 ( -0.137736  0.000000  0.083279  0.000000 -0.188974  0.000000 ) 
 (  0.010906  0.000000 -0.006046  0.000000  0.017311  0.000000 ) 
 (  0.009903  0.000000 -0.003455  0.000000 -0.007430  0.000000 ) 
 (  0.007502  0.000000 -0.007046  0.000000 -0.007113  0.000000 ) 
 (  0.002700  0.000000 -0.001413  0.000000 -0.000670  0.000000 ) 
 ( -0.061223  0.000000  0.039303  0.000000 -0.001084  0.000000 ) 
 (  0.002747  0.000000 -0.040223  0.000000 -0.021133  0.000000 ) 
 (  0.033728  0.000000  0.018571  0.000000 -0.021955  0.000000 ) 
 ( -0.023154  0.000000  0.010830  0.000000  0.026118  0.000000 ) 
 ( -0.204159  0.000000  0.102043  0.000000  0.256850  0.000000 ) 
 (  0.313083  0.000000  0.133972  0.000000 -0.153135  0.000000 ) 
 (  0.061654  0.000000 -0.343454  0.000000 -0.133346  0.000000 ) 
 ( -0.042424  0.000000  0.025569  0.000000  0.040835  0.000000 ) 
 ( -0.033062  0.000000  0.021548  0.000000  0.014574  0.000000 ) 
 ( -0.000413  0.000000 -0.008713  0.000000 -0.004356  0.000000 ) 
 (  0.005096  0.000000  0.005584  0.000000 -0.005872  0.000000 ) 
 ( -0.021794  0.000000  0.010444  0.000000  0.012696  0.000000 ) 
 ( -0.101631  0.000000  0.062426  0.000000 -0.056281  0.000000 ) 
 ( -0.098913  0.000000  0.068861  0.000000  0.036734  0.000000 ) 
 ( -0.103225  0.000000  0.058564  0.000000  0.032913  0.000000 ) 
 (  0.541054  0.000000 -0.338646  0.000000 -0.001851  0.000000 ) 
     freq (   58) =      11.327865 [THz] =     377.856891 [cm-1]
 ( -0.004844  0.000000  0.002815  0.000000 -0.000615  0.000000 ) 
 ( -0.010954  0.000000  0.006391  0.000000  0.009690  0.000000 ) 
 (  0.007991  0.000000  0.002083  0.000000 -0.007646  0.000000 ) 
 (  0.002157  0.000000 -0.008146  0.000000 -0.007868  0.000000 ) 
 (  0.012262  0.000000 -0.007147  0.000000 -0.000897  0.000000 ) 
 (  0.117622  0.000000 -0.068911  0.000000  0.197495  0.000000 ) 
 (  0.172813  0.000000 -0.055321  0.000000 -0.105298  0.000000 ) 
 (  0.133290  0.000000 -0.122089  0.000000 -0.105574  0.000000 ) 
 (  0.130014  0.000000 -0.075172  0.000000  0.018865  0.000000 ) 
 ( -0.258507  0.000000  0.149284  0.000000 -0.006150  0.000000 ) 
 ( -0.144389  0.000000 -0.037951  0.000000 -0.111203  0.000000 ) 
 ( -0.036933  0.000000  0.144357  0.000000 -0.111575  0.000000 ) 
 ( -0.322554  0.000000  0.186829  0.000000  0.202860  0.000000 ) 
 (  0.031778  0.000000 -0.018019  0.000000 -0.023356  0.000000 ) 
 ( -0.013113  0.000000  0.010622  0.000000  0.020481  0.000000 ) 
 ( -0.016105  0.000000  0.006301  0.000000  0.020328  0.000000 ) 
 ( -0.014217  0.000000  0.008113  0.000000  0.018221  0.000000 ) 
 (  0.026774  0.000000 -0.014608  0.000000  0.045736  0.000000 ) 
 ( -0.305842  0.000000  0.364543  0.000000 -0.037711  0.000000 ) 
 ( -0.465594  0.000000  0.083082  0.000000 -0.036489  0.000000 ) 
 ( -0.142219  0.000000  0.082748  0.000000  0.046314  0.000000 ) 
 (  0.025819  0.000000 -0.014931  0.000000 -0.024700  0.000000 ) 
 ( -0.000644  0.000000 -0.010311  0.000000  0.002982  0.000000 ) 
 (  0.008586  0.000000  0.005647  0.000000  0.003060  0.000000 ) 
 ( -0.034858  0.000000  0.020492  0.000000 -0.001587  0.000000 ) 
     freq (   59) =      11.357368 [THz] =     378.841010 [cm-1]
 ( -0.000889  0.000000 -0.001578  0.000000  0.000014  0.000000 ) 
 ( -0.002275  0.000000 -0.003661  0.000000 -0.000065  0.000000 ) 
 ( -0.000950  0.000000 -0.005866  0.000000  0.002581  0.000000 ) 
 ( -0.004603  0.000000 -0.003489  0.000000 -0.002470  0.000000 ) 
 ( -0.005200  0.000000 -0.008784  0.000000 -0.000130  0.000000 ) 
 (  0.096634  0.000000  0.167161  0.000000  0.000610  0.000000 ) 
 (  0.092665  0.000000  0.097195  0.000000  0.187051  0.000000 ) 
 (  0.037937  0.000000  0.128609  0.000000 -0.187641  0.000000 ) 
 (  0.077512  0.000000  0.133926  0.000000 -0.000006  0.000000 ) 
 ( -0.150840  0.000000 -0.259771  0.000000 -0.000010  0.000000 ) 
 ( -0.255932  0.000000 -0.158184  0.000000 -0.185191  0.000000 ) 
 ( -0.007979  0.000000 -0.300701  0.000000  0.183959  0.000000 ) 
 ( -0.004826  0.000000 -0.006881  0.000000 -0.000042  0.000000 ) 
 (  0.004434  0.000000  0.007348  0.000000 -0.000403  0.000000 ) 
 (  0.005453  0.000000  0.015346  0.000000 -0.001870  0.000000 ) 
 (  0.010932  0.000000  0.012640  0.000000  0.002188  0.000000 ) 
 (  0.003509  0.000000  0.005512  0.000000  0.000273  0.000000 ) 
 (  0.036358  0.000000  0.061864  0.000000  0.000087  0.000000 ) 
 (  0.012742  0.000000 -0.307743  0.000000 -0.070756  0.000000 ) 
 ( -0.273689  0.000000 -0.143437  0.000000  0.070848  0.000000 ) 
 ( -0.267471  0.000000 -0.462797  0.000000  0.000885  0.000000 ) 
 ( -0.000517  0.000000 -0.000998  0.000000  0.000092  0.000000 ) 
 (  0.001313  0.000000  0.011670  0.000000 -0.013242  0.000000 ) 
 (  0.009234  0.000000  0.007201  0.000000  0.013295  0.000000 ) 
 (  0.010103  0.000000  0.016195  0.000000 -0.000108  0.000000 ) 
     freq (   60) =      11.548781 [THz] =     385.225882 [cm-1]
 (  0.000409  0.000000 -0.000229  0.000000 -0.012881  0.000000 ) 
 ( -0.004202  0.000000  0.002415  0.000000  0.003036  0.000000 ) 
 ( -0.002074  0.000000 -0.005647  0.000000 -0.001352  0.000000 ) 
 (  0.003889  0.000000  0.004619  0.000000 -0.001427  0.000000 ) 
 (  0.001298  0.000000 -0.000740  0.000000 -0.009246  0.000000 ) 
 (  0.011971  0.000000 -0.007715  0.000000 -0.072952  0.000000 ) 
 ( -0.019460  0.000000  0.061711  0.000000 -0.098585  0.000000 ) 
 ( -0.064825  0.000000 -0.015822  0.000000 -0.101364  0.000000 ) 
 ( -0.020823  0.000000  0.010868  0.000000  0.340594  0.000000 ) 
 (  0.014476  0.000000 -0.007907  0.000000  0.093848  0.000000 ) 
 (  0.299415  0.000000  0.112080  0.000000 -0.144396  0.000000 ) 
 (  0.055628  0.000000 -0.314201  0.000000 -0.141546  0.000000 ) 
 ( -0.242226  0.000000  0.143345  0.000000 -0.116220  0.000000 ) 
 ( -0.006568  0.000000  0.003874  0.000000 -0.020997  0.000000 ) 
 (  0.003749  0.000000 -0.007182  0.000000  0.008072  0.000000 ) 
 (  0.007950  0.000000  0.000388  0.000000  0.008234  0.000000 ) 
 ( -0.005408  0.000000  0.003030  0.000000  0.023168  0.000000 ) 
 (  0.056051  0.000000 -0.027984  0.000000  0.449087  0.000000 ) 
 ( -0.226459  0.000000 -0.158802  0.000000 -0.091009  0.000000 ) 
 (  0.024161  0.000000  0.278758  0.000000 -0.089759  0.000000 ) 
 (  0.294754  0.000000 -0.170285  0.000000 -0.090044  0.000000 ) 
 (  0.004983  0.000000 -0.003018  0.000000  0.006074  0.000000 ) 
 ( -0.002717  0.000000  0.002787  0.000000  0.002474  0.000000 ) 
 ( -0.003507  0.000000  0.000925  0.000000  0.002416  0.000000 ) 
 (  0.005113  0.000000 -0.002882  0.000000 -0.000419  0.000000 ) 
     freq (   61) =      11.587556 [THz] =     386.519274 [cm-1]
 ( -0.000048  0.000000  0.000019  0.000000 -0.000101  0.000000 ) 
 (  0.008724  0.000000  0.016923  0.000000 -0.000060  0.000000 ) 
 (  0.004012  0.000000 -0.001300  0.000000 -0.009935  0.000000 ) 
 ( -0.002613  0.000000  0.003457  0.000000  0.010648  0.000000 ) 
 ( -0.003561  0.000000 -0.005305  0.000000 -0.000721  0.000000 ) 
 (  0.048058  0.000000  0.081666  0.000000 -0.000876  0.000000 ) 
 (  0.049899  0.000000  0.176598  0.000000 -0.201408  0.000000 ) 
 (  0.128092  0.000000  0.130909  0.000000  0.200336  0.000000 ) 
 (  0.067016  0.000000  0.114729  0.000000  0.002541  0.000000 ) 
 ( -0.030564  0.000000 -0.051962  0.000000  0.000794  0.000000 ) 
 (  0.055780  0.000000 -0.225483  0.000000  0.202946  0.000000 ) 
 ( -0.223941  0.000000 -0.068356  0.000000 -0.204851  0.000000 ) 
 ( -0.227741  0.000000 -0.387769  0.000000 -0.001945  0.000000 ) 
 ( -0.003453  0.000000 -0.006907  0.000000 -0.002654  0.000000 ) 
 ( -0.003239  0.000000 -0.011590  0.000000  0.047307  0.000000 ) 
 ( -0.006654  0.000000 -0.009448  0.000000 -0.044468  0.000000 ) 
 (  0.003484  0.000000  0.006549  0.000000  0.000269  0.000000 ) 
 ( -0.281157  0.000000 -0.484733  0.000000  0.003185  0.000000 ) 
 ( -0.195122  0.000000 -0.096433  0.000000  0.079533  0.000000 ) 
 (  0.013495  0.000000 -0.212243  0.000000 -0.080598  0.000000 ) 
 (  0.012882  0.000000  0.019509  0.000000 -0.000272  0.000000 ) 
 (  0.011151  0.000000  0.018398  0.000000  0.000295  0.000000 ) 
 (  0.014386  0.000000 -0.020624  0.000000 -0.009299  0.000000 ) 
 ( -0.024740  0.000000  0.002423  0.000000  0.008969  0.000000 ) 
 ( -0.010173  0.000000 -0.019891  0.000000 -0.000235  0.000000 ) 
     freq (   62) =      11.610322 [THz] =     387.278644 [cm-1]
 (  0.006052  0.000000 -0.003481  0.000000 -0.002651  0.000000 ) 
 (  0.080236  0.000000 -0.046387  0.000000  0.023230  0.000000 ) 
 (  0.013200  0.000000  0.027985  0.000000 -0.045596  0.000000 ) 
 ( -0.017752  0.000000 -0.025536  0.000000 -0.045566  0.000000 ) 
 (  0.042891  0.000000 -0.024799  0.000000  0.045046  0.000000 ) 
 (  0.153630  0.000000 -0.088672  0.000000 -0.233040  0.000000 ) 
 (  0.067701  0.000000 -0.083681  0.000000  0.101412  0.000000 ) 
 (  0.106244  0.000000 -0.016871  0.000000  0.100448  0.000000 ) 
 (  0.096853  0.000000 -0.055573  0.000000  0.044906  0.000000 ) 
 ( -0.046982  0.000000  0.026456  0.000000  0.016873  0.000000 ) 
 ( -0.160707  0.000000  0.300442  0.000000  0.088977  0.000000 ) 
 ( -0.339162  0.000000 -0.012033  0.000000  0.089015  0.000000 ) 
 ( -0.086647  0.000000  0.050858  0.000000 -0.244629  0.000000 ) 
 ( -0.022945  0.000000  0.013315  0.000000  0.253934  0.000000 ) 
 ( -0.085085  0.000000  0.086427  0.000000 -0.137898  0.000000 ) 
 ( -0.117116  0.000000  0.030600  0.000000 -0.137951  0.000000 ) 
 (  0.014830  0.000000 -0.008449  0.000000  0.041404  0.000000 ) 
 ( -0.448119  0.000000  0.259200  0.000000  0.052761  0.000000 ) 
 ( -0.091171  0.000000 -0.122997  0.000000  0.033718  0.000000 ) 
 (  0.060361  0.000000  0.140406  0.000000  0.035146  0.000000 ) 
 ( -0.159173  0.000000  0.091519  0.000000 -0.101185  0.000000 ) 
 ( -0.044227  0.000000  0.025613  0.000000 -0.025916  0.000000 ) 
 ( -0.010708  0.000000  0.042765  0.000000  0.023035  0.000000 ) 
 ( -0.042415  0.000000 -0.012075  0.000000  0.023028  0.000000 ) 
 ( -0.079552  0.000000  0.046026  0.000000  0.032314  0.000000 ) 
     freq (   63) =      11.624353 [THz] =     387.746682 [cm-1]
 (  0.014041  0.000000 -0.008018  0.000000 -0.000483  0.000000 ) 
 (  0.175182  0.000000 -0.100134  0.000000  0.030839  0.000000 ) 
 (  0.019839  0.000000  0.073513  0.000000 -0.096503  0.000000 ) 
 ( -0.054315  0.000000 -0.053291  0.000000 -0.094924  0.000000 ) 
 (  0.089669  0.000000 -0.052121  0.000000  0.134497  0.000000 ) 
 ( -0.057809  0.000000  0.033933  0.000000  0.103974  0.000000 ) 
 ( -0.027378  0.000000  0.037091  0.000000 -0.049452  0.000000 ) 
 ( -0.044589  0.000000  0.006220  0.000000 -0.047924  0.000000 ) 
 ( -0.041189  0.000000  0.024221  0.000000 -0.010685  0.000000 ) 
 ( -0.028525  0.000000  0.015933  0.000000 -0.006854  0.000000 ) 
 (  0.081170  0.000000 -0.153036  0.000000 -0.049494  0.000000 ) 
 (  0.170787  0.000000  0.005893  0.000000 -0.050685  0.000000 ) 
 (  0.023317  0.000000 -0.015387  0.000000  0.110376  0.000000 ) 
 ( -0.062849  0.000000  0.034935  0.000000  0.582857  0.000000 ) 
 ( -0.205635  0.000000  0.139828  0.000000 -0.313730  0.000000 ) 
 ( -0.223571  0.000000  0.106709  0.000000 -0.318868  0.000000 ) 
 (  0.074878  0.000000 -0.042388  0.000000  0.048945  0.000000 ) 
 (  0.156755  0.000000 -0.093283  0.000000  0.000051  0.000000 ) 
 (  0.041816  0.000000  0.022934  0.000000 -0.023711  0.000000 ) 
 (  0.000807  0.000000 -0.049253  0.000000 -0.024566  0.000000 ) 
 (  0.062914  0.000000 -0.036211  0.000000  0.054484  0.000000 ) 
 ( -0.084772  0.000000  0.049334  0.000000 -0.058379  0.000000 ) 
 ( -0.022960  0.000000  0.071765  0.000000  0.048127  0.000000 ) 
 ( -0.074882  0.000000 -0.016368  0.000000  0.048639  0.000000 ) 
 ( -0.168599  0.000000  0.096105  0.000000  0.045863  0.000000 ) 
     freq (   64) =      11.662397 [THz] =     389.015678 [cm-1]
 (  0.006403  0.000000  0.011104  0.000000  0.000028  0.000000 ) 
 (  0.107692  0.000000  0.187436  0.000000 -0.002126  0.000000 ) 
 (  0.099961  0.000000  0.015734  0.000000 -0.154851  0.000000 ) 
 ( -0.036393  0.000000  0.094685  0.000000  0.157982  0.000000 ) 
 ( -0.032664  0.000000 -0.055470  0.000000  0.000919  0.000000 ) 
 ( -0.002157  0.000000 -0.004259  0.000000 -0.000387  0.000000 ) 
 ( -0.003407  0.000000 -0.007394  0.000000  0.022239  0.000000 ) 
 ( -0.003904  0.000000 -0.006687  0.000000 -0.021795  0.000000 ) 
 ( -0.004548  0.000000 -0.008379  0.000000 -0.000011  0.000000 ) 
 ( -0.021082  0.000000 -0.036159  0.000000  0.000166  0.000000 ) 
 ( -0.015125  0.000000  0.023586  0.000000 -0.023580  0.000000 ) 
 (  0.026469  0.000000 -0.001180  0.000000  0.023544  0.000000 ) 
 (  0.028984  0.000000  0.050572  0.000000 -0.000533  0.000000 ) 
 ( -0.132915  0.000000 -0.222770  0.000000 -0.000167  0.000000 ) 
 ( -0.141670  0.000000 -0.125359  0.000000  0.561824  0.000000 ) 
 ( -0.029285  0.000000 -0.182688  0.000000 -0.558777  0.000000 ) 
 (  0.051461  0.000000  0.089678  0.000000 -0.004616  0.000000 ) 
 (  0.002300  0.000000  0.005966  0.000000 -0.000398  0.000000 ) 
 (  0.000431  0.000000  0.011092  0.000000 -0.027087  0.000000 ) 
 (  0.009142  0.000000  0.006716  0.000000  0.027907  0.000000 ) 
 (  0.010358  0.000000  0.018558  0.000000 -0.000083  0.000000 ) 
 (  0.008247  0.000000  0.016038  0.000000 -0.000389  0.000000 ) 
 (  0.008512  0.000000 -0.109066  0.000000 -0.076094  0.000000 ) 
 ( -0.096671  0.000000 -0.046413  0.000000  0.074770  0.000000 ) 
 ( -0.118939  0.000000 -0.207481  0.000000 -0.002620  0.000000 ) 
     freq (   65) =      11.698222 [THz] =     390.210686 [cm-1]
 (  0.002768  0.000000 -0.001726  0.000000  0.002634  0.000000 ) 
 (  0.034349  0.000000 -0.021984  0.000000 -0.209900  0.000000 ) 
 (  0.004625  0.000000  0.019016  0.000000  0.125919  0.000000 ) 
 ( -0.013522  0.000000 -0.015385  0.000000  0.122946  0.000000 ) 
 (  0.007332  0.000000 -0.003642  0.000000  0.159577  0.000000 ) 
 ( -0.002008  0.000000  0.001223  0.000000 -0.001720  0.000000 ) 
 (  0.009553  0.000000 -0.016120  0.000000 -0.000576  0.000000 ) 
 (  0.018790  0.000000 -0.000071  0.000000 -0.000133  0.000000 ) 
 (  0.010452  0.000000 -0.005806  0.000000  0.006067  0.000000 ) 
 ( -0.021295  0.000000  0.012576  0.000000  0.021014  0.000000 ) 
 ( -0.000432  0.000000  0.005224  0.000000 -0.019983  0.000000 ) 
 ( -0.005049  0.000000 -0.002488  0.000000 -0.020503  0.000000 ) 
 ( -0.026577  0.000000  0.014808  0.000000 -0.021185  0.000000 ) 
 ( -0.386306  0.000000  0.226227  0.000000  0.222943  0.000000 ) 
 ( -0.017210  0.000000 -0.403540  0.000000  0.026355  0.000000 ) 
 (  0.340839  0.000000  0.220550  0.000000  0.036196  0.000000 ) 
 ( -0.000504  0.000000 -0.001036  0.000000 -0.412420  0.000000 ) 
 ( -0.019287  0.000000  0.010840  0.000000 -0.025050  0.000000 ) 
 ( -0.030543  0.000000 -0.008231  0.000000  0.024983  0.000000 ) 
 ( -0.008095  0.000000  0.030172  0.000000  0.024554  0.000000 ) 
 ( -0.000455  0.000000  0.000201  0.000000  0.018403  0.000000 ) 
 ( -0.105439  0.000000  0.060742  0.000000 -0.084075  0.000000 ) 
 ( -0.001563  0.000000 -0.090743  0.000000 -0.051910  0.000000 ) 
 (  0.079473  0.000000  0.047587  0.000000 -0.053270  0.000000 ) 
 ( -0.021794  0.000000  0.015075  0.000000 -0.304964  0.000000 ) 
     freq (   66) =      12.059763 [THz] =     402.270408 [cm-1]
 ( -0.001715  0.000000  0.001012  0.000000 -0.003569  0.000000 ) 
 ( -0.000565  0.000000  0.000467  0.000000 -0.033617  0.000000 ) 
 ( -0.109211  0.000000 -0.067580  0.000000 -0.011535  0.000000 ) 
 (  0.003954  0.000000  0.128783  0.000000 -0.011428  0.000000 ) 
 (  0.111518  0.000000 -0.064435  0.000000 -0.003196  0.000000 ) 
 ( -0.033336  0.000000  0.019261  0.000000  0.000508  0.000000 ) 
 (  0.002561  0.000000 -0.034016  0.000000  0.002036  0.000000 ) 
 (  0.030499  0.000000  0.014599  0.000000  0.002095  0.000000 ) 
 ( -0.005666  0.000000  0.003125  0.000000 -0.004710  0.000000 ) 
 (  0.004061  0.000000 -0.002251  0.000000 -0.001806  0.000000 ) 
 (  0.016539  0.000000  0.010255  0.000000 -0.127749  0.000000 ) 
 ( -0.000291  0.000000 -0.019492  0.000000 -0.127251  0.000000 ) 
 ( -0.012012  0.000000  0.007436  0.000000 -0.112142  0.000000 ) 
 ( -0.014220  0.000000  0.008027  0.000000  0.072018  0.000000 ) 
 ( -0.006717  0.000000 -0.014650  0.000000  0.072913  0.000000 ) 
 (  0.009074  0.000000  0.013196  0.000000  0.072439  0.000000 ) 
 (  0.005530  0.000000 -0.003312  0.000000  0.659223  0.000000 ) 
 ( -0.000178  0.000000  0.000044  0.000000 -0.021624  0.000000 ) 
 (  0.023533  0.000000  0.007155  0.000000  0.132714  0.000000 ) 
 (  0.006024  0.000000 -0.023961  0.000000  0.132097  0.000000 ) 
 ( -0.018302  0.000000  0.011121  0.000000  0.112462  0.000000 ) 
 ( -0.043063  0.000000  0.024792  0.000000 -0.018124  0.000000 ) 
 (  0.005628  0.000000 -0.062197  0.000000 -0.012152  0.000000 ) 
 (  0.056658  0.000000  0.026160  0.000000 -0.012040  0.000000 ) 
 ( -0.021394  0.000000  0.012032  0.000000 -0.621669  0.000000 ) 
     freq (   67) =      12.166147 [THz] =     405.818967 [cm-1]
 (  0.000314  0.000000 -0.000223  0.000000 -0.001247  0.000000 ) 
 (  0.002983  0.000000 -0.001720  0.000000 -0.011555  0.000000 ) 
 ( -0.035480  0.000000 -0.019880  0.000000  0.007631  0.000000 ) 
 ( -0.000583  0.000000  0.040939  0.000000  0.007696  0.000000 ) 
 (  0.035475  0.000000 -0.020497  0.000000  0.010778  0.000000 ) 
 (  0.096371  0.000000 -0.055836  0.000000 -0.010477  0.000000 ) 
 ( -0.012247  0.000000  0.100311  0.000000 -0.007740  0.000000 ) 
 ( -0.092530  0.000000 -0.039534  0.000000 -0.007942  0.000000 ) 
 (  0.007714  0.000000 -0.003906  0.000000 -0.007412  0.000000 ) 
 (  0.000098  0.000000 -0.000005  0.000000  0.006211  0.000000 ) 
 ( -0.032245  0.000000 -0.013692  0.000000  0.395598  0.000000 ) 
 ( -0.004774  0.000000  0.034580  0.000000  0.394016  0.000000 ) 
 (  0.037130  0.000000 -0.021928  0.000000  0.343833  0.000000 ) 
 ( -0.030713  0.000000  0.017625  0.000000  0.027139  0.000000 ) 
 (  0.000195  0.000000 -0.029109  0.000000  0.015226  0.000000 ) 
 (  0.025355  0.000000  0.014350  0.000000  0.014974  0.000000 ) 
 (  0.000615  0.000000 -0.000533  0.000000  0.190399  0.000000 ) 
 ( -0.000643  0.000000  0.000688  0.000000  0.076617  0.000000 ) 
 ( -0.001603  0.000000  0.004915  0.000000 -0.398076  0.000000 ) 
 ( -0.005680  0.000000 -0.001095  0.000000 -0.395972  0.000000 ) 
 (  0.007971  0.000000 -0.005369  0.000000 -0.338642  0.000000 ) 
 ( -0.028594  0.000000  0.016465  0.000000 -0.021718  0.000000 ) 
 (  0.003807  0.000000 -0.032043  0.000000 -0.014568  0.000000 ) 
 (  0.029849  0.000000  0.012714  0.000000 -0.014352  0.000000 ) 
 ( -0.007589  0.000000  0.004125  0.000000 -0.216084  0.000000 ) 
     freq (   68) =      12.232946 [THz] =     408.047153 [cm-1]
 ( -0.001225  0.000000 -0.002186  0.000000 -0.000114  0.000000 ) 
 ( -0.000718  0.000000 -0.000313  0.000000  0.000105  0.000000 ) 
 (  0.001944  0.000000 -0.001427  0.000000  0.001497  0.000000 ) 
 ( -0.000912  0.000000  0.000541  0.000000 -0.001734  0.000000 ) 
 ( -0.000651  0.000000 -0.001650  0.000000 -0.000112  0.000000 ) 
 ( -0.101643  0.000000 -0.158357  0.000000 -0.007093  0.000000 ) 
 ( -0.071726  0.000000  0.058923  0.000000  0.048990  0.000000 ) 
 (  0.099193  0.000000 -0.075496  0.000000 -0.041001  0.000000 ) 
 (  0.067147  0.000000  0.166761  0.000000  0.000046  0.000000 ) 
 (  0.020729  0.000000  0.043538  0.000000  0.001358  0.000000 ) 
 (  0.019691  0.000000 -0.018826  0.000000  0.361638  0.000000 ) 
 ( -0.016926  0.000000  0.008525  0.000000 -0.417865  0.000000 ) 
 ( -0.019925  0.000000 -0.037595  0.000000  0.065535  0.000000 ) 
 (  0.011588  0.000000  0.018365  0.000000 -0.001201  0.000000 ) 
 (  0.006860  0.000000 -0.005247  0.000000  0.005534  0.000000 ) 
 ( -0.009369  0.000000  0.007921  0.000000 -0.002767  0.000000 ) 
 ( -0.010041  0.000000 -0.019752  0.000000 -0.000142  0.000000 ) 
 (  0.045755  0.000000  0.109187  0.000000 -0.001349  0.000000 ) 
 (  0.077879  0.000000 -0.035526  0.000000 -0.481204  0.000000 ) 
 ( -0.038901  0.000000  0.056499  0.000000  0.555661  0.000000 ) 
 ( -0.065142  0.000000 -0.097102  0.000000 -0.086075  0.000000 ) 
 (  0.004292  0.000000  0.008188  0.000000 -0.000226  0.000000 ) 
 ( -0.000280  0.000000  0.010029  0.000000  0.000618  0.000000 ) 
 (  0.007587  0.000000  0.006017  0.000000 -0.001258  0.000000 ) 
 ( -0.004443  0.000000 -0.007743  0.000000  0.000338  0.000000 ) 
     freq (   69) =      12.233362 [THz] =     408.061030 [cm-1]
 (  0.000332  0.000000  0.000211  0.000000 -0.000946  0.000000 ) 
 ( -0.002859  0.000000  0.001727  0.000000  0.000599  0.000000 ) 
 (  0.003479  0.000000 -0.003165  0.000000 -0.001041  0.000000 ) 
 (  0.004937  0.000000 -0.001646  0.000000 -0.000608  0.000000 ) 
 (  0.001949  0.000000 -0.000842  0.000000 -0.000716  0.000000 ) 
 ( -0.038123  0.000000  0.051978  0.000000 -0.051919  0.000000 ) 
 (  0.170556  0.000000  0.032855  0.000000  0.022861  0.000000 ) 
 (  0.031365  0.000000 -0.148679  0.000000  0.035337  0.000000 ) 
 ( -0.169970  0.000000  0.069776  0.000000  0.000818  0.000000 ) 
 ( -0.029092  0.000000  0.008945  0.000000  0.010599  0.000000 ) 
 (  0.009792  0.000000 -0.026860  0.000000 -0.250576  0.000000 ) 
 (  0.033896  0.000000  0.002688  0.000000 -0.143043  0.000000 ) 
 (  0.011929  0.000000 -0.000503  0.000000  0.479928  0.000000 ) 
 (  0.003458  0.000000 -0.005427  0.000000 -0.008775  0.000000 ) 
 ( -0.018328  0.000000 -0.003751  0.000000  0.009177  0.000000 ) 
 ( -0.003532  0.000000  0.016252  0.000000  0.010418  0.000000 ) 
 (  0.008672  0.000000 -0.001532  0.000000 -0.001153  0.000000 ) 
 ( -0.105938  0.000000  0.041985  0.000000 -0.007543  0.000000 ) 
 (  0.022653  0.000000 -0.104456  0.000000  0.334104  0.000000 ) 
 (  0.116337  0.000000  0.017911  0.000000  0.190994  0.000000 ) 
 ( -0.041819  0.000000  0.042336  0.000000 -0.629652  0.000000 ) 
 ( -0.003103  0.000000  0.000350  0.000000 -0.002054  0.000000 ) 
 ( -0.006143  0.000000 -0.000013  0.000000 -0.002496  0.000000 ) 
 ( -0.005328  0.000000  0.003899  0.000000 -0.002263  0.000000 ) 
 (  0.000390  0.000000  0.001150  0.000000  0.001948  0.000000 ) 
     freq (   70) =      13.233028 [THz] =     441.406296 [cm-1]
 (  0.005578  0.000000 -0.003305  0.000000  0.021324  0.000000 ) 
 (  0.004517  0.000000 -0.002587  0.000000 -0.228759  0.000000 ) 
 (  0.056539  0.000000  0.027377  0.000000 -0.158196  0.000000 ) 
 (  0.004537  0.000000 -0.062764  0.000000 -0.158261  0.000000 ) 
 ( -0.054483  0.000000  0.031358  0.000000 -0.155515  0.000000 ) 
 ( -0.001299  0.000000  0.000765  0.000000 -0.010762  0.000000 ) 
 ( -0.003203  0.000000 -0.003734  0.000000 -0.013906  0.000000 ) 
 (  0.001583  0.000000  0.004620  0.000000 -0.013890  0.000000 ) 
 ( -0.001463  0.000000  0.000884  0.000000 -0.012451  0.000000 ) 
 ( -0.004562  0.000000  0.002738  0.000000  0.067285  0.000000 ) 
 (  0.004894  0.000000  0.001928  0.000000  0.027877  0.000000 ) 
 (  0.000822  0.000000 -0.005253  0.000000  0.027875  0.000000 ) 
 (  0.000528  0.000000 -0.000263  0.000000  0.025732  0.000000 ) 
 ( -0.089402  0.000000  0.051679  0.000000  0.462874  0.000000 ) 
 ( -0.003015  0.000000 -0.090784  0.000000  0.469427  0.000000 ) 
 (  0.076961  0.000000  0.048197  0.000000  0.469262  0.000000 ) 
 ( -0.005509  0.000000  0.003286  0.000000  0.231286  0.000000 ) 
 (  0.000992  0.000000 -0.000563  0.000000 -0.004452  0.000000 ) 
 (  0.001122  0.000000 -0.000613  0.000000  0.002866  0.000000 ) 
 (  0.001194  0.000000 -0.000725  0.000000  0.002860  0.000000 ) 
 (  0.006614  0.000000 -0.003790  0.000000  0.010670  0.000000 ) 
 (  0.003348  0.000000 -0.002007  0.000000  0.020902  0.000000 ) 
 (  0.002345  0.000000  0.061749  0.000000 -0.011254  0.000000 ) 
 ( -0.051624  0.000000 -0.032641  0.000000 -0.010715  0.000000 ) 
 (  0.002849  0.000000 -0.001517  0.000000  0.330922  0.000000 ) 
     freq (   71) =      13.502331 [THz] =     450.389294 [cm-1]
 ( -0.044297  0.000000 -0.095580  0.000000 -0.001691  0.000000 ) 
 ( -0.015727  0.000000 -0.034291  0.000000  0.001007  0.000000 ) 
 (  0.040977  0.000000 -0.043623  0.000000  0.024484  0.000000 ) 
 ( -0.042961  0.000000  0.017167  0.000000 -0.025971  0.000000 ) 
 ( -0.046913  0.000000 -0.078495  0.000000  0.003068  0.000000 ) 
 (  0.000427  0.000000  0.003168  0.000000  0.005615  0.000000 ) 
 (  0.001087  0.000000 -0.008465  0.000000 -0.004026  0.000000 ) 
 ( -0.003861  0.000000 -0.000619  0.000000  0.012135  0.000000 ) 
 ( -0.000090  0.000000 -0.000022  0.000000  0.005052  0.000000 ) 
 (  0.023216  0.000000  0.052948  0.000000  0.013214  0.000000 ) 
 (  0.005249  0.000000 -0.007211  0.000000 -0.008594  0.000000 ) 
 ( -0.006297  0.000000  0.000041  0.000000 -0.004458  0.000000 ) 
 ( -0.007456  0.000000 -0.011521  0.000000 -0.006182  0.000000 ) 
 (  0.001780  0.000000  0.015455  0.000000 -0.012846  0.000000 ) 
 (  0.001442  0.000000  0.060880  0.000000  0.108088  0.000000 ) 
 (  0.046024  0.000000  0.029762  0.000000 -0.101803  0.000000 ) 
 (  0.021009  0.000000  0.044755  0.000000 -0.000685  0.000000 ) 
 ( -0.000906  0.000000 -0.001582  0.000000 -0.015110  0.000000 ) 
 ( -0.003668  0.000000  0.002335  0.000000 -0.004519  0.000000 ) 
 (  0.002663  0.000000 -0.004773  0.000000 -0.014423  0.000000 ) 
 (  0.002551  0.000000  0.005819  0.000000 -0.008328  0.000000 ) 
 ( -0.098782  0.000000 -0.052037  0.000000  0.039513  0.000000 ) 
 ( -0.047999  0.000000  0.587228  0.000000 -0.394310  0.000000 ) 
 (  0.492736  0.000000  0.210962  0.000000  0.357556  0.000000 ) 
 (  0.026135  0.000000  0.055935  0.000000 -0.001077  0.000000 ) 
     freq (   72) =      13.506656 [THz] =     450.533536 [cm-1]
 (  0.089042  0.000000 -0.039750  0.000000 -0.020766  0.000000 ) 
 (  0.033084  0.000000 -0.014965  0.000000  0.009083  0.000000 ) 
 (  0.020771  0.000000 -0.073926  0.000000 -0.011236  0.000000 ) 
 (  0.084289  0.000000  0.016041  0.000000 -0.006410  0.000000 ) 
 ( -0.008033  0.000000  0.014802  0.000000  0.029838  0.000000 ) 
 ( -0.014833  0.000000  0.008207  0.000000  0.070423  0.000000 ) 
 ( -0.001982  0.000000 -0.028761  0.000000  0.054428  0.000000 ) 
 (  0.024971  0.000000  0.016454  0.000000  0.052865  0.000000 ) 
 ( -0.000500  0.000000  0.000274  0.000000  0.065368  0.000000 ) 
 ( -0.060490  0.000000  0.028560  0.000000  0.164972  0.000000 ) 
 (  0.011115  0.000000 -0.007871  0.000000 -0.082884  0.000000 ) 
 (  0.013885  0.000000 -0.005736  0.000000 -0.083275  0.000000 ) 
 ( -0.006606  0.000000  0.005307  0.000000 -0.080212  0.000000 ) 
 ( -0.057021  0.000000  0.031445  0.000000 -0.129235  0.000000 ) 
 ( -0.005774  0.000000  0.026577  0.000000  0.026119  0.000000 ) 
 ( -0.035523  0.000000 -0.014093  0.000000  0.046454  0.000000 ) 
 ( -0.040782  0.000000  0.017950  0.000000 -0.004116  0.000000 ) 
 (  0.000966  0.000000 -0.000255  0.000000 -0.193682  0.000000 ) 
 (  0.011738  0.000000  0.014273  0.000000 -0.123647  0.000000 ) 
 ( -0.007003  0.000000 -0.016620  0.000000 -0.122688  0.000000 ) 
 ( -0.008183  0.000000  0.003981  0.000000 -0.109583  0.000000 ) 
 ( -0.526112  0.000000  0.314308  0.000000  0.407064  0.000000 ) 
 (  0.085811  0.000000  0.228515  0.000000 -0.151754  0.000000 ) 
 ( -0.253722  0.000000 -0.233095  0.000000 -0.224156  0.000000 ) 
 ( -0.051028  0.000000  0.022512  0.000000 -0.009350  0.000000 ) 
     freq (   73) =      13.526822 [THz] =     451.206220 [cm-1]
 (  0.038301  0.000000 -0.021194  0.000000  0.037359  0.000000 ) 
 (  0.013133  0.000000 -0.007253  0.000000  0.003282  0.000000 ) 
 (  0.008273  0.000000 -0.033958  0.000000 -0.001388  0.000000 ) 
 (  0.034381  0.000000  0.009550  0.000000 -0.001012  0.000000 ) 
 ( -0.007056  0.000000  0.004873  0.000000  0.019872  0.000000 ) 
 (  0.049321  0.000000 -0.028463  0.000000 -0.150328  0.000000 ) 
 (  0.003750  0.000000  0.054714  0.000000 -0.147590  0.000000 ) 
 ( -0.045383  0.000000 -0.030553  0.000000 -0.147676  0.000000 ) 
 ( -0.002030  0.000000  0.001180  0.000000 -0.163614  0.000000 ) 
 ( -0.009143  0.000000  0.004782  0.000000 -0.339291  0.000000 ) 
 ( -0.011190  0.000000 -0.008074  0.000000  0.202863  0.000000 ) 
 (  0.001561  0.000000  0.013747  0.000000  0.202833  0.000000 ) 
 (  0.011165  0.000000 -0.006339  0.000000  0.209156  0.000000 ) 
 ( -0.025623  0.000000  0.014738  0.000000 -0.069964  0.000000 ) 
 ( -0.001324  0.000000  0.005848  0.000000  0.003323  0.000000 ) 
 ( -0.006536  0.000000 -0.002225  0.000000  0.004973  0.000000 ) 
 ( -0.011395  0.000000  0.006113  0.000000 -0.015615  0.000000 ) 
 ( -0.005541  0.000000  0.003140  0.000000  0.454341  0.000000 ) 
 ( -0.028499  0.000000 -0.016721  0.000000  0.299068  0.000000 ) 
 (  0.000202  0.000000  0.033050  0.000000  0.299115  0.000000 ) 
 (  0.022293  0.000000 -0.012842  0.000000  0.284017  0.000000 ) 
 ( -0.260590  0.000000  0.151345  0.000000  0.192762  0.000000 ) 
 (  0.043330  0.000000  0.109944  0.000000 -0.086015  0.000000 ) 
 ( -0.081428  0.000000 -0.095937  0.000000 -0.091767  0.000000 ) 
 ( -0.022179  0.000000  0.012240  0.000000 -0.006721  0.000000 ) 
     freq (   74) =      14.548591 [THz] =     485.288750 [cm-1]
 (  0.001687  0.000000 -0.000961  0.000000  0.107210  0.000000 ) 
 (  0.002317  0.000000 -0.001327  0.000000 -0.031999  0.000000 ) 
 (  0.003543  0.000000  0.000120  0.000000  0.017179  0.000000 ) 
 (  0.001689  0.000000 -0.003144  0.000000  0.017184  0.000000 ) 
 ( -0.004908  0.000000  0.002835  0.000000  0.019377  0.000000 ) 
 (  0.037244  0.000000 -0.021488  0.000000  0.096704  0.000000 ) 
 (  0.000746  0.000000  0.047017  0.000000  0.101121  0.000000 ) 
 ( -0.040312  0.000000 -0.024147  0.000000  0.101137  0.000000 ) 
 ( -0.000578  0.000000  0.000326  0.000000  0.068429  0.000000 ) 
 (  0.026899  0.000000 -0.015443  0.000000 -0.810493  0.000000 ) 
 ( -0.022521  0.000000 -0.008864  0.000000 -0.131575  0.000000 ) 
 ( -0.003561  0.000000  0.023952  0.000000 -0.131573  0.000000 ) 
 (  0.019920  0.000000 -0.011479  0.000000 -0.133053  0.000000 ) 
 ( -0.006778  0.000000  0.003910  0.000000  0.029748  0.000000 ) 
 (  0.001924  0.000000 -0.005280  0.000000  0.034876  0.000000 ) 
 (  0.005517  0.000000  0.001011  0.000000  0.034883  0.000000 ) 
 ( -0.000144  0.000000  0.000110  0.000000  0.018344  0.000000 ) 
 (  0.000405  0.000000 -0.000271  0.000000  0.031413  0.000000 ) 
 ( -0.001548  0.000000 -0.003110  0.000000 -0.101927  0.000000 ) 
 (  0.001936  0.000000  0.002905  0.000000 -0.101933  0.000000 ) 
 (  0.001604  0.000000 -0.000863  0.000000 -0.106259  0.000000 ) 
 (  0.159802  0.000000 -0.092222  0.000000 -0.110208  0.000000 ) 
 (  0.012485  0.000000  0.236656  0.000000 -0.135759  0.000000 ) 
 ( -0.198873  0.000000 -0.129184  0.000000 -0.135855  0.000000 ) 
 ( -0.006050  0.000000  0.003514  0.000000 -0.037603  0.000000 ) 
     freq (   75) =      15.077113 [THz] =     502.918364 [cm-1]
 (  0.001943  0.000000 -0.001072  0.000000  0.043706  0.000000 ) 
 (  0.002817  0.000000 -0.001575  0.000000 -0.009069  0.000000 ) 
 ( -0.003788  0.000000 -0.005883  0.000000  0.052172  0.000000 ) 
 (  0.003244  0.000000  0.006267  0.000000  0.052187  0.000000 ) 
 (  0.005868  0.000000 -0.003374  0.000000  0.048793  0.000000 ) 
 ( -0.017168  0.000000  0.009924  0.000000 -0.048165  0.000000 ) 
 ( -0.001133  0.000000 -0.020384  0.000000 -0.049637  0.000000 ) 
 (  0.017047  0.000000  0.011158  0.000000 -0.049645  0.000000 ) 
 ( -0.000763  0.000000  0.000439  0.000000 -0.031785  0.000000 ) 
 ( -0.005884  0.000000  0.003424  0.000000  0.405231  0.000000 ) 
 (  0.013222  0.000000  0.005130  0.000000  0.064916  0.000000 ) 
 (  0.002127  0.000000 -0.014027  0.000000  0.064926  0.000000 ) 
 ( -0.010396  0.000000  0.006025  0.000000  0.064310  0.000000 ) 
 (  0.011604  0.000000 -0.006769  0.000000 -0.003579  0.000000 ) 
 (  0.001445  0.000000  0.018995  0.000000  0.001651  0.000000 ) 
 ( -0.015814  0.000000 -0.010733  0.000000  0.001640  0.000000 ) 
 ( -0.005709  0.000000  0.003326  0.000000  0.005631  0.000000 ) 
 (  0.000151  0.000000 -0.000021  0.000000 -0.008431  0.000000 ) 
 (  0.005033  0.000000  0.001597  0.000000  0.048494  0.000000 ) 
 (  0.001147  0.000000 -0.005156  0.000000  0.048486  0.000000 ) 
 ( -0.001678  0.000000  0.000926  0.000000  0.052385  0.000000 ) 
 (  0.361034  0.000000 -0.208407  0.000000 -0.265520  0.000000 ) 
 (  0.004185  0.000000  0.445925  0.000000 -0.268048  0.000000 ) 
 ( -0.384462  0.000000 -0.226798  0.000000 -0.268214  0.000000 ) 
 ( -0.005427  0.000000  0.003141  0.000000 -0.091447  0.000000 ) 
 **************************************************************************


==> anc/PBE_GD2_structures/MoSubst.2x2x1.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
   6.3671593820     0.0008124850     0.0020572580
  -3.1832797110     5.5317754440    -0.0021240760
  -0.0039901070     0.0024542260    12.3507590890

 PRIMCOORD
          24           1
Re     -0.0038300183   1.9703435907   3.0894415264
Mo     -1.5693548200   4.5567063297   3.0884114760
Mo      3.1844560879   1.8377272783   3.0904894338
Mo      1.5706073615   4.5575167487   3.0894268597
Mo      1.5903224759   0.9248030629   9.2653786236
Mo     -0.0022984110   3.6904145143   9.2643169446
Mo      4.7722586393   0.9251226464   9.2664065263
Mo      3.1812994936   3.6881145059   9.2653452014
S      -0.0018239713   1.8475122690   7.7054876792
S      -1.5941876966   4.6133097340   7.7045062943
S       3.1818183454   1.8456727862   7.7036333769
S       1.5906595386   4.6136330194   7.7054042262
S       1.5496916113   0.9221047553   1.5651242837
S       0.0010025968   3.7127031539   1.4758743735
S       4.8163574643   0.9204096573   1.5642551400
S       3.1844763257   3.6681333524   1.5317520074
S      -0.0028319208   1.8481276290  10.8238858411
S      -1.5951960628   4.6139257403  10.8227437539
S       3.1808089439   1.8462927227  10.8277955535
S       1.5896524599   4.6142493666  10.8239036100
S       1.5487097020   0.9227028883   4.6151699997
S      -0.0000404211   3.7133573113   4.7022999802
S       4.8153668543   0.9210092657   4.6181530539
S       3.1834697668   3.6687536726   4.6485042569


==> anc/PBE_GD2_structures/MoSubst.2x2x2.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
   6.3744599960    -0.0011886560     0.0000056290
  -3.1856863130     5.5295361850    -0.0000568490
   0.0000633280    -0.0002482650    24.7644976590

 PRIMCOORD
          48           1
Re     -0.0025337081   1.9669980971   3.0957001809
Mo     -1.5693076609   4.5542032582   3.0956706644
Mo      3.1895424955   1.8351814340   3.0957023877
Mo      1.5748160703   4.5541145394   3.0956734855
Mo      1.5946857617   0.9223320926   9.2719866865
Mo      0.0013380520   3.6869787687   9.2711059183
Mo      4.7810700903   0.9217029065   9.2720299633
Mo      3.1885761626   3.6850852904   9.2719411347
S       0.0008353770   1.8446304669   7.7128551494
S      -1.5924679278   4.6098254072   7.7127560895
S       3.1881064087   1.8423078020   7.7103931258
S       1.5956246189   4.6091991042   7.7126650155
S       1.5523659941   0.9213230543   1.5707560899
S       0.0024116888   3.7102264305   1.4836547952
S       4.8222041589   0.9185879401   1.5687512734
S       3.1895059344   3.6653167994   1.5374959467
S       0.0008838592   1.8448433888  10.8310089259
S      -1.5920976454   4.6090065207  10.8308825686
S       3.1881258290   1.8437110641  10.8314179454
S       1.5952906456   4.6083712546  10.8309340360
S       1.5523641602   0.9213538618   4.6206636253
S       0.0024079947   3.7102619422   4.7077033484
S       4.8221988304   0.9186188844   4.6226744092
S       3.1895023503   3.6653507206   4.6538694720
Mo      0.0015038645   1.8431311324  15.4776631632
Mo     -1.5912324704   4.6076927897  15.4776346046
Mo      3.1887247903   1.8423130664  15.4776658733
Mo      1.5957525935   4.6070849426  15.4776374363
Mo      1.5947531527   0.9222358733  21.6835944716
Mo      0.0014055333   3.6868823543  21.6844191254
Mo      4.7811376076   0.9216066864  21.6835568032
Mo      3.1886436403   3.6849909328  21.6835899620
S       0.0009545485   1.8447143490  20.1245448241
S      -1.5920265647   4.6088775464  20.1246148814
S       3.1881965062   1.8435833047  20.1241417562
S       1.5953609547   4.6082422615  20.1245690218
S       1.5948939907   0.9206428763  13.9184296077
S       0.0020363052   3.6854552489  13.9182879347
S       4.7821132694   0.9200450476  13.9184378407
S       3.1892712587   3.6847962133  13.9184915825
S       0.0008997308   1.8445659588  23.2427129947
S      -1.5924024545   4.6097623251  23.2427565089
S       3.1881707706   1.8422463976  23.2451778901
S       1.5956879302   4.6091360166  23.2428531374
S       1.5948913495   0.9206761292  17.0369183926
S       0.0020335776   3.6854886715  17.0370031959
S       4.7821104962   0.9200783206  17.0369158035
S       3.1892685667   3.6848295896  17.0368050793


==> anc/PBE_GD2_structures/MoSubst.3x3x1.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
   9.5842167050    -0.0032913490     0.0030949890
  -4.7956795390     8.2981129350    -0.0031188550
  -0.0039805910     0.0023333990    12.3671210820

 PRIMCOORD
          54           1
Re      0.0146182824   1.8347710130   3.0914388876
Mo      3.2049843093   1.8475290481   3.0924662915
Mo      6.3683425058   1.8521765553   3.0934868445
Mo     -1.6187940941   4.6219692485   3.0903838969
Mo      1.6054712863   4.6152203416   3.0914262763
Mo      4.7893246905   4.6079732414   3.0924554787
Mo     -3.1966864798   7.3637045100   3.0893554419
Mo     -0.0032906055   7.3747134235   3.0903844593
Mo      3.1908826452   7.3615088720   3.0914183746
Mo      1.5915353842   0.9244464648   9.2756803461
Mo      4.7891466449   0.9210309425   9.2767133789
Mo      7.9851822338   0.9208316343   9.2777453303
Mo     -0.0037094052   3.6875842041   9.2746423889
Mo      3.1904265926   3.6880096747   9.2756735629
Mo      6.3828321800   3.6880711763   9.2767041977
Mo     -1.6021402224   6.4551937185   9.2736024764
Mo      1.5894538220   6.4552518981   9.2746329870
Mo      4.7864425148   6.4526676135   9.2756656084
S       1.5909088364   0.9247860653   1.5484741280
S       4.7890610291   0.9182035585   1.5337193585
S       7.9984346012   0.9313456548   1.5582180915
S      -0.0062062247   3.6708170051   1.5551152621
S       3.1931696938   3.6889090944   1.5333505085
S       6.3824236274   3.6882848811   1.5337907420
S      -1.5997537559   6.4566485294   1.5306084362
S       1.5934831202   6.4529037297   1.5329182155
S       4.7870162065   6.4498091853   1.5333425747
S       1.5899121622   0.9253703238   4.6357651149
S       4.7880538777   0.9187939541   4.6525874763
S       7.9974426217   0.9319271801   4.6301565626
S      -0.0071982234   3.6713984956   4.6270536702
S       3.1921631310   3.6894990369   4.6508771945
S       6.3814166495   3.6888751755   4.6524965278
S      -1.6007609058   6.4572389276   4.6494765702
S       1.5924767915   6.4534936431   4.6492304476
S       4.7860097385   6.4503992921   4.6508692421
S      -0.0029966139   1.8449531273   7.7155032925
S       3.1913262076   1.8427439680   7.7179701225
S       6.3878566998   1.8432004424   7.7192659768
S      -1.6012509721   4.6095787930   7.7161630366
S       1.5936352125   4.6103272468   7.7167176737
S       4.7872192393   4.6092018595   7.7177362669
S      -3.1993613714   7.3779448408   7.7148592133
S      -0.0057345566   7.3761374724   7.7155373798
S       3.1892124371   7.3742252729   7.7167097263
S      -0.0040036786   1.8455434744  10.8344790006
S       3.1903200269   1.8433337577  10.8340755974
S       6.3868506608   1.8437902164  10.8348436156
S      -1.6022570351   4.6101685221  10.8317406778
S       1.5926288934   4.6109171127  10.8332489103
S       4.7862129643   4.6097917443  10.8342927968
S      -3.2003675195   7.3785346887  10.8309646956
S      -0.0067410069   7.3767274585  10.8323494452
S       3.1882061563   7.3748152035  10.8332409543


==> anc/PBE_GD2_structures/MoSubst.4x4x1.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
  12.7751143430     0.0006842710    -0.0000204100
  -6.3769714300    11.0696173880     0.0000111260
   0.0000189400    -0.0000011520    12.3845107310

 PRIMCOORD
          96           1
Re     -0.0030612424   1.8484013471   3.0965200828
Mo     -1.6055272541   4.6137629747   3.0965199780
Mo     -3.1861240120   7.3826432519   3.0965218375
Mo     -4.7867942884  10.1335634393   3.0965254824
Mo      3.2050183629   1.8579115913   3.0965120181
Mo      1.6154309350   4.6178927440   3.0965148163
Mo      0.0071991015   7.3784673527   3.0965168877
Mo     -1.5894677385  10.1492705022   3.0965196387
Mo      6.3877054792   1.8442087440   3.0965061160
Mo      4.7961277200   4.6141668021   3.0965087895
Mo      3.1971466162   7.3828949974   3.0965117161
Mo      1.6085134275  10.1490757835   3.0965146111
Mo      9.5758957158   1.8570256753   3.0965019214
Mo      7.9900957351   4.6127700805   3.0965036927
Mo      6.3943855813   7.3796069349   3.0965064728
Mo      4.8033364249  10.1337653249   3.0965102264
Mo      1.5966195041   0.9235815786   9.2887642317
Mo      0.0036992749   3.6895147402   9.2887670209
Mo     -1.5907378229   6.4580282048   9.2887699403
Mo     -3.1846121019   9.2253221653   9.2887727138
Mo      4.7915642971   0.9227070404   9.2887592536
Mo      3.1972219972   3.6903147638   9.2887620353
Mo      1.6027745116   6.4577877369   9.2887648332
Mo      0.0087707783   9.2252972414   9.2887676156
Mo      7.9850206860   0.9231270255   9.2887541194
Mo      6.3912367056   3.6905088410   9.2887569733
Mo      4.7967086059   6.4581688976   9.2887597602
Mo      3.2025158316   9.2257666173   9.2887624711
Mo     11.1798474650   0.9236731609   9.2887488927
Mo      9.5853223364   3.6905606652   9.2887518096
Mo      7.9908650103   6.4582294664   9.2887546670
Mo      6.3964858331   9.2258392469   9.2887573695
S       0.0012489742   1.8455939988   7.7301074207
S      -1.5923702431   4.6127556890   7.7311224888
S      -3.1869288908   7.3805237248   7.7311785230
S      -4.7813255790  10.1482476433   7.7311296081
S       3.1947564017   1.8454667741   7.7311217917
S       1.6007553649   4.6127573714   7.7312023413
S       0.0066697538   7.3805745521   7.7312581370
S      -1.5874581549  10.1478683131   7.7312500249
S       6.3888755569   1.8456974972   7.7311670168
S       4.7948268202   4.6132086288   7.7314741981
S       3.2003403588   7.3807576770   7.7314349210
S       1.6061087976  10.1480572784   7.7312679765
S       9.5830881389   1.8457171080   7.7310954497
S       7.9887972285   4.6133104221   7.7316133018
S       6.3943959662   7.3808441475   7.7314751317
S       4.8001833950  10.1485912818   7.7311995602
S       1.5838674997   0.9312396899   1.5594145074
S       0.0054469806   3.6763110430   1.5584079265
S      -1.5906161545   6.4561999384   1.5414899680
S      -3.1855851296   9.2261410661   1.5408103891
S       4.7906126907   0.9234638433   1.5407919429
S       3.2034309139   3.6939147901   1.5379297302
S       1.6036581400   6.4576823004   1.5409289774
S       0.0096216578   9.2251176993   1.5451863198
S       7.9869567656   0.9242888612   1.5414430594
S       6.3926500782   3.6902547365   1.5427184286
S       4.7963658925   6.4586105091   1.5426561663
S       3.2033458425   9.2254971621   1.5409206856
S      11.1924335460   0.9292149054   1.5583973099
S       9.5815149886   3.6930313701   1.5373977697
S       7.9919021935   6.4574523903   1.5427114539
S       6.3966761223   9.2190563311   1.5379204513
S       0.0012539466   1.8455937033  10.8474281284
S      -1.5923651716   4.6127553207  10.8464189098
S      -3.1869238730   7.3805234716  10.8463685784
S      -4.7813206306  10.1482474908  10.8464228983
S       3.1947612847   1.8454664533  10.8464038306
S       1.6007602598   4.6127570229  10.8463288716
S       0.0066747559   7.3805742723  10.8462787413
S      -1.5874531725  10.1478680654  10.8462923975
S       6.3888805803   1.8456971765  10.8463484836
S       4.7948317654   4.6132083313  10.8460469414
S       3.2003453279   7.3807574603  10.8460917452
S       1.6061138374  10.1480570418  10.8462641871
S       9.5830932417   1.8457167740  10.8464096945
S       7.9888022761   4.6133101037  10.8458976359
S       6.3944009454   7.3808439596  10.8460413583
S       4.8001883904  10.1485911426  10.8463222835
S       1.5838737310   0.9312386955   4.6336184741
S       0.0054519428   3.6763123299   4.6346306824
S      -1.5906113841   6.4562004185   4.6515508842
S      -3.1855796352   9.2261403062   4.6522359198
S       4.7906183164   0.9234633546   4.6522275113
S       3.2034365636   3.6939148909   4.6550954606
S       1.6036632334   6.4576827173   4.6521016759
S       0.0096265459   9.2251174351   4.6478497386
S       7.9869609942   0.9242884058   4.6515663514
S       6.3926550129   3.6902546124   4.6502957612
S       4.7963709907   6.4586101658   4.6503636106
S       3.2033502858   9.2254964077   4.6521053921
S      11.1924371940   0.9292138874   4.6346051375
S       9.5815192558   3.6930315582   4.6556071081
S       7.9919070693   6.4574521046   4.6502980588
S       6.3966811571   9.2190552861   4.6550955122


==> anc/PBE_GD2_structures/OIntercal.2x2x1.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
   6.3716383520    -0.0020800400     0.0018942760
  -3.1847198570     5.5186363990    -0.0018141850
   0.0053019410    -0.0032479960    12.6713163720

 PRIMCOORD
          25           1
Re      1.5950765503   2.7585330969   6.3576026667
Mo     -0.0206599173   1.8288439440   3.0887672638
Mo     -1.5873748649   4.5970711236   3.2045512100
Mo      3.2081785644   1.8266766635   3.0893814445
Mo      1.5933508036   4.6227002083   3.0888056990
Mo      1.5967836548   0.8943385598   9.6262937150
Mo     -0.0180545274   3.6903845358   9.6257271837
Mo      4.7775296100   0.9199705177   9.5105946347
Mo      3.2108123483   3.6882191082   9.6263390208
S       0.0939877200   1.8919143515   8.0105910481
S      -1.5894462568   4.5982025277   8.0220611149
S       3.0962326208   1.8912867801   8.0076612335
S       1.5959341458   4.4917763344   8.0106312405
S       1.5939716467   0.8819848034   1.5760169423
S      -0.0282703851   3.6963972784   1.5721998687
S       4.7801021481   0.9185974973   1.5155044905
S       3.2202074350   3.6969964837   1.5760577156
S      -0.0300361458   1.8200737950  11.1390865596
S      -1.5899637554   4.5984575421  11.1997258180
S       3.2183744762   1.8206723109  11.1429279393
S       1.5961679034   4.6350381960  11.1391296244
S       1.5941986718   1.0253036359   4.7045493921
S       0.0939218212   3.6257657396   4.7075265046
S       4.7795885667   0.9188463967   4.6930623588
S       3.0961245281   3.6251410892   4.7045833645


==> anc/PBE_GD2_structures/OIntercal.2x2x2.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
   6.3776037230    -0.0023753900     0.0041126320
  -3.1883085330     5.5234514490    -0.0042170700
   0.0148392240    -0.0080721640    25.0794096960

 PRIMCOORD
          49           1
Re      1.5988402557   2.7595951910   6.2703549922
Mo     -0.0288669498   1.8361439733   3.0040021912
Mo     -1.5992907919   4.6069471472   3.1209934349
Mo      3.2040974295   1.8322462669   3.0008380467
Mo      1.5854903738   4.6308504196   3.0039464965
Mo      1.6121859609   0.8883241008   9.5367619517
Mo     -0.0064205980   3.6869259199   9.5398761559
Mo      4.7969662874   0.9122223416   9.4197115361
Mo      3.2265459354   3.6830284632   9.5367109317
S       0.1088479584   1.8875701750   7.9240200707
S      -1.5759995542   4.5935961880   7.9338387529
S       3.1129754709   1.8849967580   7.9153225205
S       1.6098311513   4.4860206693   7.9239736150
S       1.5862064670   0.8854726862   1.4933975374
S      -0.0402366263   3.7062971851   1.4903810301
S       4.7783787365   0.9227998035   1.4305405282
S       3.2158948699   3.7067233195   1.4933404638
S      -0.0182194393   1.8124460073  11.0473685902
S      -1.5807054282   4.5963681401  11.1101706692
S       3.2379133408   1.8128718138  11.0503293892
S       1.6114709969   4.6337018354  11.0473159323
S       1.5878512860   1.0331618227   4.6167388617
S       0.0847077259   3.6341883035   4.6253857724
S       4.7736790570   0.9255791999   4.6068746150
S       3.0888359134   3.6316159733   4.6166873294
Mo      0.0124240624   1.8351101605  15.7060064450
Mo     -1.5817765535   4.5967998764  15.7011175221
Mo      3.2011824373   1.8338862572  15.7081917957
Mo      1.6070164905   4.5955551420  15.7059531786
Mo      1.6052906701   0.9151028709  21.9142002441
Mo      0.0111247930   3.6767722474  21.9119625071
Mo      4.7940834253   0.9138580846  21.9190362064
Mo      3.1998826102   3.6755481045  21.9141483993
S       0.0113087509   1.8349189871  20.3540088052
S      -1.5821977718   4.5971382764  20.3506994273
S       3.2016499726   1.8337113792  20.3561588350
S       1.6067068589   4.5967601261  20.3539566304
S       1.6076728509   0.9155937252  14.1464017692
S       0.0150973936   3.6743242456  14.1439693143
S       4.7963912634   0.9123733193  14.1512831155
S       3.2005162714   3.6730117773  14.1463474637
S       0.0117928173   1.8376500765  23.4738031248
S      -1.5840827833   4.5982886575  23.4688686863
S       3.1972105669   1.8363371912  23.4761828837
S       1.6046353549   4.5950686236  23.4737524601
S       1.6056003202   0.9138984288  17.2661978906
S       0.0106572465   3.6769475258  17.2639952897
S       4.7945045817   0.9135197524  17.2694545795
S       3.2009982480   3.6757398033  17.2661450183


==> anc/PBE_GD2_structures/OIntercal.3x3x1.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
   9.5717565710    -0.0030705580     0.0158725140
  -4.7888937240     8.2966246230     0.0016957890
   0.0175038420     0.0165587160    12.5597890960

 PRIMCOORD
          55           1
Re      1.6032038459   2.7723760588   6.2882403093
Mo     -0.0215542625   1.8303275237   3.0397250062
Mo      3.2053399458   1.8256379686   3.0388809868
Mo      6.3759462178   1.8345700241   3.1363185817
Mo     -1.6000032320   4.6042396087   3.1492510939
Mo      1.5877351550   4.6299636635   3.0384644341
Mo      4.7828217217   4.6039577809   3.1665888565
Mo     -3.1968801731   7.3758681484   3.1504759094
Mo     -0.0040096238   7.3720033640   3.1309868998
Mo      3.1810736501   7.3705393964   3.1381065949
S       1.5918061960   0.8844163670   1.5210353057
S       4.8200226811   0.8975041066   1.5384654194
S       7.9405825198   0.8975555032   1.5473983080
S      -0.0354058263   3.7020605217   1.5223119182
S       3.2214384234   3.7035703348   1.5308590540
S       6.3775191054   3.6978299090   1.6018060050
S      -1.6166141829   6.4411290868   1.5908756213
S       1.5915628811   6.4925868658   1.5392591461
S       4.7970372133   6.4396368197   1.6036146811
S       1.5902502363   1.0297339886   4.6458954850
S       4.7580474559   0.9265553423   4.6763949527
S       7.9888332972   0.9253541916   4.6848384405
S       0.0896078878   3.6276023414   4.6445001604
S       3.0863834991   3.6250659166   4.6356463595
S       6.3752867400   3.6705015409   4.7177919570
S      -1.5968203463   6.4514122670   4.7065407050
S       1.5858251038   6.4219859917   4.6770237026
S       4.7709409584   6.4509762633   4.7185475024
Mo      1.6191766367   0.9151629244   9.5380408512
Mo      4.8068908888   0.9409232084   9.4272437846
Mo      7.9958114703   0.9381017986   9.4257610336
Mo      0.0015364156   3.7195254017   9.5376012864
Mo      3.2284003133   3.7148159198   9.5365971160
Mo      6.4027041080   3.7075088329   9.4560308883
Mo     -1.5779967083   6.4697779049   9.4472758190
Mo      1.6148598525   6.4659035935   9.4276984173
Mo      4.8086830577   6.4681703228   9.4559424234
S       0.1205057394   1.9200614690   7.9409046448
S       3.1172775735   1.9174699231   7.9319044572
S       6.4033661830   1.8715721817   7.8745768677
S      -1.5511581612   4.6186267958   7.9001237304
S       1.6165472164   4.5154547660   7.9304774900
S       4.7898647260   4.6167573014   7.9074694372
S      -3.1677992628   7.4197817094   7.9011935767
S       0.0147757609   7.3903683760   7.8717004143
S       3.2188129587   7.3877204013   7.8755119639
S      -0.0145455316   1.8415719915  11.0456126864
S       3.2423010639   1.8431594676  11.0541279476
S       6.4011436468   1.8442627768  10.9905683640
S      -1.6131404374   4.6476116861  11.0380584710
S       1.6151069672   4.6607144533  11.0553908587
S       4.8379959416   4.6444852619  11.0448798905
S      -3.1735937343   7.3491954600  11.0389739938
S       0.0346610535   7.4006824799  10.9873516699
S       3.1927108832   7.3990537862  10.9904449925


==> anc/PBE_GD2_structures/OIntercal.4x4x1.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
  12.7574775490    -0.0050211950     0.0197793010
  -6.3821940410    11.0463065430    -0.0197836940
   0.0216503970    -0.0124537800    12.4984518080

 PRIMCOORD
          97           1
Re      1.5963855515   2.7546250307   6.2469943140
Mo     -0.0322053584   1.8379656480   2.9973573050
Mo     -1.6054630549   4.6037986726   3.1120301497
Mo     -3.2014567527   7.3694219670   3.1323234505
Mo     -4.7939430401  10.1225989036   3.1164314064
Mo      3.2021663741   1.8278380974   2.9953453147
Mo      1.5764356382   4.6238784222   2.9975152512
Mo     -0.0110994112   7.3633365649   3.1084811204
Mo     -1.6060849518  10.1266848659   3.1041894072
Mo      6.3685212215   1.8382860263   3.1239555689
Mo      4.7783374674   4.6011884957   3.1362902949
Mo      3.1759361810   7.3603434058   3.1162129963
Mo      1.5816280748  10.1247696754   3.1162504224
Mo      9.5591245868   1.8383829151   3.1281474821
Mo      7.9589233584   4.5984183473   3.1520968070
Mo      6.3651155514   7.3627623749   3.1498621895
Mo      4.7728173947  10.1259871484   3.1161134210
Mo      1.6172264206   0.8856708313   9.4965236161
Mo     -0.0085524484   3.6817602242   9.4988195405
Mo     -1.5823617611   6.4292223658   9.3701998089
Mo     -3.1773204892   9.1925450935   9.3658766967
Mo      4.7991805401   0.9057738539   9.3819453795
Mo      3.2257635294   3.6715391598   9.4963354065
Mo      1.6054979674   6.4332499063   9.3577665602
Mo      0.0130505153   9.1864605391   9.3419574268
Mo      7.9923139731   0.9061143101   9.3617058931
Mo      6.3920528857   3.6661295601   9.3855043925
Mo      4.7962103793   6.4248225307   9.3777310872
Mo      3.2039565416   9.1880699992   9.3441434204
Mo     11.1728550623   0.9033161726   9.3776195722
Mo      9.5826623257   3.6662710300   9.3899283657
Mo      7.9874422942   6.4260725012   9.3777879943
Mo      6.3931262132   9.1904644731   9.3778453250
S       0.1198319745   1.8863618032   7.9035558280
S      -1.5446919618   4.5687672131   7.8400343787
S      -3.1702795861   7.3536041837   7.8005348344
S      -4.7671419574  10.1495156726   7.8260226590
S       3.1118360277   1.8799113925   7.8889968150
S       1.6104582334   4.4681145919   7.9033977213
S       0.0105021894   7.3368553842   7.7912111974
S      -1.5895463962  10.1156348406   7.7927086047
S       6.3863904986   1.8294652572   7.8124113448
S       4.7684134471   4.5645688281   7.8456344327
S       3.2060215202   7.3349636261   7.7978532828
S       1.6093413331  10.1087944937   7.7807217528
S       9.5929604229   1.8329476185   7.8109775805
S       7.9882667709   4.5794178950   7.8202420617
S       6.3914499957   7.3476319038   7.8147995777
S       4.8099574299  10.1126894163   7.7979206056
S       1.5841381116   0.8773104494   1.4881305449
S      -0.0447936881   3.7026850181   1.4731484956
S      -1.6204820263   6.4479006016   1.5592579609
S      -3.2046334903   9.1932118022   1.5548345214
S       4.8299720598   0.8879465124   1.5164616226
S       3.2164519549   3.7043700184   1.4882137343
S       1.5850607352   6.4995536020   1.5101757730
S      -0.0092528844   9.2032009959   1.5497019828
S       7.9665668003   0.9169579849   1.5694283651
S       6.3777610508   3.6894262926   1.5746378191
S       4.7887701100   6.4420563750   1.5743235281
S       3.1797641578   9.2019260112   1.5576984280
S      11.1051197191   0.8877726413   1.5297964502
S       9.5473895451   3.6899210526   1.5789903905
S       7.9619424323   6.4407469728   1.5935099721
S       6.3744292967   9.1882037609   1.5742494920
S      -0.0227895261   1.8051599231  11.0059089802
S      -1.6363710801   4.6216605733  10.9777196676
S      -3.1792393335   7.3526877080  10.9246504816
S      -4.7735718288  10.0563352540  10.9641399817
S       3.2384399078   1.8069836813  11.0207184346
S       1.6096444041   4.6322170640  11.0058181613
S       0.0162820523   7.3626684021  10.9194451118
S      -1.5679345304  10.1080670083  10.9150055739
S       6.4037635242   1.8146643721  10.9347157366
S       4.8458816415   4.6166834093  10.9837315053
S       3.1946551879   7.3625674944  10.9196683355
S       1.6071357574  10.1100978328  10.9005158647
S       9.5733811171   1.8151157162  10.9392250437
S       7.9844959380   4.5875568289  10.9443390348
S       6.3892027606   7.3488156173  10.9362597861
S       4.7802604586  10.1086956617  10.9197488859
S       1.5829358315   1.0414539830   4.5905012686
S       0.0817599017   3.6294621042   4.6048090731
S      -1.5989169500   6.4401863626   4.6815736675
S      -3.1990202890   9.2190296994   4.6830816576
S       4.7383221685   0.9408706523   4.6541214087
S       3.0737582781   3.6232375439   4.5906355112
S       1.5786978200   6.4062994803   4.6482846827
S      -0.0181236101   9.2023051310   4.6737960747
S       7.9629953451   0.9251385201   4.6935317230
S       6.3582892405   3.6716097727   4.7028788660
S       4.7591109354   6.4381812767   4.6961327856
S       3.1776617350   9.2032394747   4.6791693984
S      11.1827367585   0.9399235815   4.6679318135
S       9.5648573348   3.6750000276   4.7013018859
S       7.9596966222   6.4420442348   4.7132996990
S       6.3629588955   9.2159319904   4.6960684378


==> anc/PBE_GD2_structures/Pristine.1x1.PBE_GD2.xsf <==
 DIM-GROUP
 3   9

 PRIMVEC
   3.1906553231     0.0000000000     0.0000000000
  -1.5953276615     2.7631885645     0.0000000000
   0.0000000000     0.0000000000    12.4150756457

 PRIMCOORD
           6           1
Mo      0.0001293688   1.8420510390   3.1037692715
Mo      1.5951982928   0.9211375255   9.3113063743
S      -0.0001296303   1.8422005228   7.7524560021
S       1.5954573349   0.9209879947   1.5449189241
S      -0.0001296733   1.8422005698  10.8701567216
S       1.5954572918   0.9209880417   4.6626196436


==> anc/PBE_GD2_structures/SSubst.2x2x1.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
   6.3940048470    -0.0025914080     0.0010889370
  -3.1992519640     5.5361203740    -0.0009429430
   0.0010194150    -0.0009260020    11.6591620770

 PRIMCOORD
          24           1
Mo     -0.0001721811   1.8457110316   3.1432444237
Mo     -1.6222741861   4.6003675232   3.0985953320
Mo      3.1971896250   1.8707031328   3.0995506997
Mo      1.6217576023   4.5983086750   3.0976609204
Mo      1.5785546260   0.9341098951   8.5765947714
Mo     -0.0013445992   3.6650487160   8.5766952482
Mo      4.8175953384   0.9342852954   8.5777479248
Mo      3.1976571506   3.6883640137   8.6683823331
Re     -0.0014510975   1.8462972120   6.1153815792
S      -1.6358549485   4.5915783950   7.1171786737
S       3.1980023760   1.8866653217   7.1182228844
S       1.6363335942   4.5898256139   7.1191753885
S       1.5834324876   0.9314756136   1.5714232115
S      -0.0005038562   3.6730391413   1.5708063956
S       4.8111871257   0.9298463147   1.5718246125
S       3.1966806471   3.6891274415   1.5241604593
S       0.0006917556   1.8450658371  10.0972607673
S      -1.5691647529   4.6300175185  10.1675265110
S       3.1979620919   1.8095523366  10.1685295436
S       1.5687728804   4.6287238729  10.1671066243
S       1.6086118292   0.9168793505   4.7282478083
S      -0.0009839612   3.7049936489   4.7274369967
S       4.7831771266   0.9140923571   4.7283577178
S       3.1961940043   3.6892876923   4.6272232574


==> anc/PBE_GD2_structures/SSubst.2x2x2.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
   6.3716263210    -0.0006102140     0.0590066080
  -3.1838141810     5.5192696070    -0.0585276500
   0.2287188530    -0.1299027620    24.5693431190

 PRIMCOORD
          48           1
Re      2.8645433755   3.8654652954  17.4448814474
Mo      0.0903574598   1.7902945851   3.0222519980
Mo     -1.5014092290   4.5498879707   2.9921953148
Mo      3.2762762085   1.7898948254   3.0509696069
Mo      1.6844616124   4.5495099374   3.0225736535
Mo      1.6256009797   0.9024447344   9.2446321108
Mo      0.0332661519   3.6620869736   9.2175061663
Mo      4.8111881246   0.9025010916   9.2762795303
Mo      3.2189704612   3.6620858164   9.2466488963
S       0.0467566396   1.8146303852   7.6669351636
S      -1.5448011842   4.5733256241   7.6376338431
S       3.2335666188   1.8145079816   7.6964032591
S       1.6406432490   4.5739763933   7.6681737729
S       1.6969719414   0.8623390328   1.4820248367
S       0.1061969311   3.6216351235   1.4531430974
S       4.8836319607   0.8612154972   1.5119188774
S       3.2911329732   3.6215168810   1.4816602302
S       0.0198442724   1.8299064118  10.7866508983
S      -1.5743798501   4.5911528273  10.7579530343
S       3.2030992105   1.8308117431  10.8167267353
S       1.6120360042   4.5902215583  10.7895006728
S       1.6687968514   0.8783307881   4.6023676326
S       0.0765652026   3.6382009097   4.5734274926
S       4.8542437195   0.8781906239   4.6321956029
S       3.2628746283   3.6375697706   4.6025500768
Mo      0.0091755610   1.8354913794  15.4281030484
Mo     -1.6357921824   4.5924673068  15.4357194783
Mo      3.1705460331   1.8823583877  15.4941836593
Mo      1.5419370164   4.6302787626  15.3465405170
Mo      1.9582716213   0.7135765658  21.4161768840
Mo      0.3772741279   3.4710291313  21.3666541922
Mo      5.1513283528   0.7048358971  21.4252472283
Mo      3.5736900317   3.4604972678  21.4263246407
S       0.3777435552   1.6267304865  19.8323575839
S      -1.2135423407   4.3911310098  19.8106467593
S       3.5595896601   1.6237103360  19.8691699329
S       2.0317918042   4.3509930900  19.7866334673
S       1.6149632507   0.9077375628  13.9131727976
S      -0.0536423194   3.6607514583  13.8398180060
S       4.7684291482   0.9776937121  13.8984597400
S       3.1808660894   3.6835709598  13.9082016337
S       0.3460701516   1.6446375289  22.9464510285
S      -1.2197413026   4.3971069345  22.9278446438
S       3.5512925320   1.6255054456  22.9865090399
S       1.9557677903   4.3950085891  22.9366067244
S       1.5745145088   0.9310077251  17.0262525705
S       0.0221764720   3.6683481345  16.9594694331
S       4.7991024817   0.9081379141  17.0179867305


==> anc/PBE_GD2_structures/SSubst.3x3x1.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
   9.5639752020     0.0002168890    -0.0007060760
  -4.7817853410     8.2827097140     0.0002211220
  -0.0008935230    -0.0001902850    12.2309376890

 PRIMCOORD
          54           1
Re      4.7861161585   6.4428972368   5.0932900702
Mo      0.0007108712   1.8415309485   3.0855609199
Mo     -1.5928487065   4.6017759764   3.0855856684
Mo     -3.1992868017   7.3558204111   3.0942644671
Mo      3.1871212776   1.8421750159   3.0892625130
Mo      1.5944144560   4.6018537755   3.0854824258
Mo      0.0010268808   7.3610254193   3.0895057437
Mo      6.3784507820   1.8421390489   3.0892742620
Mo      4.7828851143   4.6167352982   3.0943739484
Mo      3.2019303252   7.3555528174   3.0950225715
Mo      1.5889039412   0.9208316067   9.1222477738
Mo     -0.0008862249   3.6818109094   9.1240111194
Mo     -1.5970026245   6.4391906703   9.1223798242
Mo      4.7809635488   0.9209967005   9.1303861471
Mo      3.1850625539   3.6854000468   9.1222584708
Mo      1.5950927529   6.4392978305   9.1224942959
Mo      7.9730147230   0.9211015946   9.1221268917
Mo      6.3770682909   3.6855334198   9.1220232661
Mo      4.7809432828   6.4428676565   9.1513784033
S      -0.0011465042   1.8415898692   7.5672593451
S      -1.5946279333   4.6018091279   7.5672690038
S      -3.2131799332   7.3489823796   7.5621070529
S       3.1879329869   1.8406777654   7.5719950164
S       1.5926576076   4.6019900944   7.5671458961
S      -0.0009389009   7.3642207639   7.5721804591
S       6.3739214911   1.8407654283   7.5718550220
S       4.7809930505   4.6297755412   7.5618974827
S       3.2105016592   7.3496024135   7.5623231586
S       1.5939094193   0.9200751736   1.5294850518
S       0.0007197764   3.6816915111   1.5264554940
S      -1.5941063484   6.4423610223   1.5296570278
S       4.7827951611   0.9208429136   1.5353444598
S       3.1892751104   3.6830518877   1.5296347443
S       1.5965183722   6.4426405459   1.5299938488
S       7.9713900841   0.9194862534   1.5296380611
S       6.3761126789   3.6828851498   1.5294509693
S       4.7828579646   6.4427159528   1.5481980543
S      -0.0007678188   1.8412113632  10.6860729502
S      -1.5948302086   4.6022147218  10.6860676955
S      -3.1818344714   7.3670360663  10.6912884004
S       3.1828577667   1.8436460577  10.6852704598
S       1.5931945731   4.6021513971  10.6859750618
S      -0.0009639728   7.3583356952  10.6854708896
S       6.3791357503   1.8438427225  10.6851697200
S       4.7811393230   4.5942327174  10.6909267996
S       3.1801832165   7.3672324400  10.6911566211
S       1.5726213110   0.9077447050   4.6454256945
S       0.0008252685   3.6817221471   4.6358338616
S      -1.6155604373   6.4299360645   4.6456468931
S       4.7827967835   0.9208729157   4.6421384234
S       3.1890240970   3.7074640334   4.6454237219
S       1.6172360315   6.4299243534   4.6457029348
S       7.9931308468   0.9079671441   4.6454072900
S       6.3766719750   3.7077767994   4.6453493953


==> anc/PBE_GD2_structures/SSubst.4x4x1.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
  12.7563508910    -0.0001831520    -0.0001210530
  -6.3783302190    11.0472325740     0.0001021700
  -0.0001370480     0.0000602240    12.3130123680

 PRIMCOORD
          96           1
Re      6.3791839265   9.2053737117   5.0883921563
Mo      0.0007895366   1.8414993083   3.0953557715
Mo     -1.5934713386   4.6027966579   3.0896523587
Mo     -3.1877647577   7.3640645970   3.0954397902
Mo     -4.7963666217  10.1184730553   3.0984067604
Mo      3.1850957814   1.8372004739   3.0966858977
Mo      1.5949818331   4.6027444572   3.0896091358
Mo      0.0007110008   7.3639981436   3.0896461896
Mo     -1.5993454760  10.1237980116   3.0968168538
Mo      6.3789809013   1.8407015683   3.0956121582
Mo      4.7850732375   4.6084409018   3.0966875684
Mo      3.1891959498   7.3639770120   3.0953530178
Mo      1.6007652052  10.1237404075   3.0968166651
Mo      9.5728992516   1.8370569147   3.0967123462
Mo      7.9727930449   4.6084084587   3.0967141970
Mo      6.3789001808   7.3797928374   3.0983211883
Mo      4.7977945152  10.1183034321   3.0983698766
Mo      1.5909468139   0.9201856163   9.1986648017
Mo      0.0004278868   3.6824577492   9.2100641558
Mo     -1.5938675460   6.4437977701   9.2100338260
Mo     -3.1908954036   9.2023139247   9.1987033576
Mo      4.7826358544   0.9194359648   9.2138528686
Mo      3.1886692772   3.6825966171   9.2124449418
Mo      1.5946705367   6.4437661858   9.2100617630
Mo      0.0003575550   9.2047200683   9.2124686314
Mo      7.9746830239   0.9193908139   9.2138618496
Mo      6.3786212991   3.6837609518   9.2138533223
Mo      4.7821272146   6.4474672245   9.1986673589
Mo      3.1915828063   9.2022258954   9.1987549187
Mo     11.1663372466   0.9200778649   9.1986461015
Mo      9.5685661861   3.6825135137   9.2123596289
Mo      7.9750240007   6.4474201951   9.1985970964
Mo      6.3785121195   9.2056369696   9.2203173748
S       0.0004738801   1.8471332214   7.6449030161
S      -1.5947987718   4.6023253301   7.6536764060
S      -3.1833266045   7.3614657528   7.6448707952
S      -4.8029157075  10.1150468610   7.6357151518
S       3.1931415095   1.8433794802   7.6526323776
S       1.5956973843   4.6022997007   7.6536699083
S       0.0004280725   7.3653352013   7.6536712078
S      -1.5902618794  10.1281865328   7.6526868976
S       6.3786757744   1.8408456452   7.6575358950
S       4.7837147859   4.5983306647   7.6526333915
S       3.1841328942   7.3613818542   7.6448992851
S       1.5910140495  10.1281416669   7.6526931230
S       9.5641837729   1.8432520582   7.6525863544
S       7.9735078399   4.5982946576   7.6525811503
S       6.3785604196   7.3870839013   7.6356148323
S       4.8035191816  10.1149609066   7.6357788365
S       1.5902134177   0.9190720050   1.5354738426
S       0.0007299853   3.6807023607   1.5322796939
S      -1.5950029938   6.4444790651   1.5323417800
S      -3.1919855767   9.2017604354   1.5355863942
S       4.7801757830   0.9176975775   1.5396271558
S       3.1941828588   3.6794488009   1.5382849302
S       1.5963705183   6.4444245831   1.5322763759
S       0.0006814323   9.2106789199   1.5384597004
S       7.9777645909   0.9176414037   1.5396313843
S       6.3789224966   3.6868099040   1.5396277503
S       4.7827646783   6.4487181567   1.5354823910
S       3.1933436264   9.2016967072   1.5355535103
S      11.1676960549   0.9188619435   1.5354451277
S       9.5635855991   3.6792994358   1.5383528081
S       7.9749670216   6.4486952315   1.5354865501
S       6.3788417366   9.2054812819   1.5502107369
S       0.0005365699   1.8371033942  10.7637339069
S      -1.5935478323   4.6030715925  10.7721786919
S      -3.1919722782   7.3664699204  10.7637052570
S      -4.7792886213  10.1286203878  10.7637321675
S       3.1826675767   1.8382362513  10.7681674286
S       1.5944782451   4.6030059869  10.7721668909
S       0.0004093527   7.3638887956  10.7721739765
S      -1.5999251805  10.1216256160  10.7682237887
S       6.3786775807   1.8408450575  10.7741062549
S       4.7829324181   4.6099729137  10.7681694765
S       3.1928479256   7.3663536717  10.7637305309
S       1.6006513429  10.1215819115  10.7682565280
S       9.5746894219   1.8381903146  10.7681498184
S       7.9743646484   4.6099467338  10.7681191245
S       6.3786242176   7.3598618600  10.7636259448
S       4.7800865867  10.1284958339  10.7637263287
S       1.5703776346   0.9019517214   4.6568111070
S       0.0007630655   3.6862631626   4.6467493920
S      -1.5901317728   6.4416733181   4.6467915201
S      -3.2167830186   9.1931352368   4.6569000228
S       4.7818145649   0.9186906333   4.6516600874
S       3.1874054315   3.6833595413   4.6499692470
S       1.5915686300   6.4416206720   4.6467467680
S       0.0006804779   9.2027649459   4.6500633922
S       7.9761072505   0.9186004275   4.6516444074
S       6.3788837437   3.6848942971   4.6516611720
S       4.7876602207   6.4744488487   4.6568119986
S       3.2182134617   9.1929922405   4.6568995788
S      11.1876831661   0.9016798385   4.6567948330
S       9.5704489935   3.6832609117   4.6499559193
S       7.9700611733   6.4744855364   4.6567961536


==> anc/PBE_GD2_structures/SplitMoInterst.2x2x1.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
   6.5414615330     0.0000510680     0.0024246280
  -3.2710342270     5.6649045870    -0.0024086080
  -0.0046056940     0.0027036590    12.4660045410

 PRIMCOORD
          25           1
Re      0.0007829194   1.8944609921   1.9607079845
Mo      0.0002985752   1.8947448065   4.2101498549
Mo     -1.6298294204   4.7320305367   3.1274720383
Mo      3.2695300743   1.8876393721   3.1298978168
Mo      1.6262221921   4.7325819880   3.1283159834
Mo      1.6353777645   0.9508131296   9.3594747013
Mo     -0.0029394017   3.7879707782   9.3583256945
Mo      4.9006255661   0.9509065385   9.3607412713
Mo      3.2678360027   3.7848826151   9.3606550683
S      -0.0021892365   1.8961964534   7.8226957359
S      -1.6416103821   4.7263443637   7.8247598650
S       3.2685845889   1.9007658162   7.8271745216
S       1.6368445334   4.7264693368   7.8259568206
S       1.8663332482   0.8174435251   1.4121503308
S      -0.0010754396   4.0479489267   1.4121051827
S       4.6764153395   0.8192601897   1.4145257394
S       3.2692234334   3.7840344526   1.6253683629
S      -0.0032717108   1.8968098903  10.8884659928
S      -1.6425166596   4.7271952898  10.8922163078
S       3.2673854968   1.9011062462  10.8946317540
S       1.6354785760   4.7272474400  10.8934625000
S       1.8734499768   0.8133111622   4.8413004103
S      -0.0019974725   4.0580101817   4.8372167592
S       4.6672526895   0.8150095247   4.8396448541
S       3.2677851577   3.7848582127   4.6333443417


==> anc/PBE_GD2_structures/SplitMoInterst.2x2x2.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
   6.4621023140    -0.0009488260     0.0000116460
  -3.2292500990     5.5973879960     0.0001519700
   0.0002023850    -0.0009397670    24.9030255750

 PRIMCOORD
          49           1
Re     -0.0008787138   1.8703099689   1.9314731068
Mo      0.0000255749   1.8697278461   4.1838311946
Mo     -1.6025467126   4.6750932400   3.1156199822
Mo      3.2313495984   1.8555037154   3.1155523834
Mo      1.6041033624   4.6751132246   3.1155024328
Mo      1.6176621720   0.9351141826   9.3904428091
Mo      0.0021387719   3.7353233508   9.3904705757
Mo      4.8469511718   0.9346602760   9.3903977078
Mo      3.2332118454   3.7338394466   9.4050883799
S       0.0015232597   1.8687439242   7.8409023731
S      -1.6207821076   4.6630246809   7.8506841417
S       3.2325568967   1.8771270563   7.8506123106
S       1.6255665328   4.6625589281   7.8505665208
S       1.8527939697   0.7995235651   1.3751531826
S       0.0010568601   4.0100793938   1.3744455083
S       4.6086155138   0.7986866023   1.3743557266
S       3.2309549920   3.7353698910   1.6013671019
S       0.0015085740   1.8686601587  10.9345909194
S      -1.6090046834   4.6697139513  10.9420647882
S       3.2325723267   1.8634446968  10.9419932033
S       1.6138053481   4.6692677611  10.9420022084
S       1.8555826886   0.7978075214   4.8486288659
S       0.0011712756   4.0114304380   4.8486016862
S       4.6074217425   0.7977618103   4.8485325946
S       3.2308593586   3.7353378671   4.6321781197
Mo      0.0023366721   1.8679762119  15.5676444907
Mo     -1.6122622059   4.6666852143  15.5677177219
Mo      3.2333878862   1.8674715192  15.5676475685
Mo      1.6187375004   4.6662103532  15.5677267000
Mo      1.6181676287   0.9344151102  21.7439846552
Mo      0.0020000534   3.7357487659  21.7441071435
Mo      4.8461596707   0.9339567711  21.7440396491
Mo      3.2330509408   3.7335259032  21.7297751173
S       0.0013688672   1.8684225186  20.1997127401
S      -1.6092219838   4.6694306261  20.1926057764
S       3.2324341433   1.8632991173  20.1925367904
S       1.6137316703   4.6689927230  20.1926572455
S       1.6175114490   0.9349917949  14.0215359611
S       0.0029991415   3.7334949087  14.0216128000
S       4.8487843345   0.9345150798  14.0215427681
S       3.2340465159   3.7331483542  14.0214896763
S       0.0013785451   1.8683295703  23.2883055046
S      -1.6212831778   4.6624435700  23.2849459710
S       3.2323796225   1.8771075172  23.2848793711
S       1.6257799427   4.6619387362  23.2850299230
S       1.6175047365   0.9349051968  17.1135911602
S       0.0029873192   3.7334095964  17.1136683254
S       4.8487739515   0.9344322601  17.1135981067
S       3.2340404786   3.7330613745  17.1138232713


==> anc/PBE_GD2_structures/SplitMoInterst.3x3x1.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
   9.6558704930     0.0081465370     0.0033864630
  -4.8216065780     8.3658737390    -0.0034104620
  -0.0044448330     0.0026024340    12.4707055290

 PRIMCOORD
          55           1
Re     -0.0379552285   1.8826832839   1.9781471382
Mo     -0.0361922016   1.8816748975   4.2396094769
Mo      3.2625881845   1.8535795263   3.1148441025
Mo      6.4032244372   1.8380788250   3.1149605383
Mo     -1.5998295808   4.6929921694   3.1115657513
Mo      1.6253698691   4.6772710648   3.1155384989
Mo      4.8371065353   4.6507923568   3.1147071060
Mo     -3.1837893235   7.4049649568   3.1114405690
Mo      0.0033391078   7.4412805156   3.1069498812
Mo      3.2080569344   7.4188610207   3.1155296992
Mo      1.6137810740   0.9292066708   9.3460230138
Mo      4.8292177113   0.9319858674   9.3511726551
Mo      8.0445910827   0.9340708321   9.3482368914
Mo      0.0038508076   3.7236883987   9.3448423867
Mo      3.2265903761   3.7234324695   9.3496896717
Mo      6.4374464498   3.7269457259   9.3512417885
Mo     -1.6022715745   6.5091837089   9.3477703238
Mo      1.6148311272   6.5110005173   9.3486471780
Mo      4.8348194130   6.5092416479   9.3496819351
S       1.8405733778   0.7982666480   1.4107989762
S       4.8255553366   0.9322404204   1.5529265995
S       7.7749460300   0.7636422356   1.3688970886
S       0.0165834619   4.0423454927   1.3655380232
S       3.2344223041   3.7244946724   1.5762615528
S       6.4433018456   3.7235445592   1.5791035362
S      -1.6043363468   6.5121942966   1.5495162513
S       1.6252754198   6.5049457579   1.5633567217
S       4.8377982469   6.5019026838   1.5762551435
S       1.8676138981   0.7826648701   4.8236043346
S       4.8259231481   0.9298377063   4.6687516966
S       7.7457010340   0.7515446252   4.8747147903
S       0.0124428494   4.0737379532   4.8712814912
S       3.2331197185   3.7223335611   4.6532093339
S       6.4480171200   3.7208324311   4.6480750153
S      -1.6020642579   6.5130919328   4.6653572675
S       1.6210195976   6.5074130691   4.6554994074
S       4.8390268561   6.5041276211   4.6531970455
S       0.0016606150   1.8598650973   7.7942209276
S       3.2254301953   1.8651185855   7.8007103245
S       6.4337816138   1.8689271584   7.8030724981
S      -1.6112473108   4.6511136496   7.7996772557
S       1.6211375754   4.6528234205   7.8005449697
S       4.8329947459   4.6531771017   7.7946037166
S      -3.2123671030   7.4313894946   7.7973080021
S       0.0071102829   7.4391201335   7.7953245935
S       3.2271310078   7.4347595153   7.8005378790
S       0.0005737231   1.8605014972  10.8891355014
S       3.2211849612   1.8647649759  10.8980763507
S       6.4359310475   1.8681076590  10.8984491022
S      -1.6094551009   4.6496752603  10.8950554928
S       1.6174815633   4.6514690512  10.8958286055
S       4.8316221047   4.6539782607  10.9057357267
S      -3.2141760557   7.4352561249  10.8946741333
S       0.0061708966   7.4396714195  10.9006137417
S       3.2264830573   7.4386162698  10.8958199995


==> anc/PBE_GD2_structures/SplitMoInterst.4x4x1.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
  12.8304692560    -0.0065208880    -0.0000592180
  -6.4107374520    11.1140268400     0.0000536090
   0.0000119150     0.0000380660    12.4439915700

 PRIMCOORD
          97           1
Re      0.0036094710   1.8518569532   1.9814291594
Mo      0.0037524319   1.8517567545   4.2416735648
Mo     -1.6199736646   4.6892711010   3.1171697027
Mo     -3.2027159156   7.4113772233   3.1079896383
Mo     -4.7651413837  10.1451425189   3.1168745749
Mo      3.2674736615   1.8373216675   3.1168206726
Mo      1.6218566238   4.6869799234   3.1173484097
Mo      0.0030239752   7.4275121357   3.1083247562
Mo     -1.5825453541  10.1775640117   3.1079709003
Mo      6.4162230414   1.8482680004   3.1079395342
Mo      4.8190239873   4.6321804904   3.1126790737
Mo      3.2087275124   7.4083892880   3.1084051080
Mo      1.5918810109  10.1765617464   3.1083279996
Mo      9.5650223912   1.8357516096   3.1171152063
Mo      8.0143712958   4.6309532839   3.1125155127
Mo      6.4181623609   7.3990081998   3.1126795331
Mo      4.7746373820  10.1419189317   3.1173475253
Mo      1.6082446482   0.9229349418   9.3307680446
Mo      0.0015449586   3.7082198569   9.3307517477
Mo     -1.6012995769   6.4840826753   9.3354436415
Mo     -3.2023132530   9.2595663693   9.3354437095
Mo      4.8136400194   0.9228705051   9.3353924286
Mo      3.2134422655   3.7046986967   9.3350504349
Mo      1.6067808064   6.4824800505   9.3354654439
Mo      0.0038035732   9.2591133928   9.3355419308
Mo      8.0178052431   0.9211883147   9.3353805655
Mo      6.4167874833   3.7014279020   9.3357449267
Mo      4.8149994873   6.4784657195   9.3357444304
Mo      3.2099684087   9.2563156037   9.3354536586
Mo     11.2232157715   0.9181371882   9.3306808878
Mo      9.6199789655   3.7014072612   9.3350738213
Mo      8.0208755240   6.4768654093   9.3357401218
Mo      6.4189271572   9.2509006842   9.3350322099
S       0.0010143662   1.8518557415   7.7761506265
S      -1.6091010463   4.6341767942   7.7830857566
S      -3.2050605397   7.4085360141   7.7812834061
S      -4.8075830965  10.1793037591   7.7830663414
S       3.2153534813   1.8547047618   7.7830436707
S       1.6128530654   4.6325725311   7.7829658475
S       0.0031976530   7.4082256628   7.7806844992
S      -1.5987639632  10.1853136124   7.7806453055
S       6.4161551003   1.8492872318   7.7812267232
S       4.8159555610   4.6285991648   7.7792992761
S       3.2113517048   7.4053024118   7.7812263527
S       1.6072789381  10.1836098630   7.7806806537
S       9.6168201630   1.8514557151   7.7830294799
S       8.0184001343   4.6270263122   7.7792777958
S       6.4183492445   7.4011100134   7.7792991156
S       4.8159007558  10.1745667558   7.7829324232
S       1.8785080195   0.7682667879   1.3883404739
S       0.0005702198   4.0180210525   1.3903664172
S      -1.6150820051   6.5164366109   1.5518666422
S      -3.1817760330   9.2335105004   1.5516864966
S       4.8478197452   0.9205153653   1.5516300709
S       3.2180334230   3.7089401226   1.5780036673
S       1.6204416842   6.5144865139   1.5524866206
S       0.0044267507   9.2603888020   1.5423779169
S       7.9842557135   0.9194104423   1.5518088835
S       6.4162022210   3.7078728490   1.5544547474
S       4.8186716733   6.4779154957   1.5547351680
S       3.1904120537   9.2308498922   1.5524838153
S      10.9556464960   0.7666398165   1.3903148357
S       9.6146455734   3.7060836081   1.5777528312
S       8.0164055989   6.4765373184   1.5544526113
S       6.4189246838   9.2471144268   1.5780007125
S       0.0009606466   1.8518742069  10.8781911375
S      -1.6058151730   4.6313751255  10.8853915321
S      -3.2048776226   7.4086317330  10.8900377471
S      -4.8083934256  10.1834301378  10.8853855779
S       3.2113733453   1.8533388506  10.8853139353
S       1.6096383915   4.6297494953  10.8854488044
S       0.0031793787   7.4078280670  10.8901937635
S      -1.5991058363  10.1855115961  10.8902041818
S       6.4161749065   1.8490809906  10.8899820698
S       4.8150648928   4.6280883504  10.8917410019
S       3.2112320972   7.4053845630  10.8901062375
S       1.6076261749  10.1838314423  10.8901813362
S       9.6208944583   1.8500021496  10.8853167878
S       8.0192868640   4.6265193145  10.8917616811
S       6.4183519650   7.4021533037  10.8917230868
S       4.8167479098  10.1787651449  10.8854452122
S       1.9058144990   0.7524848533   4.8524186933
S      -0.0000272879   4.0496908979   4.8520136841
S      -1.6165222216   6.5249536269   4.6677120769
S      -3.1752540536   9.2282867396   4.6674764853
S       4.8555987606   0.9174741083   4.6674296367
S       3.2175150834   3.7085106352   4.6511835416
S       1.6214973996   6.5227523726   4.6676561628
S       0.0040533289   9.2606030150   4.6727492398
S       7.9761628703   0.9164142988   4.6676684902
S       6.4163079963   3.7051593635   4.6682466717
S       4.8166088818   6.4791085219   4.6684809275
S       3.1837832350   9.2258083467   4.6676607347
S      10.9278980347   0.7513426711   4.8519553642
S       9.6149707236   3.7059000667   4.6512784871
S       8.0188194086   6.4778068126   4.6682421157
S       6.4190416219   9.2477847449   4.6511835007


==> anc/PBE_GD2_structures/TIntercal.2x2x1.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
   6.3991185360    -0.0026820920    -0.0030935140
  -3.2018932190     5.5404542790     0.0030429260
  -0.0043097430     0.0024984740    12.7582120560

 PRIMCOORD
          25           1
Re      0.0089151262   1.8421629523   5.9177867985
Mo      0.0014673783   1.8464189165   3.0668994400
Mo     -1.6148307995   4.6078324980   3.1115028650
Mo      3.2009887605   1.8627858985   3.1084398957
Mo      1.6125681745   4.6080985170   3.1142596747
Mo      1.6143888222   0.9151853595   9.6901189787
Mo     -0.0073523024   3.7207016307   9.6884038832
Mo      4.7729938897   0.9142093926   9.6853307266
Mo      3.1930339489   3.6955981315   9.6633274500
S      -0.0057255871   1.8505464797   8.1624018997
S      -1.6020395568   4.6260624148   8.1057292060
S       3.1915674634   1.8425470814   8.1026601324
S       1.5866872484   4.6230080109   8.1028623254
S       1.5985805515   0.9243191786   1.5560046140
S      -0.0010719168   3.6930159898   1.5590990430
S       4.8001055678   0.9226158867   1.5560310510
S       3.1961710289   3.6937903594   1.5458835462
S      -0.0061477532   1.8508152430  11.2247046815
S      -1.6140670165   4.6148033677  11.2437023160
S       3.1953317088   1.8586311295  11.2406325245
S       1.6020000984   4.6141984788  11.2404907494
S       1.6393715233   0.9007940068   4.7336270299
S      -0.0022128721   3.7321768351   4.7410922970
S       4.7656675566   0.9040763226   4.7380242616
S       3.1999789333   3.6916264932   4.6605039448


==> anc/PBE_GD2_structures/TIntercal.2x2x2.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
   6.3897315560    -0.0027848490    -0.0008461180
  -3.1946884990     5.5337729960     0.0007919780
  -0.0029747260     0.0019491500    25.1755503770

 PRIMCOORD
          49           1
Re      0.0105970866   1.8393568437   5.8145012911
Mo      0.0038807095   1.8432029108   2.9609381310
Mo     -1.6090784345   4.6008766289   3.0038495038
Mo      3.1989284868   1.8599452151   3.0030290125
Mo      1.6142269683   4.6012908879   3.0076995495
Mo      1.6159198166   0.9120903660   9.5891444198
Mo     -0.0024047146   3.7146294483   9.5867120005
Mo      4.7694240655   0.9110626304   9.5858946620
Mo      3.1934050274   3.6891562726   9.5629527966
S      -0.0014372201   1.8463630413   8.0572052934
S      -1.5938352393   4.6182210043   8.0011332431
S       3.1915943276   1.8381981808   8.0003153695
S       1.5901946788   4.6152602051   7.9997209367
S       1.5992359850   0.9216148075   1.4486764024
S       0.0028873767   3.6871836356   1.4504969190
S       4.7957393066   0.9200173309   1.4496777268
S       3.1955362299   3.6878149364   1.4370046308
S      -0.0026289500   1.8470843912  11.1230270536
S      -1.6069207476   4.6080596965  11.1423004800
S       3.1938843840   1.8546568261  11.1414812962
S       1.6043581134   4.6071078002  11.1404258480
S       1.6391548718   0.8985888559   4.6274269083
S       0.0007483078   3.7274957198   4.6345228618
S       4.7597752221   0.9017774880   4.6337093032
S       3.1980938770   3.6863670151   4.5566046695
Mo      0.0009835754   1.8449327687  15.7773618100
Mo     -1.5962734913   4.6118694318  15.7777085802
Mo      3.1958494656   1.8434397977  15.7768895765
Mo      1.5983873305   4.6104948954  15.7772920524
Mo      1.5942795602   0.9245894287  21.9795900008
Mo     -0.0030242732   3.6913432014  21.9798898780
Mo      4.7892804356   0.9232282794  21.9790707931
Mo      3.1918225962   3.6900710960  21.9786995643
S      -0.0030769812   1.8473075944  20.4224154424
S      -1.6003019390   4.6143408248  20.4225164183
S       3.1917212721   1.8457385801  20.4216973357
S       1.5941698908   4.6129603271  20.4220415934
S       1.5979789262   0.9223945977  14.2194404066
S       0.0007182127   3.6891274624  14.2198258484
S       4.7930194184   0.9210064972  14.2190068568
S       3.1955529829   3.6878583235  14.2204983661
S      -0.0027563264   1.8471529332  23.5383863271
S      -1.6004446451   4.6137664933  23.5377211839
S       3.1921740301   1.8461951783  23.5369020988
S       1.5950388789   4.6124889894  23.5372068599
S       1.5984885219   0.9221307241  17.3350245550
S       0.0011048685   3.6890569545  17.3354124201
S       4.7933002125   0.9207526121  17.3345934051
S       3.1959474970   3.6876609663  17.3350411627


==> anc/PBE_GD2_structures/TIntercal.3x3x1.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
   9.5790556410     0.0125505280    -0.6130847280
  -4.7790269460     8.3015808480     0.6128894690
  -0.8095801410     0.4671613430    12.3585660180

 PRIMCOORD
          55           1
Re      2.0101078301   4.3820516035   6.1723699853
Mo      0.2303768545   1.7129937780   3.1425456295
Mo      3.3942860766   1.7185696043   2.9398885246
Mo      6.6013391811   1.7311980289   2.7328628020
Mo     -1.3786174994   4.5072337217   3.3476706648
Mo      1.8204689239   4.4911179573   3.1921686980
Mo      5.0086212317   4.5149466746   2.9397914957
Mo     -2.9710264551   7.2574094399   3.5559195680
Mo      0.2068604274   7.2535981195   3.3476438275
Mo      3.4315706090   7.2574645092   3.1423634332
S       1.7121679201   0.8558382545   1.4468309264
S       4.9001007143   0.8619373020   1.2473726596
S       8.1012234255   0.8653185089   1.0441447521
S       0.1450407067   3.6391698087   1.6862054237
S       3.2897369115   3.6430475669   1.4849799276
S       6.5034033152   3.6391228212   1.2473261688
S      -1.4791049452   6.3960874908   1.8562707294
S       1.7205982491   6.3681388190   1.6862108466
S       4.9146343249   6.4029206965   1.4466122223
S       1.9105004492   0.7402020144   4.5598954832
S       5.1009348970   0.7480611850   4.3421338259
S       8.2966757201   0.7525303406   4.1375789012
S       0.2716337481   3.4808219382   4.8189437416
S       3.5677858053   3.4826119739   4.6127810993
S       6.7025323445   3.5221880139   4.3420780875
S      -1.2802307618   6.2813165656   4.9670223135
S       1.9210929206   6.3376335951   4.8184441379
S       5.1141005011   6.2890955567   4.5598046084
Mo      0.5886499972   1.5066488620   9.2023881116
Mo      3.8132683187   1.5105674041   8.9970678323
Mo      6.9912113201   1.5067162038   8.7888518966
Mo     -0.9884580784   4.2492145882   9.4049761250
Mo      2.1996740365   4.2730330195   9.1525244716
Mo      5.3987386112   4.2569181114   8.9970431633
Mo     -2.5811727513   7.0329383978   9.6118803058
Mo      0.6258529929   7.0455561416   9.4048793680
Mo      3.7898381067   7.0511072610   9.2022046958
S      -1.0938605668   2.4750166613   7.7849994000
S       2.0990908193   2.4264606496   7.5262600520
S       5.3004520384   2.4827884213   7.3777121114
S      -2.6823144976   5.2419217501   8.0026905034
S       0.4522979074   5.2815704383   7.7319324078
S       3.7485789711   5.2833193222   7.5257589339
S      -4.2764613559   8.0115800078   8.2071744915
S      -1.0807219604   8.0160422771   8.0026312690
S       2.1097222346   8.0238825690   7.7849103380
S      -0.8944001967   2.3612236961  10.8981303735
S       2.2995470741   2.3960424138  10.6585370017
S       5.4992298752   2.3680699438  10.4884476241
S      -2.4832886112   5.1250151402  11.0973997296
S       0.7304572109   5.1210709044  10.8597643816
S       3.8750761989   5.1249626375  10.6585439161
S      -4.0810210021   7.8987969804  11.3005957617
S      -0.8799642184   7.9022422812  11.0973549433
S       2.3080244520   7.9082331751  10.8979082988


==> anc/PBE_GD2_structures/TIntercal.4x4x1.PBE_GD2.xsf <==
 DIM-GROUP
 3   1

 PRIMVEC
  12.7752874540    -0.0053360910     0.0014173790
  -6.3821874060    11.0668799420    -0.0017639940
  -0.0018562530     0.0015538170    12.5670488700

 PRIMCOORD
          97           1
Re      3.1879773970   3.6875859124   6.7311603813
Mo     -0.0031140448   1.8471516476   3.1038190035
Mo     -1.6043220518   4.6090860361   3.1141276476
Mo     -3.1985806765   7.3785487263   3.1235374216
Mo     -4.7968840902  10.1454316681   3.1139968783
Mo      3.1868366837   1.8078885528   3.0310188101
Mo      1.5603184434   4.6280616344   3.0305127450
Mo     -0.0030173107   7.3796859765   3.1140374530
Mo     -1.5963449858  10.1435770451   3.1136236316
Mo      6.3773277099   1.8440626702   3.1040226150
Mo      4.8159047074   4.6265690119   3.0309283087
Mo      3.1894638447   7.3710325292   3.1036393720
Mo      1.5929919193  10.1414015628   3.1287793905
Mo      9.5747468944   1.8421665278   3.1304577531
Mo      7.9806998934   4.6045723246   3.1152160003
Mo      6.3813480665   7.3768236243   3.1154993906
Mo      4.7891721913  10.1401957938   3.1299041989
Mo      1.5770419022   0.9094636530   9.4772140503
Mo     -0.0242809130   3.6859196932   9.4769095198
Mo     -1.6047283564   6.4577012361   9.4468217289
Mo     -3.1975221363   9.2205975015   9.4466376943
Mo      4.7943168849   0.9071524669   9.4775551180
Mo      3.1877786127   3.6878055279   9.5911183911
Mo      1.5859399391   6.4719490877   9.4768389049
Mo     -0.0067024489   9.2201311968   9.4492661662
Mo      7.9752802883   0.9208587726   9.4421799130
Mo      6.3991643144   3.6839365685   9.4774614323
Mo      4.7910671859   6.4704580216   9.4770495751
Mo      3.1899597898   9.2186123914   9.4406943278
Mo     11.1718356781   0.9195762495   9.4423647475
Mo      9.5747092131   3.6886745391   9.4508501969
Mo      7.9814177632   6.4532190066   9.4481456859
Mo      6.3867627538   9.2171853763   9.4497386666
S       0.0116669844   1.8566878692   7.9041988044
S      -1.6032544596   4.6086407277   7.8941197872
S      -3.1988851255   7.3790031501   7.8838894896
S      -4.7967418927  10.1481589029   7.8936307859
S       3.1867249608   1.8142966980   7.9167397258
S       1.5653084963   4.6254874940   7.9159552470
S      -0.0018477787   7.3794114562   7.8940421169
S      -1.5970545565  10.1458195137   7.8929410438
S       6.3611283374   1.8537109844   7.9053616341
S       4.8105777155   4.6239383972   7.9166197336
S       3.1888277082   7.3538996743   7.9040389555
S       1.5903528534  10.1408847194   7.8842968489
S       9.5741220646   1.8451290224   7.8859698637
S       7.9786507338   4.6044963317   7.8945300306
S       6.3793019586   7.3757690068   7.8951419481
S       4.7908204093  10.1395262960   7.8846449885
S       1.5593253840   0.8953546321   1.5216497219
S      -0.0441894877   3.6759283084   1.5210378200
S      -1.6062355455   6.4581845573   1.5616040691
S      -3.1973184084   9.2177114053   1.5614819107
S       4.8137091204   0.8939334569   1.5216278473
S       3.1878977523   3.6873287024   1.4914595483
S       1.5843170841   6.4935735731   1.5209481657
S       0.0018447056   9.2235488895   1.5615060045
S       7.9874745035   0.9134219433   1.5667558849
S       6.4199594064   3.6731397189   1.5215425185
S       4.7941042525   6.4922412641   1.5214747807
S       3.1911228633   9.2306302024   1.5658363486
S      11.1616551375   0.9119788410   1.5675151298
S       9.5756733170   3.6789854825   1.5630987393
S       7.9836836042   6.4539015390   1.5629863949
S       6.3800528288   9.2206685595   1.5632085131
S      -0.0247448213   1.8359141932  11.0264213221
S      -1.6231778667   4.6244426687  11.0185236487
S      -3.1990284704   7.3791800931  11.0039946679
S      -4.7938455393  10.1228521294  11.0174331542
S       3.1860924646   1.8020970601  11.0545095930
S       1.5544428076   4.6318467375  11.0538900146
S      -0.0254182476   7.3889213950  11.0184438282
S      -1.6007528957  10.1212383422  11.0183919538
S       6.3966738248   1.8332682246  11.0269178484
S       4.8208869823   4.6306870821  11.0544195463
S       3.1887385777   7.3959626519  11.0262575192
S       1.5961317511  10.1445191123  10.9997649570
S       9.5739430084   1.8384491902  11.0014382539
S       7.9981803513   4.6200983021  11.0199821399
S       6.4027558963   7.3860308862  11.0189434470
S       4.7847616911  10.1431263600  10.9996738932
S       1.6142144944   0.9415971534   4.6517380666
S       0.0217606540   3.7013214726   4.6502972566
S      -1.5975366888   6.4532643651   4.6789365886
S      -3.1971595760   9.2281078509   4.6785714704
S       4.7590178781   0.9393882056   4.6509109849
S       3.1877835776   3.6874941276   4.5131988311
S       1.5953240864   6.4239121732   4.6502008823
S      -0.0073914627   9.2186686280   4.6824375675
S       7.9647844869   0.9266366816   4.6832146196
S       6.3533592408   3.6979847292   4.6508221010
S       4.7815211382   6.4217571936   4.6515534408
S       3.1901547972   9.2049077156   4.6821833483
S      11.1835449530   0.9258082399   4.6838603282
S       9.5753805922   3.6895786692   4.6840300361
S       7.9748425879   6.4487316516   4.6800769560
S       6.3883707455   9.2159643329   4.6837465211

